Effects of sub-nucleonic fluctuations on the longitudinal structure of heavy-ion collisions

Sub-nuclear fluctuations in the initial state of heavy-ion collisions impact not only transverse long-range correlations of small systems, but also the creation of longitudinal structures, seen in particle detectors as longitudinal decorrelation observables. In this work, we study the emergence of long-range rapidity correlations in nuclear collisions based on the 3D resolved McDIPPER initial state model, and for the first time, connect it to experimental observables using the 3+1D viscous hydrodynamics framework CLVisc. We include different sources of fluctuations at the nucleon and subnucleon level and study the effects of these additional fluctuation sources on the longitudinal structure of relevant observables, such as the flow decorrelations and directed flow.

==> anc/dat_w_err/hotspots/PbPb2760/0_5/dN_over_2pidYptdpt_mc_-211.dat <==
1.000000000000000056e-01 8.530744117644210291e+02 2.706258766807768890e+00
3.000000000000000444e-01 4.365110341689410234e+02 1.364056413150683156e+00
5.000000000000000000e-01 2.143730863232737249e+02 6.426720938111230019e-01
7.000000000000000666e-01 1.123850297350999199e+02 3.411475159740545160e-01
9.000000000000000222e-01 6.131288727491577362e+01 1.938102691556235213e-01
1.100000000000000089e+00 3.429204891126440913e+01 1.176779085517592888e-01
1.300000000000000266e+00 1.952437236741335624e+01 7.620410666484335460e-02
1.500000000000000000e+00 1.127856602446435197e+01 4.935664939197527412e-02
1.700000000000000178e+00 6.599630949324017948e+00 3.277479343484149266e-02
1.899999999999999911e+00 3.906199503390346273e+00 2.168699102793652383e-02
2.100000000000000089e+00 2.335013313609587637e+00 1.440837423772620834e-02
2.300000000000000266e+00 1.410204568764768407e+00 9.751240399054571933e-03
2.500000000000000000e+00 8.593908651026934686e-01 6.319683436605729419e-03
2.700000000000000178e+00 5.276261237084669542e-01 4.334701530515239210e-03
2.900000000000000355e+00 3.266266952973055915e-01 2.858944885503403657e-03
3.100000000000000089e+00 2.036242032665500079e-01 1.970798165896181942e-03
3.300000000000000266e+00 1.281854024085622157e-01 1.372206827363550664e-03
3.500000000000000000e+00 8.089054013925814357e-02 8.760385603697811666e-04
3.700000000000000178e+00 5.142631177999373859e-02 5.690697133105403639e-04
3.900000000000000355e+00 3.288695663051000029e-02 4.027107956387585702e-04


==> anc/dat_w_err/hotspots/PbPb2760/0_5/dN_over_2pidYptdpt_mc_-2212.dat <==
1.000000000000000056e-01 5.990380415767383226e+00 2.792891751307986781e-02
3.000000000000000444e-01 5.897134619882967499e+00 2.843391191173498880e-02
5.000000000000000000e-01 5.635874067614800254e+00 2.221586279285958643e-02
7.000000000000000666e-01 5.143241949638786892e+00 1.937559387206931605e-02
9.000000000000000222e-01 4.433402034632450750e+00 1.472247153124544954e-02
1.100000000000000089e+00 3.627691166278329771e+00 1.069719085595537134e-02
1.300000000000000266e+00 2.831131786086158009e+00 8.768023798225915710e-03
1.500000000000000000e+00 2.127108448192926105e+00 7.011437029122380427e-03
1.700000000000000178e+00 1.551880874723366333e+00 5.470447033906089551e-03
1.899999999999999911e+00 1.108157580073681814e+00 4.338079086623396717e-03
2.100000000000000089e+00 7.766786754325878395e-01 3.355817224198374363e-03
2.300000000000000266e+00 5.384369260218896391e-01 2.655791305002528670e-03
2.500000000000000000e+00 3.688731858523939811e-01 1.875425217161582562e-03
2.700000000000000178e+00 2.515066159541441970e-01 1.624182969624774842e-03
2.900000000000000355e+00 1.706604948595561722e-01 1.189084052713200749e-03
3.100000000000000089e+00 1.150694607941995795e-01 8.970271155490240188e-04
3.300000000000000266e+00 7.782438993820690876e-02 7.205384343313852614e-04
3.500000000000000000e+00 5.236866820239910458e-02 4.824090647304380731e-04
3.700000000000000178e+00 3.528887915165651590e-02 3.514620444225455883e-04
3.900000000000000355e+00 2.377490923626028943e-02 2.480623080780645895e-04


==> anc/dat_w_err/hotspots/PbPb2760/0_5/dN_over_2pidYptdpt_mc_-321.dat <==
1.000000000000000056e-01 5.145117825263633904e+01 2.050302401798021201e-01
3.000000000000000444e-01 4.533430540112885154e+01 1.716573003067119463e-01
5.000000000000000000e-01 3.550697284321641689e+01 1.146895499805017093e-01
7.000000000000000666e-01 2.526760082273415975e+01 7.677075927371632136e-02
9.000000000000000222e-01 1.688725469703607729e+01 5.039452815787792694e-02
1.100000000000000089e+00 1.090243144991618252e+01 3.496296912022371639e-02
1.300000000000000266e+00 6.912301920866241289e+00 2.448133496181980132e-02
1.500000000000000000e+00 4.350612116504663618e+00 1.729846118948286104e-02
1.700000000000000178e+00 2.731577217851992589e+00 1.179425344673203785e-02
1.899999999999999911e+00 1.717397830745570619e+00 8.607789201024153292e-03
2.100000000000000089e+00 1.082202684518105640e+00 6.340202853511769585e-03
2.300000000000000266e+00 6.839986726482920609e-01 4.257027581434816993e-03
2.500000000000000000e+00 4.339052501098964454e-01 2.918933592180942595e-03
2.700000000000000178e+00 2.764054598979395205e-01 2.064759430383952214e-03
2.900000000000000355e+00 1.766900111800172313e-01 1.426143052675153027e-03
3.100000000000000089e+00 1.135193295165102950e-01 9.955526554481198501e-04
3.300000000000000266e+00 7.329935118708194586e-02 6.892521943402462681e-04
3.500000000000000000e+00 4.748098281226896533e-02 4.849023947401194436e-04
3.700000000000000178e+00 3.087848426517093153e-02 3.638117965195766042e-04
3.900000000000000355e+00 2.014240532280218640e-02 2.250658769632683483e-04


==> anc/dat_w_err/hotspots/PbPb2760/0_5/dN_over_2pidYptdpt_mc_211.dat <==
1.000000000000000056e-01 8.529226247921873210e+02 2.710053030910508642e+00
3.000000000000000444e-01 4.365282129320950730e+02 1.366243920074866169e+00
5.000000000000000000e-01 2.143992932728569940e+02 6.540550530361438630e-01
7.000000000000000666e-01 1.123881789712079069e+02 3.459493713080232791e-01
9.000000000000000222e-01 6.132860523649418383e+01 1.972420290071005833e-01
1.100000000000000089e+00 3.429094503679610995e+01 1.187927699300845019e-01
1.300000000000000266e+00 1.952240051320843861e+01 7.608704986690070782e-02
1.500000000000000000e+00 1.127921656559107966e+01 5.012071483319198439e-02
1.700000000000000178e+00 6.598966309782779760e+00 3.210440542318960394e-02
1.899999999999999911e+00 3.903070169076285900e+00 2.146069983604558321e-02
2.100000000000000089e+00 2.334352721157510580e+00 1.435669823965982431e-02
2.300000000000000266e+00 1.409499953564200991e+00 9.733680728338871616e-03
2.500000000000000000e+00 8.579663719240976372e-01 6.462885830225426412e-03
2.700000000000000178e+00 5.270915311592714314e-01 4.315070945165723308e-03
2.900000000000000355e+00 3.264988342094951035e-01 2.828126155389636739e-03
3.100000000000000089e+00 2.037854154629671621e-01 1.897735849436624125e-03
3.300000000000000266e+00 1.278047884757758379e-01 1.316496476866317383e-03
3.500000000000000000e+00 8.059295103340594069e-02 9.499483345524132715e-04
3.700000000000000178e+00 5.135561184121369138e-02 5.996008840691553852e-04
3.900000000000000355e+00 3.288254289549973064e-02 3.906016555763929454e-04


==> anc/dat_w_err/hotspots/PbPb2760/0_5/dN_over_2pidYptdpt_mc_2212.dat <==
1.000000000000000056e-01 6.112258110663462141e+00 2.962283344642204636e-02
3.000000000000000444e-01 6.021961196260096294e+00 2.631950973537398875e-02
5.000000000000000000e-01 5.752063948622653911e+00 2.347385984905055178e-02
7.000000000000000666e-01 5.244047336568051776e+00 1.979025819077442558e-02
9.000000000000000222e-01 4.522857710437875767e+00 1.525990996325618174e-02
1.100000000000000089e+00 3.695391020375606850e+00 1.104553082723113040e-02
1.300000000000000266e+00 2.883287807357927335e+00 9.396591148548440187e-03
1.500000000000000000e+00 2.168016912359850945e+00 7.079900172473600588e-03
1.700000000000000178e+00 1.581359895894239420e+00 5.561607964638110371e-03
1.899999999999999911e+00 1.128950647624827885e+00 4.272673025367856522e-03
2.100000000000000089e+00 7.912127843863361321e-01 3.465516214900069610e-03
2.300000000000000266e+00 5.481935706291619637e-01 2.637675106237778906e-03
2.500000000000000000e+00 3.762939826067844273e-01 2.284056481300742771e-03
2.700000000000000178e+00 2.564155656009023398e-01 1.578282165646707367e-03
2.900000000000000355e+00 1.737609802788133428e-01 1.329923411402776645e-03
3.100000000000000089e+00 1.172859236798919486e-01 8.761072396177928311e-04
3.300000000000000266e+00 7.932435601212425857e-02 6.648747586646683912e-04
3.500000000000000000e+00 5.327989878336394231e-02 5.420320497058191220e-04
3.700000000000000178e+00 3.605979067397436372e-02 3.948742696131488919e-04
3.900000000000000355e+00 2.424717888235993976e-02 2.637028056056883773e-04


==> anc/dat_w_err/hotspots/PbPb2760/0_5/dN_over_2pidYptdpt_mc_321.dat <==
1.000000000000000056e-01 5.142977699220354992e+01 2.124821057096517585e-01
3.000000000000000444e-01 4.531055726372790105e+01 1.641039272076378619e-01
5.000000000000000000e-01 3.549605549137537253e+01 1.167617575410877795e-01
7.000000000000000666e-01 2.526354777360081272e+01 7.900424294434593708e-02
9.000000000000000222e-01 1.688969469657733669e+01 5.028942658655635028e-02
1.100000000000000089e+00 1.090138580912307553e+01 3.525099563925933321e-02
1.300000000000000266e+00 6.915302030615931628e+00 2.400902475775949438e-02
1.500000000000000000e+00 4.353526570852631394e+00 1.702325504039980605e-02
1.700000000000000178e+00 2.735001671831952308e+00 1.148629959760949677e-02
1.899999999999999911e+00 1.717823491502290967e+00 8.676975817851222475e-03
2.100000000000000089e+00 1.081801034632170477e+00 5.948632305072696844e-03
2.300000000000000266e+00 6.835310967246694958e-01 4.097941882044825110e-03
2.500000000000000000e+00 4.332063228704462476e-01 2.979416241707409652e-03
2.700000000000000178e+00 2.762123167833914206e-01 2.040288537401858168e-03
2.900000000000000355e+00 1.765783030150200328e-01 1.413352789192210378e-03
3.100000000000000089e+00 1.134284826661295653e-01 1.028111788654523804e-03
3.300000000000000266e+00 7.305016920547341419e-02 6.852132330569652742e-04
3.500000000000000000e+00 4.748888412150048532e-02 4.536853553470614588e-04
3.700000000000000178e+00 3.086574759874562493e-02 3.642244119835260849e-04
3.900000000000000355e+00 2.015390997635356854e-02 2.496098241981236244e-04


==> anc/dat_w_err/hotspots/PbPb2760/0_5/dNdEta_mc_charged.dat <==
# Eta,dNdEta,error
-7.799999999999999822e+00 1.465669024822694553e+02 6.724715714673120459e+00
-7.400000000000000355e+00 2.038729592198584157e+02 9.354031361403350786e+00
-7.000000000000000000e+00 2.784432358156029750e+02 1.277546848459781792e+01
-6.599999999999999645e+00 3.720502890070928856e+02 1.707032418321096756e+01
-6.200000000000000178e+00 4.835448900709210989e+02 2.218591014804052364e+01
-5.799999999999999822e+00 6.099780017730488453e+02 2.798688112748309109e+01
-5.399999999999999467e+00 7.479925567375879609e+02 3.431920153601323165e+01
-5.000000000000000000e+00 8.930756028368811030e+02 4.097580334772386834e+01
-4.599999999999999645e+00 1.039483560283689712e+03 4.769326063331752863e+01
-4.200000000000000178e+00 1.180670859929077096e+03 5.417114816627901064e+01
-3.799999999999999822e+00 1.309470946808509780e+03 6.008072566731907216e+01
-3.399999999999999467e+00 1.421508923758861556e+03 6.522127517747725278e+01
-2.999999999999999556e+00 1.516255583333335835e+03 6.956849889502295525e+01
-2.599999999999999645e+00 1.593695781914889722e+03 7.312164529662541668e+01
-2.199999999999999734e+00 1.651985421985815719e+03 7.579607789330769663e+01
-1.799999999999999822e+00 1.687615012411345106e+03 7.743076867835858934e+01
-1.399999999999999467e+00 1.697897145390068090e+03 7.790255742506003855e+01
-9.999999999999995559e-01 1.684623803191491788e+03 7.729350764121156203e+01
-5.999999999999996447e-01 1.658832226950351924e+03 7.611008893042784962e+01
-1.999999999999997335e-01 1.640323597517732424e+03 7.526079445305227011e+01
2.000000000000001776e-01 1.640385040780141253e+03 7.526355106023895303e+01
6.000000000000005329e-01 1.659198228723402735e+03 7.612666913258640022e+01
1.000000000000000888e+00 1.685251097517727658e+03 7.732200098352583950e+01
1.400000000000001243e+00 1.698985560283686027e+03 7.795208365340845091e+01
1.800000000000000711e+00 1.688803622340431957e+03 7.748482545047311021e+01
2.200000000000000178e+00 1.653193955673757046e+03 7.585097557256455048e+01
2.600000000000000533e+00 1.594782934397161853e+03 7.317097067684417766e+01
3.000000000000000888e+00 1.517231489361700824e+03 6.961269453944463237e+01
3.400000000000001243e+00 1.422543177304962228e+03 6.526821251770064691e+01
3.800000000000000711e+00 1.310320955673765184e+03 6.011923256641097879e+01
4.200000000000000178e+00 1.181159578014184490e+03 5.419312575269603371e+01
4.600000000000000533e+00 1.039902618794325917e+03 4.771204712105902246e+01
5.000000000000000888e+00 8.931472801418425433e+02 4.097874810275191493e+01
5.400000000000001243e+00 7.478284255319136946e+02 3.431132901782729760e+01
5.800000000000000711e+00 6.098141985815618682e+02 2.797907893552821434e+01
6.200000000000000178e+00 4.833773404255313721e+02 2.217801411071914330e+01
6.600000000000000533e+00 3.720754131205670774e+02 1.707133521412025345e+01
7.000000000000000888e+00 2.786114184397158056e+02 1.278310352787771897e+01
7.400000000000001243e+00 2.040580283687943108e+02 9.362492420629715539e+00
7.800000000000000711e+00 1.467842287234047944e+02 6.734699573024162333e+00


==> anc/dat_w_err/hotspots/PbPb2760/0_5/dNdY_mc_-2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 7.404255319148931669e-04 3.405268912799706295e-05
-9.250000000000000000e+00 3.434468085106384683e-02 1.576181524657639232e-03
-8.750000000000000000e+00 2.120425531914891248e-01 9.729805774897506629e-03
-8.250000000000000000e+00 4.469858156028368446e-01 2.050819075334865335e-02
-7.750000000000000000e+00 8.258964539007090933e-01 3.789276566649544403e-02
-7.250000000000000000e+00 1.583675177304963766e+00 7.266060635829740821e-02
-6.750000000000000000e+00 3.043831205673761087e+00 1.396558913333754981e-01
-6.250000000000000000e+00 5.530453900709217052e+00 2.537483188004797108e-01
-5.750000000000000000e+00 9.112687943262413270e+00 4.181029457583528841e-01
-5.250000000000000000e+00 1.359754609929076707e+01 6.238774942680499480e-01
-4.750000000000000000e+00 1.862683829787234657e+01 8.546309880805124104e-01
-4.250000000000000000e+00 2.373826666666667151e+01 1.089149848317459091e+00
-3.750000000000000000e+00 2.847779858156026478e+01 1.306610037642967903e+00
-3.250000000000000000e+00 3.253940992907801899e+01 1.492962357708379484e+00
-2.750000000000000000e+00 3.582595319148932589e+01 1.643754846262028613e+00
-2.250000000000000000e+00 3.845220709219859856e+01 1.764254682607001135e+00
-1.750000000000000000e+00 4.054891489361703094e+01 1.860451476462557263e+00
-1.250000000000000000e+00 4.213484113475172421e+01 1.933220775345163345e+00
-7.500000000000000000e-01 4.318922127659575239e+01 1.981598017381206889e+00
-2.500000000000000000e-01 4.373294184397159512e+01 2.006541857838800347e+00
2.500000000000000000e-01 4.373065248226949109e+01 2.006433380877365114e+00
7.500000000000000000e-01 4.322476028368797785e+01 1.983220916923581933e+00
1.250000000000000000e+00 4.215900709219854292e+01 1.934321716848985684e+00
1.750000000000000000e+00 4.058282978723406842e+01 1.861997944490388468e+00
2.250000000000000000e+00 3.849037304964538464e+01 1.765991970604457784e+00
2.750000000000000000e+00 3.585382836879432489e+01 1.645022721652001474e+00
3.250000000000000000e+00 3.256393900709221612e+01 1.494078063939402012e+00
3.750000000000000000e+00 2.848488368794326675e+01 1.306926221394702825e+00
4.250000000000000000e+00 2.374583262411346141e+01 1.089491124582938619e+00
4.750000000000000000e+00 1.861894893617020941e+01 8.542625497091306253e-01
5.250000000000000000e+00 1.357912765957447654e+01 6.230289153745606212e-01
5.750000000000000000e+00 9.097082269503546925e+00 4.173875772508345294e-01
6.250000000000000000e+00 5.514421276595744104e+00 2.530123329608433558e-01
6.750000000000000000e+00 3.037631205673758217e+00 1.393731121677556917e-01
7.250000000000000000e+00 1.583584397163121160e+00 7.265902328107669284e-02
7.750000000000000000e+00 8.232354609929080080e-01 3.777266331005338373e-02
8.250000000000000000e+00 4.454141843971630710e-01 2.043737222108421223e-02
8.750000000000000000e+00 2.113177304964538039e-01 9.695742794757693933e-03
9.250000000000000000e+00 3.419290780141839847e-02 1.569125220455165615e-03
9.750000000000000000e+00 7.276595744680854809e-04 3.342937339614853582e-05


==> anc/dat_w_err/hotspots/PbPb2760/0_5/dNdY_mc_2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 6.510638297872344861e-04 3.008066561523602757e-05
-9.250000000000000000e+00 1.008581560283687839e-01 4.628067493423229824e-03
-8.750000000000000000e+00 1.562097872340426852e+00 7.167336394346351947e-02
-8.250000000000000000e+00 4.264309219858157363e+00 1.956557711222707829e-01
-7.750000000000000000e+00 6.396168794326240636e+00 2.934703953745413929e-01
-7.250000000000000000e+00 8.237483687943260691e+00 3.779495274489554357e-01
-6.750000000000000000e+00 1.014554184397162651e+01 4.654966914313202198e-01
-6.250000000000000000e+00 1.129210780141844062e+01 5.181047822244344569e-01
-5.750000000000000000e+00 1.111952340425532881e+01 5.101941996152914438e-01
-5.250000000000000000e+00 1.003014184397163433e+01 4.602027559798935186e-01
-4.750000000000000000e+00 8.520675177304964265e+00 3.909422227695187324e-01
-4.250000000000000000e+00 6.867080851063827041e+00 3.150737861608696733e-01
-3.750000000000000000e+00 5.358670921985816626e+00 2.458639557740627535e-01
-3.250000000000000000e+00 4.033736170212769423e+00 1.850769644544992265e-01
-2.750000000000000000e+00 2.984329078014185122e+00 1.369329057714418485e-01
-2.250000000000000000e+00 2.186329078014186411e+00 1.003158484079447327e-01
-1.750000000000000000e+00 1.562951773049644943e+00 7.173835408117690271e-02
-1.250000000000000000e+00 1.156814184397163103e+00 5.308758608826921743e-02
-7.500000000000000000e-01 9.212893617021279402e-01 4.228204617550480882e-02
-2.500000000000000000e-01 7.747120567375883615e-01 3.554982682234566344e-02
2.500000000000000000e-01 7.824595744680855613e-01 3.592184241638076564e-02
7.500000000000000000e-01 8.901546099290780223e-01 4.084316222899207066e-02
1.250000000000000000e+00 1.170886524822696506e+00 5.372862146169442993e-02
1.750000000000000000e+00 1.560699290780142690e+00 7.161498990369501161e-02
2.250000000000000000e+00 2.172765957446806340e+00 9.969100217878885950e-02
2.750000000000000000e+00 2.974347517730496104e+00 1.364752511655494271e-01
3.250000000000000000e+00 4.045102127659576219e+00 1.855935273994545331e-01
3.750000000000000000e+00 5.373781560283681813e+00 2.465541923181590045e-01
4.250000000000000000e+00 6.882412765957449885e+00 3.157733409477962994e-01
4.750000000000000000e+00 8.550719148936170910e+00 3.923158510007513367e-01
5.250000000000000000e+00 1.007338581560283508e+01 4.621780469782799106e-01
5.750000000000000000e+00 1.114996312056737082e+01 5.115687325857254386e-01
6.250000000000000000e+00 1.131751914893617439e+01 5.192572351879107817e-01
6.750000000000000000e+00 1.017828085106383718e+01 4.669893882049188649e-01
7.250000000000000000e+00 8.256221276595736569e+00 3.788038467414538424e-01
7.750000000000000000e+00 6.430968794326240356e+00 2.950622081534208241e-01
8.250000000000000000e+00 4.311382978723401038e+00 1.978152190278763267e-01
8.750000000000000000e+00 1.612448226950355057e+00 7.398221848859186378e-02
9.250000000000000000e+00 1.069276595744681341e-01 4.907179509764991732e-03
9.750000000000000000e+00 6.964539007092206222e-04 3.207029606471072791e-05


==> anc/dat_w_err/hotspots/PbPb2760/0_5/integrated_v2_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
3.015908309432034987e-02
1.309861056955348782e-02


==> anc/dat_w_err/hotspots/PbPb2760/0_5/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
3.592401171237808583e-02
1.593426446479287786e-02


==> anc/dat_w_err/hotspots/PbPb2760/0_5/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-2.4_2.4.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
3.517980372626630658e-02
1.560861297977748918e-02


==> anc/dat_w_err/hotspots/PbPb2760/0_5/integrated_v3_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v3_2par_cumulant  
#  v3_4par_cumulant
2.082119542457662453e-02
1.228076150830562964e-02


==> anc/dat_w_err/hotspots/PbPb2760/0_5/r2_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 9.974980377287897548e-01 1.400155202136657388e-03
7.894737124443054199e-01 9.939859790554381735e-01 2.126360746707646118e-03
1.315789461135864258e+00 9.864466710883972311e-01 2.147918171569359810e-03
1.842105269432067871e+00 9.805050956592976652e-01 2.334298338405130582e-03
2.368421077728271484e+00 9.763601339160302706e-01 4.433991087642757609e-03
2.894736766815185547e+00 9.739314654304853658e-01 3.640291879391353066e-03
3.421052694320678711e+00 9.715517355720439951e-01 3.811369660522644174e-03
3.947368383407592773e+00 9.717939007248702632e-01 4.535309858309333718e-03
4.473684310913085938e+00 9.731155223892722361e-01 4.249917418486189036e-03
5.000000000000000000e+00 9.726738709686572060e-01 5.894161364215422770e-03


==> anc/dat_w_err/hotspots/PbPb2760/0_5/r2_eta_charged_3_4.dat <==
2.631579041481018066e-01 9.973707034565157947e-01
7.894737124443054199e-01 9.940911908889040749e-01
1.315789461135864258e+00 9.865070373965165729e-01
1.842105269432067871e+00 9.806421464175113512e-01
2.368421077728271484e+00 9.764603058880746422e-01
2.894736766815185547e+00 9.740168819405078393e-01
3.421052694320678711e+00 9.716983569335498894e-01
3.947368383407592773e+00 9.721852183768260325e-01
4.473684310913085938e+00 9.734761861817229356e-01
5.000000000000000000e+00 9.734086797347377695e-01


==> anc/dat_w_err/hotspots/PbPb2760/0_5/r2_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.970384728801453544e-01 1.380660431159806342e-03
7.894737124443054199e-01 9.924670023858693790e-01 2.119719891405061687e-03
1.315789461135864258e+00 9.838470316634490009e-01 2.124430935476239943e-03
1.842105269432067871e+00 9.767254151023381237e-01 2.299850943594732283e-03
2.368421077728271484e+00 9.715934767783691584e-01 4.321648267655046546e-03
2.894736766815185547e+00 9.687006695058985040e-01 3.524187333973084237e-03
3.421052694320678711e+00 9.661128604960360633e-01 3.758894560302537043e-03
3.947368383407592773e+00 9.658317505806003345e-01 4.465745233621135589e-03
4.473684310913085938e+00 9.657351721773164144e-01 4.196274096245359610e-03
5.000000000000000000e+00 9.645602158987773844e-01 5.986321121930427737e-03


==> anc/dat_w_err/hotspots/PbPb2760/0_5/v2_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 2.077758871018886566e-02 1.311409869231283665e-03 9.128113277256488800e-03 1.618512533605098724e-02
-4.473684310913085938e+00 2.259269915521144867e-02 1.381141599267721176e-03 1.039027795195579529e-02 1.820845343172550201e-02
-3.947368383407592773e+00 2.403942309319972992e-02 1.455524354241788387e-03 1.097310520708560944e-02 1.987498812377452850e-02
-3.421052694320678711e+00 2.521858550608158112e-02 1.495257718488574028e-03 1.251905877143144608e-02 2.108372561633586884e-02
-2.894736766815185547e+00 2.616356313228607178e-02 1.542878220789134502e-03 1.339344121515750885e-02 2.176742069423198700e-02
-2.368421077728271484e+00 2.694308198988437653e-02 1.587530714459717274e-03 1.365868467837572098e-02 2.253702096641063690e-02
-1.842105269432067871e+00 2.776004932820796967e-02 1.649122568778693676e-03 1.432293653488159180e-02 2.332727611064910889e-02
-1.315789461135864258e+00 2.868163213133811951e-02 1.694464823231101036e-03 1.418157853186130524e-02 2.416172251105308533e-02
-7.894737124443054199e-01 2.968270145356655121e-02 1.760856481269001961e-03 1.338677294552326202e-02 2.557762153446674347e-02
-2.631579041481018066e-01 3.030826523900032043e-02 1.775515382178127766e-03 1.380797754973173141e-02 2.596856281161308289e-02
2.631579041481018066e-01 3.032067976891994476e-02 1.792108290828764439e-03 1.326003391295671463e-02 2.615645341575145721e-02
7.894737124443054199e-01 2.963520213961601257e-02 1.750262337736785412e-03 1.282197423279285431e-02 2.579271048307418823e-02
1.315789461135864258e+00 2.872563526034355164e-02 1.690256292931735516e-03 1.125890109688043594e-02 2.459542453289031982e-02
1.842105269432067871e+00 2.781278826296329498e-02 1.638267887756228447e-03 1.067809946835041046e-02 2.393910847604274750e-02
2.368421077728271484e+00 2.696995437145233154e-02 1.574566471390426159e-03 1.042429730296134949e-02 2.316199988126754761e-02
2.894736766815185547e+00 2.617743611335754395e-02 1.520814956165850163e-03 9.228551760315895081e-03 2.276997826993465424e-02
3.421052694320678711e+00 2.523901499807834625e-02 1.475271536037325859e-03 9.106660261750221252e-03 2.186171151697635651e-02
3.947368383407592773e+00 2.400022186338901520e-02 1.393477432429790497e-03 7.458886597305536270e-03 2.043623849749565125e-02
4.473684310913085938e+00 2.245533093810081482e-02 1.306794700212776661e-03 5.938230548053979874e-03 1.936423033475875854e-02
5.000000000000000000e+00 2.059336937963962555e-02 1.184995751827955246e-03 5.036295391619205475e-03 1.800872758030891418e-02


==> anc/dat_w_err/hotspots/PbPb2760/0_5/v2_eta_charged_cumulant_etaref_-2.4_2.4.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 2.813628874719142914e-02 1.756586250849068165e-03 1.228221319615840912e-02 2.021891996264457703e-02
-4.473684310913085938e+00 2.997137047350406647e-02 1.805828534997999668e-03 1.392716635018587112e-02 2.189285866916179657e-02
-3.947368383407592773e+00 3.135628253221511841e-02 1.878810580819845200e-03 1.448512636125087738e-02 2.354785054922103882e-02
-3.421052694320678711e+00 3.247407078742980957e-02 1.905018347315490246e-03 1.622530072927474976e-02 2.489797770977020264e-02
-2.894736766815185547e+00 3.329546377062797546e-02 1.931803068146109581e-03 1.708655431866645813e-02 2.552265301346778870e-02
-2.368421077728271484e+00 3.391491621732711792e-02 1.974046695977449417e-03 1.773322001099586487e-02 2.600730769336223602e-02
-1.842105269432067871e+00 3.448807075619697571e-02 2.023993059992790222e-03 1.770287193357944489e-02 2.661710791289806366e-02
-1.315789461135864258e+00 3.509726002812385559e-02 2.040945924818515778e-03 1.764108054339885712e-02 2.719514071941375732e-02
-7.894737124443054199e-01 3.568731993436813354e-02 2.086181892082095146e-03 1.649484597146511078e-02 2.807236649096012115e-02
-2.631579041481018066e-01 3.599872440099716187e-02 2.080150647088885307e-03 1.665443181991577148e-02 2.810667082667350769e-02
2.631579041481018066e-01 3.601335361599922180e-02 2.098650904372334480e-03 1.610711589455604553e-02 2.832455374300479889e-02
7.894737124443054199e-01 3.563079982995986938e-02 2.077775308862328529e-03 1.591389067471027374e-02 2.812249027192592621e-02
1.315789461135864258e+00 3.512622043490409851e-02 2.033957978710532188e-03 1.407423801720142365e-02 2.741530910134315491e-02
1.842105269432067871e+00 3.455302864313125610e-02 2.014429541304707527e-03 1.380755286663770676e-02 2.715909667313098907e-02
2.368421077728271484e+00 3.394967690110206604e-02 1.953709404915571213e-03 1.377256028354167938e-02 2.645220234990119934e-02
2.894736766815185547e+00 3.331499546766281128e-02 1.909787068143486977e-03 1.204749755561351776e-02 2.643166109919548035e-02
3.421052694320678711e+00 3.249753639101982117e-02 1.883284421637654305e-03 1.166646834462881088e-02 2.550433017313480377e-02
3.947368383407592773e+00 3.130985796451568604e-02 1.808356260880827904e-03 1.034305710345506668e-02 2.420422248542308807e-02
4.473684310913085938e+00 2.979525923728942871e-02 1.720067695714533329e-03 8.301703259348869324e-03 2.327376417815685272e-02
5.000000000000000000e+00 2.786863781511783600e-02 1.594086643308401108e-03 7.234111428260803223e-03 2.187870442867279053e-02


==> anc/dat_w_err/hotspots/PbPb2760/0_5/v2_eta_charged_ep.dat <==
-5.000000000000000000e+00 2.560108761702708374e-02 9.664226726864525319e-04
-4.473684310913085938e+00 2.730478750349716460e-02 9.944572594312677243e-04
-3.947368383407592773e+00 2.855631438967990918e-02 1.043728741280927109e-03
-3.421052694320678711e+00 2.953934770636528276e-02 1.051488939406963188e-03
-2.894736766815185547e+00 3.027454352050521630e-02 1.069694985927684703e-03
-2.368421077728271484e+00 3.085906995759380919e-02 1.117534544998269059e-03
-1.842105269432067871e+00 3.143911959471956674e-02 1.158320594332716514e-03
-1.315789461135864258e+00 3.204361630620204682e-02 1.172499501826776121e-03
-7.894737124443054199e-01 3.259054888928961807e-02 1.198165198736284541e-03
-2.631579041481018066e-01 3.295010372948673633e-02 1.191736620057350831e-03
2.631579041481018066e-01 3.296843323964863959e-02 1.143712967035232560e-03
7.894737124443054199e-01 3.253882229048173091e-02 1.125645193658904005e-03
1.315789461135864258e+00 3.198236089547074057e-02 1.087612743119845777e-03
1.842105269432067871e+00 3.141233905962016737e-02 1.072619692135716061e-03
2.368421077728271484e+00 3.083540785129165046e-02 1.031166023747952416e-03
2.894736766815185547e+00 3.025593903422639161e-02 9.942441652270562428e-04
3.421052694320678711e+00 2.952220860281392495e-02 9.798802129546767097e-04
3.947368383407592773e+00 2.844818130162425976e-02 9.363268830681384901e-04
4.473684310913085938e+00 2.707530231317662600e-02 8.812356146275311230e-04
5.000000000000000000e+00 2.531338859064719699e-02 8.099690429088103041e-04


==> anc/dat_w_err/hotspots/PbPb2760/0_5/v2_pt_charged_cumulant.dat <==
# pt vn{2} err vn{4} err
2.000000029802322388e-01 4.494090098887681961e-03 2.972638758365064859e-04 1.982577843591570854e-03 3.846959443762898445e-03
4.000000059604644775e-01 1.556855719536542892e-02 9.270922746509313583e-04 7.435725070536136627e-03 1.244815252721309662e-02
6.000000238418579102e-01 2.659406885504722595e-02 1.522072008810937405e-03 1.386517100036144257e-02 2.172555774450302124e-02
8.000000119209289551e-01 3.636389225721359253e-02 2.071048598736524582e-03 1.898036338388919830e-02 2.959842979907989502e-02
1.000000000000000000e+00 4.409549757838249207e-02 2.506931079551577568e-03 2.210176363587379456e-02 3.573805838823318481e-02
1.200000047683715820e+00 5.024622008204460144e-02 2.871540840715169907e-03 2.444285526871681213e-02 4.035000130534172058e-02
1.399999976158142090e+00 5.491179227828979492e-02 3.159768413752317429e-03 2.452829107642173767e-02 4.314427077770233154e-02
1.600000023841857910e+00 5.839919298887252808e-02 3.377146087586879730e-03 2.476932667195796967e-02 4.581340029835700989e-02
1.799999952316284180e+00 6.088090687990188599e-02 3.670998150482773781e-03 2.278130501508712769e-02 4.680204764008522034e-02
2.000000000000000000e+00 6.269642710685729980e-02 3.900812938809394836e-03 1.976330950856208801e-02 4.702747240662574768e-02
2.200000047683715820e+00 6.350582838058471680e-02 4.050384741276502609e-03 1.444017607718706131e-02 4.775394499301910400e-02
2.400000095367431641e+00 6.373471021652221680e-02 4.150876309722661972e-03 1.460731960833072662e-02 4.673727601766586304e-02
2.599999904632568359e+00 6.341309845447540283e-02 4.328260663896799088e-03 1.102371793240308762e-02 4.642132297158241272e-02
2.799999952316284180e+00 6.194286793470382690e-02 4.335311241447925568e-03 1.156944967806339264e-02 4.477598890662193298e-02
3.000000000000000000e+00 6.041346862912178040e-02 4.352494608610868454e-03 8.330630138516426086e-03 4.229681193828582764e-02
3.200000047683715820e+00 5.877071619033813477e-02 4.547811578959226608e-03 -1.955951796844601631e-03 4.236964508891105652e-02
3.400000095367431641e+00 5.608705431222915649e-02 4.525397904217243195e-03 -7.817245088517665863e-03 4.365921393036842346e-02
3.599999904632568359e+00 5.406197905540466309e-02 4.691346082836389542e-03 -7.676865905523300171e-03 4.204365611076354980e-02
3.799999952316284180e+00 4.988036304712295532e-02 4.572574049234390259e-03 -1.296417973935604095e-02 3.842307627201080322e-02


==> anc/dat_w_err/hotspots/PbPb2760/0_5/v2_pt_charged_ep.dat <==
 (2.000000029802322388e-01+0.000000000000000000e+00j)  (4.188359760809947166e-03-3.363844936804514688e-05j)  (4.126971419853137611e-04+0.000000000000000000e+00j)
 (4.000000059604644775e-01+0.000000000000000000e+00j)  (1.426556970127756431e-02-4.166282227954832033e-05j)  (1.204673917187513510e-03+0.000000000000000000e+00j)
 (6.000000238418579102e-01+0.000000000000000000e+00j)  (2.426326362915540158e-02-7.395880062004362732e-06j)  (1.953378277257912781e-03+0.000000000000000000e+00j)
 (8.000000119209289551e-01+0.000000000000000000e+00j)  (3.314780385399641177e-02+3.416116865544784357e-05j)  (2.664408219606022657e-03+0.000000000000000000e+00j)
 (1.000000000000000000e+00+0.000000000000000000e+00j)  (4.022291983822685879e-02+3.103102498804342175e-05j)  (3.159182564530934115e-03+0.000000000000000000e+00j)
 (1.200000047683715820e+00+0.000000000000000000e+00j)  (4.588911357299010896e-02-1.229724443945166021e-04j)  (3.593035890324379825e-03+0.000000000000000000e+00j)
 (1.399999976158142090e+00+0.000000000000000000e+00j)  (5.028504008253882607e-02-3.361214347112184003e-05j)  (3.989795656345116251e-03+0.000000000000000000e+00j)
 (1.600000023841857910e+00+0.000000000000000000e+00j)  (5.365770891132457671e-02-5.412665556286063887e-05j)  (4.296722808840612758e-03+0.000000000000000000e+00j)
 (1.799999952316284180e+00+0.000000000000000000e+00j)  (5.610729554229409305e-02-8.219171436663167156e-05j)  (4.755940926302579079e-03+0.000000000000000000e+00j)
 (2.000000000000000000e+00+0.000000000000000000e+00j)  (5.785159215587326598e-02-1.716810906860469135e-04j)  (5.175741011315651736e-03+0.000000000000000000e+00j)
 (2.200000047683715820e+00+0.000000000000000000e+00j)  (5.879792194098083791e-02-2.181241510423643126e-04j)  (5.488891794772803208e-03+0.000000000000000000e+00j)
 (2.400000095367431641e+00+0.000000000000000000e+00j)  (5.940562728630719574e-02-5.869339631634307251e-04j)  (5.753343117012457188e-03+0.000000000000000000e+00j)
 (2.599999904632568359e+00+0.000000000000000000e+00j)  (5.941810782625059351e-02-8.170554929639363981e-04j)  (6.422828843412333247e-03+0.000000000000000000e+00j)
 (2.799999952316284180e+00+0.000000000000000000e+00j)  (5.864165806869619385e-02-6.401672683175646441e-04j)  (6.766801009806210770e-03+0.000000000000000000e+00j)
 (3.000000000000000000e+00+0.000000000000000000e+00j)  (5.771910386792880598e-02-8.600450229396992222e-04j)  (7.276715055642728712e-03+0.000000000000000000e+00j)
 (3.200000047683715820e+00+0.000000000000000000e+00j)  (5.641473898933623693e-02-8.696362719479377133e-04j)  (8.061533341981570733e-03+0.000000000000000000e+00j)
 (3.400000095367431641e+00+0.000000000000000000e+00j)  (5.454982153221021174e-02-1.233465201535852672e-03j)  (8.188901601743216185e-03+0.000000000000000000e+00j)
 (3.599999904632568359e+00+0.000000000000000000e+00j)  (5.346689621648234580e-02-1.291475168892660752e-03j)  (9.333345375082964523e-03+0.000000000000000000e+00j)
 (3.799999952316284180e+00+0.000000000000000000e+00j)  (4.992836278493281016e-02-1.664315762809124221e-03j)  (1.009033505210552538e-02+0.000000000000000000e+00j)


==> anc/dat_w_err/hotspots/PbPb2760/0_5/v3_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 1.274723559617996216e-02 8.172909147106111050e-04 8.252815343439579010e-03 7.872355170547962189e-03
-4.473684310913085938e+00 1.451318152248859406e-02 9.203421650454401970e-04 9.115616790950298309e-03 9.120062924921512604e-03
-3.947368383407592773e+00 1.587199047207832336e-02 1.015986781567335129e-03 9.780391119420528412e-03 9.854739531874656677e-03
-3.421052694320678711e+00 1.693415082991123199e-02 1.084326533600687981e-03 1.036926172673702240e-02 1.054484397172927856e-02
-2.894736766815185547e+00 1.762704923748970032e-02 1.124682021327316761e-03 1.100953109562397003e-02 1.071475911885499954e-02
-2.368421077728271484e+00 1.818580739200115204e-02 1.161125837825238705e-03 1.102645508944988251e-02 1.100445911288261414e-02
-1.842105269432067871e+00 1.882110722362995148e-02 1.212298055179417133e-03 1.187672000378370285e-02 1.123123243451118469e-02
-1.315789461135864258e+00 1.961110159754753113e-02 1.254279399290680885e-03 1.192283816635608673e-02 1.192846801131963730e-02
-7.894737124443054199e-01 2.034131623804569244e-02 1.282362267374992371e-03 1.245642919093370438e-02 1.215152442455291748e-02
-2.631579041481018066e-01 2.086482942104339600e-02 1.304778386838734150e-03 1.294579077512025833e-02 1.234155800193548203e-02
2.631579041481018066e-01 2.088296785950660706e-02 1.328248181380331516e-03 1.268737949430942535e-02 1.236293185502290726e-02
7.894737124443054199e-01 2.035156264901161194e-02 1.299951109103858471e-03 1.281346660107374191e-02 1.195600349456071854e-02
1.315789461135864258e+00 1.958494447171688080e-02 1.241359510459005833e-03 1.249815989285707474e-02 1.152521464973688126e-02
1.842105269432067871e+00 1.891354843974113464e-02 1.195532036945223808e-03 1.223271153867244720e-02 1.099272165447473526e-02
2.368421077728271484e+00 1.827527582645416260e-02 1.136158360168337822e-03 1.194689795374870300e-02 1.061761844903230667e-02
2.894736766815185547e+00 1.766279898583889008e-02 1.089787925593554974e-03 1.153505779802799225e-02 1.038531027734279633e-02
3.421052694320678711e+00 1.692566089332103729e-02 1.059325179085135460e-03 1.105923485010862350e-02 1.005813851952552795e-02
3.947368383407592773e+00 1.595704071223735809e-02 9.933501714840531349e-04 1.065632235258817673e-02 9.429627098143100739e-03
4.473684310913085938e+00 1.461199857294559479e-02 9.168782271444797516e-04 9.671926498413085938e-03 8.693983778357505798e-03
5.000000000000000000e+00 1.282249949872493744e-02 7.946855621412396431e-04 8.559201844036579132e-03 7.584980223327875137e-03


==> anc/dat_w_err/hotspots/PbPb2760/0_5/v3_eta_charged_ep.dat <==
-5.000000000000000000e+00 1.628939770086269140e-02 5.225066222637557694e-04
-4.473684310913085938e+00 1.803288576900045903e-02 5.730832827978281797e-04
-3.947368383407592773e+00 1.924924308384861477e-02 6.190970569950557953e-04
-3.421052694320678711e+00 2.018318032912473289e-02 6.464544048421758159e-04
-2.894736766815185547e+00 2.072160131746014419e-02 6.627839508519333366e-04
-2.368421077728271484e+00 2.111622872152676619e-02 6.974010437575754165e-04
-1.842105269432067871e+00 2.156045831777202160e-02 7.354242027053922237e-04
-1.315789461135864258e+00 2.209256862430314730e-02 7.328835100014611300e-04
-7.894737124443054199e-01 2.248048422439025140e-02 7.381679032322225990e-04
-2.631579041481018066e-01 2.283144045132524599e-02 7.398406962258156786e-04
2.631579041481018066e-01 2.280816697220763856e-02 7.466818416636163136e-04
7.894737124443054199e-01 2.244561917806019852e-02 7.453523719074558020e-04
1.315789461135864258e+00 2.201213735056532089e-02 7.128976797144577753e-04
1.842105269432067871e+00 2.160077807852737661e-02 7.134035757809963811e-04
2.368421077728271484e+00 2.114200477756172231e-02 6.946375958284137448e-04
2.894736766815185547e+00 2.070636977623450253e-02 6.655624859342412726e-04
3.421052694320678711e+00 2.015944402658055232e-02 6.440623861354509124e-04
3.947368383407592773e+00 1.928436555161050156e-02 6.229049070031098499e-04
4.473684310913085938e+00 1.805877515693990465e-02 5.846147781346716166e-04
5.000000000000000000e+00 1.624732057989459327e-02 5.034932573602428569e-04


==> anc/dat_w_err/hotspots/PbPb2760/10_15/dN_over_2pidYptdpt_mc_-211.dat <==
1.000000000000000056e-01 5.714490824615082829e+02 1.863970252385616533e+00
3.000000000000000444e-01 2.914724309365223007e+02 9.378225135947750868e-01
5.000000000000000000e-01 1.427240785511503702e+02 4.311266555408717616e-01
7.000000000000000666e-01 7.474795228873014707e+01 2.207668377681916427e-01
9.000000000000000222e-01 4.081774647645097787e+01 1.150241923031203595e-01
1.100000000000000089e+00 2.288767550483176905e+01 6.120354923152585697e-02
1.300000000000000266e+00 1.308206853859902097e+01 3.530018735845963374e-02
1.500000000000000000e+00 7.594999740913725539e+00 2.117882799956319687e-02
1.700000000000000178e+00 4.467330356068900166e+00 1.277767983009843109e-02
1.899999999999999911e+00 2.658791447529069707e+00 8.059212768363993584e-03
2.100000000000000089e+00 1.600644670975668094e+00 4.803087220326012798e-03
2.300000000000000266e+00 9.736691347640034078e-01 3.065754646056297397e-03
2.500000000000000000e+00 5.985176274879977498e-01 1.816773913768656270e-03
2.700000000000000178e+00 3.707378948310301459e-01 1.139124641716891253e-03
2.900000000000000355e+00 2.317858793740598389e-01 6.878202873833199520e-04
3.100000000000000089e+00 1.458097410345604028e-01 4.651711060415301665e-04
3.300000000000000266e+00 9.260890247363039174e-02 1.988124353856337483e-04
3.500000000000000000e+00 5.911824067501209035e-02 2.476510270621229870e-04
3.700000000000000178e+00 3.798684067737810588e-02 1.391285110737378549e-04
3.900000000000000355e+00 2.460006061424718088e-02 6.480330804425751075e-05


==> anc/dat_w_err/hotspots/PbPb2760/10_15/dN_over_2pidYptdpt_mc_-2212.dat <==
1.000000000000000056e-01 4.053755413642889494e+00 1.572245185555478514e-02
3.000000000000000444e-01 3.972400147519850044e+00 1.724338027387316286e-02
5.000000000000000000e-01 3.770819124509348086e+00 1.653619066238264101e-02
7.000000000000000666e-01 3.416114921123564407e+00 1.186435818777759402e-02
9.000000000000000222e-01 2.937814944962268804e+00 1.013305852753245209e-02
1.100000000000000089e+00 2.400148125182780756e+00 6.621968233145594622e-03
1.300000000000000266e+00 1.872781338189196898e+00 5.604770817586224654e-03
1.500000000000000000e+00 1.410356607621908287e+00 3.463016114986310588e-03
1.700000000000000178e+00 1.031515754180070132e+00 2.883952420942178206e-03
1.899999999999999911e+00 7.391896082146800495e-01 2.100539519730870545e-03
2.100000000000000089e+00 5.208641139898414485e-01 1.567642070853502703e-03
2.300000000000000266e+00 3.628400209513573671e-01 1.147097556805314880e-03
2.500000000000000000e+00 2.507748000375915609e-01 8.119807389103360362e-04
2.700000000000000178e+00 1.718530577267079473e-01 4.568519698727047519e-04
2.900000000000000355e+00 1.173640233441974878e-01 3.479811074278767896e-04
3.100000000000000089e+00 8.001532059437588273e-02 2.841119993316296318e-04
3.300000000000000266e+00 5.456991334021510376e-02 2.112033996557518287e-04
3.500000000000000000e+00 3.712720394602021801e-02 1.694693589245886722e-04
3.700000000000000178e+00 2.537121071683580767e-02 9.941085171879036995e-05
3.900000000000000355e+00 1.733461864946112332e-02 6.526183134236481919e-05


==> anc/dat_w_err/hotspots/PbPb2760/10_15/dN_over_2pidYptdpt_mc_-321.dat <==
1.000000000000000056e-01 3.470002454774511591e+01 1.431170589579771335e-01
3.000000000000000444e-01 3.034499879752901208e+01 1.097963625138973359e-01
5.000000000000000000e-01 2.360920510633252789e+01 7.674557503595991204e-02
7.000000000000000666e-01 1.676221835971150043e+01 4.910225457471668886e-02
9.000000000000000222e-01 1.120253203927352104e+01 3.102770087586403935e-02
1.100000000000000089e+00 7.246101629177815084e+00 2.005354279746617355e-02
1.300000000000000266e+00 4.608472254964600445e+00 1.263329968494371867e-02
1.500000000000000000e+00 2.912123273616775254e+00 8.317366847911445565e-03
1.700000000000000178e+00 1.838199754177451073e+00 5.250137437188417619e-03
1.899999999999999911e+00 1.160611728390559705e+00 3.237216469822112863e-03
2.100000000000000089e+00 7.358756695562218564e-01 2.145722814071740654e-03
2.300000000000000266e+00 4.682497433477285087e-01 1.561719080388691405e-03
2.500000000000000000e+00 2.992427853738435783e-01 8.672680818948122526e-04
2.700000000000000178e+00 1.922378084559760725e-01 5.438304575520459773e-04
2.900000000000000355e+00 1.239283376392447400e-01 4.384453261686000847e-04
3.100000000000000089e+00 8.050997168151920180e-02 2.897583099120106995e-04
3.300000000000000266e+00 5.240628859805351869e-02 1.894918471134844943e-04
3.500000000000000000e+00 3.438383713059729729e-02 1.069074597735299290e-04
3.700000000000000178e+00 2.259591398299883730e-02 7.847174120311287138e-05
3.900000000000000355e+00 1.490865623266485543e-02 3.421726841024817783e-05


==> anc/dat_w_err/hotspots/PbPb2760/10_15/dN_over_2pidYptdpt_mc_211.dat <==
1.000000000000000056e-01 5.713182762871804243e+02 1.833998576032419781e+00
3.000000000000000444e-01 2.914189249635442707e+02 9.406350983085419726e-01
5.000000000000000000e-01 1.427207024345915727e+02 4.279576126824463644e-01
7.000000000000000666e-01 7.474950231597479444e+01 2.148118588561894471e-01
9.000000000000000222e-01 4.082787206693997462e+01 1.155724533186320013e-01
1.100000000000000089e+00 2.288863187109200226e+01 6.358656680881361045e-02
1.300000000000000266e+00 1.307629710975705528e+01 3.575912588797335728e-02
1.500000000000000000e+00 7.589766064179897853e+00 2.041793755122275900e-02
1.700000000000000178e+00 4.463977279462250536e+00 1.221948689495948662e-02
1.899999999999999911e+00 2.656675470976037623e+00 7.989335570176477400e-03
2.100000000000000089e+00 1.599615753887476233e+00 4.941581634770719940e-03
2.300000000000000266e+00 9.730019403602618855e-01 2.747839525824925886e-03
2.500000000000000000e+00 5.982097021796610736e-01 1.738927695001333531e-03
2.700000000000000178e+00 3.707022553277504739e-01 1.178149455448867502e-03
2.900000000000000355e+00 2.316139383221868520e-01 7.299713596801216727e-04
3.100000000000000089e+00 1.457342780696649631e-01 4.025533317240152201e-04
3.300000000000000266e+00 9.254613666220257162e-02 2.621870131019052373e-04
3.500000000000000000e+00 5.904890265522535348e-02 1.700652751341569181e-04
3.700000000000000178e+00 3.787556644794975308e-02 1.132559251908444946e-04
3.900000000000000355e+00 2.457162458377113584e-02 9.135222043177838283e-05


==> anc/dat_w_err/hotspots/PbPb2760/10_15/dN_over_2pidYptdpt_mc_2212.dat <==
1.000000000000000056e-01 4.130906054496301216e+00 1.896414087900505016e-02
3.000000000000000444e-01 4.053164696714627091e+00 1.648392908720411679e-02
5.000000000000000000e-01 3.848879544682845655e+00 1.612899581155699882e-02
7.000000000000000666e-01 3.487184375764865507e+00 1.310392459853332824e-02
9.000000000000000222e-01 2.997246899864012715e+00 9.800381914986843607e-03
1.100000000000000089e+00 2.446638607785755593e+00 7.373150974691999177e-03
1.300000000000000266e+00 1.909854107448305971e+00 5.650427956609120443e-03
1.500000000000000000e+00 1.437197355081356598e+00 3.695397116014800636e-03
1.700000000000000178e+00 1.052092522954177323e+00 2.975734550679571665e-03
1.899999999999999911e+00 7.536054874992343944e-01 2.208007792468142869e-03
2.100000000000000089e+00 5.308521482393158131e-01 1.610844432445091836e-03
2.300000000000000266e+00 3.699808905149055693e-01 1.127374879227563582e-03
2.500000000000000000e+00 2.558924780268422849e-01 6.920956417124216921e-04
2.700000000000000178e+00 1.756398333361809949e-01 5.585183632026787968e-04
2.900000000000000355e+00 1.199539401730883303e-01 4.500396068783508010e-04
3.100000000000000089e+00 8.187904646080432225e-02 2.855450010426766917e-04
3.300000000000000266e+00 5.582770941690686634e-02 1.683704402232508537e-04
3.500000000000000000e+00 3.794966573653715119e-02 1.129541985758500210e-04
3.700000000000000178e+00 2.580601152695986486e-02 8.367236662596462136e-05
3.900000000000000355e+00 1.760211993360857874e-02 5.473428573645399645e-05


==> anc/dat_w_err/hotspots/PbPb2760/10_15/dN_over_2pidYptdpt_mc_321.dat <==
1.000000000000000056e-01 3.468846041730556351e+01 1.348408192461702237e-01
3.000000000000000444e-01 3.033890914562844188e+01 1.123929216687549332e-01
5.000000000000000000e-01 2.361592178355854799e+01 7.761680180762535464e-02
7.000000000000000666e-01 1.675601986324497972e+01 5.143429435537567873e-02
9.000000000000000222e-01 1.120422768531812174e+01 3.085982519111894751e-02
1.100000000000000089e+00 7.247377382775487042e+00 1.980181999233042792e-02
1.300000000000000266e+00 4.612653653858190594e+00 1.314497411049312704e-02
1.500000000000000000e+00 2.914641721871114477e+00 8.201245852617961712e-03
1.700000000000000178e+00 1.838325909534929137e+00 4.938984248077263155e-03
1.899999999999999911e+00 1.161442702547520467e+00 3.374375472074427930e-03
2.100000000000000089e+00 7.358727132840605645e-01 2.022699959246435086e-03
2.300000000000000266e+00 4.683048316683020573e-01 1.306524726158979615e-03
2.500000000000000000e+00 2.992442527598436763e-01 9.679158186306665830e-04
2.700000000000000178e+00 1.923007262887455326e-01 5.791842177068691911e-04
2.900000000000000355e+00 1.240152325794385835e-01 4.482872999795191565e-04
3.100000000000000089e+00 8.044324749181067102e-02 2.444658027616446725e-04
3.300000000000000266e+00 5.234805492287322032e-02 1.203313189381576193e-04
3.500000000000000000e+00 3.431216096828286488e-02 9.391497988258884293e-05
3.700000000000000178e+00 2.251888384473795662e-02 7.901063346095392958e-05
3.900000000000000355e+00 1.494505145742173156e-02 3.371580524872085761e-05


==> anc/dat_w_err/hotspots/PbPb2760/10_15/dNdEta_mc_charged.dat <==
# Eta,dNdEta,error
-7.799999999999999822e+00 9.746320240622773667e+01 4.467205588014069306e+00
-7.400000000000000355e+00 1.358405148619957856e+02 6.226004421826973889e+00
-7.000000000000000000e+00 1.859598106864825127e+02 8.523004299122401761e+00
-6.599999999999999645e+00 2.490993329794766566e+02 1.141661257891948367e+01
-6.200000000000000178e+00 3.245868259023351357e+02 1.487618202178918381e+01
-5.799999999999999822e+00 4.105232112526534820e+02 1.881505780806756789e+01
-5.399999999999999467e+00 5.044842108987964480e+02 2.312147168144338139e+01
-5.000000000000000000e+00 6.032527229299375904e+02 2.764852132295044740e+01
-4.599999999999999645e+00 7.027343648266117953e+02 3.220820071394260253e+01
-4.200000000000000178e+00 7.976687951167724577e+02 3.655967678112309471e+01
-3.799999999999999822e+00 8.833690268931341052e+02 4.048789075101701229e+01
-3.399999999999999467e+00 9.570118435951868605e+02 4.386339442399462030e+01
-2.999999999999999556e+00 1.018822770700638330e+03 4.669689201394413658e+01
-2.599999999999999645e+00 1.069262899858456421e+03 4.900910728267293592e+01
-2.199999999999999734e+00 1.106766631280963338e+03 5.072855749623254695e+01
-1.799999999999999822e+00 1.129213543878271821e+03 5.175782175437627330e+01
-1.399999999999999467e+00 1.135172974168434848e+03 5.203098184821228500e+01
-9.999999999999995559e-01 1.125778168789811616e+03 5.160076461252301527e+01
-5.999999999999996447e-01 1.108679554140126584e+03 5.081758030468164122e+01
-1.999999999999997335e-01 1.096505199929229775e+03 5.025961287456846094e+01
2.000000000000001776e-01 1.096613834041047085e+03 5.026478457958501878e+01
6.000000000000005329e-01 1.109021190728943566e+03 5.083381466264831516e+01
1.000000000000000888e+00 1.126460829794761821e+03 5.163323321517336240e+01
1.400000000000001243e+00 1.135987211606508936e+03 5.207012792054406702e+01
1.800000000000000711e+00 1.130175806794060009e+03 5.180419596719171693e+01
2.200000000000000178e+00 1.107837804317055770e+03 5.078039604736191137e+01
2.600000000000000533e+00 1.070152485845717592e+03 4.905316699474342101e+01
3.000000000000000888e+00 1.019960852795469691e+03 4.675228324982786887e+01
3.400000000000001243e+00 9.580283740268918109e+02 4.391369063834704178e+01
3.800000000000000711e+00 8.843978963198902647e+02 4.053849856611306990e+01
4.200000000000000178e+00 7.986863658881802621e+02 3.660965893488511114e+01
4.600000000000000533e+00 7.035627636234946749e+02 3.224942744860720012e+01
5.000000000000000888e+00 6.040401610049530063e+02 2.768745675187584609e+01
5.400000000000001243e+00 5.051785403397022378e+02 2.315590648579924959e+01
5.800000000000000711e+00 4.112164118895981915e+02 1.884882860576124486e+01
6.200000000000000178e+00 3.252446744515212345e+02 1.490817734249036164e+01
6.600000000000000533e+00 2.497850389242744313e+02 1.144928910538939526e+01
7.000000000000000888e+00 1.865407236376504443e+02 8.550248375069985585e+00
7.400000000000001243e+00 1.362741578202405321e+02 6.246249382412782936e+00
7.800000000000000711e+00 9.781897912243495341e+01 4.483633036106291492e+00


==> anc/dat_w_err/hotspots/PbPb2760/10_15/dNdY_mc_-2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 6.142958244869071863e-04 2.822043927824086527e-05
-9.250000000000000000e+00 2.645718329794762014e-02 1.213594374363135024e-03
-8.750000000000000000e+00 1.500778485491860437e-01 6.882246039481880288e-03
-8.250000000000000000e+00 3.086567586694975440e-01 1.415278528370789331e-02
-7.750000000000000000e+00 5.483142250530784745e-01 2.514193892413519107e-02
-7.250000000000000000e+00 1.029967445152159211e+00 4.721590629467937311e-02
-6.750000000000000000e+00 1.982706298655344312e+00 9.088492598941406986e-02
-6.250000000000000000e+00 3.633711252653927026e+00 1.665485051210771061e-01
-5.750000000000000000e+00 6.065790516631276219e+00 2.780116772936498393e-01
-5.250000000000000000e+00 9.128370842179764466e+00 4.183744029278013143e-01
-4.750000000000000000e+00 1.256246709129511885e+01 5.757852351217723763e-01
-4.250000000000000000e+00 1.603773389950458750e+01 7.350483809119264800e-01
-3.750000000000000000e+00 1.921401840056616450e+01 8.806541618133296723e-01
-3.250000000000000000e+00 2.190305590941259339e+01 1.003888770075062498e+00
-2.750000000000000000e+00 2.406584996461429427e+01 1.103033940046058259e+00
-2.250000000000000000e+00 2.578524416135880770e+01 1.181856931029933389e+00
-1.750000000000000000e+00 2.711116914366593988e+01 1.242662673644161497e+00
-1.250000000000000000e+00 2.816903609341824222e+01 1.291124955609299851e+00
-7.500000000000000000e-01 2.887111960368010699e+01 1.323369207558190652e+00
-2.500000000000000000e-01 2.920767586694973872e+01 1.338782292059213397e+00
2.500000000000000000e-01 2.922091153573953193e+01 1.339397775502261023e+00
7.500000000000000000e-01 2.887884501061571285e+01 1.323738803837665401e+00
1.250000000000000000e+00 2.817815569709838286e+01 1.291621296892418114e+00
1.750000000000000000e+00 2.714472186836518475e+01 1.244257212938487900e+00
2.250000000000000000e+00 2.579107572540697291e+01 1.182203793169780859e+00
2.750000000000000000e+00 2.407052653927813424e+01 1.103328977525207089e+00
3.250000000000000000e+00 2.192408775654634923e+01 1.004942981479632680e+00
3.750000000000000000e+00 1.924282377919321263e+01 8.820387740668315102e-01
4.250000000000000000e+00 1.605043029016278666e+01 7.357005342933382597e-01
4.750000000000000000e+00 1.257443029016275382e+01 5.763599642173276028e-01
5.250000000000000000e+00 9.137629157820240877e+00 4.188240058932464205e-01
5.750000000000000000e+00 6.072639773531495422e+00 2.783503308842683599e-01
6.250000000000000000e+00 3.638966737438075416e+00 1.667901827606863285e-01
6.750000000000000000e+00 1.983650389242744394e+00 9.091175581714819320e-02
7.250000000000000000e+00 1.028830856334040922e+00 4.714522378803887720e-02
7.750000000000000000e+00 5.477211606510972164e-01 2.510117683708770753e-02
8.250000000000000000e+00 3.064543524416138420e-01 1.404111828454819751e-02
8.750000000000000000e+00 1.472611464968153483e-01 6.747536032720397731e-03
9.250000000000000000e+00 2.554706298655343155e-02 1.169948999709717868e-03
9.750000000000000000e+00 6.468506723283794137e-04 2.994040140020227283e-05


==> anc/dat_w_err/hotspots/PbPb2760/10_15/dNdY_mc_2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 4.699221514508146761e-04 2.216385296598038986e-05
-9.250000000000000000e+00 7.212172682236370203e-02 3.306173606669497115e-03
-8.750000000000000000e+00 1.105558386411890304e+00 5.067524536953690178e-02
-8.250000000000000000e+00 3.137149327671619581e+00 1.437866139215765449e-01
-7.750000000000000000e+00 4.697834394904457866e+00 2.152941407201450497e-01
-7.250000000000000000e+00 5.909551309271052766e+00 2.708113548844968688e-01
-6.750000000000000000e+00 7.170811040339700071e+00 3.286048107191215650e-01
-6.250000000000000000e+00 7.890205237084215284e+00 3.615756404098959820e-01
-5.750000000000000000e+00 7.706499646142962234e+00 3.531676188399903160e-01
-5.250000000000000000e+00 6.914690728945504183e+00 3.168975088665781370e-01
-4.750000000000000000e+00 5.840120311394201735e+00 2.676135116344510734e-01
-4.250000000000000000e+00 4.693572540693556228e+00 2.151128563702829344e-01
-3.750000000000000000e+00 3.653217268223641678e+00 1.674030171684204593e-01
-3.250000000000000000e+00 2.730560509554139426e+00 1.251855655333640460e-01
-2.750000000000000000e+00 1.992779900920027325e+00 9.135756469070321906e-02
-2.250000000000000000e+00 1.441946213729654147e+00 6.610234081738508571e-02
-1.750000000000000000e+00 1.074713375796178649e+00 4.924213676311928189e-02
-1.250000000000000000e+00 7.814380750176936896e-01 3.583430206477584284e-02
-7.500000000000000000e-01 6.174762915782024963e-01 2.829006328767157130e-02
-2.500000000000000000e-01 5.518980891719744708e-01 2.528480598485353947e-02
2.500000000000000000e-01 5.395767869780608850e-01 2.473303594506551586e-02
7.500000000000000000e-01 6.230346779900921561e-01 2.850971804478727445e-02
1.250000000000000000e+00 7.937169143665957494e-01 3.636224555579471718e-02
1.750000000000000000e+00 1.068880396319886072e+00 4.899530755722841108e-02
2.250000000000000000e+00 1.478806794055202101e+00 6.777353193616571236e-02
2.750000000000000000e+00 2.027907997169143162e+00 9.299409641754216582e-02
3.250000000000000000e+00 2.746570417551311483e+00 1.258795499414005481e-01
3.750000000000000000e+00 3.639571125265392837e+00 1.668331595266117628e-01
4.250000000000000000e+00 4.721224345364471553e+00 2.164193643778123122e-01
4.750000000000000000e+00 5.877205944798297388e+00 2.694098110130810908e-01
5.250000000000000000e+00 6.940867657466382568e+00 3.181854114085967966e-01
5.750000000000000000e+00 7.745198867657470565e+00 3.550413256469306944e-01
6.250000000000000000e+00 7.928141542816712573e+00 3.634311375926905230e-01
6.750000000000000000e+00 7.225766454352437584e+00 3.312466616772813399e-01
7.250000000000000000e+00 5.961423920736029558e+00 2.733024560415669990e-01
7.750000000000000000e+00 4.744406227883935401e+00 2.175201636418142570e-01
8.250000000000000000e+00 3.181980184005660739e+00 1.458890908295385203e-01
8.750000000000000000e+00 1.144237791932059212e+00 5.245314804694374555e-02
9.250000000000000000e+00 7.636801132342527221e-02 3.503280764223112419e-03
9.750000000000000000e+00 5.123849964614298142e-04 2.423961583820472113e-05


==> anc/dat_w_err/hotspots/PbPb2760/10_15/integrated_v2_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
5.447679664619524409e-02
4.360449612000500547e-02


==> anc/dat_w_err/hotspots/PbPb2760/10_15/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
6.424566848748973491e-02
5.138308986840001147e-02


==> anc/dat_w_err/hotspots/PbPb2760/10_15/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-2.4_2.4.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
6.314411998726535136e-02
5.052978657921896460e-02


==> anc/dat_w_err/hotspots/PbPb2760/10_15/integrated_v3_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v3_2par_cumulant  
#  v3_4par_cumulant
2.550367672402464522e-02
1.433193506865237422e-02


==> anc/dat_w_err/hotspots/PbPb2760/10_15/r2_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 9.994414452535289595e-01 4.795830871020750159e-04
7.894737124443054199e-01 9.960246739264608795e-01 2.021258325430202486e-03
1.315789461135864258e+00 9.941837514623376171e-01 3.208750232762805354e-03
1.842105269432067871e+00 9.925533585471011389e-01 4.748399932071011020e-03
2.368421077728271484e+00 9.914012494851401902e-01 6.483273127154037634e-03
2.894736766815185547e+00 9.894952357611332960e-01 7.151990613355356519e-03
3.421052694320678711e+00 9.887002830437646717e-01 7.976356569084325221e-03
3.947368383407592773e+00 9.880508725003919190e-01 8.403781343598761347e-03
4.473684310913085938e+00 9.883880139155907241e-01 8.053872929362111688e-03
5.000000000000000000e+00 9.865524035344541698e-01 8.783703829161788185e-03


==> anc/dat_w_err/hotspots/PbPb2760/10_15/r2_eta_charged_3_4.dat <==
2.631579041481018066e-01 9.994047101797984833e-01
7.894737124443054199e-01 9.959751276712756063e-01
1.315789461135864258e+00 9.938745713975055684e-01
1.842105269432067871e+00 9.920132802163635910e-01
2.368421077728271484e+00 9.907154811413120266e-01
2.894736766815185547e+00 9.887744443570387620e-01
3.421052694320678711e+00 9.877037344660516416e-01
3.947368383407592773e+00 9.870746178745833932e-01
4.473684310913085938e+00 9.874824134384477814e-01
5.000000000000000000e+00 9.852227427559855366e-01


==> anc/dat_w_err/hotspots/PbPb2760/10_15/r2_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.992255182714693262e-01 4.601464791880345573e-04
7.894737124443054199e-01 9.953552145974992049e-01 1.992997081995357810e-03
1.315789461135864258e+00 9.930223640797575246e-01 3.125594932887016970e-03
1.842105269432067871e+00 9.910223281757326586e-01 4.588300999529757590e-03
2.368421077728271484e+00 9.894824640056099074e-01 6.259200092098481105e-03
2.894736766815185547e+00 9.874856472009845287e-01 6.859026305894851822e-03
3.421052694320678711e+00 9.866164579362763920e-01 7.700672964773097769e-03
3.947368383407592773e+00 9.857035460146625905e-01 8.086062528764656823e-03
4.473684310913085938e+00 9.852129239175729802e-01 7.747985700638589449e-03
5.000000000000000000e+00 9.831064623795201518e-01 8.530686925515359662e-03


==> anc/dat_w_err/hotspots/PbPb2760/10_15/v2_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 3.898638859391212463e-02 1.461952342651784420e-03 3.221208229660987854e-02 2.782060066238045692e-03
-4.473684310913085938e+00 4.232168197631835938e-02 1.621292787604033947e-03 3.487011790275573730e-02 3.012267872691154480e-03
-3.947368383407592773e+00 4.489160329103469849e-02 1.739092520438134670e-03 3.657449409365653992e-02 3.136639017611742020e-03
-3.421052694320678711e+00 4.679577797651290894e-02 1.827676664106547832e-03 3.783342242240905762e-02 3.284685546532273293e-03
-2.894736766815185547e+00 4.815988987684249878e-02 1.898125978186726570e-03 3.891453891992568970e-02 3.327456302940845490e-03
-2.368421077728271484e+00 4.939626529812812805e-02 1.908238977193832397e-03 3.977198526263237000e-02 3.390805097296833992e-03
-1.842105269432067871e+00 5.056931823492050171e-02 1.971194287762045860e-03 4.061230644583702087e-02 3.523400984704494476e-03
-1.315789461135864258e+00 5.203547328710556030e-02 2.056861529126763344e-03 4.174458608031272888e-02 3.655207110568881035e-03
-7.894737124443054199e-01 5.357569456100463867e-02 2.129114931449294090e-03 4.275559261441230774e-02 3.793015377596020699e-03
-2.631579041481018066e-01 5.471202731132507324e-02 2.134329872205853462e-03 4.373374581336975098e-02 3.923131152987480164e-03
2.631579041481018066e-01 5.466815084218978882e-02 2.153939101845026016e-03 4.356991499662399292e-02 3.968302160501480103e-03
7.894737124443054199e-01 5.360974743962287903e-02 2.105278195813298225e-03 4.268420487642288208e-02 3.932025283575057983e-03
1.315789461135864258e+00 5.201522633433341980e-02 2.105240710079669952e-03 4.140465706586837769e-02 3.810648340731859207e-03
1.842105269432067871e+00 5.056919530034065247e-02 2.060448285192251205e-03 4.031064361333847046e-02 3.738429164513945580e-03
2.368421077728271484e+00 4.933263733983039856e-02 1.999192405492067337e-03 3.952413424849510193e-02 3.671100363135337830e-03
2.894736766815185547e+00 4.813772439956665039e-02 1.983549445867538452e-03 3.860611841082572937e-02 3.612275933846831322e-03
3.421052694320678711e+00 4.671961069107055664e-02 1.952286809682846069e-03 3.754333406686782837e-02 3.454585094004869461e-03
3.947368383407592773e+00 4.486956074833869934e-02 1.841059187427163124e-03 3.632058948278427124e-02 3.383328206837177277e-03
4.473684310913085938e+00 4.224923625588417053e-02 1.725056674331426620e-03 3.443329781293869019e-02 3.159823128953576088e-03
5.000000000000000000e+00 3.892453387379646301e-02 1.604604418389499187e-03 3.177001327276229858e-02 2.956024836748838425e-03


==> anc/dat_w_err/hotspots/PbPb2760/10_15/v2_eta_charged_cumulant_etaref_-2.4_2.4.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 5.262760072946548462e-02 1.963888062164187431e-03 4.345665499567985535e-02 3.688089782372117043e-03
-4.473684310913085938e+00 5.585667490959167480e-02 2.138423966243863106e-03 4.580616205930709839e-02 3.885501297190785408e-03
-3.947368383407592773e+00 5.815526098012924194e-02 2.249229233711957932e-03 4.717195406556129456e-02 3.955749794840812683e-03
-3.421052694320678711e+00 5.969395488500595093e-02 2.317503793165087700e-03 4.823098704218864441e-02 4.098705481737852097e-03
-2.894736766815185547e+00 6.074904277920722961e-02 2.381006488576531410e-03 4.903915524482727051e-02 4.096762742847204208e-03
-2.368421077728271484e+00 6.158570572733879089e-02 2.365992171689867973e-03 4.951121285557746887e-02 4.151295404881238937e-03
-1.842105269432067871e+00 6.227744743227958679e-02 2.415009075775742531e-03 4.994919151067733765e-02 4.261805675923824310e-03
-1.315789461135864258e+00 6.304439157247543335e-02 2.467162674292922020e-03 5.049551278352737427e-02 4.338025581091642380e-03
-7.894737124443054199e-01 6.381436437368392944e-02 2.507638186216354370e-03 5.088044330477714539e-02 4.442282021045684814e-03
-2.631579041481018066e-01 6.436873972415924072e-02 2.508638659492135048e-03 5.145675688982009888e-02 4.514672793447971344e-03
2.631579041481018066e-01 6.434010714292526245e-02 2.502423012629151344e-03 5.129351466894149780e-02 4.598265979439020157e-03
7.894737124443054199e-01 6.384059041738510132e-02 2.488296711817383766e-03 5.081813782453536987e-02 4.603707697242498398e-03
1.315789461135864258e+00 6.304212659597396851e-02 2.527684206143021584e-03 5.011696740984916687e-02 4.553696606308221817e-03
1.842105269432067871e+00 6.223256513476371765e-02 2.507643541321158409e-03 4.957664757966995239e-02 4.545590840280056000e-03
2.368421077728271484e+00 6.150016933679580688e-02 2.465876517817378044e-03 4.921629279851913452e-02 4.546295385807752609e-03
2.894736766815185547e+00 6.067045405507087708e-02 2.478704089298844337e-03 4.861725494265556335e-02 4.473750945180654526e-03
3.421052694320678711e+00 5.962749570608139038e-02 2.469233004376292229e-03 4.787443578243255615e-02 4.372515249997377396e-03
3.947368383407592773e+00 5.810211226344108582e-02 2.368134679272770882e-03 4.694818705320358276e-02 4.334972705692052841e-03
4.473684310913085938e+00 5.571476370096206665e-02 2.254499820992350578e-03 4.538678377866744995e-02 4.140536300837993622e-03
5.000000000000000000e+00 5.254752188920974731e-02 2.136798575520515442e-03 4.288630932569503784e-02 3.935747314244508743e-03


==> anc/dat_w_err/hotspots/PbPb2760/10_15/v2_eta_charged_ep.dat <==
-5.000000000000000000e+00 4.952685841741173017e-02 8.850702633388368018e-04
-4.473684310913085938e+00 5.244628165469968767e-02 1.009909778038141749e-03
-3.947368383407592773e+00 5.450604631894936242e-02 1.101691892122189835e-03
-3.421052694320678711e+00 5.584397442403128686e-02 1.142641982364775259e-03
-2.894736766815185547e+00 5.679991342289660711e-02 1.207431371479940037e-03
-2.368421077728271484e+00 5.753185426956146375e-02 1.202759240135505524e-03
-1.842105269432067871e+00 5.813692569263169407e-02 1.227091873789621203e-03
-1.315789461135864258e+00 5.888580248284086549e-02 1.272976718555792006e-03
-7.894737124443054199e-01 5.959870945365862427e-02 1.300945534715732812e-03
-2.631579041481018066e-01 6.017061060414929941e-02 1.297175860699880745e-03
2.631579041481018066e-01 6.011724219115034684e-02 1.257553307188058857e-03
7.894737124443054199e-01 5.956383308942305582e-02 1.246035395231671547e-03
1.315789461135864258e+00 5.872708409958156406e-02 1.301146931573968343e-03
1.842105269432067871e+00 5.794178571989160031e-02 1.303060445956627728e-03
2.368421077728271484e+00 5.726782266873912258e-02 1.293394348443743704e-03
2.894736766815185547e+00 5.648339140851298124e-02 1.311321540855885960e-03
3.421052694320678711e+00 5.557000180319025123e-02 1.313435287136430468e-03
3.947368383407592773e+00 5.425070313825101909e-02 1.237715000693624320e-03
4.473684310913085938e+00 5.210057863504354708e-02 1.162216874599170634e-03
5.000000000000000000e+00 4.920628020735792751e-02 1.100380509352880598e-03


==> anc/dat_w_err/hotspots/PbPb2760/10_15/v2_pt_charged_cumulant.dat <==
# pt vn{2} err vn{4} err
2.000000029802322388e-01 8.364950306713581085e-03 3.481922321952879429e-04 6.676525808870792389e-03 6.369326147250831127e-04
4.000000059604644775e-01 2.714975178241729736e-02 1.059983274899423122e-03 2.177306637167930603e-02 1.863737008534371853e-03
6.000000238418579102e-01 4.571886733174324036e-02 1.799526158720254898e-03 3.652068227529525757e-02 3.152594435960054398e-03
8.000000119209289551e-01 6.226087734103202820e-02 2.355388831347227097e-03 4.967870563268661499e-02 4.429165273904800415e-03
1.000000000000000000e+00 7.633469998836517334e-02 2.900303807109594345e-03 6.101929023861885071e-02 5.380288232117891312e-03
1.200000047683715820e+00 8.836916834115982056e-02 3.279269440099596977e-03 7.054387032985687256e-02 6.166257429867982864e-03
1.399999976158142090e+00 9.853204339742660522e-02 3.705946728587150574e-03 7.859013974666595459e-02 6.960183382034301758e-03
1.600000023841857910e+00 1.072029471397399902e-01 4.053855780512094498e-03 8.553908020257949829e-02 7.580949924886226654e-03
1.799999952316284180e+00 1.148189082741737366e-01 4.362248349934816360e-03 9.151009470224380493e-02 8.017533458769321442e-03
2.000000000000000000e+00 1.212294101715087891e-01 4.715001210570335388e-03 9.695695340633392334e-02 8.557753637433052063e-03
2.200000047683715820e+00 1.266820728778839111e-01 5.002854857593774796e-03 1.018853634595870972e-01 9.003586135804653168e-03
2.400000095367431641e+00 1.314545124769210815e-01 5.188338924199342728e-03 1.062974706292152405e-01 9.083970449864864349e-03
2.599999904632568359e+00 1.354481875896453857e-01 5.541605874896049500e-03 1.099117025732994080e-01 9.412134997546672821e-03
2.799999952316284180e+00 1.391345709562301636e-01 5.777802783995866776e-03 1.135398596525192261e-01 9.317052550613880157e-03
3.000000000000000000e+00 1.415049731731414795e-01 6.029759533703327179e-03 1.153889298439025879e-01 9.147504344582557678e-03
3.200000047683715820e+00 1.439059525728225708e-01 5.834980867803096771e-03 1.189436689019203186e-01 9.013766422867774963e-03
3.400000095367431641e+00 1.458153873682022095e-01 6.339681334793567657e-03 1.207775846123695374e-01 9.116315282881259918e-03
3.599999904632568359e+00 1.478460580110549927e-01 6.543729919940233231e-03 1.233003363013267517e-01 9.262908250093460083e-03
3.799999952316284180e+00 1.489519923925399780e-01 6.708950269967317581e-03 1.280823945999145508e-01 8.067391812801361084e-03


==> anc/dat_w_err/hotspots/PbPb2760/10_15/v2_pt_charged_ep.dat <==
 (2.000000029802322388e-01+0.000000000000000000e+00j)  (7.924536092503530263e-03-9.839451405916699919e-06j)  (3.944935037594539569e-04+0.000000000000000000e+00j)
 (4.000000059604644775e-01+0.000000000000000000e+00j)  (2.545900007146737615e-02-4.159876580304814226e-05j)  (1.216671304108892264e-03+0.000000000000000000e+00j)
 (6.000000238418579102e-01+0.000000000000000000e+00j)  (4.270831043464281412e-02-4.890433822737778451e-05j)  (2.109498187574239143e-03+0.000000000000000000e+00j)
 (8.000000119209289551e-01+0.000000000000000000e+00j)  (5.806303581887978238e-02-4.090804247780933760e-05j)  (2.654371080132307895e-03+0.000000000000000000e+00j)
 (1.000000000000000000e+00+0.000000000000000000e+00j)  (7.117186378631171206e-02-6.708701215044485168e-05j)  (3.327087197061305048e-03+0.000000000000000000e+00j)
 (1.200000047683715820e+00+0.000000000000000000e+00j)  (8.241347833258866329e-02-1.883693144864039036e-04j)  (3.757921281612452979e-03+0.000000000000000000e+00j)
 (1.399999976158142090e+00+0.000000000000000000e+00j)  (9.191915964256068550e-02-8.747892251072990691e-05j)  (4.257129290034682156e-03+0.000000000000000000e+00j)
 (1.600000023841857910e+00+0.000000000000000000e+00j)  (1.001419502705996889e-01-1.559216790540263881e-04j)  (4.706730444994243825e-03+0.000000000000000000e+00j)
 (1.799999952316284180e+00+0.000000000000000000e+00j)  (1.073338164158478825e-01-2.938249323596504067e-04j)  (5.121342602253761700e-03+0.000000000000000000e+00j)
 (2.000000000000000000e+00+0.000000000000000000e+00j)  (1.135489418512083959e-01-2.748383095153977005e-04j)  (5.714394437607968336e-03+0.000000000000000000e+00j)
 (2.200000047683715820e+00+0.000000000000000000e+00j)  (1.189402084370291962e-01-1.415894794596600364e-05j)  (5.965100358553867242e-03+0.000000000000000000e+00j)
 (2.400000095367431641e+00+0.000000000000000000e+00j)  (1.236600817658728979e-01-4.008135511977278949e-04j)  (6.316370055037153625e-03+0.000000000000000000e+00j)
 (2.599999904632568359e+00+0.000000000000000000e+00j)  (1.277162588818993583e-01-3.622730387209651065e-04j)  (6.978018752117116745e-03+0.000000000000000000e+00j)
 (2.799999952316284180e+00+0.000000000000000000e+00j)  (1.316447974396381670e-01-5.019023691017776047e-04j)  (7.436522130975811024e-03+0.000000000000000000e+00j)
 (3.000000000000000000e+00+0.000000000000000000e+00j)  (1.343079687225871288e-01-9.065886786231317027e-04j)  (7.718216142491250535e-03+0.000000000000000000e+00j)
 (3.200000047683715820e+00+0.000000000000000000e+00j)  (1.370724785044227234e-01-2.812171103221168945e-04j)  (7.873348032270537436e-03+0.000000000000000000e+00j)
 (3.400000095367431641e+00+0.000000000000000000e+00j)  (1.394711777845200062e-01+4.392484925961407912e-04j)  (8.744742872351989049e-03+0.000000000000000000e+00j)
 (3.599999904632568359e+00+0.000000000000000000e+00j)  (1.424326657185301659e-01-2.920496068677332123e-04j)  (8.777126593532007942e-03+0.000000000000000000e+00j)
 (3.799999952316284180e+00+0.000000000000000000e+00j)  (1.441500606395292872e-01+8.387580017396519287e-04j)  (9.455233227528846845e-03+0.000000000000000000e+00j)


==> anc/dat_w_err/hotspots/PbPb2760/10_15/v3_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 1.558311842381954193e-02 7.111087907105684280e-04 8.993218652904033661e-03 1.052144542336463928e-02
-4.473684310913085938e+00 1.787947490811347961e-02 7.801124011166393757e-04 9.761712513864040375e-03 1.259270682930946350e-02
-3.947368383407592773e+00 1.949978247284889221e-02 8.425705018453299999e-04 1.065243501216173172e-02 1.348563656210899353e-02
-3.421052694320678711e+00 2.078277431428432465e-02 8.952551288530230522e-04 1.117773633450269699e-02 1.465579774230718613e-02
-2.894736766815185547e+00 2.164628170430660248e-02 9.443466551601886749e-04 1.134210545569658279e-02 1.488456968218088150e-02
-2.368421077728271484e+00 2.236508950591087341e-02 9.520141757093369961e-04 1.174232643097639084e-02 1.555122248828411102e-02
-1.842105269432067871e+00 2.312874048948287964e-02 9.966467041522264481e-04 1.204892154783010483e-02 1.592980697751045227e-02
-1.315789461135864258e+00 2.394222654402256012e-02 1.017966307699680328e-03 1.233052369207143784e-02 1.671580970287322998e-02
-7.894737124443054199e-01 2.485192939639091492e-02 1.039977301843464375e-03 1.313454844057559967e-02 1.718812435865402222e-02
-2.631579041481018066e-01 2.555632963776588440e-02 1.058777095749974251e-03 1.310219336301088333e-02 1.778164133429527283e-02
2.631579041481018066e-01 2.561403438448905945e-02 1.048546517267823219e-03 1.310216635465621948e-02 1.762411370873451233e-02
7.894737124443054199e-01 2.498152479529380798e-02 1.008620369248092175e-03 1.290121674537658691e-02 1.711881347000598907e-02
1.315789461135864258e+00 2.407169900834560394e-02 9.732134058140218258e-04 1.207736693322658539e-02 1.669034361839294434e-02
1.842105269432067871e+00 2.323074266314506531e-02 9.460272267460823059e-04 1.133417524397373199e-02 1.598977670073509216e-02
2.368421077728271484e+00 2.254747226834297180e-02 9.049939108081161976e-04 1.137269847095012665e-02 1.517525129020214081e-02
2.894736766815185547e+00 2.191490307450294495e-02 8.748481632210314274e-04 1.090054679661989212e-02 1.484895870089530945e-02
3.421052694320678711e+00 2.099458314478397369e-02 8.413035538978874683e-04 1.052608154714107513e-02 1.433446630835533142e-02
3.947368383407592773e+00 1.980026438832283020e-02 7.892645080573856831e-04 1.039478741586208344e-02 1.335238572210073471e-02
4.473684310913085938e+00 1.815972849726676941e-02 7.049017003737390041e-04 8.885766379535198212e-03 1.249862182885408401e-02
5.000000000000000000e+00 1.583493873476982117e-02 6.370759801939129829e-04 8.344929665327072144e-03 1.071025617420673370e-02


==> anc/dat_w_err/hotspots/PbPb2760/10_15/v3_eta_charged_ep.dat <==
-5.000000000000000000e+00 1.956176953442252328e-02 5.887041863465215536e-04
-4.473684310913085938e+00 2.193160513862230099e-02 6.067244539467620164e-04
-3.947368383407592773e+00 2.340140154577793202e-02 6.349205566307009226e-04
-3.421052694320678711e+00 2.452168099508680865e-02 6.302294174239954881e-04
-2.894736766815185547e+00 2.520938240751554107e-02 6.555167102996601030e-04
-2.368421077728271484e+00 2.576461121803313992e-02 6.659831318487775386e-04
-1.842105269432067871e+00 2.633163222879587179e-02 6.800740392020107996e-04
-1.315789461135864258e+00 2.687024891357337603e-02 6.599162039685977374e-04
-7.894737124443054199e-01 2.743480530651480273e-02 6.772243917786183696e-04
-2.631579041481018066e-01 2.787896321887313802e-02 7.066379985402707368e-04
2.631579041481018066e-01 2.787196649585068145e-02 7.046034902102832169e-04
7.894737124443054199e-01 2.747302605981523024e-02 6.920266631945099335e-04
1.315789461135864258e+00 2.685197659892489888e-02 6.960858078793729243e-04
1.842105269432067871e+00 2.626376860524289730e-02 6.838944875414399403e-04
2.368421077728271484e+00 2.584886898493988713e-02 6.526954526652018829e-04
2.894736766815185547e+00 2.536499202961233282e-02 6.496688208666313424e-04
3.421052694320678711e+00 2.462267990235263854e-02 6.543530292243260717e-04
3.947368383407592773e+00 2.366510999516484998e-02 6.173816513250216572e-04
4.473684310913085938e+00 2.208731973920595101e-02 5.722623890584417443e-04
5.000000000000000000e+00 1.978449457469822967e-02 5.329632467663910798e-04


==> anc/dat_w_err/hotspots/PbPb2760/10_20/dN_over_2pidYptdpt_mc_-211.dat <==
1.000000000000000056e-01 5.212373755332789642e+02 1.999418429730480895e+00
3.000000000000000444e-01 2.656799821543087319e+02 1.054767282074111856e+00
5.000000000000000000e-01 1.299691152714958378e+02 5.646674362865086172e-01
7.000000000000000666e-01 6.802306536054533126e+01 3.276860034729603965e-01
9.000000000000000222e-01 3.714698272814435143e+01 1.971932629580413765e-01
1.100000000000000089e+00 2.083552066320986995e+01 1.201044214112128167e-01
1.300000000000000266e+00 1.191501618640180382e+01 7.428262983646162498e-02
1.500000000000000000e+00 6.922658149510472647e+00 4.658255809021440152e-02
1.700000000000000178e+00 4.077481169534149075e+00 2.933896991226234846e-02
1.899999999999999911e+00 2.430182733864952205e+00 1.851803945921694228e-02
2.100000000000000089e+00 1.465292959447733523e+00 1.168492335221383953e-02
2.300000000000000266e+00 8.924207939669794865e-01 7.888879233636484842e-03
2.500000000000000000e+00 5.494591321625366120e-01 4.949193162369748891e-03
2.700000000000000178e+00 3.409805818272336198e-01 3.260174772344745682e-03
2.900000000000000355e+00 2.134133892755144812e-01 2.129744274269073853e-03
3.100000000000000089e+00 1.346386279061521640e-01 1.434192449095849416e-03
3.300000000000000266e+00 8.559328383048787903e-02 9.274052981156669876e-04
3.500000000000000000e+00 5.476977932713046615e-02 6.420171391772948408e-04
3.700000000000000178e+00 3.528575218564790339e-02 3.855748801066422060e-04
3.900000000000000355e+00 2.288326240787265722e-02 2.756447733233844061e-04


==> anc/dat_w_err/hotspots/PbPb2760/10_20/dN_over_2pidYptdpt_mc_-2212.dat <==
1.000000000000000056e-01 3.712664359806955083e+00 6.486197644893321006e-03
3.000000000000000444e-01 3.633476309930276926e+00 8.192219033481032767e-03
5.000000000000000000e-01 3.443373067337005544e+00 9.866791306433654249e-03
7.000000000000000666e-01 3.114549158898217485e+00 1.101054972520027798e-02
9.000000000000000222e-01 2.673252617421781885e+00 9.919577350887102962e-03
1.100000000000000089e+00 2.181570847289666659e+00 9.479069987538890629e-03
1.300000000000000266e+00 1.702422164951868933e+00 8.250220143253815877e-03
1.500000000000000000e+00 1.281973783648164389e+00 6.525505602429109223e-03
1.700000000000000178e+00 9.385444015294689413e-01 5.273672016061340707e-03
1.899999999999999911e+00 6.729131441911375688e-01 4.134439041392287337e-03
2.100000000000000089e+00 4.742263674988241862e-01 3.340058559889642811e-03
2.300000000000000266e+00 3.309269519622349276e-01 2.382007410435476192e-03
2.500000000000000000e+00 2.288300988434502636e-01 1.822818467507909259e-03
2.700000000000000178e+00 1.573017934360228798e-01 1.334239787869614903e-03
2.900000000000000355e+00 1.075447977955283907e-01 9.779418503330279157e-04
3.100000000000000089e+00 7.346893114692383542e-02 6.780261184758346960e-04
3.300000000000000266e+00 5.014321339446068532e-02 5.046650374325880152e-04
3.500000000000000000e+00 3.425669055245346428e-02 3.473487404201498156e-04
3.700000000000000178e+00 2.337807495620132861e-02 2.607178451666026554e-04
3.900000000000000355e+00 1.595879956170841857e-02 2.023118677273487366e-04


==> anc/dat_w_err/hotspots/PbPb2760/10_20/dN_over_2pidYptdpt_mc_-321.dat <==
1.000000000000000056e-01 3.175002700676952827e+01 8.475991572626884185e-02
3.000000000000000444e-01 2.770181050496112718e+01 9.014919326395209875e-02
5.000000000000000000e-01 2.150935711562037511e+01 8.104732569923384089e-02
7.000000000000000666e-01 1.524853693596113580e+01 6.542705934224771203e-02
9.000000000000000222e-01 1.018846139466829648e+01 4.881975659006045770e-02
1.100000000000000089e+00 6.591299610281247112e+00 3.515820836714411701e-02
1.300000000000000266e+00 4.194253824449747370e+00 2.415118626895862777e-02
1.500000000000000000e+00 2.652683314684034954e+00 1.691137161462985192e-02
1.700000000000000178e+00 1.675554540527648184e+00 1.180418654000657194e-02
1.899999999999999911e+00 1.059227237449038572e+00 7.581384707121812533e-03
2.100000000000000089e+00 6.725044819993448719e-01 5.089438070450892464e-03
2.300000000000000266e+00 4.285188564459140315e-01 3.559050753105639717e-03
2.500000000000000000e+00 2.743374071727314178e-01 2.315876306366535572e-03
2.700000000000000178e+00 1.764107335596153681e-01 1.619507918700781529e-03
2.900000000000000355e+00 1.139631519446732966e-01 1.095041910267755426e-03
3.100000000000000089e+00 7.418901532521735009e-02 7.402107143379626315e-04
3.300000000000000266e+00 4.836169904516722517e-02 5.218324049831582967e-04
3.500000000000000000e+00 3.174842799947023841e-02 3.596961710563157657e-04
3.700000000000000178e+00 2.093972787665800833e-02 2.534855807588227224e-04
3.900000000000000355e+00 1.383886816500997860e-02 1.958256169694344746e-04


==> anc/dat_w_err/hotspots/PbPb2760/10_20/dN_over_2pidYptdpt_mc_211.dat <==
1.000000000000000056e-01 5.211428645872854304e+02 2.000590873179780793e+00
3.000000000000000444e-01 2.656490974415341384e+02 1.050445403358609697e+00
5.000000000000000000e-01 1.299690004203222884e+02 5.627882418431262579e-01
7.000000000000000666e-01 6.802932150431900027e+01 3.267725967143471633e-01
9.000000000000000222e-01 3.715428971469139441e+01 1.971992595897302247e-01
1.100000000000000089e+00 2.083501875049847030e+01 1.219071723355936859e-01
1.300000000000000266e+00 1.191231172454148890e+01 7.443693124117012339e-02
1.500000000000000000e+00 6.918750011463437488e+00 4.657638493633912274e-02
1.700000000000000178e+00 4.073832457806882523e+00 2.905855952504533823e-02
1.899999999999999911e+00 2.427681345705607452e+00 1.854923114292623965e-02
2.100000000000000089e+00 1.463888058291008321e+00 1.185896366549754784e-02
2.300000000000000266e+00 8.917274663510277311e-01 7.472391140456553608e-03
2.500000000000000000e+00 5.489303652611791096e-01 5.047291896525706728e-03
2.700000000000000178e+00 3.408506178321359936e-01 3.333891795252977470e-03
2.900000000000000355e+00 2.131546992435936205e-01 2.152599545513368250e-03
3.100000000000000089e+00 1.344061855890707757e-01 1.400677785506573977e-03
3.300000000000000266e+00 8.552141099056269347e-02 9.490680674969831148e-04
3.500000000000000000e+00 5.469693409355221719e-02 6.347667879867442556e-04
3.700000000000000178e+00 3.519411682810290321e-02 3.943081514412194346e-04
3.900000000000000355e+00 2.282450908281781488e-02 2.824719541355090588e-04


==> anc/dat_w_err/hotspots/PbPb2760/10_20/dN_over_2pidYptdpt_mc_2212.dat <==
1.000000000000000056e-01 3.784426589954089870e+00 8.582103155323251437e-03
3.000000000000000444e-01 3.707366249777610534e+00 9.065140971139815443e-03
5.000000000000000000e-01 3.513652673244772817e+00 9.480857862089733454e-03
7.000000000000000666e-01 3.176835461759845991e+00 1.045098205607143498e-02
9.000000000000000222e-01 2.725831911057283730e+00 1.068634972935293866e-02
1.100000000000000089e+00 2.223976891745579110e+00 9.653591531741407411e-03
1.300000000000000266e+00 1.735856750327056108e+00 8.448960976723034200e-03
1.500000000000000000e+00 1.306410181521103775e+00 7.054410394556865152e-03
1.700000000000000178e+00 9.569234941781432635e-01 5.505217521444733496e-03
1.899999999999999911e+00 6.860975628461227771e-01 4.057178329347129256e-03
2.100000000000000089e+00 4.839409465733644500e-01 3.224387472788024876e-03
2.300000000000000266e+00 3.374057801498008269e-01 2.503858961029531427e-03
2.500000000000000000e+00 2.335746092852812317e-01 1.876441655911893552e-03
2.700000000000000178e+00 1.605766039228693765e-01 1.380522919450040756e-03
2.900000000000000355e+00 1.099581028478774092e-01 9.509322038361903671e-04
3.100000000000000089e+00 7.509843963256097876e-02 7.031112390714921740e-04
3.300000000000000266e+00 5.130271342178423233e-02 5.239829567892951298e-04
3.500000000000000000e+00 3.490318696136043147e-02 3.772476398176240002e-04
3.700000000000000178e+00 2.383217143462241366e-02 2.660287660628981969e-04
3.900000000000000355e+00 1.629880187012304818e-02 2.164780408404124151e-04


==> anc/dat_w_err/hotspots/PbPb2760/10_20/dN_over_2pidYptdpt_mc_321.dat <==
1.000000000000000056e-01 3.174012215126860070e+01 8.144743992908289043e-02
3.000000000000000444e-01 2.769471343613353298e+01 8.221301318255155866e-02
5.000000000000000000e-01 2.150650474298780068e+01 8.108600977839203194e-02
7.000000000000000666e-01 1.524601335454332229e+01 6.345690833862374647e-02
9.000000000000000222e-01 1.019092052039459340e+01 4.846439431460311531e-02
1.100000000000000089e+00 6.592358462679077213e+00 3.538641070452754056e-02
1.300000000000000266e+00 4.197145291197505124e+00 2.408328787606619711e-02
1.500000000000000000e+00 2.654321049148676170e+00 1.664651481671633113e-02
1.700000000000000178e+00 1.675898064885937844e+00 1.121232025722614101e-02
1.899999999999999911e+00 1.060063706877456990e+00 7.580546340774660732e-03
2.100000000000000089e+00 6.722120126193721346e-01 5.070302021490881612e-03
2.300000000000000266e+00 4.287049175553795388e-01 3.544882792829889048e-03
2.500000000000000000e+00 2.741926439000254012e-01 2.314316413143365295e-03
2.700000000000000178e+00 1.764164296092597672e-01 1.551345283629314677e-03
2.900000000000000355e+00 1.140094699643063175e-01 1.125612736993863083e-03
3.100000000000000089e+00 7.409703061348417441e-02 7.512143797158665455e-04
3.300000000000000266e+00 4.837367072582103578e-02 5.192463599176269607e-04
3.500000000000000000e+00 3.170392266583967750e-02 3.396390146726355891e-04
3.700000000000000178e+00 2.087028635102777113e-02 2.281265311125281611e-04
3.900000000000000355e+00 1.384107503251511342e-02 1.691607499891707971e-04


==> anc/dat_w_err/hotspots/PbPb2760/10_20/dNdEta_mc_charged.dat <==
# Eta,dNdEta,error
-7.799999999999999822e+00 8.861671803046399987e+01 2.881358648662161848e+00
-7.400000000000000355e+00 1.236132164364152572e+02 4.019214042622202498e+00
-7.000000000000000000e+00 1.693516613531701296e+02 5.506379417715986158e+00
-6.599999999999999645e+00 2.269759546581650795e+02 7.379956564904436078e+00
-6.200000000000000178e+00 2.959388097768325565e+02 9.622156932664797324e+00
-5.799999999999999822e+00 3.744892383988658366e+02 1.217618151625963030e+01
-5.399999999999999467e+00 4.604305260361315391e+02 1.497044319894027709e+01
-5.000000000000000000e+00 5.507547653205815550e+02 1.790723525516383674e+01
-4.599999999999999645e+00 6.415793304994703021e+02 2.086033412261911835e+01
-4.200000000000000178e+00 7.281907031526729952e+02 2.367646661777227379e+01
-3.799999999999999822e+00 8.061468818632672537e+02 2.621108314135365092e+01
-3.399999999999999467e+00 8.729588921360249287e+02 2.838357663619371962e+01
-2.999999999999999556e+00 9.290264399574921299e+02 3.020660376516332590e+01
-2.599999999999999645e+00 9.746862327311346235e+02 3.169128909976733155e+01
-2.199999999999999734e+00 1.008676741941198657e+03 3.279655422977128154e+01
-1.799999999999999822e+00 1.028991713602549453e+03 3.345718917624200373e+01
-1.399999999999999467e+00 1.034334481934110954e+03 3.363105449701024696e+01
-9.999999999999995559e-01 1.025759509387178468e+03 3.335233220865818993e+01
-5.999999999999996447e-01 1.010174419943320004e+03 3.284573472779091929e+01
-1.999999999999997335e-01 9.991339302160849911e+02 3.248687424065454366e+01
2.000000000000001776e-01 9.992561176053825420e+02 3.249092337679287112e+01
6.000000000000005329e-01 1.010614654622740659e+03 3.286035781305854186e+01
1.000000000000000888e+00 1.026575647360962421e+03 3.337944424137049992e+01
1.400000000000001243e+00 1.035456673751329163e+03 3.366842519518867505e+01
1.800000000000000711e+00 1.030396616188455482e+03 3.350385896569230937e+01
2.200000000000000178e+00 1.010263738930216050e+03 3.284933591315849100e+01
2.600000000000000533e+00 9.761569172865730479e+02 3.174044586341737428e+01
3.000000000000000888e+00 9.305776780021251398e+02 3.025835443015554915e+01
3.400000000000001243e+00 8.744222378675166283e+02 2.843249863011969936e+01
3.800000000000000711e+00 8.076369057740018889e+02 2.626090656918549726e+01
4.200000000000000178e+00 7.295942215727936855e+02 2.372335273131226430e+01
4.600000000000000533e+00 6.428311804817562916e+02 2.090221807332272874e+01
5.000000000000000888e+00 5.518428409493437812e+02 1.794363430975636575e+01
5.400000000000001243e+00 4.614164886645410775e+02 1.500337138272056592e+01
5.800000000000000711e+00 3.753827470775785287e+02 1.220585333533069594e+01
6.200000000000000178e+00 2.966781464753801174e+02 9.646706537243366242e+00
6.600000000000000533e+00 2.276895669500530062e+02 7.403512411065526599e+00
7.000000000000000888e+00 1.699446068012751994e+02 5.525832977070479934e+00
7.400000000000001243e+00 1.240418712362732521e+02 4.033258321568302662e+00
7.800000000000000711e+00 8.896029312787847232e+01 2.892520466614999730e+00


==> anc/dat_w_err/hotspots/PbPb2760/10_20/dNdY_mc_-2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 5.717321997874600477e-04 1.865531728755848742e-05
-9.250000000000000000e+00 2.403896563939068864e-02 7.819483578832427638e-04
-8.750000000000000000e+00 1.359029401346086852e-01 4.419899751148871105e-03
-8.250000000000000000e+00 2.801331916400990885e-01 9.110525178675952032e-03
-7.750000000000000000e+00 4.960488841657810788e-01 1.613120591699586728e-02
-7.250000000000000000e+00 9.317697484945097752e-01 3.030035759515098057e-02
-6.750000000000000000e+00 1.796702798441374815e+00 5.842361779911222491e-02
-6.250000000000000000e+00 3.299108749557210007e+00 1.072736621983909067e-01
-5.750000000000000000e+00 5.522349273822172222e+00 1.795572615904920677e-01
-5.250000000000000000e+00 8.331462274176411498e+00 2.708929502002556111e-01
-4.750000000000000000e+00 1.147248317392843830e+01 3.730168944330882752e-01
-4.250000000000000000e+00 1.464326177825007314e+01 4.761207037190480218e-01
-3.750000000000000000e+00 1.753932766560397738e+01 5.702716669428521401e-01
-3.250000000000000000e+00 1.998373149132126869e+01 6.497523231521555864e-01
-2.750000000000000000e+00 2.194286291179598791e+01 7.134602108923537855e-01
-2.250000000000000000e+00 2.349297839178177583e+01 7.638611278725890852e-01
-1.750000000000000000e+00 2.471018278427204606e+01 8.034356209996870168e-01
-1.250000000000000000e+00 2.566389585547290153e+01 8.344546555955578704e-01
-7.500000000000000000e-01 2.629991073326246820e+01 8.551497129459330049e-01
-2.500000000000000000e-01 2.662027771873894721e+01 8.655614530009363428e-01
2.500000000000000000e-01 2.663075664187034874e+01 8.659057096006351761e-01
7.500000000000000000e-01 2.632659015232021815e+01 8.560103288733488247e-01
1.250000000000000000e+00 2.568872051009564927e+01 8.352772941625874470e-01
1.750000000000000000e+00 2.474469358838114630e+01 8.045873753494137137e-01
2.250000000000000000e+00 2.351783280198367265e+01 7.647032569519066625e-01
2.750000000000000000e+00 2.196430180658873965e+01 7.141869083442453636e-01
3.250000000000000000e+00 2.001300460503013667e+01 6.507391556749232420e-01
3.750000000000000000e+00 1.757452426496636733e+01 5.714434721626794333e-01
4.250000000000000000e+00 1.466610839532413024e+01 4.768693935456663202e-01
4.750000000000000000e+00 1.148995465816508421e+01 3.736018915113663019e-01
5.250000000000000000e+00 8.339387885228473962e+00 2.711604874992610825e-01
5.750000000000000000e+00 5.530567481402762553e+00 1.798261540367497857e-01
6.250000000000000000e+00 3.305230605738579186e+00 1.074672935262946383e-01
6.750000000000000000e+00 1.794243712362735499e+00 5.833855665334148483e-02
7.250000000000000000e+00 9.283924902585898309e-01 3.018377235496762581e-02
7.750000000000000000e+00 4.939440311725112331e-01 1.605969807547450237e-02
8.250000000000000000e+00 2.770846617074033680e-01 9.008030567819305667e-03
8.750000000000000000e+00 1.329883103081826723e-01 4.323244136690111011e-03
9.250000000000000000e+00 2.329507616011337878e-02 7.572159667688253609e-04
9.750000000000000000e+00 5.738575982996807316e-04 1.866080134641804944e-05


==> anc/dat_w_err/hotspots/PbPb2760/10_20/dNdY_mc_2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 4.123273113708824040e-04 1.349683234893314753e-05
-9.250000000000000000e+00 6.565143464399576800e-02 2.134426795833158086e-03
-8.750000000000000000e+00 1.011635848388240388e+00 3.289195711521983312e-02
-8.250000000000000000e+00 2.891586255756287915e+00 9.400954437943602471e-02
-7.750000000000000000e+00 4.334857244066596671e+00 1.409285288683318760e-01
-7.250000000000000000e+00 5.432755933404179949e+00 1.766222022862750096e-01
-6.750000000000000000e+00 6.583065533120798563e+00 2.140221278100355173e-01
-6.250000000000000000e+00 7.238038965639389311e+00 2.353188422224521958e-01
-5.750000000000000000e+00 7.063806588735391578e+00 2.296519068227317606e-01
-5.250000000000000000e+00 6.325284449167554612e+00 2.056491583167993631e-01
-4.750000000000000000e+00 5.338337938363443946e+00 1.735664903810503756e-01
-4.250000000000000000e+00 4.289854764435001577e+00 1.394631177954283874e-01
-3.750000000000000000e+00 3.326792065178886482e+00 1.081651036385323783e-01
-3.250000000000000000e+00 2.487706695005314828e+00 8.088202522350433632e-02
-2.750000000000000000e+00 1.815579879560751619e+00 5.903426638462153792e-02
-2.250000000000000000e+00 1.319020191285863675e+00 4.289233370499709319e-02
-1.750000000000000000e+00 9.648636202621330149e-01 3.137503447588729788e-02
-1.250000000000000000e+00 7.090910379029399246e-01 2.305879092440460063e-02
-7.500000000000000000e-01 5.682238753099539963e-01 1.846958165015776671e-02
-2.500000000000000000e-01 4.901289408430746231e-01 1.595648832023649141e-02
2.500000000000000000e-01 4.852348565355993903e-01 1.577944910392468925e-02
7.500000000000000000e-01 5.643854055968823280e-01 1.835735089107331380e-02
1.250000000000000000e+00 7.130258590152318554e-01 2.318366832442396788e-02
1.750000000000000000e+00 9.733921360255052280e-01 3.165156750383693596e-02
2.250000000000000000e+00 1.341710237336168454e+00 4.362557334998513198e-02
2.750000000000000000e+00 1.840083599008145221e+00 5.983343289017058891e-02
3.250000000000000000e+00 2.502436415161175098e+00 8.136967556920811362e-02
3.750000000000000000e+00 3.335535246191993153e+00 1.084672890721180977e-01
4.250000000000000000e+00 4.322315267445979714e+00 1.405486844017658499e-01
4.750000000000000000e+00 5.380104144527099841e+00 1.749478623934938304e-01
5.250000000000000000e+00 6.363719447396388063e+00 2.069309457490036419e-01
5.750000000000000000e+00 7.100746723343958955e+00 2.308985877086450755e-01
6.250000000000000000e+00 7.283322706340767283e+00 2.368361772974325874e-01
6.750000000000000000e+00 6.647307120085017118e+00 2.161523515065089107e-01
7.250000000000000000e+00 5.492715550832447668e+00 1.786076030789996438e-01
7.750000000000000000e+00 4.382356358483884051e+00 1.424990526430644777e-01
8.250000000000000000e+00 2.938058094226001948e+00 9.553610412186303025e-02
8.750000000000000000e+00 1.048803400637620120e+00 3.410296252157134916e-02
9.250000000000000000e+00 6.945731491321290030e-02 2.259275876346588437e-03
9.750000000000000000e+00 4.753808005667734828e-04 1.562827895353626517e-05


==> anc/dat_w_err/hotspots/PbPb2760/10_20/integrated_v2_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
6.007861162900681590e-02
5.071077857361993430e-02


==> anc/dat_w_err/hotspots/PbPb2760/10_20/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
7.082248265058503633e-02
5.969892130415299647e-02


==> anc/dat_w_err/hotspots/PbPb2760/10_20/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-2.4_2.4.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
6.962801265550415397e-02
5.876571305121545269e-02


==> anc/dat_w_err/hotspots/PbPb2760/10_20/integrated_v3_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v3_2par_cumulant  
#  v3_4par_cumulant
2.572072885997522124e-02
1.447595296649498674e-02


==> anc/dat_w_err/hotspots/PbPb2760/10_20/r2_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 9.991087742537565486e-01 6.823058216970453874e-04
7.894737124443054199e-01 9.970479303452031150e-01 1.164318682206489991e-03
1.315789461135864258e+00 9.949349148156768630e-01 1.777958093719509422e-03
1.842105269432067871e+00 9.940952346268797646e-01 2.356735902721230225e-03
2.368421077728271484e+00 9.928569685837151937e-01 2.842879726904305824e-03
2.894736766815185547e+00 9.921030338030923934e-01 3.579754876585104079e-03
3.421052694320678711e+00 9.914261652657785362e-01 3.599626807853279365e-03
3.947368383407592773e+00 9.907514030658525206e-01 3.469467524955998760e-03
4.473684310913085938e+00 9.910427183078411861e-01 4.070016582452332977e-03
5.000000000000000000e+00 9.908143648598681796e-01 4.520535157161426239e-03


==> anc/dat_w_err/hotspots/PbPb2760/10_20/r2_eta_charged_3_4.dat <==
2.631579041481018066e-01 9.991333770146862969e-01
7.894737124443054199e-01 9.971434553313880400e-01
1.315789461135864258e+00 9.949851459102001527e-01
1.842105269432067871e+00 9.941621678607541757e-01
2.368421077728271484e+00 9.928838921724009170e-01
2.894736766815185547e+00 9.921372798036698359e-01
3.421052694320678711e+00 9.915047182820888594e-01
3.947368383407592773e+00 9.908046831711490032e-01
4.473684310913085938e+00 9.910443442456233765e-01
5.000000000000000000e+00 9.907932539714342512e-01


==> anc/dat_w_err/hotspots/PbPb2760/10_20/r2_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.989341403847920020e-01 6.916868590499474466e-04
7.894737124443054199e-01 9.964959363496431743e-01 1.188797011124633884e-03
1.315789461135864258e+00 9.940071489820277995e-01 1.784397955990368748e-03
1.842105269432067871e+00 9.928415639758941813e-01 2.364873840324901218e-03
2.368421077728271484e+00 9.912952076244827548e-01 2.810180876705603310e-03
2.894736766815185547e+00 9.904351996465863284e-01 3.540122577701057711e-03
3.421052694320678711e+00 9.897101900626636972e-01 3.609396445415377283e-03
3.947368383407592773e+00 9.888037396676349067e-01 3.437300861107811696e-03
4.473684310913085938e+00 9.884674065708025648e-01 3.991113531593918316e-03
5.000000000000000000e+00 9.880556238098447963e-01 4.451653236181686048e-03


==> anc/dat_w_err/hotspots/PbPb2760/10_20/v1_eta_10_20.dat <==
# eta, v1odd, err, v1even,err
-5.000000000000000000e+00 2.191762091451518978e-03 1.314110897069685306e-04 2.619620185955648904e-04 1.314110897069685306e-04
-4.500000000000000000e+00 1.878459003608620205e-03 1.312390068397268998e-04 2.595242869264279472e-04 1.312390068397268998e-04
-4.000000000000000000e+00 1.904063084638930089e-03 1.427505409388175840e-04 2.577524287816894974e-04 1.427505409388175840e-04
-3.500000000000000000e+00 1.925927000840387242e-03 1.412563526001366467e-04 2.589046003278038660e-04 1.412563526001366467e-04
-3.000000000000000000e+00 1.738990845294040430e-03 1.323864104626913316e-04 2.684926804567007008e-04 1.323864104626913316e-04
-2.500000000000000000e+00 1.530882386335473714e-03 1.395127936883702637e-04 2.747699795308655019e-04 1.395127936883702637e-04
-2.000000000000000000e+00 1.398437080096531174e-03 1.334145568404434591e-04 2.786473987285548702e-04 1.334145568404434591e-04
-1.500000000000000000e+00 1.155457400604711655e-03 1.284549535408113200e-04 2.822876947051806864e-04 1.284549535408113200e-04
-1.000000000000000000e+00 8.305411776024763069e-04 1.353954613948874799e-04 2.775464512033570547e-04 1.353954613948874799e-04
-5.000000000000000000e-01 4.702525716101579661e-04 1.519490913732730072e-04 2.763263528220680264e-04 1.519490913732730072e-04
0.000000000000000000e+00 -4.810448118074906669e-05 1.596300682633814262e-04 2.698333465277967221e-04 1.596300682633814262e-04
5.000000000000000000e-01 -5.560452096803537208e-04 1.555875431847575352e-04 2.762854208714399414e-04 1.555875431847575352e-04
1.000000000000000000e+00 -9.247685366019230179e-04 1.502970053179576639e-04 2.810219756248251823e-04 1.502970053179576639e-04
1.500000000000000000e+00 -1.261816796612461565e-03 1.547256766318862967e-04 2.905466768326766354e-04 1.547256766318862967e-04
2.000000000000000000e+00 -1.507904404365906009e-03 1.424814913650827299e-04 2.847437582726949131e-04 1.424814913650827299e-04
2.500000000000000000e+00 -1.633750584141326675e-03 1.383121512965615962e-04 2.822849296427237462e-04 1.383121512965615962e-04
3.000000000000000000e+00 -1.801447399986189427e-03 1.476610751478146962e-04 2.739045762976083202e-04 1.476610751478146962e-04
3.500000000000000000e+00 -1.971960582024584376e-03 1.473507050250936481e-04 2.647720728970823917e-04 1.473507050250936481e-04
4.000000000000000000e+00 -1.942742570343234353e-03 1.351261132120477892e-04 2.625295621301366620e-04 1.351261132120477892e-04
4.500000000000000000e+00 -1.946990370845688365e-03 1.297102258459892658e-04 2.617323732301825258e-04 1.297102258459892658e-04
5.000000000000000000e+00 -2.249139737555007779e-03 1.242976896415702429e-04 2.646070642828759339e-04 1.242976896415702429e-04


==> anc/dat_w_err/hotspots/PbPb2760/10_20/v2_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 4.309115931391716003e-02 4.935495089739561081e-04 3.752137348055839539e-02 1.531367772258818150e-03
-4.473684310913085938e+00 4.676688462495803833e-02 5.421218229457736015e-04 4.055615514516830444e-02 1.609492348507046700e-03
-3.947368383407592773e+00 4.959461465477943420e-02 5.708044627681374550e-04 4.266088455915451050e-02 1.703175134025514126e-03
-3.421052694320678711e+00 5.167702957987785339e-02 6.239884532988071442e-04 4.427311941981315613e-02 1.759270904585719109e-03
-2.894736766815185547e+00 5.318756029009819031e-02 6.139987963251769543e-04 4.538319632411003113e-02 1.811457448638975620e-03
-2.368421077728271484e+00 5.446891859173774719e-02 6.171250133775174618e-04 4.640039056539535522e-02 1.866786042228341103e-03
-1.842105269432067871e+00 5.575367063283920288e-02 6.456923438236117363e-04 4.740371182560920715e-02 1.917681307531893253e-03
-1.315789461135864258e+00 5.731569603085517883e-02 6.557751330547034740e-04 4.860921576619148254e-02 1.962518319487571716e-03
-7.894737124443054199e-01 5.901394411921501160e-02 6.662324885837733746e-04 4.991025477647781372e-02 2.054222160950303078e-03
-2.631579041481018066e-01 6.023589894175529480e-02 6.694716867059469223e-04 5.095978826284408569e-02 2.122786128893494606e-03
2.631579041481018066e-01 6.020444631576538086e-02 6.909167859703302383e-04 5.089198425412178040e-02 2.140707802027463913e-03
7.894737124443054199e-01 5.899595096707344055e-02 6.799137918278574944e-04 4.989705607295036316e-02 2.132748253643512726e-03
1.315789461135864258e+00 5.727580934762954712e-02 6.447681225836277008e-04 4.846883192658424377e-02 2.094522817060351372e-03
1.842105269432067871e+00 5.566876009106636047e-02 6.264485418796539307e-04 4.716305434703826904e-02 2.078532008454203606e-03
2.368421077728271484e+00 5.433896929025650024e-02 6.341433036141097546e-04 4.616970941424369812e-02 2.027665497735142708e-03
2.894736766815185547e+00 5.302309244871139526e-02 6.177899776957929134e-04 4.512456059455871582e-02 2.011187374591827393e-03
3.421052694320678711e+00 5.147751420736312866e-02 5.863661644980311394e-04 4.389552026987075806e-02 1.962357666343450546e-03
3.947368383407592773e+00 4.943455010652542114e-02 5.588409258052706718e-04 4.239781945943832397e-02 1.888508559204638004e-03
4.473684310913085938e+00 4.658775776624679565e-02 5.607720813713967800e-04 4.014649242162704468e-02 1.781081082299351692e-03
5.000000000000000000e+00 4.288242757320404053e-02 5.077280802652239799e-04 3.705050796270370483e-02 1.662841066718101501e-03


==> anc/dat_w_err/hotspots/PbPb2760/10_20/v2_eta_charged_cumulant_etaref_-2.4_2.4.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 5.819495767354965210e-02 6.224523531273007393e-04 5.056039616465568542e-02 2.069323789328336716e-03
-4.473684310913085938e+00 6.172489002346992493e-02 6.555817672051489353e-04 5.336705967783927917e-02 2.133736386895179749e-03
-3.947368383407592773e+00 6.424188613891601562e-02 6.867079064249992371e-04 5.508624762296676636e-02 2.204104559496045113e-03
-3.421052694320678711e+00 6.593514978885650635e-02 7.329771760851144791e-04 5.638179928064346313e-02 2.244093688204884529e-03
-2.894736766815185547e+00 6.707738339900970459e-02 7.022232166491448879e-04 5.714165046811103821e-02 2.306217560544610023e-03
-2.368421077728271484e+00 6.792198866605758667e-02 6.988046807236969471e-04 5.774430558085441589e-02 2.353952964767813683e-03
-1.842105269432067871e+00 6.863915175199508667e-02 7.177851512096822262e-04 5.826150253415107727e-02 2.380097983404994011e-03
-1.315789461135864258e+00 6.943140178918838501e-02 7.172282785177230835e-04 5.878526717424392700e-02 2.394764916971325874e-03
-7.894737124443054199e-01 7.027323544025421143e-02 7.140924572013318539e-04 5.931733176112174988e-02 2.464839722961187363e-03
-2.631579041481018066e-01 7.085676491260528564e-02 7.155429921112954617e-04 5.986263602972030640e-02 2.518713474273681641e-03
2.631579041481018066e-01 7.083316892385482788e-02 7.227624882943928242e-04 5.978850647807121277e-02 2.541142515838146210e-03
7.894737124443054199e-01 7.023732364177703857e-02 7.261486025527119637e-04 5.930425971746444702e-02 2.571000251919031143e-03
1.315789461135864258e+00 6.937462836503982544e-02 6.988787790760397911e-04 5.857986211776733398e-02 2.560003194957971573e-03
1.842105269432067871e+00 6.849282234907150269e-02 6.849924684502184391e-04 5.790852382779121399e-02 2.589221578091382980e-03
2.368421077728271484e+00 6.772793829441070557e-02 7.077544578351080418e-04 5.740453675389289856e-02 2.571499207988381386e-03
2.894736766815185547e+00 6.683117896318435669e-02 7.049174164421856403e-04 5.676271766424179077e-02 2.570801647379994392e-03
3.421052694320678711e+00 6.568861007690429688e-02 6.774135399609804153e-04 5.588106065988540649e-02 2.535059116780757904e-03
3.947368383407592773e+00 6.401253491640090942e-02 6.628735573031008244e-04 5.475311726331710815e-02 2.464925171807408333e-03
4.473684310913085938e+00 6.142606586217880249e-02 6.695500924251973629e-04 5.283426120877265930e-02 2.375091891735792160e-03
5.000000000000000000e+00 5.788659304380416870e-02 6.368130561895668507e-04 4.993550479412078857e-02 2.284979913383722305e-03


==> anc/dat_w_err/hotspots/PbPb2760/10_20/v2_eta_charged_ep.dat <==
-5.000000000000000000e+00 5.581370021276634702e-02 3.454211531989852886e-04
-4.473684310913085938e+00 5.908494372876745698e-02 3.526739513495979659e-04
-3.947368383407592773e+00 6.137726630991487825e-02 3.827540875071255844e-04
-3.421052694320678711e+00 6.291595106443452490e-02 4.092874984252855143e-04
-2.894736766815185547e+00 6.394533029172289051e-02 3.982452345192918236e-04
-2.368421077728271484e+00 6.471957418258833528e-02 3.939345042741539279e-04
-1.842105269432067871e+00 6.538241479546746948e-02 4.082614625444420248e-04
-1.315789461135864258e+00 6.614055115299447007e-02 3.899497808533943714e-04
-7.894737124443054199e-01 6.694832949184706394e-02 3.827510638765844911e-04
-2.631579041481018066e-01 6.757211242618274549e-02 3.843588844928693088e-04
2.631579041481018066e-01 6.753954939871477381e-02 3.729658905380852816e-04
7.894737124443054199e-01 6.689940065261167079e-02 4.067485817574714225e-04
1.315789461135864258e+00 6.601709452187595750e-02 3.784664784512362492e-04
1.842105269432067871e+00 6.515000100488041457e-02 3.743636364585614250e-04
2.368421077728271484e+00 6.443740248937220028e-02 4.097860410081921589e-04
2.894736766815185547e+00 6.358574082594894983e-02 4.233440612445966652e-04
3.421052694320678711e+00 6.255502631473131014e-02 3.900946792818615633e-04
3.947368383407592773e+00 6.105877539810156129e-02 3.831783414309533034e-04
4.473684310913085938e+00 5.868655348002105310e-02 3.961073685509898371e-04
5.000000000000000000e+00 5.537535141574560782e-02 3.890748235833794955e-04


==> anc/dat_w_err/hotspots/PbPb2760/10_20/v2_pt_charged_cumulant.dat <==
# pt vn{2} err vn{4} err
2.000000029802322388e-01 9.217645041644573212e-03 9.882823360385373235e-05 7.916360162198543549e-03 3.850774082820862532e-04
4.000000059604644775e-01 2.983126603066921234e-02 2.472703636158257723e-04 2.527687326073646545e-02 1.107941498048603535e-03
6.000000238418579102e-01 5.024248361587524414e-02 4.181518452242016792e-04 4.237517341971397400e-02 1.818768563680350780e-03
8.000000119209289551e-01 6.838245689868927002e-02 5.346676916815340519e-04 5.767840147018432617e-02 2.440152922645211220e-03
1.000000000000000000e+00 8.394230157136917114e-02 7.302150479517877102e-04 7.075069844722747803e-02 3.008940257132053375e-03
1.200000047683715820e+00 9.722751379013061523e-02 9.159550536423921585e-04 8.202875405550003052e-02 3.409781493246555328e-03
1.399999976158142090e+00 1.084010973572731018e-01 1.070051104761660099e-03 9.150929003953933716e-02 3.787606256082653999e-03
1.600000023841857910e+00 1.180982962250709534e-01 1.282658427953720093e-03 9.982248395681381226e-02 4.072404000908136368e-03
1.799999952316284180e+00 1.265046745538711548e-01 1.438433420844376087e-03 1.071326136589050293e-01 4.343065433204174042e-03
2.000000000000000000e+00 1.337456554174423218e-01 1.610097009688615799e-03 1.135286837816238403e-01 4.674762953072786331e-03
2.200000047683715820e+00 1.400879025459289551e-01 1.788889872841536999e-03 1.194277852773666382e-01 4.760004114359617233e-03
2.400000095367431641e+00 1.454911530017852783e-01 2.097866265103220940e-03 1.249373182654380798e-01 4.975413903594017029e-03
2.599999904632568359e+00 1.501925736665725708e-01 2.318103332072496414e-03 1.292053759098052979e-01 5.210012197494506836e-03
2.799999952316284180e+00 1.542793065309524536e-01 2.517038024961948395e-03 1.336756199598312378e-01 5.154190585017204285e-03
3.000000000000000000e+00 1.572811007499694824e-01 2.680846257135272026e-03 1.370752602815628052e-01 5.596389062702655792e-03
3.200000047683715820e+00 1.603005230426788330e-01 3.038097871467471123e-03 1.406364291906356812e-01 5.608115810900926590e-03
3.400000095367431641e+00 1.627653539180755615e-01 3.103561932221055031e-03 1.437259912490844727e-01 5.383197218179702759e-03
3.599999904632568359e+00 1.649196594953536987e-01 3.273971611633896828e-03 1.464121341705322266e-01 5.511033814400434494e-03
3.799999952316284180e+00 1.666031181812286377e-01 3.950598649680614471e-03 1.512205153703689575e-01 5.684739910066127777e-03


==> anc/dat_w_err/hotspots/PbPb2760/10_20/v2_pt_charged_ep.dat <==
 (2.000000029802322388e-01+0.000000000000000000e+00j)  (8.918098197822382778e-03+4.219603766061433303e-07j)  (1.743468220737100227e-04+0.000000000000000000e+00j)
 (4.000000059604644775e-01+0.000000000000000000e+00j)  (2.854325154295793421e-02+6.663085344225037324e-05j)  (3.557095867465180769e-04+0.000000000000000000e+00j)
 (6.000000238418579102e-01+0.000000000000000000e+00j)  (4.790643513864650122e-02+1.370422910974978387e-04j)  (5.427059605637021356e-04+0.000000000000000000e+00j)
 (8.000000119209289551e-01+0.000000000000000000e+00j)  (6.512511613293642254e-02+1.847415944880945605e-04j)  (6.478967440393427427e-04+0.000000000000000000e+00j)
 (1.000000000000000000e+00+0.000000000000000000e+00j)  (7.988657995685029267e-02+1.854158169284509110e-04j)  (8.697135501631267926e-04+0.000000000000000000e+00j)
 (1.200000047683715820e+00+0.000000000000000000e+00j)  (9.253045693618447420e-02+9.259856626184864660e-05j)  (1.068811704254440161e-03+0.000000000000000000e+00j)
 (1.399999976158142090e+00+0.000000000000000000e+00j)  (1.031714964417355107e-01+8.284069641298130509e-05j)  (1.167487266640011324e-03+0.000000000000000000e+00j)
 (1.600000023841857910e+00+0.000000000000000000e+00j)  (1.124352654224835546e-01-1.402063611215241827e-04j)  (1.560963246593138551e-03+0.000000000000000000e+00j)
 (1.799999952316284180e+00+0.000000000000000000e+00j)  (1.204694882189776273e-01-3.881846598336157199e-04j)  (1.701550582272771473e-03+0.000000000000000000e+00j)
 (2.000000000000000000e+00+0.000000000000000000e+00j)  (1.274851983261220123e-01-5.078303261126575164e-04j)  (2.199916017189635243e-03+0.000000000000000000e+00j)
 (2.200000047683715820e+00+0.000000000000000000e+00j)  (1.336979852963307847e-01-4.531215582498890381e-04j)  (2.721909666366016407e-03+0.000000000000000000e+00j)
 (2.400000095367431641e+00+0.000000000000000000e+00j)  (1.390803066538712496e-01-9.936912515641392000e-04j)  (3.275012821728802946e-03+0.000000000000000000e+00j)
 (2.599999904632568359e+00+0.000000000000000000e+00j)  (1.437598535057000304e-01-9.780380681979042225e-04j)  (3.947075738066263897e-03+0.000000000000000000e+00j)
 (2.799999952316284180e+00+0.000000000000000000e+00j)  (1.480297641758974159e-01-1.369696643472230468e-03j)  (4.385030055416025765e-03+0.000000000000000000e+00j)
 (3.000000000000000000e+00+0.000000000000000000e+00j)  (1.512821664221681572e-01-1.682484499777481268e-03j)  (4.899952144390620073e-03+0.000000000000000000e+00j)
 (3.200000047683715820e+00+0.000000000000000000e+00j)  (1.544258927624329036e-01-1.665924753063732517e-03j)  (5.992450935838397955e-03+0.000000000000000000e+00j)
 (3.400000095367431641e+00+0.000000000000000000e+00j)  (1.573370956015825439e-01-1.532841759799624323e-03j)  (6.176611341354560324e-03+0.000000000000000000e+00j)
 (3.599999904632568359e+00+0.000000000000000000e+00j)  (1.600846085016374432e-01-2.065826963767140086e-03j)  (7.064882952333438430e-03+0.000000000000000000e+00j)
 (3.799999952316284180e+00+0.000000000000000000e+00j)  (1.624873348134061313e-01-1.902823037873444716e-03j)  (8.076188641550349073e-03+0.000000000000000000e+00j)


==> anc/dat_w_err/hotspots/PbPb2760/10_20/v3_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 1.584524288773536682e-02 4.927972331643104553e-04 8.997530676424503326e-03 7.760970387607812881e-03
-4.473684310913085938e+00 1.811860315501689911e-02 5.509309703484177589e-04 9.770450182259082794e-03 9.037052281200885773e-03
-3.947368383407592773e+00 1.980267092585563660e-02 6.144611397758126259e-04 1.080295443534851074e-02 9.624813683331012726e-03
-3.421052694320678711e+00 2.108760364353656769e-02 6.516455323435366154e-04 1.152443699538707733e-02 1.041322480887174606e-02
-2.894736766815185547e+00 2.196690998971462250e-02 6.947637884877622128e-04 1.184685528278350830e-02 1.070631667971611023e-02
-2.368421077728271484e+00 2.264519594609737396e-02 7.174511556513607502e-04 1.215255726128816605e-02 1.087406277656555176e-02
-1.842105269432067871e+00 2.342326194047927856e-02 7.603947888128459454e-04 1.249283738434314728e-02 1.110250316560268402e-02
-1.315789461135864258e+00 2.424878813326358795e-02 7.746142800897359848e-04 1.291165314614772797e-02 1.163349673151969910e-02
-7.894737124443054199e-01 2.515453658998012543e-02 8.117773104459047318e-04 1.351221650838851929e-02 1.196929253637790680e-02
-2.631579041481018066e-01 2.585740946233272552e-02 8.389189606532454491e-04 1.346675585955381393e-02 1.240092795342206955e-02
2.631579041481018066e-01 2.586539648473262787e-02 8.552563376724720001e-04 1.316100545227527618e-02 1.230139005929231644e-02
7.894737124443054199e-01 2.521502040326595306e-02 8.209555526264011860e-04 1.303199212998151779e-02 1.184067036956548691e-02
1.315789461135864258e+00 2.428487502038478851e-02 7.747835479676723480e-04 1.237027160823345184e-02 1.139953918755054474e-02
1.842105269432067871e+00 2.344297245144844055e-02 7.396912551485002041e-04 1.160646788775920868e-02 1.111635845154523849e-02
2.368421077728271484e+00 2.274803631007671356e-02 7.268427871167659760e-04 1.154804881662130356e-02 1.063982862979173660e-02
2.894736766815185547e+00 2.203380130231380463e-02 7.160544046200811863e-04 1.099037844687700272e-02 1.040966436266899109e-02
3.421052694320678711e+00 2.114080451428890228e-02 6.559353205375373363e-04 1.064565870910882950e-02 9.959083050489425659e-03
3.947368383407592773e+00 1.995505765080451965e-02 6.201563519425690174e-04 1.040610671043395996e-02 9.299994446337223053e-03
4.473684310913085938e+00 1.823767647147178650e-02 5.682075279764831066e-04 8.834468200802803040e-03 8.688259869813919067e-03
5.000000000000000000e+00 1.588895916938781738e-02 4.779477894771844149e-04 8.074092678725719452e-03 7.340870331972837448e-03


==> anc/dat_w_err/hotspots/PbPb2760/10_20/v3_eta_charged_ep.dat <==
-5.000000000000000000e+00 1.987599938687214379e-02 2.240238263148872078e-04
-4.473684310913085938e+00 2.215887885355774523e-02 2.403855948024190389e-04
-3.947368383407592773e+00 2.373877256661959326e-02 2.922408056326662989e-04
-3.421052694320678711e+00 2.488686819761563515e-02 2.920417548052156088e-04
-2.894736766815185547e+00 2.558908928611242084e-02 3.488276170760060829e-04
-2.368421077728271484e+00 2.610126633997637141e-02 3.638214589276676900e-04
-1.842105269432067871e+00 2.667222494369058186e-02 3.978754028661464839e-04
-1.315789461135864258e+00 2.724574324440494008e-02 3.923617189492605104e-04
-7.894737124443054199e-01 2.777192487852416652e-02 4.242379810312506988e-04
-2.631579041481018066e-01 2.819902898508596170e-02 4.390620873693421131e-04
2.631579041481018066e-01 2.814525005044896111e-02 4.400277305448441353e-04
7.894737124443054199e-01 2.775008577790331540e-02 4.423175540420290117e-04
1.315789461135864258e+00 2.713844553565464973e-02 4.173134734695041026e-04
1.842105269432067871e+00 2.655121626230892012e-02 4.222445106176058198e-04
2.368421077728271484e+00 2.607365961832157700e-02 4.060994678339982554e-04
2.894736766815185547e+00 2.550909946263309885e-02 4.173059592544652247e-04
3.421052694320678711e+00 2.481727776363163926e-02 3.803957321657468194e-04
3.947368383407592773e+00 2.383188591767656378e-02 3.690639280743357388e-04
4.473684310913085938e+00 2.216718476088836570e-02 3.243298606282397261e-04
5.000000000000000000e+00 1.980807416906490634e-02 2.892133814944106303e-04


==> anc/dat_w_err/hotspots/PbPb2760/20_25/dN_over_2pidYptdpt_mc_-211.dat <==
1.000000000000000056e-01 3.904400358797304875e+02 4.000294164996115454e-01
3.000000000000000444e-01 1.985285069380508673e+02 1.801506671853635166e-01
5.000000000000000000e-01 9.668446136748816855e+01 1.065215801014922775e-01
7.000000000000000666e-01 5.042862754856052021e+01 7.744454449944071506e-02
9.000000000000000222e-01 2.749073285806284872e+01 5.631621880136075675e-02
1.100000000000000089e+00 1.542289212829643041e+01 4.273375839524744951e-02
1.300000000000000266e+00 8.829724265105040715e+00 2.974238134974475922e-02
1.500000000000000000e+00 5.137961948727054917e+00 2.179577738089098771e-02
1.700000000000000178e+00 3.036777820350406110e+00 1.539928078848278210e-02
1.899999999999999911e+00 1.816541558873905782e+00 9.853125132353156984e-03
2.100000000000000089e+00 1.100644715072373492e+00 6.528402448280422321e-03
2.300000000000000266e+00 6.744212415338477484e-01 4.542449075944507246e-03
2.500000000000000000e+00 4.171124762282853449e-01 3.016445050415355461e-03
2.700000000000000178e+00 2.604474618315040235e-01 2.235760456401769507e-03
2.900000000000000355e+00 1.643079556573470712e-01 1.424564182887653714e-03
3.100000000000000089e+00 1.046639267220742103e-01 9.511505690938924524e-04
3.300000000000000266e+00 6.684118668160939081e-02 6.487049214994289022e-04
3.500000000000000000e+00 4.308934688670044283e-02 4.960876227731503057e-04
3.700000000000000178e+00 2.797522384865588907e-02 3.065299037180545922e-04
3.900000000000000355e+00 1.829572442492746059e-02 2.354379880899048344e-04


==> anc/dat_w_err/hotspots/PbPb2760/20_25/dN_over_2pidYptdpt_mc_-2212.dat <==
1.000000000000000056e-01 2.839632226584751784e+00 7.431385197412556341e-03
3.000000000000000444e-01 2.767166337920090147e+00 8.369631423060764144e-03
5.000000000000000000e-01 2.596939763147826596e+00 5.936656875560704025e-03
7.000000000000000666e-01 2.334823795757433373e+00 4.106843601260492561e-03
9.000000000000000222e-01 1.987371133692353853e+00 2.460350686287244085e-03
1.100000000000000089e+00 1.612354181674769960e+00 2.673517611962098438e-03
1.300000000000000266e+00 1.255241915865810132e+00 1.983243768243709952e-03
1.500000000000000000e+00 9.438922537404856872e-01 2.002044167413198020e-03
1.700000000000000178e+00 6.914973564402424611e-01 2.028249068839209270e-03
1.899999999999999911e+00 4.960419130406569788e-01 1.705330342441574573e-03
2.100000000000000089e+00 3.508517614484767955e-01 1.491893908825727994e-03
2.300000000000000266e+00 2.452817757174066970e-01 1.131520625421271855e-03
2.500000000000000000e+00 1.706815259273918584e-01 1.067745670981042798e-03
2.700000000000000178e+00 1.176746182417074404e-01 7.542830188437371327e-04
2.900000000000000355e+00 8.108020815174497853e-02 5.973649647019667157e-04
3.100000000000000089e+00 5.571545502323003302e-02 4.246884628046261080e-04
3.300000000000000266e+00 3.829831118370658621e-02 3.452788879796353213e-04
3.500000000000000000e+00 2.630481606285037938e-02 2.086220201679977473e-04
3.700000000000000178e+00 1.811634368692545752e-02 1.895122285888559035e-04
3.900000000000000355e+00 1.246092079026262824e-02 1.268408080191550831e-04


==> anc/dat_w_err/hotspots/PbPb2760/20_25/dN_over_2pidYptdpt_mc_-321.dat <==
1.000000000000000056e-01 2.411884492247068223e+01 5.052773098561646331e-02
3.000000000000000444e-01 2.086330869435934332e+01 3.435595502351188046e-02
5.000000000000000000e-01 1.603912575489374603e+01 1.873506895187955837e-02
7.000000000000000666e-01 1.130724483197282382e+01 1.282991201916531925e-02
9.000000000000000222e-01 7.533283900373989539e+00 1.300331728269091443e-02
1.100000000000000089e+00 4.867843909645237943e+00 1.045143199362589571e-02
1.300000000000000266e+00 3.100857837756619606e+00 8.824913193547390122e-03
1.500000000000000000e+00 1.963706169067678031e+00 6.885906021386173012e-03
1.700000000000000178e+00 1.242435362201247395e+00 5.102753350745705720e-03
1.899999999999999911e+00 7.891998539262392587e-01 3.540334304605705692e-03
2.100000000000000089e+00 5.027002186523120697e-01 2.400639612729253171e-03
2.300000000000000266e+00 3.212598454998804032e-01 1.865242883628549916e-03
2.500000000000000000e+00 2.070274949887233595e-01 1.353859771399603274e-03
2.700000000000000178e+00 1.338218833893037307e-01 9.816966423417457666e-04
2.900000000000000355e+00 8.706715642506709929e-02 7.156461768333353133e-04
3.100000000000000089e+00 5.691882391021056697e-02 5.122633945913650060e-04
3.300000000000000266e+00 3.736657973669310628e-02 4.022466767197285776e-04
3.500000000000000000e+00 2.474317439645508723e-02 2.760436564404787022e-04
3.700000000000000178e+00 1.636522304017766147e-02 1.450309242870574395e-04
3.900000000000000355e+00 1.090067285536578875e-02 1.196839338904834044e-04


==> anc/dat_w_err/hotspots/PbPb2760/20_25/dN_over_2pidYptdpt_mc_211.dat <==
1.000000000000000056e-01 3.904371208913462965e+02 3.996358655031961304e-01
3.000000000000000444e-01 1.985060331952504384e+02 1.873237953664254329e-01
5.000000000000000000e-01 9.668546763745095518e+01 1.039778064567469240e-01
7.000000000000000666e-01 5.043300858785423202e+01 7.684855008255325748e-02
9.000000000000000222e-01 2.749831315890676819e+01 5.778244001774907046e-02
1.100000000000000089e+00 1.541797046004157323e+01 4.169031589626589346e-02
1.300000000000000266e+00 8.826879485683850390e+00 3.057969271227821764e-02
1.500000000000000000e+00 5.138007394403754979e+00 2.095699891768158449e-02
1.700000000000000178e+00 3.034214831829773917e+00 1.443942821172376073e-02
1.899999999999999911e+00 1.815523909978207229e+00 9.732998374204496900e-03
2.100000000000000089e+00 1.099943200068900673e+00 6.998124951560757805e-03
2.300000000000000266e+00 6.736505169185165176e-01 4.613181339162816808e-03
2.500000000000000000e+00 4.166447090120294905e-01 3.129658378490249131e-03
2.700000000000000178e+00 2.603013638052885659e-01 2.071394952042844139e-03
2.900000000000000355e+00 1.642371414446254507e-01 1.519612130700270748e-03
3.100000000000000089e+00 1.044336314147791267e-01 9.206863351464168992e-04
3.300000000000000266e+00 6.672571421285149185e-02 6.764210973123410946e-04
3.500000000000000000e+00 4.306815882464006678e-02 4.591205532535419195e-04
3.700000000000000178e+00 2.790599923425285400e-02 3.220263919333640149e-04
3.900000000000000355e+00 1.825352591276680272e-02 2.074361930239376783e-04


==> anc/dat_w_err/hotspots/PbPb2760/20_25/dN_over_2pidYptdpt_mc_2212.dat <==
1.000000000000000056e-01 2.903197227691310278e+00 7.594699698934509989e-03
3.000000000000000444e-01 2.819187376547426460e+00 8.249505423063544993e-03
5.000000000000000000e-01 2.649072419399529199e+00 4.825215976160863833e-03
7.000000000000000666e-01 2.377034082546267690e+00 3.835764103481003901e-03
9.000000000000000222e-01 2.024881564236559406e+00 3.090476080389197890e-03
1.100000000000000089e+00 1.644491397057228355e+00 2.468831664774452390e-03
1.300000000000000266e+00 1.279257549882760969e+00 1.707863168234574928e-03
1.500000000000000000e+00 9.620117682950493077e-01 2.193725212075484446e-03
1.700000000000000178e+00 7.048770423898591542e-01 1.845967567489786507e-03
1.899999999999999911e+00 5.057630945628244223e-01 1.669402861216270559e-03
2.100000000000000089e+00 3.573211830642415432e-01 1.507581632557650382e-03
2.300000000000000266e+00 2.500405506793892951e-01 1.174538514604844775e-03
2.500000000000000000e+00 1.738220693815069884e-01 1.117793356457708791e-03
2.700000000000000178e+00 1.201692710899187333e-01 8.899331490479270822e-04
2.900000000000000355e+00 8.276578312066654175e-02 4.940306412222819892e-04
3.100000000000000089e+00 5.686637951342342345e-02 4.430996424476239836e-04
3.300000000000000266e+00 3.913514085624690553e-02 3.742638071353978019e-04
3.500000000000000000e+00 2.688528747075799585e-02 2.362895852622637696e-04
3.700000000000000178e+00 1.853346438685291725e-02 1.875002470640072232e-04
3.900000000000000355e+00 1.270701783258604625e-02 1.490859692575243660e-04


==> anc/dat_w_err/hotspots/PbPb2760/20_25/dN_over_2pidYptdpt_mc_321.dat <==
1.000000000000000056e-01 2.410075316971025217e+01 4.929703304323586333e-02
3.000000000000000444e-01 2.085165539604705387e+01 3.157085832671113756e-02
5.000000000000000000e-01 1.604206584298226090e+01 2.145437186143574551e-02
7.000000000000000666e-01 1.130394764354604753e+01 1.285448067834319384e-02
9.000000000000000222e-01 7.536158957410488135e+00 1.192953017750542424e-02
1.100000000000000089e+00 4.871977582018603314e+00 9.756641848431470837e-03
1.300000000000000266e+00 3.101009225833174732e+00 8.450372788536100396e-03
1.500000000000000000e+00 1.962443577882337253e+00 6.458471549157023157e-03
1.700000000000000178e+00 1.243114866227731152e+00 5.556278384082891791e-03
1.899999999999999911e+00 7.882460051161975789e-01 3.964356124902073536e-03
2.100000000000000089e+00 5.022687156191981694e-01 2.587303877891305656e-03
2.300000000000000266e+00 3.215889690926542754e-01 2.097533071928038562e-03
2.500000000000000000e+00 2.068102684570768679e-01 1.468396236747264222e-03
2.700000000000000178e+00 1.336961735908971383e-01 1.034305585114908251e-03
2.900000000000000355e+00 8.716964032736704282e-02 6.425570835776934662e-04
3.100000000000000089e+00 5.690502275316129677e-02 5.387478404917479336e-04
3.300000000000000266e+00 3.745050471211519572e-02 3.215714772972213739e-04
3.500000000000000000e+00 2.467903976244929104e-02 2.517757978132948468e-04
3.700000000000000178e+00 1.641648625685697069e-02 1.733089629512779084e-04
3.900000000000000355e+00 1.094791763674496377e-02 1.158523330577770379e-04


==> anc/dat_w_err/hotspots/PbPb2760/20_25/dNdEta_mc_charged.dat <==
# Eta,dNdEta,error
-7.799999999999999822e+00 6.556950107296137276e+01 3.021617469448584448e+00
-7.400000000000000355e+00 9.172114091559386395e+01 4.226755780635630622e+00
-7.000000000000000000e+00 1.261015772532187782e+02 5.811072561092994526e+00
-6.599999999999999645e+00 1.694502235336196065e+02 7.808676413143802897e+00
-6.200000000000000178e+00 2.214465915593701482e+02 1.020471404812944805e+01
-5.799999999999999822e+00 2.808432314020026865e+02 1.294189213350563605e+01
-5.399999999999999467e+00 3.459141291130183617e+02 1.594050804291831724e+01
-5.000000000000000000e+00 4.140013644492134404e+02 1.907813244680633602e+01
-4.599999999999999645e+00 4.822509710300436723e+02 2.222326896716664990e+01
-4.200000000000000178e+00 5.469498855507863482e+02 2.520462579620254928e+01
-3.799999999999999822e+00 6.044540611587985950e+02 2.785464297614147711e+01
-3.399999999999999467e+00 6.532672013590831739e+02 3.010415517302164545e+01
-2.999999999999999556e+00 6.943084924892715435e+02 3.199562093624439996e+01
-2.599999999999999645e+00 7.275985997854064635e+02 3.352963029467602496e+01
-2.199999999999999734e+00 7.522448426323328476e+02 3.466573619255932925e+01
-1.799999999999999822e+00 7.666872299713863868e+02 3.533132872392982904e+01
-1.399999999999999467e+00 7.703334245350494029e+02 3.549969011994809875e+01
-9.999999999999995559e-01 7.636655561516463422e+02 3.519253299149135472e+01
-5.999999999999996447e-01 7.520060050071529076e+02 3.465529100151837838e+01
-1.999999999999997335e-01 7.437221924177403025e+02 3.427363824654047164e+01
2.000000000000001776e-01 7.437391040772521364e+02 3.427446661209971523e+01
6.000000000000005329e-01 7.520820690271810918e+02 3.465908429371459221e+01
1.000000000000000888e+00 7.639835282546481494e+02 3.520768989010561967e+01
1.400000000000001243e+00 7.708063948497841693e+02 3.552212939573959005e+01
1.800000000000000711e+00 7.674460890557971879e+02 3.536716923880930352e+01
2.200000000000000178e+00 7.530059531473526704e+02 3.470175514543690554e+01
2.600000000000000533e+00 7.281077002861225083e+02 3.355432195526079653e+01
3.000000000000000888e+00 6.947254148783974870e+02 3.201568727493628330e+01
3.400000000000001243e+00 6.536125500715297676e+02 3.012133892504853705e+01
3.800000000000000711e+00 6.046905489985718987e+02 2.786660421269181143e+01
4.200000000000000178e+00 5.471345654506430947e+02 2.521422583922515415e+01
4.600000000000000533e+00 4.823615253934189582e+02 2.222919286812462758e+01
5.000000000000000888e+00 4.140657170958508004e+02 1.908178618845983010e+01
5.400000000000001243e+00 3.458670886981396961e+02 1.593903536928210052e+01
5.800000000000000711e+00 2.809290092989996879e+02 1.294641043880403330e+01
6.200000000000000178e+00 2.215163733905574759e+02 1.020849936217595655e+01
6.600000000000000533e+00 1.696068204577966299e+02 7.816302685846221898e+00
7.000000000000000888e+00 1.262745815450641089e+02 5.819354196533844892e+00
7.400000000000001243e+00 9.195626609442045662e+01 4.237779251708538197e+00
7.800000000000000711e+00 6.579672389127345866e+01 3.032146150549471120e+00


==> anc/dat_w_err/hotspots/PbPb2760/20_25/dNdY_mc_-2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 4.391988555078691009e-04 2.034536540496002579e-05
-9.250000000000000000e+00 1.743061516452073384e-02 8.031358727869239650e-04
-8.750000000000000000e+00 9.816309012875543138e-02 4.521860944384089101e-03
-8.250000000000000000e+00 2.012288984263234104e-01 9.272164194581640137e-03
-7.750000000000000000e+00 3.555808297567955578e-01 1.638101729576923668e-02
-7.250000000000000000e+00 6.665264663805432477e-01 3.071148266737714488e-02
-6.750000000000000000e+00 1.304875536480686771e+00 6.012809957607043870e-02
-6.250000000000000000e+00 2.428751072961373936e+00 1.119220742786236344e-01
-5.750000000000000000e+00 4.102297567954220625e+00 1.890439273580438451e-01
-5.250000000000000000e+00 6.237918454935625689e+00 2.874674789096595129e-01
-4.750000000000000000e+00 8.620685264663803693e+00 3.972727548740387915e-01
-4.250000000000000000e+00 1.100877968526465445e+01 5.073106313906197151e-01
-3.750000000000000000e+00 1.315543490701002050e+01 6.062361233545316974e-01
-3.250000000000000000e+00 1.495210586552216725e+01 6.890348401798696010e-01
-2.750000000000000000e+00 1.638669527896995959e+01 7.551744065123185967e-01
-2.250000000000000000e+00 1.751822746781114404e+01 8.072862874428424762e-01
-1.750000000000000000e+00 1.841133190271818876e+01 8.484541317303987418e-01
-1.250000000000000000e+00 1.911560658082975905e+01 8.808999640572678924e-01
-7.500000000000000000e-01 1.959652217453504974e+01 9.030718571567035724e-01
-2.500000000000000000e-01 1.984105865522173318e+01 9.143541179205233460e-01
2.500000000000000000e-01 1.981204577968526692e+01 9.130083875984694730e-01
7.500000000000000000e-01 1.959825178826895709e+01 9.031666031789880034e-01
1.250000000000000000e+00 1.912715879828326848e+01 8.814698539982543934e-01
1.750000000000000000e+00 1.842146065808297095e+01 8.489467446271145024e-01
2.250000000000000000e+00 1.753461230329040532e+01 8.080774592265502765e-01
2.750000000000000000e+00 1.639263519313302453e+01 7.554458728015001068e-01
3.250000000000000000e+00 1.496760658082975759e+01 6.897679928698429164e-01
3.750000000000000000e+00 1.317014163090127710e+01 6.069419950192885826e-01
4.250000000000000000e+00 1.100523748211730179e+01 5.071817971214358511e-01
4.750000000000000000e+00 8.617911301859798812e+00 3.971598078828130762e-01
5.250000000000000000e+00 6.239718168812586896e+00 2.875555930074606414e-01
5.750000000000000000e+00 4.109546494992843080e+00 1.893973132442310636e-01
6.250000000000000000e+00 2.437429184549353867e+00 1.123272087126774288e-01
6.750000000000000000e+00 1.310974248927038621e+00 6.042027638653339749e-02
7.250000000000000000e+00 6.738297567954220080e-01 3.105798105501834244e-02
7.750000000000000000e+00 3.582775393419168619e-01 1.651758174180825711e-02
8.250000000000000000e+00 2.044535050071531745e-01 9.426912151953842703e-03
8.750000000000000000e+00 9.793276108726760298e-02 4.512848755788709254e-03
9.250000000000000000e+00 1.758941344778252105e-02 8.107703532899854194e-04
9.750000000000000000e+00 4.277539341917035499e-04 1.983528117076855169e-05


==> anc/dat_w_err/hotspots/PbPb2760/20_25/dNdY_mc_2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 3.032904148783978088e-04 1.416145023748022498e-05
-9.250000000000000000e+00 4.932474964234621895e-02 2.273006411054004795e-03
-8.750000000000000000e+00 7.667768240343347808e-01 3.534104411675487167e-02
-8.250000000000000000e+00 2.255381974248927168e+00 1.039630601943138527e-01
-7.750000000000000000e+00 3.400381974248928074e+00 1.567327494606350902e-01
-7.250000000000000000e+00 4.217277539341913517e+00 1.943683903839464322e-01
-6.750000000000000000e+00 5.077958512160226867e+00 2.340160207800224823e-01
-6.250000000000000000e+00 5.542902718168818410e+00 2.554320673296053279e-01
-5.750000000000000000e+00 5.401127324749640302e+00 2.488859359526096326e-01
-5.250000000000000000e+00 4.821915593705290881e+00 2.221794531194604128e-01
-4.750000000000000000e+00 4.046432045779681630e+00 1.864577708353571117e-01
-4.250000000000000000e+00 3.226037195994279738e+00 1.486476871118329324e-01
-3.750000000000000000e+00 2.500937052932758142e+00 1.152491370915976199e-01
-3.250000000000000000e+00 1.859460658082976225e+00 8.570563629566617381e-02
-2.750000000000000000e+00 1.352270386266093638e+00 6.230621053759784894e-02
-2.250000000000000000e+00 9.806967095851215621e-01 4.518689438181022755e-02
-1.750000000000000000e+00 7.129599427753936514e-01 3.286770380939474379e-02
-1.250000000000000000e+00 5.173476394849788607e-01 2.387555575096133448e-02
-7.500000000000000000e-01 4.033605150214591983e-01 1.862839697920006324e-02
-2.500000000000000000e-01 3.354363376251792150e-01 1.545738136755398125e-02
2.500000000000000000e-01 3.753433476394849588e-01 1.731956483505216193e-02
7.500000000000000000e-01 4.136838340486412302e-01 1.910300631317051606e-02
1.250000000000000000e+00 5.239270386266097201e-01 2.414587929736536007e-02
1.750000000000000000e+00 7.261030042918449334e-01 3.345969365324386047e-02
2.250000000000000000e+00 9.870643776824028492e-01 4.548701681830796817e-02
2.750000000000000000e+00 1.359359084406293938e+00 6.261919706606128289e-02
3.250000000000000000e+00 1.847952789699571108e+00 8.517170561097282822e-02
3.750000000000000000e+00 2.493859799713876058e+00 1.149286560450745454e-01
4.250000000000000000e+00 3.239619456366233496e+00 1.492868576217414034e-01
4.750000000000000000e+00 4.065304721030036816e+00 1.873247836697360669e-01
5.250000000000000000e+00 4.818487839771099068e+00 2.220539057297879482e-01
5.750000000000000000e+00 5.386848354792560301e+00 2.482260804079364780e-01
6.250000000000000000e+00 5.522523605150214898e+00 2.544975220235180524e-01
6.750000000000000000e+00 5.057696709585117745e+00 2.330617406815521653e-01
7.250000000000000000e+00 4.202367668097279463e+00 1.936399639928781391e-01
7.750000000000000000e+00 3.385234620886979240e+00 1.559857780577077191e-01
8.250000000000000000e+00 2.260117310443489291e+00 1.041285438559168414e-01
8.750000000000000000e+00 7.856666666666664023e-01 3.619640552142096984e-02
9.250000000000000000e+00 5.140200286123032536e-02 2.367975117804533517e-03
9.750000000000000000e+00 3.490701001430618019e-04 1.608843934124355021e-05


==> anc/dat_w_err/hotspots/PbPb2760/20_25/integrated_v2_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
7.604879994919966357e-02
6.621895802915267470e-02


==> anc/dat_w_err/hotspots/PbPb2760/20_25/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
8.963342745512678511e-02
7.798116967014274981e-02


==> anc/dat_w_err/hotspots/PbPb2760/20_25/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-2.4_2.4.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
8.816624598501787702e-02
7.676231737742836292e-02


==> anc/dat_w_err/hotspots/PbPb2760/20_25/integrated_v3_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v3_2par_cumulant  
#  v3_4par_cumulant
2.888798067623042989e-02
1.556825073798948945e-02


==> anc/dat_w_err/hotspots/PbPb2760/20_25/r2_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 9.989337490949952159e-01 4.323704034421976274e-04
7.894737124443054199e-01 9.958206140968431930e-01 1.416375013975836429e-03
1.315789461135864258e+00 9.927363842539007610e-01 2.187922617800837095e-03
1.842105269432067871e+00 9.884564918644253018e-01 2.675298788773206038e-03
2.368421077728271484e+00 9.864028617985225456e-01 3.410970089698784572e-03
2.894736766815185547e+00 9.849729018655108970e-01 4.055711566368684629e-03
3.421052694320678711e+00 9.840783237028365438e-01 3.432214072318397636e-03
3.947368383407592773e+00 9.845657245170558181e-01 4.184864819789786347e-03
4.473684310913085938e+00 9.843918352037992481e-01 4.037642883303023747e-03
5.000000000000000000e+00 9.849411553928371088e-01 4.491565585784505418e-03


==> anc/dat_w_err/hotspots/PbPb2760/20_25/r2_eta_charged_3_4.dat <==
2.631579041481018066e-01 9.989904616248862501e-01
7.894737124443054199e-01 9.959905064855933965e-01
1.315789461135864258e+00 9.930216216002984986e-01
1.842105269432067871e+00 9.887298059736189249e-01
2.368421077728271484e+00 9.866110861573055280e-01
2.894736766815185547e+00 9.851572248885016592e-01
3.421052694320678711e+00 9.842943091400049305e-01
3.947368383407592773e+00 9.848268669503946748e-01
4.473684310913085938e+00 9.847219032932750249e-01
5.000000000000000000e+00 9.852549179537850588e-01


==> anc/dat_w_err/hotspots/PbPb2760/20_25/r2_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.987963770835938115e-01 4.669411529923778951e-04
7.894737124443054199e-01 9.954764635891291125e-01 1.430665954855699518e-03
1.315789461135864258e+00 9.921822778379503216e-01 2.183398620613632990e-03
1.842105269432067871e+00 9.876732254318703053e-01 2.718238169604545243e-03
2.368421077728271484e+00 9.854228457004398090e-01 3.476565366233167528e-03
2.894736766815185547e+00 9.840257378535552935e-01 4.098819663078426441e-03
3.421052694320678711e+00 9.831931045563159222e-01 3.471079524226997060e-03
3.947368383407592773e+00 9.835214331884338801e-01 4.197639887322594278e-03
4.473684310913085938e+00 9.828442353235743445e-01 4.053113550052545727e-03
5.000000000000000000e+00 9.832595982286426173e-01 4.517489200525377953e-03


==> anc/dat_w_err/hotspots/PbPb2760/20_25/v2_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 5.457685515284538269e-02 2.399564487859606743e-03 4.790896922349929810e-02 2.690703608095645905e-03
-4.473684310913085938e+00 5.918872356414794922e-02 2.610857132822275162e-03 5.183662101626396179e-02 2.875678939744830132e-03
-3.947368383407592773e+00 6.283011287450790405e-02 2.757738344371318817e-03 5.485103279352188110e-02 3.042889526113867760e-03
-3.421052694320678711e+00 6.543716043233871460e-02 2.850380726158618927e-03 5.693389102816581726e-02 3.220086917281150818e-03
-2.894736766815185547e+00 6.728644669055938721e-02 2.913845237344503403e-03 5.854065343737602234e-02 3.280304372310638428e-03
-2.368421077728271484e+00 6.886287778615951538e-02 2.985836239531636238e-03 5.974664166569709778e-02 3.380589187145233154e-03
-1.842105269432067871e+00 7.052126526832580566e-02 3.051321953535079956e-03 6.117539480328559875e-02 3.481154330074787140e-03
-1.315789461135864258e+00 7.261972129344940186e-02 3.177715465426445007e-03 6.294678151607513428e-02 3.620639210566878319e-03
-7.894737124443054199e-01 7.478524744510650635e-02 3.262901445850729942e-03 6.482569128274917603e-02 3.720089560374617577e-03
-2.631579041481018066e-01 7.637643814086914062e-02 3.264515660703182220e-03 6.618945300579071045e-02 3.860399592667818069e-03
2.631579041481018066e-01 7.637051492929458618e-02 3.276883158832788467e-03 6.635734438896179199e-02 3.828957211226224899e-03
7.894737124443054199e-01 7.489862293004989624e-02 3.215477103367447853e-03 6.515295803546905518e-02 3.796522272750735283e-03
1.315789461135864258e+00 7.285026460886001587e-02 3.094782587140798569e-03 6.342958658933639526e-02 3.732315497472882271e-03
1.842105269432067871e+00 7.093922793865203857e-02 3.026012098416686058e-03 6.195435672998428345e-02 3.628202946856617928e-03
2.368421077728271484e+00 6.928299367427825928e-02 2.999449381604790688e-03 6.062271073460578918e-02 3.545147366821765900e-03
2.894736766815185547e+00 6.775545328855514526e-02 2.933557378128170967e-03 5.947615578770637512e-02 3.517828183248639107e-03
3.421052694320678711e+00 6.586681306362152100e-02 2.838950604200363159e-03 5.795248597860336304e-02 3.429261734709143639e-03
3.947368383407592773e+00 6.318978965282440186e-02 2.709629014134407043e-03 5.583073943853378296e-02 3.295640926808118820e-03
4.473684310913085938e+00 5.958669632673263550e-02 2.513116924092173576e-03 5.274464935064315796e-02 3.119197208434343338e-03
5.000000000000000000e+00 5.481439828872680664e-02 2.344636945053935051e-03 4.873960465192794800e-02 2.909107599407434464e-03


==> anc/dat_w_err/hotspots/PbPb2760/20_25/v2_eta_charged_cumulant_etaref_-2.4_2.4.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 7.374609261751174927e-02 3.271877532824873924e-03 6.453345715999603271e-02 3.589115105569362640e-03
-4.473684310913085938e+00 7.815466821193695068e-02 3.465057117864489555e-03 6.824616342782974243e-02 3.771001240238547325e-03
-3.947368383407592773e+00 8.137910068035125732e-02 3.600951749831438065e-03 7.086417824029922485e-02 3.879511496052145958e-03
-3.421052694320678711e+00 8.347995579242706299e-02 3.666876116767525673e-03 7.243670523166656494e-02 4.032792523503303528e-03
-2.894736766815185547e+00 8.484754711389541626e-02 3.711639903485774994e-03 7.359788566827774048e-02 4.071220289915800095e-03
-2.368421077728271484e+00 8.583353459835052490e-02 3.745185211300849915e-03 7.428799569606781006e-02 4.112932365387678146e-03
-1.842105269432067871e+00 8.683014661073684692e-02 3.789410926401615143e-03 7.517497241497039795e-02 4.186616279184818268e-03
-1.315789461135864258e+00 8.799099922180175781e-02 3.878543153405189514e-03 7.612317800521850586e-02 4.273264668881893158e-03
-7.894737124443054199e-01 8.906485140323638916e-02 3.903571981936693192e-03 7.708029448986053467e-02 4.329803399741649628e-03
-2.631579041481018066e-01 8.983733505010604858e-02 3.873959882184863091e-03 7.778606563806533813e-02 4.429421853274106979e-03
2.631579041481018066e-01 8.985210955142974854e-02 3.886235877871513367e-03 7.797388732433319092e-02 4.396620672196149826e-03
7.894737124443054199e-01 8.919267356395721436e-02 3.857793519273400307e-03 7.747195661067962646e-02 4.396674688905477524e-03
1.315789461135864258e+00 8.823068439960479736e-02 3.783160122111439705e-03 7.670081406831741333e-02 4.410882946103811264e-03
1.842105269432067871e+00 8.731310069561004639e-02 3.748174058273434639e-03 7.616408169269561768e-02 4.353221971541643143e-03
2.368421077728271484e+00 8.638505637645721436e-02 3.761457046493887901e-03 7.547845691442489624e-02 4.334215074777603149e-03
2.894736766815185547e+00 8.540211617946624756e-02 3.703411202877759933e-03 7.481207698583602905e-02 4.337692167609930038e-03
3.421052694320678711e+00 8.401998132467269897e-02 3.632279578596353531e-03 7.375992834568023682e-02 4.277654923498630524e-03
3.947368383407592773e+00 8.181997388601303101e-02 3.523442661389708519e-03 7.212079316377639771e-02 4.181587137281894684e-03
4.473684310913085938e+00 7.859510928392410278e-02 3.347657388076186180e-03 6.940527260303497314e-02 4.018038045614957809e-03
5.000000000000000000e+00 7.403065264225006104e-02 3.170683281496167183e-03 6.568340957164764404e-02 3.829524852335453033e-03


==> anc/dat_w_err/hotspots/PbPb2760/20_25/v2_eta_charged_ep.dat <==
-5.000000000000000000e+00 7.001139232503253429e-02 1.597509765377200415e-03
-4.473684310913085938e+00 7.409947632174040955e-02 1.699328770637771862e-03
-3.947368383407592773e+00 7.700387383713132305e-02 1.778314240911889636e-03
-3.421052694320678711e+00 7.889819127255454090e-02 1.801304942092404188e-03
-2.894736766815185547e+00 8.016861386111150123e-02 1.815983884900118856e-03
-2.368421077728271484e+00 8.108781805371993723e-02 1.819950947784461457e-03
-1.842105269432067871e+00 8.203774107162128959e-02 1.844307716386601190e-03
-1.315789461135864258e+00 8.312670590112336555e-02 1.920285955986327951e-03
-7.894737124443054199e-01 8.419206768998319101e-02 1.932579019666460325e-03
-2.631579041481018066e-01 8.497386727619993252e-02 1.896574821336862718e-03
2.631579041481018066e-01 8.503084655000868464e-02 1.919322674691747131e-03
7.894737124443054199e-01 8.436881568225723660e-02 1.913906573105541263e-03
1.315789461135864258e+00 8.344144085961946455e-02 1.880154475274023029e-03
1.842105269432067871e+00 8.261032141594537581e-02 1.863206719029887560e-03
2.368421077728271484e+00 8.175434889911162295e-02 1.896787827249462764e-03
2.894736766815185547e+00 8.087205055401257281e-02 1.866781368592424677e-03
3.421052694320678711e+00 7.962971647063081526e-02 1.846185013694832565e-03
3.947368383407592773e+00 7.766273632047790421e-02 1.780337418621383977e-03
4.473684310913085938e+00 7.466707379148339319e-02 1.669968447458132152e-03
5.000000000000000000e+00 7.046565404886213912e-02 1.603327648193098682e-03


==> anc/dat_w_err/hotspots/PbPb2760/20_25/v2_pt_charged_cumulant.dat <==
# pt vn{2} err vn{4} err
2.000000029802322388e-01 1.167902443557977676e-02 4.529408470261842012e-04 1.032644789665937424e-02 5.604985053651034832e-04
4.000000059604644775e-01 3.766630217432975769e-02 1.620075548999011517e-03 3.287092596292495728e-02 1.789216767065227032e-03
6.000000238418579102e-01 6.340615451335906982e-02 2.735955640673637390e-03 5.500822141766548157e-02 3.021926619112491608e-03
8.000000119209289551e-01 8.653863519430160522e-02 3.729501040652394295e-03 7.490018010139465332e-02 4.190769046545028687e-03
1.000000000000000000e+00 1.063977032899856567e-01 4.586383700370788574e-03 9.217394888401031494e-02 5.192945245653390884e-03
1.200000047683715820e+00 1.232266649603843689e-01 5.275655537843704224e-03 1.069044470787048340e-01 6.135078147053718567e-03
1.399999976158142090e+00 1.376608312129974365e-01 5.838928278535604477e-03 1.192803382873535156e-01 6.856057792901992798e-03
1.600000023841857910e+00 1.503266394138336182e-01 6.561077665537595749e-03 1.304591894149780273e-01 7.506971247494220734e-03
1.799999952316284180e+00 1.610776484012603760e-01 7.075298111885786057e-03 1.397273242473602295e-01 8.144523017108440399e-03
2.000000000000000000e+00 1.709117293357849121e-01 7.555540185421705246e-03 1.485866904258728027e-01 8.652323856949806213e-03
2.200000047683715820e+00 1.793725341558456421e-01 8.174980990588665009e-03 1.561752557754516602e-01 9.167598560452461243e-03
2.400000095367431641e+00 1.867027580738067627e-01 8.565095253288745880e-03 1.630050837993621826e-01 9.767548181116580963e-03
2.599999904632568359e+00 1.928786486387252808e-01 9.005271829664707184e-03 1.689416468143463135e-01 1.023233775049448013e-02
2.799999952316284180e+00 1.983726918697357178e-01 9.791756980121135712e-03 1.738835573196411133e-01 1.057229656726121902e-02
3.000000000000000000e+00 2.037045657634735107e-01 9.881221689283847809e-03 1.797593086957931519e-01 1.099516637623310089e-02
3.200000047683715820e+00 2.078216075897216797e-01 1.050171442329883575e-02 1.846579760313034058e-01 1.126925554126501083e-02
3.400000095367431641e+00 2.110176533460617065e-01 1.082213129848241806e-02 1.884478479623794556e-01 1.164033636450767517e-02
3.599999904632568359e+00 2.147974967956542969e-01 1.167198829352855682e-02 1.924471706151962280e-01 1.167985890060663223e-02
3.799999952316284180e+00 2.171323299407958984e-01 1.231487654149532318e-02 1.964917927980422974e-01 1.243176404386758804e-02


==> anc/dat_w_err/hotspots/PbPb2760/20_25/v2_pt_charged_ep.dat <==
 (2.000000029802322388e-01+0.000000000000000000e+00j)  (1.119329797369445108e-02+7.044565992824379974e-05j)  (5.203234975784305511e-04+0.000000000000000000e+00j)
 (4.000000059604644775e-01+0.000000000000000000e+00j)  (3.579251489084631782e-02+9.806452552679249487e-05j)  (1.824346189823398664e-03+0.000000000000000000e+00j)
 (6.000000238418579102e-01+0.000000000000000000e+00j)  (6.004920106028327487e-02+1.101847829631809035e-04j)  (3.095750576704438522e-03+0.000000000000000000e+00j)
 (8.000000119209289551e-01+0.000000000000000000e+00j)  (8.184562378008090888e-02+1.539226848642882134e-04j)  (4.172488055038897289e-03+0.000000000000000000e+00j)
 (1.000000000000000000e+00+0.000000000000000000e+00j)  (1.005865519579855899e-01+1.662861378989914608e-04j)  (5.100587371135916447e-03+0.000000000000000000e+00j)
 (1.200000047683715820e+00+0.000000000000000000e+00j)  (1.164934747720240832e-01+3.137061071321069184e-04j)  (5.834560268559376046e-03+0.000000000000000000e+00j)
 (1.399999976158142090e+00+0.000000000000000000e+00j)  (1.300352247679557594e-01+3.015561951120343553e-04j)  (6.331104351631386060e-03+0.000000000000000000e+00j)
 (1.600000023841857910e+00+0.000000000000000000e+00j)  (1.420015107947634192e-01+8.551030178316979663e-05j)  (7.186992018938480678e-03+0.000000000000000000e+00j)
 (1.799999952316284180e+00+0.000000000000000000e+00j)  (1.519565407963318071e-01-2.032374461711731334e-04j)  (7.778779849301296380e-03+0.000000000000000000e+00j)
 (2.000000000000000000e+00+0.000000000000000000e+00j)  (1.613096339112909117e-01-1.286647540895384122e-04j)  (8.352460970202190207e-03+0.000000000000000000e+00j)
 (2.200000047683715820e+00+0.000000000000000000e+00j)  (1.692559206746198364e-01-4.936237388169663733e-04j)  (9.190821107203782370e-03+0.000000000000000000e+00j)
 (2.400000095367431641e+00+0.000000000000000000e+00j)  (1.761935001907662390e-01-3.165209494348168295e-04j)  (9.640606469191861927e-03+0.000000000000000000e+00j)
 (2.599999904632568359e+00+0.000000000000000000e+00j)  (1.822441160714048380e-01-5.430581209644035501e-04j)  (1.006292144108099189e-02+0.000000000000000000e+00j)
 (2.799999952316284180e+00+0.000000000000000000e+00j)  (1.874910274423204903e-01-6.549467576313899170e-04j)  (1.126912658730827403e-02+0.000000000000000000e+00j)
 (3.000000000000000000e+00+0.000000000000000000e+00j)  (1.928414438467625502e-01-1.329141668432140414e-03j)  (1.125100880454523236e-02+0.000000000000000000e+00j)
 (3.200000047683715820e+00+0.000000000000000000e+00j)  (1.973630434251933963e-01-9.560307801020393554e-04j)  (1.253041202704253086e-02+0.000000000000000000e+00j)
 (3.400000095367431641e+00+0.000000000000000000e+00j)  (2.006727830464139495e-01-1.577297580220813310e-03j)  (1.284164311457604984e-02+0.000000000000000000e+00j)
 (3.599999904632568359e+00+0.000000000000000000e+00j)  (2.047372591984446544e-01-1.676427594057081170e-03j)  (1.465339413291321877e-02+0.000000000000000000e+00j)
 (3.799999952316284180e+00+0.000000000000000000e+00j)  (2.078159439379176632e-01-2.753185286987190530e-03j)  (1.564384068969207689e-02+0.000000000000000000e+00j)


==> anc/dat_w_err/hotspots/PbPb2760/20_25/v3_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 1.778477989137172699e-02 1.181795261800289154e-03 1.118688751012086868e-02 2.221149951219558716e-02
-4.473684310913085938e+00 2.039984241127967834e-02 1.334576983936131001e-03 1.243476755917072296e-02 2.545168437063694000e-02
-3.947368383407592773e+00 2.227211371064186096e-02 1.459592254832386971e-03 1.285649277269840240e-02 2.785569056868553162e-02
-3.421052694320678711e+00 2.371981926262378693e-02 1.554472022689878941e-03 1.405329257249832153e-02 2.958692796528339386e-02
-2.894736766815185547e+00 2.478007227182388306e-02 1.641737995669245720e-03 1.493645459413528442e-02 3.065261244773864746e-02
-2.368421077728271484e+00 2.555628120899200439e-02 1.693282625637948513e-03 1.497043203562498093e-02 3.146362304687500000e-02
-1.842105269432067871e+00 2.629635110497474670e-02 1.718037645332515240e-03 1.553892344236373901e-02 3.220786899328231812e-02
-1.315789461135864258e+00 2.732140943408012390e-02 1.801095786504447460e-03 1.625296846032142639e-02 3.370891883969306946e-02
-7.894737124443054199e-01 2.831521071493625641e-02 1.881774631328880787e-03 1.593536697328090668e-02 3.525092825293540955e-02
-2.631579041481018066e-01 2.898892387747764587e-02 1.915051019750535488e-03 1.690259948372840881e-02 3.585968166589736938e-02
2.631579041481018066e-01 2.892907895147800446e-02 1.892817090265452862e-03 1.554194372147321701e-02 3.568566218018531799e-02
7.894737124443054199e-01 2.819916978478431702e-02 1.834749826230108738e-03 1.491979695856571198e-02 3.541260957717895508e-02
1.315789461135864258e+00 2.717251703143119812e-02 1.751771313138306141e-03 1.508053205907344818e-02 3.374432772397994995e-02
1.842105269432067871e+00 2.613406814634799957e-02 1.682377536781132221e-03 1.403093058615922928e-02 3.241274878382682800e-02
2.368421077728271484e+00 2.527650073170661926e-02 1.642114948481321335e-03 1.327166426926851273e-02 3.171322122216224670e-02
2.894736766815185547e+00 2.449993789196014404e-02 1.569622545503079891e-03 1.249200850725173950e-02 3.093386255204677582e-02
3.421052694320678711e+00 2.355564199388027191e-02 1.519352197647094727e-03 1.167888753116130829e-02 2.981486730277538300e-02
3.947368383407592773e+00 2.213435247540473938e-02 1.411759294569492340e-03 1.153280027210712433e-02 2.804485894739627838e-02
4.473684310913085938e+00 2.011406980454921722e-02 1.322417519986629486e-03 1.025172136723995209e-02 2.545786462724208832e-02
5.000000000000000000e+00 1.746729947626590729e-02 1.119118183851242065e-03 8.544094860553741455e-03 2.237247116863727570e-02


==> anc/dat_w_err/hotspots/PbPb2760/20_25/v3_eta_charged_ep.dat <==
-5.000000000000000000e+00 2.236976302903779038e-02 7.381145732713700457e-04
-4.473684310913085938e+00 2.499219956489799957e-02 7.883806282509672921e-04
-3.947368383407592773e+00 2.668091663955508147e-02 8.203804662244421932e-04
-3.421052694320678711e+00 2.804022740016139797e-02 8.519025939234822027e-04
-2.894736766815185547e+00 2.892459984400721010e-02 9.392227575081413650e-04
-2.368421077728271484e+00 2.949219922274452094e-02 9.269343429828199058e-04
-1.842105269432067871e+00 2.998175796419131831e-02 9.548993935858699975e-04
-1.315789461135864258e+00 3.073989080683098979e-02 9.535996188227848598e-04
-7.894737124443054199e-01 3.127997963452484875e-02 9.591451951086700034e-04
-2.631579041481018066e-01 3.171033157425102306e-02 9.772668304443062753e-04
2.631579041481018066e-01 3.159927473608604986e-02 9.050428818601325516e-04
7.894737124443054199e-01 3.111033860397497894e-02 8.840919857281040028e-04
1.315789461135864258e+00 3.049942803791293525e-02 8.783971178398745222e-04
1.842105269432067871e+00 2.977775910945469964e-02 8.466208852290848814e-04
2.368421077728271484e+00 2.917413520782264832e-02 8.546762969583797213e-04
2.894736766815185547e+00 2.852834665371429407e-02 7.906114057975133051e-04
3.421052694320678711e+00 2.775559085842493889e-02 7.928361947262933546e-04
3.947368383407592773e+00 2.655470787418127629e-02 7.428417055663540927e-04
4.473684310913085938e+00 2.462115258273392740e-02 7.163753915348996604e-04
5.000000000000000000e+00 2.191330341085235764e-02 5.889202558754996547e-04


==> anc/dat_w_err/hotspots/PbPb2760/20_30/dN_over_2pidYptdpt_mc_-211.dat <==
1.000000000000000056e-01 3.528461513744319973e+02 1.411746256972126412e+00
3.000000000000000444e-01 1.792171754700533484e+02 7.546641316443857272e-01
5.000000000000000000e-01 8.704731659790422782e+01 4.290851235933567098e-01
7.000000000000000666e-01 4.528647701063540865e+01 2.626158180131592523e-01
9.000000000000000222e-01 2.464058815594160023e+01 1.656312463604368568e-01
1.100000000000000089e+00 1.380563273039267358e+01 1.055699248992808814e-01
1.300000000000000266e+00 7.898991963753114298e+00 6.639988362757494322e-02
1.500000000000000000e+00 4.597223818517757188e+00 4.200120301603111478e-02
1.700000000000000178e+00 2.717236890175539710e+00 2.746148167807553608e-02
1.899999999999999911e+00 1.626788984169007524e+00 1.736607316017028946e-02
2.100000000000000089e+00 9.866482484661999175e-01 1.124527055227762806e-02
2.300000000000000266e+00 6.051810896443454713e-01 7.208896167730028878e-03
2.500000000000000000e+00 3.749538964165538002e-01 4.726364902222267642e-03
2.700000000000000178e+00 2.346788337491712562e-01 3.147439890077837095e-03
2.900000000000000355e+00 1.481879358694110083e-01 2.004786533139403006e-03
3.100000000000000089e+00 9.450166785986863216e-02 1.329137858988867433e-03
3.300000000000000266e+00 6.055668058066648873e-02 9.156503936824190787e-04
3.500000000000000000e+00 3.915531774252233033e-02 5.662936055284762587e-04
3.700000000000000178e+00 2.542779505713428992e-02 3.836846752516215125e-04
3.900000000000000355e+00 1.666573175403541357e-02 2.520485198357144013e-04


==> anc/dat_w_err/hotspots/PbPb2760/20_30/dN_over_2pidYptdpt_mc_-2212.dat <==
1.000000000000000056e-01 2.607373586368649576e+00 6.223080224049466237e-03
3.000000000000000444e-01 2.531738107575396857e+00 7.421805840473077488e-03
5.000000000000000000e-01 2.365333529161271819e+00 6.369609870906830194e-03
7.000000000000000666e-01 2.111830465855304872e+00 5.958086895638592395e-03
9.000000000000000222e-01 1.791206769500915730e+00 6.229780889584763358e-03
1.100000000000000089e+00 1.448483683082887330e+00 6.872209001095805521e-03
1.300000000000000266e+00 1.124931710441269050e+00 6.565396866638947490e-03
1.500000000000000000e+00 8.441771096676667918e-01 5.545625471560465362e-03
1.700000000000000178e+00 6.174787912804952095e-01 4.644760327672600372e-03
1.899999999999999911e+00 4.427678870240340236e-01 3.763370167292014699e-03
2.100000000000000089e+00 3.131889904424768889e-01 2.990999212474102376e-03
2.300000000000000266e+00 2.192418239397704305e-01 2.149599954218007428e-03
2.500000000000000000e+00 1.524070572034499915e-01 1.696646387493973328e-03
2.700000000000000178e+00 1.053847497562961921e-01 1.201614640057946251e-03
2.900000000000000355e+00 7.264324064441032847e-02 8.940415660644975091e-04
3.100000000000000089e+00 5.008480041991576759e-02 6.294384009224563261e-04
3.300000000000000266e+00 3.447420035083915979e-02 4.517337766562517956e-04
3.500000000000000000e+00 2.368186645963869102e-02 3.393516854516843420e-04
3.700000000000000178e+00 1.635472882838879052e-02 2.503122080028860044e-04
3.900000000000000355e+00 1.127294774715844640e-02 1.662917681010250013e-04


==> anc/dat_w_err/hotspots/PbPb2760/20_30/dN_over_2pidYptdpt_mc_-321.dat <==
1.000000000000000056e-01 2.198358716459065221e+01 5.961695347917205651e-02
3.000000000000000444e-01 1.893827411780514325e+01 5.549118462487111214e-02
5.000000000000000000e-01 1.448591070759447597e+01 5.303063496601812671e-02
7.000000000000000666e-01 1.017015021064756475e+01 4.696520532935902215e-02
9.000000000000000222e-01 6.758581800411358032e+00 3.969938983406257754e-02
1.100000000000000089e+00 4.358496673797271015e+00 2.931720981782214713e-02
1.300000000000000266e+00 2.773805836312711826e+00 2.116669340251673206e-02
1.500000000000000000e+00 1.755259817812764300e+00 1.493471855312800307e-02
1.700000000000000178e+00 1.111204559693094618e+00 1.045329636355693537e-02
1.899999999999999911e+00 7.053916849078040174e-01 7.023909379856758083e-03
2.100000000000000089e+00 4.498212327429328417e-01 4.753275379855428744e-03
2.300000000000000266e+00 2.880880239779551322e-01 3.233012692388370982e-03
2.500000000000000000e+00 1.856123955657049129e-01 2.260503674395637937e-03
2.700000000000000178e+00 1.203466488413287988e-01 1.495051515642864624e-03
2.900000000000000355e+00 7.834318676077936527e-02 1.027991907320819623e-03
3.100000000000000089e+00 5.135851584625870242e-02 6.894878450441226971e-04
3.300000000000000266e+00 3.380273722599756725e-02 4.912434649243374585e-04
3.500000000000000000e+00 2.239075389990390769e-02 3.225096882144963626e-04
3.700000000000000178e+00 1.486128545792466359e-02 2.064952365997173918e-04
3.900000000000000355e+00 9.938691169530786476e-03 1.559467159622510883e-04


==> anc/dat_w_err/hotspots/PbPb2760/20_30/dN_over_2pidYptdpt_mc_211.dat <==
1.000000000000000056e-01 3.528514522837219261e+02 1.421044319747769569e+00
3.000000000000000444e-01 1.792045234558903246e+02 7.514491797815793239e-01
5.000000000000000000e-01 8.704379419545607277e+01 4.267314007384126473e-01
7.000000000000000666e-01 4.528716862741765681e+01 2.628289467668044610e-01
9.000000000000000222e-01 2.464383634788276467e+01 1.649105894239410453e-01
1.100000000000000089e+00 1.380132734545910544e+01 1.051442962390145563e-01
1.300000000000000266e+00 7.896626899039331349e+00 6.611367904096121517e-02
1.500000000000000000e+00 4.595259299927269225e+00 4.206748419125873328e-02
1.700000000000000178e+00 2.714701542086074060e+00 2.710584505261410398e-02
1.899999999999999911e+00 1.625653666963078781e+00 1.737103946750516090e-02
2.100000000000000089e+00 9.857018432766319060e-01 1.107553886046437445e-02
2.300000000000000266e+00 6.047081763282062816e-01 7.183602025647107571e-03
2.500000000000000000e+00 3.744559485446913305e-01 4.776375667383291231e-03
2.700000000000000178e+00 2.343924557222372695e-01 3.122233989177000592e-03
2.900000000000000355e+00 1.480015262904193496e-01 2.054132898590519448e-03
3.100000000000000089e+00 9.434764694719906253e-02 1.328354217188029620e-03
3.300000000000000266e+00 6.047509572624300972e-02 8.994182213455607228e-04
3.500000000000000000e+00 3.909756480289770797e-02 5.793552596656183652e-04
3.700000000000000178e+00 2.539666488085867702e-02 3.976452028119834264e-04
3.900000000000000355e+00 1.663143331458762780e-02 2.516644768417128386e-04


==> anc/dat_w_err/hotspots/PbPb2760/20_30/dN_over_2pidYptdpt_mc_2212.dat <==
1.000000000000000056e-01 2.660127350482620834e+00 9.033222183873319822e-03
3.000000000000000444e-01 2.576382345756601300e+00 7.801844961564260994e-03
5.000000000000000000e-01 2.409824002673750520e+00 6.637296040205633088e-03
7.000000000000000666e-01 2.151851631880031146e+00 6.484554303208379424e-03
9.000000000000000222e-01 1.824767531837291568e+00 6.905263438821108817e-03
1.100000000000000089e+00 1.477051363493615099e+00 6.814548000290049368e-03
1.300000000000000266e+00 1.145717001206094876e+00 6.553543338097004602e-03
1.500000000000000000e+00 8.599183184390559731e-01 5.788834581104589441e-03
1.700000000000000178e+00 6.291944608278914330e-01 4.675173571895506128e-03
1.899999999999999911e+00 4.514278629968681011e-01 3.847373829765889965e-03
2.100000000000000089e+00 3.189692829049782796e-01 3.024350598592673994e-03
2.300000000000000266e+00 2.233444147982591443e-01 2.233699761717559268e-03
2.500000000000000000e+00 1.553870845710540460e-01 1.640453064033619603e-03
2.700000000000000178e+00 1.075145385719040031e-01 1.235467018700016871e-03
2.900000000000000355e+00 7.414924025804862928e-02 9.144398240068844991e-04
3.100000000000000089e+00 5.109769611892163443e-02 6.478629164148879023e-04
3.300000000000000266e+00 3.517545183401345199e-02 4.826955945145085854e-04
3.500000000000000000e+00 2.424719681390119161e-02 3.372011211289516219e-04
3.700000000000000178e+00 1.668838144430841858e-02 2.405673556345502265e-04
3.900000000000000355e+00 1.147895661357658387e-02 1.752880996597373374e-04


==> anc/dat_w_err/hotspots/PbPb2760/20_30/dN_over_2pidYptdpt_mc_321.dat <==
1.000000000000000056e-01 2.197351444399443210e+01 5.845739548604074465e-02
3.000000000000000444e-01 1.892889551324118358e+01 5.743524348464895679e-02
5.000000000000000000e-01 1.449055825889168148e+01 5.250712115886468911e-02
7.000000000000000666e-01 1.016749600712754642e+01 4.751491171012230119e-02
9.000000000000000222e-01 6.759354248793307818e+00 3.827548590390312394e-02
1.100000000000000089e+00 4.361219536075173764e+00 2.991541540768862667e-02
1.300000000000000266e+00 2.774894584442543000e+00 2.095965762408807248e-02
1.500000000000000000e+00 1.755011297794673908e+00 1.455842454496427373e-02
1.700000000000000178e+00 1.110883396132246848e+00 1.059224265192583621e-02
1.899999999999999911e+00 7.048587047320212795e-01 7.132249989542042284e-03
2.100000000000000089e+00 4.494666094294482162e-01 4.746784407123120358e-03
2.300000000000000266e+00 2.877573300289283376e-01 3.360278445109335203e-03
2.500000000000000000e+00 1.856226087171333194e-01 2.179954246857570849e-03
2.700000000000000178e+00 1.201939244009880559e-01 1.488690687408448718e-03
2.900000000000000355e+00 7.839899713328778164e-02 1.019948456854236855e-03
3.100000000000000089e+00 5.129486668121907567e-02 6.920785129806495458e-04
3.300000000000000266e+00 3.384404546893800270e-02 4.624874069000801230e-04
3.500000000000000000e+00 2.236355935780697315e-02 3.224124151277015849e-04
3.700000000000000178e+00 1.489621106209595980e-02 2.052578284212283751e-04
3.900000000000000355e+00 9.974262615744937041e-03 1.518701991634132948e-04


==> anc/dat_w_err/hotspots/PbPb2760/20_30/dNdEta_mc_charged.dat <==
# Eta,dNdEta,error
-7.799999999999999822e+00 5.901278698752228991e+01 1.924820474242091350e+00
-7.400000000000000355e+00 8.260825044563300423e+01 2.694445869961442419e+00
-7.000000000000000000e+00 1.136072085561495300e+02 3.705557735288232291e+00
-6.599999999999999645e+00 1.527255900178254535e+02 4.981512564035610602e+00
-6.200000000000000178e+00 1.996914518716574491e+02 6.513442120249002265e+00
-5.799999999999999822e+00 2.533682130124776677e+02 8.264274487558385118e+00
-5.399999999999999467e+00 3.121888333333329797e+02 1.018291815973351078e+01
-5.000000000000000000e+00 3.737084081996437703e+02 1.218961603150052575e+01
-4.599999999999999645e+00 4.352767860962570126e+02 1.419792256297272459e+01
-4.200000000000000178e+00 4.934584991087334629e+02 1.609577560214846770e+01
-3.799999999999999822e+00 5.450287959001777836e+02 1.777798369142132628e+01
-3.399999999999999467e+00 5.886605811051688306e+02 1.920123095221977749e+01
-2.999999999999999556e+00 6.254288556149739406e+02 2.040060674427344978e+01
-2.599999999999999645e+00 6.551866684491984643e+02 2.137129505119764161e+01
-2.199999999999999734e+00 6.772126399286997867e+02 2.208978859186956356e+01
-1.799999999999999822e+00 6.900570561497321478e+02 2.250876986127838464e+01
-1.399999999999999467e+00 6.931161229946517324e+02 2.260858597108688528e+01
-9.999999999999995559e-01 6.869575320855624341e+02 2.240772384340626289e+01
-5.999999999999996447e-01 6.763573057040981666e+02 2.206201346760277460e+01
-1.999999999999997335e-01 6.689005900178264028e+02 2.181880177792179865e+01
2.000000000000001776e-01 6.689644768270937902e+02 2.182083949502542453e+01
6.000000000000005329e-01 6.764775918003570041e+02 2.206581865756545469e+01
1.000000000000000888e+00 6.872895561497315384e+02 2.241840100302216143e+01
1.400000000000001243e+00 6.936450249554355878e+02 2.262565916909517583e+01
1.800000000000000711e+00 6.908583413547264627e+02 2.253469223589693726e+01
2.200000000000000178e+00 6.780539901960784164e+02 2.211697960042479139e+01
2.600000000000000533e+00 6.558730481283421341e+02 2.139341469992100997e+01
3.000000000000000888e+00 6.261070935828875008e+02 2.042241974623275169e+01
3.400000000000001243e+00 5.893527379679136402e+02 1.922350591165792721e+01
3.800000000000000711e+00 5.456111515151534377e+02 1.779670987871378784e+01
4.200000000000000178e+00 4.940004625668443055e+02 1.611319884212181819e+01
4.600000000000000533e+00 4.357081087344018329e+02 1.421178312023092438e+01
5.000000000000000888e+00 3.740816800356500949e+02 1.220163589621911449e+01
5.400000000000001243e+00 3.124354224598926635e+02 1.019084026945335886e+01
5.800000000000000711e+00 2.536749821746893758e+02 8.274191379142685321e+00
6.200000000000000178e+00 1.999294554367203602e+02 6.521145165954689737e+00
6.600000000000000533e+00 1.529811916221029833e+02 4.989820451803681500e+00
7.000000000000000888e+00 1.138419108734400425e+02 3.713197914794399868e+00
7.400000000000001243e+00 8.284604991087333303e+01 2.702196210421617728e+00
7.800000000000000711e+00 5.922571836007150381e+01 1.931764582403655783e+00


==> anc/dat_w_err/hotspots/PbPb2760/20_30/dNdY_mc_-2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 3.935828877005339167e-04 1.290921639346095498e-05
-9.250000000000000000e+00 1.563351158645275366e-02 5.100659803225785155e-04
-8.750000000000000000e+00 8.718431372549016733e-02 2.844449964593594865e-03
-8.250000000000000000e+00 1.801197860962568675e-01 5.876442386816913520e-03
-7.750000000000000000e+00 3.166245989304814490e-01 1.032846240852997206e-02
-7.250000000000000000e+00 5.955836007130125287e-01 1.942778554457746248e-02
-6.750000000000000000e+00 1.166633155080214035e+00 3.805300264802233268e-02
-6.250000000000000000e+00 2.180817825311940350e+00 7.113366488995662151e-02
-5.750000000000000000e+00 3.694662388591797963e+00 1.205112630177005845e-01
-5.250000000000000000e+00 5.626205347593592698e+00 1.835141022964036639e-01
-4.750000000000000000e+00 7.782732263814628126e+00 2.538559822915283370e-01
-4.250000000000000000e+00 9.933576470588226570e+00 3.240163230870755640e-01
-3.750000000000000000e+00 1.187067450980393168e+01 3.872010330116744670e-01
-3.250000000000000000e+00 1.348055329768270205e+01 4.397128971046588286e-01
-2.750000000000000000e+00 1.476077005347591964e+01 4.814758268491103332e-01
-2.250000000000000000e+00 1.577507950089127142e+01 5.145581490116551970e-01
-1.750000000000000000e+00 1.657196577540105764e+01 5.405521837163392851e-01
-1.250000000000000000e+00 1.720469090909090681e+01 5.611920441700039008e-01
-7.500000000000000000e-01 1.763260106951871364e+01 5.751519804165873273e-01
-2.500000000000000000e-01 1.784635222816399036e+01 5.821244863637059508e-01
2.500000000000000000e-01 1.784081497326200960e+01 5.819412274630985094e-01
7.500000000000000000e-01 1.763898039215688485e+01 5.753554831065931241e-01
1.250000000000000000e+00 1.721551443850266239e+01 5.615413238453009770e-01
1.750000000000000000e+00 1.658690267379679284e+01 5.410348671171937296e-01
2.250000000000000000e+00 1.579476506238858668e+01 5.151968870017149538e-01
2.750000000000000000e+00 1.476966060606060083e+01 4.817579350060539611e-01
3.250000000000000000e+00 1.349901818181819202e+01 4.403102795214614562e-01
3.750000000000000000e+00 1.188374545454544773e+01 3.876229800354177302e-01
4.250000000000000000e+00 9.939975044563270856e+00 3.242220419121922825e-01
4.750000000000000000e+00 7.785306951871659997e+00 2.539399264527771316e-01
5.250000000000000000e+00 5.631554367201422551e+00 1.836869200049561501e-01
5.750000000000000000e+00 3.699167201426021734e+00 1.206572416284296262e-01
6.250000000000000000e+00 2.184325846702317442e+00 7.124791949936162827e-02
6.750000000000000000e+00 1.169289126559714953e+00 3.814041704770700092e-02
7.250000000000000000e+00 5.986310160427811278e-01 1.952745833826999636e-02
7.750000000000000000e+00 3.179714795008906636e-01 1.037282033676215770e-02
8.250000000000000000e+00 1.811222816399285507e-01 5.908730257130354394e-03
8.750000000000000000e+00 8.676506238859178766e-02 2.831002206099642558e-03
9.250000000000000000e+00 1.569982174688055662e-02 5.124683849564972077e-04
9.750000000000000000e+00 3.957219251336892480e-04 1.292157760384243806e-05


==> anc/dat_w_err/hotspots/PbPb2760/20_30/dNdY_mc_2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 2.673796791443853039e-04 8.856022061764796933e-06
-9.250000000000000000e+00 4.471372549019607401e-02 1.458477482834431849e-03
-8.750000000000000000e+00 6.927465240641706989e-01 2.259566049113960820e-02
-8.250000000000000000e+00 2.053661319073083913e+00 6.698638020899826129e-02
-7.750000000000000000e+00 3.100838502673797237e+00 1.011412766777097516e-01
-7.250000000000000000e+00 3.836793582887701337e+00 1.251442937375966402e-01
-6.750000000000000000e+00 4.607582174688053200e+00 1.502867237819317248e-01
-6.250000000000000000e+00 5.020638146167562432e+00 1.637625347999516756e-01
-5.750000000000000000e+00 4.886316577540107176e+00 1.593826901282685560e-01
-5.250000000000000000e+00 4.353966488413536062e+00 1.420211227832358925e-01
-4.750000000000000000e+00 3.649182174688056168e+00 1.190330071394581635e-01
-4.250000000000000000e+00 2.905531550802141538e+00 9.477815812505653581e-02
-3.750000000000000000e+00 2.243152941176472570e+00 7.317026209229969547e-02
-3.250000000000000000e+00 1.658519073083776219e+00 5.410613046355760430e-02
-2.750000000000000000e+00 1.207880213903744115e+00 3.940429982384160285e-02
-2.250000000000000000e+00 8.713696969696956840e-01 2.842927556708241960e-02
-1.750000000000000000e+00 6.404755793226375449e-01 2.089915669969305556e-02
-1.250000000000000000e+00 4.581782531194294461e-01 1.494873416504950529e-02
-7.500000000000000000e-01 3.623137254901965254e-01 1.182030533708175110e-02
-2.500000000000000000e-01 3.062217468805703557e-01 9.993256850182312412e-03
2.500000000000000000e-01 3.180213903743312476e-01 1.038183981354245077e-02
7.500000000000000000e-01 3.662310160427808547e-01 1.194859811780558945e-02
1.250000000000000000e+00 4.655871657754008242e-01 1.518798715198265217e-02
1.750000000000000000e+00 6.408620320855621388e-01 2.091000212320099499e-02
2.250000000000000000e+00 8.786602495543657243e-01 2.866365396447504571e-02
2.750000000000000000e+00 1.218275935828876833e+00 3.973870154018827039e-02
3.250000000000000000e+00 1.662909090909091780e+00 5.424346869876759542e-02
3.750000000000000000e+00 2.244884135472370534e+00 7.322659450751312082e-02
4.250000000000000000e+00 2.927034581105168787e+00 9.547359569120789091e-02
4.750000000000000000e+00 3.671722638146170947e+00 1.197633070218734330e-01
5.250000000000000000e+00 4.366285204991089408e+00 1.424192503355031780e-01
5.750000000000000000e+00 4.894551871657745856e+00 1.596469398297124809e-01
6.250000000000000000e+00 5.029465240641711965e+00 1.640476408337850078e-01
6.750000000000000000e+00 4.617278431372541903e+00 1.506029280702964879e-01
7.250000000000000000e+00 3.850344385026744476e+00 1.255892203676609309e-01
7.750000000000000000e+00 3.109519429590016149e+00 1.014257744178086867e-01
8.250000000000000000e+00 2.072988235294116688e+00 6.761630069133896248e-02
8.750000000000000000e+00 7.139586452762919366e-01 2.328866128107424591e-02
9.250000000000000000e+00 4.687629233511585863e-02 1.529214144618142642e-03
9.750000000000000000e+00 2.837789661319076498e-04 9.347375633825973678e-06


==> anc/dat_w_err/hotspots/PbPb2760/20_30/integrated_v2_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
8.045960735293287980e-02
7.227780423762175666e-02


==> anc/dat_w_err/hotspots/PbPb2760/20_30/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
9.495629052132881220e-02
8.533205648470047755e-02


==> anc/dat_w_err/hotspots/PbPb2760/20_30/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-2.4_2.4.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
9.339248620103157705e-02
8.397400796688345159e-02


==> anc/dat_w_err/hotspots/PbPb2760/20_30/integrated_v3_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v3_2par_cumulant  
#  v3_4par_cumulant
2.962446915917191573e-02
1.786572786165110602e-02


==> anc/dat_w_err/hotspots/PbPb2760/20_30/r2_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 9.995449258244647472e-01 3.371582358286058295e-04
7.894737124443054199e-01 9.970074385773471937e-01 6.275525635644330471e-04
1.315789461135864258e+00 9.938921111414090737e-01 6.921008541561218808e-04
1.842105269432067871e+00 9.908355256427903157e-01 1.268730966434204830e-03
2.368421077728271484e+00 9.889284857236543269e-01 1.299749314618103488e-03
2.894736766815185547e+00 9.877436304427797964e-01 1.481596656590894673e-03
3.421052694320678711e+00 9.865025083634124670e-01 1.738101350937937706e-03
3.947368383407592773e+00 9.865585361977489143e-01 1.428954170268750996e-03
4.473684310913085938e+00 9.872520353879028487e-01 1.365793088808893744e-03
5.000000000000000000e+00 9.860284167768285091e-01 2.069421041891716332e-03


==> anc/dat_w_err/hotspots/PbPb2760/20_30/r2_eta_charged_3_4.dat <==
2.631579041481018066e-01 9.995562045334059897e-01
7.894737124443054199e-01 9.970796819815894718e-01
1.315789461135864258e+00 9.939470865564696833e-01
1.842105269432067871e+00 9.909339361946687408e-01
2.368421077728271484e+00 9.890657758940657462e-01
2.894736766815185547e+00 9.879310893366511914e-01
3.421052694320678711e+00 9.866785724530435786e-01
3.947368383407592773e+00 9.866690738028343066e-01
4.473684310913085938e+00 9.873374319422781875e-01
5.000000000000000000e+00 9.861371091109872866e-01


==> anc/dat_w_err/hotspots/PbPb2760/20_30/r2_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.994156182014531931e-01 3.312561246983708658e-04
7.894737124443054199e-01 9.966495434208114679e-01 6.385245095731298002e-04
1.315789461135864258e+00 9.933350118049393274e-01 7.326434803852134321e-04
1.842105269432067871e+00 9.899792956869426508e-01 1.318930158793627828e-03
2.368421077728271484e+00 9.878861110571953708e-01 1.338458536451683041e-03
2.894736766815185547e+00 9.866699937539671339e-01 1.513465258474740822e-03
3.421052694320678711e+00 9.854645902915981637e-01 1.781775255615115862e-03
3.947368383407592773e+00 9.853712511716379296e-01 1.511050720151767973e-03
4.473684310913085938e+00 9.854929206538802777e-01 1.445438691976501768e-03
5.000000000000000000e+00 9.841524019689760205e-01 2.138407322013695811e-03


==> anc/dat_w_err/hotspots/PbPb2760/20_30/v2_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 5.751432105898857117e-02 1.157721155323088169e-03 5.187649279832839966e-02 1.921717775985598564e-03
-4.473684310913085938e+00 6.255321204662322998e-02 1.258342061191797256e-03 5.637158080935478210e-02 2.064768923446536064e-03
-3.947368383407592773e+00 6.640765815973281860e-02 1.340439892373979092e-03 5.968528985977172852e-02 2.227700315415859222e-03
-3.421052694320678711e+00 6.917455047369003296e-02 1.401596935465931892e-03 6.198998540639877319e-02 2.328589325770735741e-03
-2.894736766815185547e+00 7.117946445941925049e-02 1.439622836187481880e-03 6.378892064094543457e-02 2.392031485214829445e-03
-2.368421077728271484e+00 7.286558300256729126e-02 1.465758541598916054e-03 6.517680734395980835e-02 2.467216691002249718e-03
-1.842105269432067871e+00 7.458070665597915649e-02 1.479283440858125687e-03 6.666320562362670898e-02 2.507170196622610092e-03
-1.315789461135864258e+00 7.676328718662261963e-02 1.515609095804393291e-03 6.853722035884857178e-02 2.575969090685248375e-03
-7.894737124443054199e-01 7.905562967061996460e-02 1.561723882332444191e-03 7.055726647377014160e-02 2.682606922462582588e-03
-2.631579041481018066e-01 8.072470128536224365e-02 1.563392230309545994e-03 7.204046100378036499e-02 2.797828521579504013e-03
2.631579041481018066e-01 8.069914579391479492e-02 1.558972406201064587e-03 7.205919176340103149e-02 2.806093310937285423e-03
7.894737124443054199e-01 7.907966524362564087e-02 1.503609702922403812e-03 7.064113765954971313e-02 2.776227658614516258e-03
1.315789461135864258e+00 7.691491395235061646e-02 1.459960476495325565e-03 6.873760372400283813e-02 2.673653420060873032e-03
1.842105269432067871e+00 7.486061751842498779e-02 1.397217856720089912e-03 6.700687110424041748e-02 2.609378658235073090e-03
2.368421077728271484e+00 7.311942428350448608e-02 1.374291838146746159e-03 6.551649421453475952e-02 2.560572931542992592e-03
2.894736766815185547e+00 7.145091891288757324e-02 1.314982422627508640e-03 6.413094699382781982e-02 2.533479128032922745e-03
3.421052694320678711e+00 6.944715231657028198e-02 1.259805634617805481e-03 6.240982934832572937e-02 2.448167884722352028e-03
3.947368383407592773e+00 6.662275642156600952e-02 1.230846857652068138e-03 6.003818660974502563e-02 2.326700836420059204e-03
4.473684310913085938e+00 6.274844706058502197e-02 1.139165717177093029e-03 5.666423961520195007e-02 2.174151595681905746e-03
5.000000000000000000e+00 5.764956399798393250e-02 1.021266565658152103e-03 5.223376676440238953e-02 2.016439568251371384e-03


==> anc/dat_w_err/hotspots/PbPb2760/20_30/v2_eta_charged_cumulant_etaref_-2.4_2.4.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 7.774774730205535889e-02 1.568581908941268921e-03 6.998022645711898804e-02 2.582764485850930214e-03
-4.473684310913085938e+00 8.263906836509704590e-02 1.655671512708067894e-03 7.434628903865814209e-02 2.742666052654385567e-03
-3.947368383407592773e+00 8.608366549015045166e-02 1.743061584420502186e-03 7.725656032562255859e-02 2.886915346607565880e-03
-3.421052694320678711e+00 8.838438987731933594e-02 1.803060877136886120e-03 7.912214845418930054e-02 2.967165317386388779e-03
-2.894736766815185547e+00 8.987814188003540039e-02 1.822054269723594189e-03 8.044310659170150757e-02 3.019300056621432304e-03
-2.368421077728271484e+00 9.096562117338180542e-02 1.835201517678797245e-03 8.129011094570159912e-02 3.057182999327778816e-03
-1.842105269432067871e+00 9.195762127637863159e-02 1.834865659475326538e-03 8.215367794036865234e-02 3.066074335947632790e-03
-1.315789461135864258e+00 9.313621371984481812e-02 1.842482830397784710e-03 8.311104774475097656e-02 3.135570557788014412e-03
-7.894737124443054199e-01 9.427236020565032959e-02 1.864537713117897511e-03 8.410078287124633789e-02 3.192926291376352310e-03
-2.631579041481018066e-01 9.508913755416870117e-02 1.840169774368405342e-03 8.485542237758636475e-02 3.272562986239790916e-03
2.631579041481018066e-01 9.506474435329437256e-02 1.836891518905758858e-03 8.487637341022491455e-02 3.300092881545424461e-03
7.894737124443054199e-01 9.431004524230957031e-02 1.795021584257483482e-03 8.423278480768203735e-02 3.300719428807497025e-03
1.315789461135864258e+00 9.329088032245635986e-02 1.773003954440355301e-03 8.333182334899902344e-02 3.241661936044692993e-03
1.842105269432067871e+00 9.225126355886459351e-02 1.722797635011374950e-03 8.255169540643692017e-02 3.206605790182948112e-03
2.368421077728271484e+00 9.129470586776733398e-02 1.719673862680792809e-03 8.177490532398223877e-02 3.194925142452120781e-03
2.894736766815185547e+00 9.019383043050765991e-02 1.671241829171776772e-03 8.088567852973937988e-02 3.188309725373983383e-03
3.421052694320678711e+00 8.872187137603759766e-02 1.614982262253761292e-03 7.967580854892730713e-02 3.135883715003728867e-03
3.947368383407592773e+00 8.636897802352905273e-02 1.599131734110414982e-03 7.774377614259719849e-02 3.018545918166637421e-03
4.473684310913085938e+00 8.285536617040634155e-02 1.506460132077336311e-03 7.472240924835205078e-02 2.877946477383375168e-03
5.000000000000000000e+00 7.791043817996978760e-02 1.388810458593070507e-03 7.046119868755340576e-02 2.757405396550893784e-03


==> anc/dat_w_err/hotspots/PbPb2760/20_30/v2_eta_charged_ep.dat <==
-5.000000000000000000e+00 7.492103137174428718e-02 8.173961681239709813e-04
-4.473684310913085938e+00 7.961319473359465548e-02 8.677587860947458785e-04
-3.947368383407592773e+00 8.279498239477986465e-02 9.052914163827404780e-04
-3.421052694320678711e+00 8.492032160434410948e-02 9.253560583486090474e-04
-2.894736766815185547e+00 8.635383020803058529e-02 9.447606221655363221e-04
-2.368421077728271484e+00 8.739172173652025311e-02 9.216544191648885038e-04
-1.842105269432067871e+00 8.834275338102229314e-02 9.126485610917357437e-04
-1.315789461135864258e+00 8.945766289641873814e-02 9.176394295986780702e-04
-7.894737124443054199e-01 9.057926894798670747e-02 9.341164117639553155e-04
-2.631579041481018066e-01 9.141451494890306950e-02 9.105488690390767682e-04
2.631579041481018066e-01 9.137017114371911997e-02 9.193474223670550054e-04
7.894737124443054199e-01 9.058585210116666675e-02 8.963177961952158677e-04
1.315789461135864258e+00 8.955550343798690527e-02 8.840805768571730104e-04
1.842105269432067871e+00 8.854954025211597690e-02 8.765783970302718680e-04
2.368421077728271484e+00 8.762949995621623078e-02 8.841597544432758943e-04
2.894736766815185547e+00 8.658122305914084382e-02 8.723534647011064536e-04
3.421052694320678711e+00 8.521074532818109781e-02 8.382927491806661021e-04
3.947368383407592773e+00 8.303771846930077527e-02 8.625544941462146920e-04
4.473684310913085938e+00 7.973925710748483442e-02 8.175829644240287762e-04
5.000000000000000000e+00 7.506659876654273034e-02 7.706039400899375577e-04


==> anc/dat_w_err/hotspots/PbPb2760/20_30/v2_pt_charged_cumulant.dat <==
# pt vn{2} err vn{4} err
2.000000029802322388e-01 1.231012307107448578e-02 2.420101809548214078e-04 1.112997252494096756e-02 4.169970343355089426e-04
4.000000059604644775e-01 3.992756083607673645e-02 7.653319626115262508e-04 3.578844666481018066e-02 1.326028839685022831e-03
6.000000238418579102e-01 6.733687222003936768e-02 1.288341358304023743e-03 6.022961065173149109e-02 2.229702193289995193e-03
8.000000119209289551e-01 9.191640466451644897e-02 1.800940837711095810e-03 8.213628083467483521e-02 3.008249914273619652e-03
1.000000000000000000e+00 1.129568591713905334e-01 2.192175248637795448e-03 1.010737195611000061e-01 3.776280209422111511e-03
1.200000047683715820e+00 1.307286322116851807e-01 2.560689114034175873e-03 1.169623360037803650e-01 4.393940325826406479e-03
1.399999976158142090e+00 1.458471566438674927e-01 2.893522148951888084e-03 1.303016245365142822e-01 5.060866940766572952e-03
1.600000023841857910e+00 1.590459346771240234e-01 3.248309250921010971e-03 1.421011090278625488e-01 5.553479306399822235e-03
1.799999952316284180e+00 1.701764166355133057e-01 3.569232299923896790e-03 1.518326699733734131e-01 6.091417744755744934e-03
2.000000000000000000e+00 1.800626069307327271e-01 3.829297842457890511e-03 1.606555730104446411e-01 6.624011322855949402e-03
2.200000047683715820e+00 1.886870115995407104e-01 4.068532492965459824e-03 1.682879030704498291e-01 7.131153251975774765e-03
2.400000095367431641e+00 1.959625631570816040e-01 4.386722575873136520e-03 1.747773438692092896e-01 7.607673760503530502e-03
2.599999904632568359e+00 2.021783590316772461e-01 4.467644263058900833e-03 1.804751902818679810e-01 7.965939119458198547e-03
2.799999952316284180e+00 2.074703425168991089e-01 4.894637502729892731e-03 1.850761920213699341e-01 8.420765399932861328e-03
3.000000000000000000e+00 2.121735066175460815e-01 5.102542694658041000e-03 1.896562427282333374e-01 8.744415827095508575e-03
3.200000047683715820e+00 2.160923182964324951e-01 5.243676714599132538e-03 1.936906278133392334e-01 9.264696389436721802e-03
3.400000095367431641e+00 2.195455729961395264e-01 5.382105708122253418e-03 1.973134577274322510e-01 9.904005564749240875e-03
3.599999904632568359e+00 2.226837575435638428e-01 5.780710373073816299e-03 2.001174390316009521e-01 9.967040270566940308e-03
3.799999952316284180e+00 2.245385348796844482e-01 6.232810672372579575e-03 2.033519744873046875e-01 1.039405073970556259e-02


==> anc/dat_w_err/hotspots/PbPb2760/20_30/v2_pt_charged_ep.dat <==
 (2.000000029802322388e-01+0.000000000000000000e+00j)  (1.194725978717655658e-02+5.275843308450597316e-05j)  (3.329858018304577682e-04+0.000000000000000000e+00j)
 (4.000000059604644775e-01+0.000000000000000000e+00j)  (3.847659124529920899e-02+1.264730994090115335e-04j)  (8.758810480521052756e-04+0.000000000000000000e+00j)
 (6.000000238418579102e-01+0.000000000000000000e+00j)  (6.479538277691980486e-02+1.605758633000081812e-04j)  (1.409069487198586369e-03+0.000000000000000000e+00j)
 (8.000000119209289551e-01+0.000000000000000000e+00j)  (8.842576620736410098e-02+1.950630062372840851e-04j)  (1.976986999903243992e-03+0.000000000000000000e+00j)
 (1.000000000000000000e+00+0.000000000000000000e+00j)  (1.087094043992610920e-01+1.471038208271941013e-04j)  (2.361470454177089662e-03+0.000000000000000000e+00j)
 (1.200000047683715820e+00+0.000000000000000000e+00j)  (1.258299190985432414e-01+2.730519626894971417e-04j)  (2.750340357373000540e-03+0.000000000000000000e+00j)
 (1.399999976158142090e+00+0.000000000000000000e+00j)  (1.402945037555199115e-01+1.900867120588915955e-04j)  (3.088165626444275714e-03+0.000000000000000000e+00j)
 (1.600000023841857910e+00+0.000000000000000000e+00j)  (1.529297713247724788e-01+1.516110669269138086e-04j)  (3.576791955629425590e-03+0.000000000000000000e+00j)
 (1.799999952316284180e+00+0.000000000000000000e+00j)  (1.634910293793518932e-01-2.133901295914353085e-04j)  (4.134166502002589554e-03+0.000000000000000000e+00j)
 (2.000000000000000000e+00+0.000000000000000000e+00j)  (1.729008018568932714e-01-9.373854025186885170e-05j)  (4.555596862417632398e-03+0.000000000000000000e+00j)
 (2.200000047683715820e+00+0.000000000000000000e+00j)  (1.811159687947416774e-01-2.408163464776970440e-04j)  (4.914409306550662250e-03+0.000000000000000000e+00j)
 (2.400000095367431641e+00+0.000000000000000000e+00j)  (1.879879710343624888e-01-2.053170833866427780e-04j)  (5.655648885830236519e-03+0.000000000000000000e+00j)
 (2.599999904632568359e+00+0.000000000000000000e+00j)  (1.940626304416542269e-01-3.319352991855504652e-04j)  (6.146308495997302758e-03+0.000000000000000000e+00j)
 (2.799999952316284180e+00+0.000000000000000000e+00j)  (1.990731299933864440e-01-4.368994578695275361e-04j)  (6.672513118211481110e-03+0.000000000000000000e+00j)
 (3.000000000000000000e+00+0.000000000000000000e+00j)  (2.037082115659136494e-01-8.648224463575024000e-04j)  (7.365460310898230660e-03+0.000000000000000000e+00j)
 (3.200000047683715820e+00+0.000000000000000000e+00j)  (2.078001759195153009e-01-7.746382768084899943e-04j)  (7.911060646803887500e-03+0.000000000000000000e+00j)
 (3.400000095367431641e+00+0.000000000000000000e+00j)  (2.115540112921125981e-01-8.208769245200191406e-04j)  (7.916048041733163981e-03+0.000000000000000000e+00j)
 (3.599999904632568359e+00+0.000000000000000000e+00j)  (2.148531361520619187e-01-1.021212601282509101e-03j)  (9.119443893076747618e-03+0.000000000000000000e+00j)
 (3.799999952316284180e+00+0.000000000000000000e+00j)  (2.175608138453375973e-01-1.706575512138916451e-03j)  (9.882324901653570873e-03+0.000000000000000000e+00j)


==> anc/dat_w_err/hotspots/PbPb2760/20_30/v3_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 1.811431534588336945e-02 5.486413720063865185e-04 1.183150429278612137e-02 8.771989494562149048e-03
-4.473684310913085938e+00 2.079107053577899933e-02 6.004106253385543823e-04 1.368958689272403717e-02 1.031226757913827896e-02
-3.947368383407592773e+00 2.277966588735580444e-02 6.678435602225363255e-04 1.461558975279331207e-02 1.112963818013668060e-02
-3.421052694320678711e+00 2.426803112030029297e-02 7.031552959233522415e-04 1.599519327282905579e-02 1.196779496967792511e-02
-2.894736766815185547e+00 2.530078962445259094e-02 7.340745651163160801e-04 1.656294241547584534e-02 1.241934485733509064e-02
-2.368421077728271484e+00 2.612190507352352142e-02 7.399772875942289829e-04 1.706646755337715149e-02 1.284412574023008347e-02
-1.842105269432067871e+00 2.690308168530464172e-02 7.809551316313445568e-04 1.760677993297576904e-02 1.316440198570489883e-02
-1.315789461135864258e+00 2.792570926249027252e-02 7.927904953248798847e-04 1.825667545199394226e-02 1.380586717277765274e-02
-7.894737124443054199e-01 2.896763011813163757e-02 8.199620642699301243e-04 1.849441602826118469e-02 1.462239958345890045e-02
-2.631579041481018066e-01 2.964233979582786560e-02 8.484846330247819424e-04 1.917168870568275452e-02 1.488796807825565338e-02
2.631579041481018066e-01 2.964921668171882629e-02 8.169688517227768898e-04 1.851844601333141327e-02 1.467754598706960678e-02
7.894737124443054199e-01 2.889114990830421448e-02 8.269736426882445812e-04 1.788739301264286041e-02 1.465986575931310654e-02
1.315789461135864258e+00 2.783087827265262604e-02 7.776850252412259579e-04 1.772727444767951965e-02 1.402934640645980835e-02
1.842105269432067871e+00 2.681900188326835632e-02 7.618007948622107506e-04 1.690454594790935516e-02 1.365050487220287323e-02
2.368421077728271484e+00 2.597109973430633545e-02 7.659018738195300102e-04 1.628505438566207886e-02 1.338895689696073532e-02
2.894736766815185547e+00 2.521746978163719177e-02 7.335896370932459831e-04 1.552681624889373779e-02 1.295407488942146301e-02
3.421052694320678711e+00 2.418952621519565582e-02 7.413747953251004219e-04 1.468005310744047165e-02 1.251676119863986969e-02
3.947368383407592773e+00 2.272169850766658783e-02 6.843476439826190472e-04 1.418516598641872406e-02 1.167618948966264725e-02
4.473684310913085938e+00 2.066746540367603302e-02 6.483799079433083534e-04 1.261399406939744949e-02 1.067338138818740845e-02
5.000000000000000000e+00 1.794351078569889069e-02 5.689428653568029404e-04 1.074045524001121521e-02 9.073263965547084808e-03


==> anc/dat_w_err/hotspots/PbPb2760/20_30/v3_eta_charged_ep.dat <==
-5.000000000000000000e+00 2.298835333492635358e-02 3.857295126096618233e-04
-4.473684310913085938e+00 2.574121906153990086e-02 4.076161721409718550e-04
-3.947368383407592773e+00 2.761348890128232855e-02 4.403005398604602867e-04
-3.421052694320678711e+00 2.899013080081781074e-02 4.570947351576631641e-04
-2.894736766815185547e+00 2.982269911634506318e-02 4.821663215242649129e-04
-2.368421077728271484e+00 3.046265786347501087e-02 4.710799884575604386e-04
-1.842105269432067871e+00 3.097849226403913761e-02 5.031187954715405156e-04
-1.315789461135864258e+00 3.167733703950019464e-02 4.839398620499837131e-04
-7.894737124443054199e-01 3.230096096350997675e-02 4.814599852908201774e-04
-2.631579041481018066e-01 3.269971840041685507e-02 4.657640545396888134e-04
2.631579041481018066e-01 3.266241733931807972e-02 4.564430851775983259e-04
7.894737124443054199e-01 3.218097096815025759e-02 4.596005751562055441e-04
1.315789461135864258e+00 3.152810366114516816e-02 4.373830538526123752e-04
1.842105269432067871e+00 3.083403814346984476e-02 4.395120004760299983e-04
2.368421077728271484e+00 3.025927297770269336e-02 4.816680218111164813e-04
2.894736766815185547e+00 2.966329175848247957e-02 4.573524637160187169e-04
3.421052694320678711e+00 2.877535502551465882e-02 4.516269256703382348e-04
3.947368383407592773e+00 2.750380200776330122e-02 4.284975514983526421e-04
4.473684310913085938e+00 2.549506528975916189e-02 4.253131003966890348e-04
5.000000000000000000e+00 2.269701206059168003e-02 4.008650122325640064e-04


==> anc/dat_w_err/hotspots/PbPb2760/30_35/dN_over_2pidYptdpt_mc_-211.dat <==
1.000000000000000056e-01 2.529094806102092718e+02 1.307896767601317567e+00
3.000000000000000444e-01 1.279692498065511757e+02 6.558399590722200356e-01
5.000000000000000000e-01 6.147525734286225685e+01 2.679309819123426029e-01
7.000000000000000666e-01 3.160788688160079829e+01 1.094742869506025867e-01
9.000000000000000222e-01 1.703520732936986448e+01 4.943112477680502992e-02
1.100000000000000089e+00 9.470644535916111550e+00 2.670510867378427314e-02
1.300000000000000266e+00 5.391276721107757020e+00 1.866146036961004173e-02
1.500000000000000000e+00 3.127757436572255578e+00 1.287425170044089427e-02
1.700000000000000178e+00 1.845074564323955002e+00 9.505983972240955246e-03
1.899999999999999911e+00 1.105713429933612657e+00 6.900285439727117491e-03
2.100000000000000089e+00 6.729070450641685408e-01 4.600130892229337305e-03
2.300000000000000266e+00 4.134452060549185792e-01 3.161700517919356634e-03
2.500000000000000000e+00 2.572004347834450644e-01 2.247673840293545194e-03
2.700000000000000178e+00 1.621014117449677827e-01 1.535301963154820423e-03
2.900000000000000355e+00 1.029851095610872791e-01 9.877613823927836479e-04
3.100000000000000089e+00 6.597459111964326661e-02 7.463847091387013208e-04
3.300000000000000266e+00 4.255938357125434168e-02 4.509984539908774783e-04
3.500000000000000000e+00 2.776434756862398642e-02 3.914644855404431968e-04
3.700000000000000178e+00 1.813230080850834064e-02 2.148174284862790781e-04
3.900000000000000355e+00 1.196762969056828184e-02 1.307137261398555949e-04


==> anc/dat_w_err/hotspots/PbPb2760/30_35/dN_over_2pidYptdpt_mc_-2212.dat <==
1.000000000000000056e-01 1.981450519102862184e+00 1.776329690262756084e-02
3.000000000000000444e-01 1.905425986758433554e+00 1.637030129919276808e-02
5.000000000000000000e-01 1.752313036876508523e+00 1.479516187860099689e-02
7.000000000000000666e-01 1.531832507852742831e+00 1.078117791384422194e-02
9.000000000000000222e-01 1.276777271994690377e+00 7.913005798151908146e-03
1.100000000000000089e+00 1.016433009360563355e+00 5.036146839922052074e-03
1.300000000000000266e+00 7.781467806611334082e-01 2.921702367081910421e-03
1.500000000000000000e+00 5.783414915510872722e-01 1.888576968582008535e-03
1.700000000000000178e+00 4.190566765044344555e-01 1.329163411523650402e-03
1.899999999999999911e+00 2.992917561796160086e-01 1.076247395572719990e-03
2.100000000000000089e+00 2.113731936814859103e-01 9.164676025737302986e-04
2.300000000000000266e+00 1.476139155253943236e-01 8.945739558731499079e-04
2.500000000000000000e+00 1.025328624597863919e-01 6.612643781816626926e-04
2.700000000000000178e+00 7.122939018537609301e-02 4.627429221215282056e-04
2.900000000000000355e+00 4.935770297313250149e-02 3.595719111122895541e-04
3.100000000000000089e+00 3.408628169565302429e-02 2.974982199730919234e-04
3.300000000000000266e+00 2.366796667838009724e-02 2.442720241008317040e-04
3.500000000000000000e+00 1.638399495836278044e-02 1.851341850454501202e-04
3.700000000000000178e+00 1.136779174561145835e-02 1.230953346181492018e-04
3.900000000000000355e+00 7.946045660754730983e-03 1.026448684978806296e-04


==> anc/dat_w_err/hotspots/PbPb2760/30_35/dN_over_2pidYptdpt_mc_-321.dat <==
1.000000000000000056e-01 1.631736909721393758e+01 1.186524965675285065e-01
3.000000000000000444e-01 1.385256957952358547e+01 9.478304009983395950e-02
5.000000000000000000e-01 1.039096725115742892e+01 6.226408014218327847e-02
7.000000000000000666e-01 7.164659248389639856e+00 3.389143320046714147e-02
9.000000000000000222e-01 4.698449139994982815e+00 1.813478448581217622e-02
1.100000000000000089e+00 3.001193681613490316e+00 9.399964626851704461e-03
1.300000000000000266e+00 1.895541076702720984e+00 5.487256608722717449e-03
1.500000000000000000e+00 1.193904893813263479e+00 4.288500404667047045e-03
1.700000000000000178e+00 7.540724627921713275e-01 3.088275877227268391e-03
1.899999999999999911e+00 4.781733855211056650e-01 2.417323929999181699e-03
2.100000000000000089e+00 3.054911086372695261e-01 1.893320539131433276e-03
2.300000000000000266e+00 1.960032683493228567e-01 1.467138522628618543e-03
2.500000000000000000e+00 1.266081565430801914e-01 9.637311260573160673e-04
2.700000000000000178e+00 8.245939508403996032e-02 7.153111685631529607e-04
2.900000000000000355e+00 5.393318629260977770e-02 4.427320433841419709e-04
3.100000000000000089e+00 3.554534001889922412e-02 3.996597976332614860e-04
3.300000000000000266e+00 2.354428321820605310e-02 2.475032766079674255e-04
3.500000000000000000e+00 1.567786204392792454e-02 1.628239186146695301e-04
3.700000000000000178e+00 1.055282223172619369e-02 1.366488601770538360e-04
3.900000000000000355e+00 7.113264971026116504e-03 8.557221170018873763e-05


==> anc/dat_w_err/hotspots/PbPb2760/30_35/dN_over_2pidYptdpt_mc_211.dat <==
1.000000000000000056e-01 2.527665805778822801e+02 1.287911856139773548e+00
3.000000000000000444e-01 1.279397519495358182e+02 6.525455241491047165e-01
5.000000000000000000e-01 6.147023569066139714e+01 2.708938430140261922e-01
7.000000000000000666e-01 3.160110344203962995e+01 1.111220063426963667e-01
9.000000000000000222e-01 1.703062061194379950e+01 5.081503580478231863e-02
1.100000000000000089e+00 9.468367411917684606e+00 2.793636932319715216e-02
1.300000000000000266e+00 5.385656932422401511e+00 1.748685037567758449e-02
1.500000000000000000e+00 3.124869639534337828e+00 1.315157713554337277e-02
1.700000000000000178e+00 1.843366408646516019e+00 9.810956872278984303e-03
1.899999999999999911e+00 1.103749738355999765e+00 6.716236473282478740e-03
2.100000000000000089e+00 6.707765582598168574e-01 4.408779235039248304e-03
2.300000000000000266e+00 4.124975186035330088e-01 3.073237256758861499e-03
2.500000000000000000e+00 2.568286168913042067e-01 2.238301791175494743e-03
2.700000000000000178e+00 1.616849848329352246e-01 1.413884866400726571e-03
2.900000000000000355e+00 1.027796499911212830e-01 1.009513666905181330e-03
3.100000000000000089e+00 6.571614145196773282e-02 7.430556558224611771e-04
3.300000000000000266e+00 4.244823267692601071e-02 4.580292377335833500e-04
3.500000000000000000e+00 2.765726636267275620e-02 3.333423378661598351e-04
3.700000000000000178e+00 1.814694744184528613e-02 2.344772875182612592e-04
3.900000000000000355e+00 1.194890730042421148e-02 1.598459166393687502e-04


==> anc/dat_w_err/hotspots/PbPb2760/30_35/dN_over_2pidYptdpt_mc_2212.dat <==
1.000000000000000056e-01 2.018426947100054214e+00 1.826644188217035197e-02
3.000000000000000444e-01 1.939436086067174658e+00 1.742172527166108847e-02
5.000000000000000000e-01 1.780429839708251860e+00 1.494558286979964096e-02
7.000000000000000666e-01 1.560129979659823807e+00 1.146614545138545382e-02
9.000000000000000222e-01 1.300100665138553380e+00 8.592942179060989241e-03
1.100000000000000089e+00 1.034766943152023888e+00 5.133444849638400462e-03
1.300000000000000266e+00 7.923180210447912097e-01 3.067865703663745676e-03
1.500000000000000000e+00 5.891636473827862597e-01 1.772553969781559373e-03
1.700000000000000178e+00 4.271711290320505117e-01 1.209272377136107668e-03
1.899999999999999911e+00 3.050723441758805832e-01 1.162110996613490354e-03
2.100000000000000089e+00 2.152362120220044639e-01 1.046186525054930254e-03
2.300000000000000266e+00 1.501791945910004866e-01 6.795871434572134991e-04
2.500000000000000000e+00 1.045301143836334934e-01 7.313893139612074419e-04
2.700000000000000178e+00 7.262582533254971495e-02 4.674915970563994381e-04
2.900000000000000355e+00 5.026560019206792462e-02 3.661618897736968804e-04
3.100000000000000089e+00 3.480440190078207957e-02 3.444377203806928784e-04
3.300000000000000266e+00 2.415561313701183530e-02 2.338943271755059331e-04
3.500000000000000000e+00 1.673294604198771046e-02 1.522458486648898179e-04
3.700000000000000178e+00 1.159774388900152234e-02 9.881777651585538626e-05
3.900000000000000355e+00 8.080393436905735499e-03 1.022484774178857432e-04


==> anc/dat_w_err/hotspots/PbPb2760/30_35/dN_over_2pidYptdpt_mc_321.dat <==
1.000000000000000056e-01 1.631049805316540002e+01 1.241700905954748607e-01
3.000000000000000444e-01 1.384667495200166876e+01 9.297884671612072216e-02
5.000000000000000000e-01 1.038886857361034899e+01 6.242206255326281789e-02
7.000000000000000666e-01 7.164193925949774666e+00 3.260241009647506932e-02
9.000000000000000222e-01 4.697707874738328293e+00 1.719443102908900858e-02
1.100000000000000089e+00 3.000913902884920326e+00 8.864311794687754556e-03
1.300000000000000266e+00 1.897572529167689037e+00 5.537202510856662277e-03
1.500000000000000000e+00 1.194818941377711052e+00 4.053994156739596129e-03
1.700000000000000178e+00 7.537075439631337748e-01 3.130704023609437534e-03
1.899999999999999911e+00 4.779714770147308056e-01 2.645540879828225510e-03
2.100000000000000089e+00 3.047607996007402065e-01 1.785880098323124488e-03
2.300000000000000266e+00 1.955929179467273127e-01 1.354023994771187287e-03
2.500000000000000000e+00 1.264683968260281732e-01 1.054647830972915397e-03
2.700000000000000178e+00 8.213540184730638849e-02 7.070063287243256870e-04
2.900000000000000355e+00 5.393033405348623965e-02 5.529452357695316097e-04
3.100000000000000089e+00 3.549721998465418804e-02 3.532004546532181428e-04
3.300000000000000266e+00 2.360055011727894142e-02 2.580352996163099983e-04
3.500000000000000000e+00 1.574933100710846148e-02 2.175348362561988858e-04
3.700000000000000178e+00 1.051882662487570175e-02 1.135268235146162104e-04
3.900000000000000355e+00 7.151294826006260666e-03 9.867492177872051620e-05


==> anc/dat_w_err/hotspots/PbPb2760/30_35/dNdEta_mc_charged.dat <==
# Eta,dNdEta,error
-7.799999999999999822e+00 4.164292378917378556e+01 1.915812222293841849e+00
-7.400000000000000355e+00 5.843580128205137214e+01 2.688249904129867751e+00
-7.000000000000000000e+00 8.050554131054128959e+01 3.703400523173812964e+00
-6.599999999999999645e+00 1.084427759971512586e+02 4.988531701109296890e+00
-6.200000000000000178e+00 1.420732941595439911e+02 6.535477553982401488e+00
-5.799999999999999822e+00 1.806065473646723092e+02 8.307822649503821211e+00
-5.399999999999999467e+00 2.227627955840453353e+02 1.024673538117310478e+01
-5.000000000000000000e+00 2.666978792735047250e+02 1.226765695875631579e+01
-4.599999999999999645e+00 3.102946937321938776e+02 1.427292861034710647e+01
-4.200000000000000178e+00 3.510913550569798645e+02 1.614924118783862284e+01
-3.799999999999999822e+00 3.867194871794863502e+02 1.778804479842171560e+01
-3.399999999999999467e+00 4.166358244301991931e+02 1.916404332797337418e+01
-2.999999999999999556e+00 4.417044070512828284e+02 2.031682075544673438e+01
-2.599999999999999645e+00 4.620465170940169628e+02 2.125241671473468230e+01
-2.199999999999999734e+00 4.769241363960121021e+02 2.193616882842781735e+01
-1.799999999999999822e+00 4.853978294159539928e+02 2.232545606620095668e+01
-1.399999999999999467e+00 4.868489155982902048e+02 2.239131728595607385e+01
-9.999999999999995559e-01 4.819105146011405054e+02 2.216418001162699269e+01
-5.999999999999996447e-01 4.739928614672357412e+02 2.179938559300875767e+01
-1.999999999999997335e-01 4.685634953703704468e+02 2.154924146070747426e+01
2.000000000000001776e-01 4.685809971509964384e+02 2.155000885266935029e+01
6.000000000000005329e-01 4.739357656695150354e+02 2.179590963131228420e+01
1.000000000000000888e+00 4.819582799145291006e+02 2.216481926383402623e+01
1.400000000000001243e+00 4.868594266381761031e+02 2.239035499932858642e+01
1.800000000000000711e+00 4.855600480769248293e+02 2.233025141000670999e+01
2.200000000000000178e+00 4.770144141737888503e+02 2.193686550252455802e+01
2.600000000000000533e+00 4.620101442307690149e+02 2.124699140155508914e+01
3.000000000000000888e+00 4.416914957264955319e+02 2.031236129117272426e+01
3.400000000000001243e+00 4.165056855413101289e+02 1.915408352620537258e+01
3.800000000000000711e+00 3.866013942307705520e+02 1.777865521477207977e+01
4.200000000000000178e+00 3.510618500712247396e+02 1.614457194160556597e+01
4.600000000000000533e+00 3.103048219373216057e+02 1.427012403939603580e+01
5.000000000000000888e+00 2.667042200854700127e+02 1.226525152583879752e+01
5.400000000000001243e+00 2.228320922364669343e+02 1.024778227948462828e+01
5.800000000000000711e+00 1.808137998575508334e+02 8.315652836037751072e+00
6.200000000000000178e+00 1.422887838319086313e+02 6.544043763410804182e+00
6.600000000000000533e+00 1.086563034188033754e+02 4.997465716164709804e+00
7.000000000000000888e+00 8.070701923076923379e+01 3.712219052286396703e+00
7.400000000000001243e+00 5.862366452991445698e+01 2.696778648036743053e+00
7.800000000000000711e+00 4.180230769230793442e+01 1.923162174966363214e+00


==> anc/dat_w_err/hotspots/PbPb2760/30_35/dNdY_mc_-2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 2.649572649572647510e-04 1.222530428537967474e-05
-9.250000000000000000e+00 1.076068376068376256e-02 4.956266370758383600e-04
-8.750000000000000000e+00 5.917521367521366704e-02 2.720842899822158850e-03
-8.250000000000000000e+00 1.231937321937321278e-01 5.664591228619376972e-03
-7.750000000000000000e+00 2.147207977207978569e-01 9.876607804100344390e-03
-7.250000000000000000e+00 4.048475783475782297e-01 1.862022029884730784e-02
-6.750000000000000000e+00 8.016809116809121560e-01 3.686684254445567882e-02
-6.250000000000000000e+00 1.522774928774928371e+00 7.003407359288772727e-02
-5.750000000000000000e+00 2.608007122507123743e+00 1.199644329652341385e-01
-5.250000000000000000e+00 4.008035612535613801e+00 1.843645264228273573e-01
-4.750000000000000000e+00 5.552170940170939595e+00 2.553971408142661215e-01
-4.250000000000000000e+00 7.078817663817658534e+00 3.256091391017081893e-01
-3.750000000000000000e+00 8.429390313390307199e+00 3.877377177066890779e-01
-3.250000000000000000e+00 9.541670940170941861e+00 4.389035367209420113e-01
-2.750000000000000000e+00 1.042640883190882484e+01 4.795677632552499681e-01
-2.250000000000000000e+00 1.112559259259258582e+01 5.117563208600603986e-01
-1.750000000000000000e+00 1.167008119658119192e+01 5.367484996902517347e-01
-1.250000000000000000e+00 1.210367948717949105e+01 5.566690054948448818e-01
-7.500000000000000000e-01 1.238960113960115095e+01 5.698362630236910586e-01
-2.500000000000000000e-01 1.253578632478632393e+01 5.765338673248361356e-01
2.500000000000000000e-01 1.252775925925925371e+01 5.761678963710197277e-01
7.500000000000000000e-01 1.239018376068375460e+01 5.698207007757708498e-01
1.250000000000000000e+00 1.209211111111111414e+01 5.560944617729879358e-01
1.750000000000000000e+00 1.166952991452990851e+01 5.366894874134153781e-01
2.250000000000000000e+00 1.112182051282052164e+01 5.114669972650033314e-01
2.750000000000000000e+00 1.041522649572650039e+01 4.789926175256569163e-01
3.250000000000000000e+00 9.541282051282042431e+00 4.387791501890468404e-01
3.750000000000000000e+00 8.432582621082628904e+00 3.878146923729656748e-01
4.250000000000000000e+00 7.075985754985755882e+00 3.254207585844267059e-01
4.750000000000000000e+00 5.548685185185183499e+00 2.551703955601831719e-01
5.250000000000000000e+00 4.006551282051281859e+00 1.842764491769642299e-01
5.750000000000000000e+00 2.615035612535611342e+00 1.202725681594965790e-01
6.250000000000000000e+00 1.522673789173789149e+00 7.003476148471429741e-02
6.750000000000000000e+00 8.029757834757830226e-01 3.693912538537572759e-02
7.250000000000000000e+00 4.065797720797713066e-01 1.870690311861060440e-02
7.750000000000000000e+00 2.163931623931621417e-01 9.958256047819635803e-03
8.250000000000000000e+00 1.221282051282051584e-01 5.621039534856398304e-03
8.750000000000000000e+00 5.917521367521372949e-02 2.723132027771807493e-03
9.250000000000000000e+00 1.085327635327634592e-02 4.995418333238520279e-04
9.750000000000000000e+00 2.592592592592590458e-04 1.212551970854220116e-05


==> anc/dat_w_err/hotspots/PbPb2760/30_35/dNdY_mc_2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 2.264957264957266473e-04 1.067099144820206679e-05
-9.250000000000000000e+00 3.226923076923076533e-02 1.483972472851955576e-03
-8.750000000000000000e+00 5.003575498575500990e-01 2.302281400342535631e-02
-8.250000000000000000e+00 1.532246438746438955e+00 7.052326454904593589e-02
-7.750000000000000000e+00 2.326843304843305926e+00 1.070870400577582093e-01
-7.250000000000000000e+00 2.845443019943020513e+00 1.309464780087455094e-01
-6.750000000000000000e+00 3.377688034188035537e+00 1.554258252425892717e-01
-6.250000000000000000e+00 3.659561253561253391e+00 1.683667050477134219e-01
-5.750000000000000000e+00 3.534646723646715838e+00 1.626106655754320507e-01
-5.250000000000000000e+00 3.130666666666663378e+00 1.440274844842708013e-01
-4.750000000000000000e+00 2.605794871794871348e+00 1.198590491603255537e-01
-4.250000000000000000e+00 2.063084045584044901e+00 9.489003405221857479e-02
-3.750000000000000000e+00 1.575549857549856769e+00 7.246782379679554686e-02
-3.250000000000000000e+00 1.156578347578346655e+00 5.318208765378113628e-02
-2.750000000000000000e+00 8.282663817663817873e-01 3.808999473529054575e-02
-2.250000000000000000e+00 5.928632478632474001e-01 2.727822476509033159e-02
-1.750000000000000000e+00 4.234786324786325995e-01 1.950047493056890693e-02
-1.250000000000000000e+00 3.099102564102563795e-01 1.428038117474417570e-02
-7.500000000000000000e-01 2.490626780626779835e-01 1.145526374248580573e-02
-2.500000000000000000e-01 2.049316239316239519e-01 9.469143042772739521e-03
2.500000000000000000e-01 2.165128205128203920e-01 9.982202596345581339e-03
7.500000000000000000e-01 2.451125356125355703e-01 1.129281693616790948e-02
1.250000000000000000e+00 3.218490028490028632e-01 1.486019032720799736e-02
1.750000000000000000e+00 4.256310541310548423e-01 1.954174440404606722e-02
2.250000000000000000e+00 5.984601139601138931e-01 2.749888984236371209e-02
2.750000000000000000e+00 8.426908831908831443e-01 3.876078505784917583e-02
3.250000000000000000e+00 1.151292022792022252e+00 5.290253976414464182e-02
3.750000000000000000e+00 1.556327635327637626e+00 7.156046371361343694e-02
4.250000000000000000e+00 2.066121082621081850e+00 9.497505861823139772e-02
4.750000000000000000e+00 2.617487179487177684e+00 1.203333765291373925e-01
5.250000000000000000e+00 3.138896011396008934e+00 1.443036243858178136e-01
5.750000000000000000e+00 3.536688034188035790e+00 1.626128835131357142e-01
6.250000000000000000e+00 3.663756410256411744e+00 1.684429424682712673e-01
6.750000000000000000e+00 3.391001424501425277e+00 1.559269911592513769e-01
7.250000000000000000e+00 2.863018518518519073e+00 1.316848086744603352e-01
7.750000000000000000e+00 2.336864672364673545e+00 1.075005095463444776e-01
8.250000000000000000e+00 1.544497150997151236e+00 7.105598512431517133e-02
8.750000000000000000e+00 5.153461538461537872e-01 2.371092924075903982e-02
9.250000000000000000e+00 3.377920227920225976e-02 1.555116959158650558e-03
9.750000000000000000e+00 2.321937321937322441e-04 1.101129765786839872e-05


==> anc/dat_w_err/hotspots/PbPb2760/30_35/integrated_v2_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
9.127614517255641657e-02
7.913174564072790462e-02


==> anc/dat_w_err/hotspots/PbPb2760/30_35/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
1.084075854481831303e-01
9.403075978753044906e-02


==> anc/dat_w_err/hotspots/PbPb2760/30_35/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-2.4_2.4.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
1.066234256720705875e-01
9.258652763523494977e-02


==> anc/dat_w_err/hotspots/PbPb2760/30_35/integrated_v3_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v3_2par_cumulant  
#  v3_4par_cumulant
3.109744755967016119e-02
1.665090188177046140e-02


==> anc/dat_w_err/hotspots/PbPb2760/30_35/r2_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 9.992773162712816903e-01 6.554331039557136909e-04
7.894737124443054199e-01 9.983112355080908662e-01 1.150978523322138862e-03
1.315789461135864258e+00 9.984264767206235680e-01 1.493009192981796561e-03
1.842105269432067871e+00 9.979683312375666748e-01 1.825033776133108297e-03
2.368421077728271484e+00 9.956272354797350843e-01 2.298166704022849924e-03
2.894736766815185547e+00 9.941227341275518103e-01 3.196871562120262231e-03
3.421052694320678711e+00 9.958726220509654947e-01 4.016068827514458241e-03
3.947368383407592773e+00 9.952973446230547472e-01 4.122386226131854146e-03
4.473684310913085938e+00 9.958531761550728501e-01 4.305802693859837708e-03
5.000000000000000000e+00 9.948583243612414417e-01 5.260591288355256565e-03


==> anc/dat_w_err/hotspots/PbPb2760/30_35/r2_eta_charged_3_4.dat <==
2.631579041481018066e-01 9.992165800269031672e-01
7.894737124443054199e-01 9.983554124005490360e-01
1.315789461135864258e+00 9.983635173190756884e-01
1.842105269432067871e+00 9.977263045574781275e-01
2.368421077728271484e+00 9.952187703571179211e-01
2.894736766815185547e+00 9.939367748337022412e-01
3.421052694320678711e+00 9.957881483015258439e-01
3.947368383407592773e+00 9.950261161134444921e-01
4.473684310913085938e+00 9.952967621764625683e-01
5.000000000000000000e+00 9.940596195755282416e-01


==> anc/dat_w_err/hotspots/PbPb2760/30_35/r2_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.991430816927799885e-01 6.561414588159068762e-04
7.894737124443054199e-01 9.978512395325500606e-01 1.142570348177296543e-03
1.315789461135864258e+00 9.977567956964689122e-01 1.533036514868249371e-03
1.842105269432067871e+00 9.969667799762934601e-01 1.801466054589258726e-03
2.368421077728271484e+00 9.944082066706487755e-01 2.330827176540704957e-03
2.894736766815185547e+00 9.929047895188920503e-01 3.219463062399054772e-03
3.421052694320678711e+00 9.945957989046722014e-01 4.039049753761425089e-03
3.947368383407592773e+00 9.938458061792603271e-01 4.141518600300745159e-03
4.473684310913085938e+00 9.935926678269284551e-01 4.336503263525050972e-03
5.000000000000000000e+00 9.922256641985669479e-01 5.306705647639583558e-03


==> anc/dat_w_err/hotspots/PbPb2760/30_35/v2_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 6.491673737764358521e-02 1.770525355823338032e-03 5.701950937509536743e-02 3.879718016833066940e-03
-4.473684310913085938e+00 7.097281515598297119e-02 1.917375950142741203e-03 6.205122545361518860e-02 4.334510304033756256e-03
-3.947368383407592773e+00 7.546261698007583618e-02 2.015443984419107437e-03 6.590886414051055908e-02 4.565618466585874557e-03
-3.421052694320678711e+00 7.872915267944335938e-02 2.136023016646504402e-03 6.841258704662322998e-02 4.785197321325540543e-03
-2.894736766815185547e+00 8.092685788869857788e-02 2.179906703531742096e-03 7.012583315372467041e-02 5.035453476011753082e-03
-2.368421077728271484e+00 8.290126174688339233e-02 2.162581542506814003e-03 7.191076874732971191e-02 5.148363299667835236e-03
-1.842105269432067871e+00 8.491968363523483276e-02 2.202735515311360359e-03 7.342644780874252319e-02 5.350550636649131775e-03
-1.315789461135864258e+00 8.726639300584793091e-02 2.282163826748728752e-03 7.529640197753906250e-02 5.519974976778030396e-03
-7.894737124443054199e-01 8.979274332523345947e-02 2.321429317817091942e-03 7.738462835550308228e-02 5.644295364618301392e-03
-2.631579041481018066e-01 9.162563830614089966e-02 2.372718183323740959e-03 7.897859811782836914e-02 5.686931312084197998e-03
2.631579041481018066e-01 9.164519608020782471e-02 2.356128068640828133e-03 7.874487340450286865e-02 5.738444626331329346e-03
7.894737124443054199e-01 8.978115767240524292e-02 2.265275688841938972e-03 7.732123881578445435e-02 5.646924022585153580e-03
1.315789461135864258e+00 8.711693435907363892e-02 2.165664453059434891e-03 7.494959980249404907e-02 5.484064109623432159e-03
1.842105269432067871e+00 8.465316891670227051e-02 2.088753506541252136e-03 7.290081679821014404e-02 5.321161821484565735e-03
2.368421077728271484e+00 8.282849937677383423e-02 1.988850999623537064e-03 7.128249108791351318e-02 5.300500430166721344e-03
2.894736766815185547e+00 8.085863292217254639e-02 1.950511243194341660e-03 6.975895166397094727e-02 5.085793323814868927e-03
3.421052694320678711e+00 7.854791730642318726e-02 1.895028050057590008e-03 6.775299459695816040e-02 4.937699995934963226e-03
3.947368383407592773e+00 7.520274817943572998e-02 1.793468836694955826e-03 6.497801095247268677e-02 4.765651188790798187e-03
4.473684310913085938e+00 7.068998366594314575e-02 1.633658190257847309e-03 6.132590025663375854e-02 4.530422855168581009e-03
5.000000000000000000e+00 6.470520794391632080e-02 1.485317363403737545e-03 5.639874935150146484e-02 4.067419096827507019e-03


==> anc/dat_w_err/hotspots/PbPb2760/30_35/v2_eta_charged_cumulant_etaref_-2.4_2.4.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 8.802616596221923828e-02 2.308428054675459862e-03 7.719904929399490356e-02 4.947915207594633102e-03
-4.473684310913085938e+00 9.411998838186264038e-02 2.431591274216771126e-03 8.228546380996704102e-02 5.430522840470075607e-03
-3.947368383407592773e+00 9.829454123973846436e-02 2.535553183406591415e-03 8.582468330860137939e-02 5.644848570227622986e-03
-3.421052694320678711e+00 1.012161225080490112e-01 2.612702315673232079e-03 8.803222328424453735e-02 5.814713425934314728e-03
-2.894736766815185547e+00 1.028126254677772522e-01 2.660147612914443016e-03 8.915065228939056396e-02 6.019581574946641922e-03
-2.368421077728271484e+00 1.041893512010574341e-01 2.607102505862712860e-03 9.050421416759490967e-02 6.122365128248929977e-03
-1.842105269432067871e+00 1.053707227110862732e-01 2.621646504849195480e-03 9.127299487590789795e-02 6.278380751609802246e-03
-1.315789461135864258e+00 1.065439954400062561e-01 2.677180105820298195e-03 9.206320345401763916e-02 6.363227032124996185e-03
-7.894737124443054199e-01 1.077786833047866821e-01 2.685696817934513092e-03 9.306798875331878662e-02 6.399540696293115616e-03
-2.631579041481018066e-01 1.086192727088928223e-01 2.712268847972154617e-03 9.376815706491470337e-02 6.412007845938205719e-03
2.631579041481018066e-01 1.086203828454017639e-01 2.691304078325629234e-03 9.352859109640121460e-02 6.400164682418107986e-03
7.894737124443054199e-01 1.077214255928993225e-01 2.621177118271589279e-03 9.291554987430572510e-02 6.404571700841188431e-03
1.315789461135864258e+00 1.063429489731788635e-01 2.548164455220103264e-03 9.165082126855850220e-02 6.314739584922790527e-03
1.842105269432067871e+00 1.050721183419227600e-01 2.492323983460664749e-03 9.060443192720413208e-02 6.296523381024599075e-03
2.368421077728271484e+00 1.040621399879455566e-01 2.403316786512732506e-03 8.964046090841293335e-02 6.313855294138193130e-03
2.894736766815185547e+00 1.027148589491844177e-01 2.405883045867085457e-03 8.863504230976104736e-02 6.113250274211168289e-03
3.421052694320678711e+00 1.008897870779037476e-01 2.341913292184472084e-03 8.699759095907211304e-02 6.006529089063405991e-03
3.947368383407592773e+00 9.795968234539031982e-02 2.265736693516373634e-03 8.467660099267959595e-02 5.860884208232164383e-03
4.473684310913085938e+00 9.373033046722412109e-02 2.092038514092564583e-03 8.130592852830886841e-02 5.657827947288751602e-03
5.000000000000000000e+00 8.771353960037231445e-02 1.938166795298457146e-03 7.643958926200866699e-02 5.198422819375991821e-03


==> anc/dat_w_err/hotspots/PbPb2760/30_35/v2_eta_charged_ep.dat <==
-5.000000000000000000e+00 8.357281684158850144e-02 1.011280848428723362e-03
-4.473684310913085938e+00 8.929026456878826068e-02 1.041012373579264759e-03
-3.947368383407592773e+00 9.315570400750811109e-02 1.091570759596938774e-03
-3.421052694320678711e+00 9.582945526066895259e-02 1.133314864533520577e-03
-2.894736766815185547e+00 9.728433870894229174e-02 1.134714850543524058e-03
-2.368421077728271484e+00 9.862544044629825701e-02 1.099582349847664283e-03
-1.842105269432067871e+00 9.970030071928474846e-02 1.091142083450664154e-03
-1.315789461135864258e+00 1.007913816333634999e-01 1.111995768246203803e-03
-7.894737124443054199e-01 1.019233324164657839e-01 1.128775826501742527e-03
-2.631579041481018066e-01 1.027395824165069083e-01 1.125800463645378752e-03
2.631579041481018066e-01 1.026627682672657249e-01 1.126464693168643342e-03
7.894737124443054199e-01 1.017760630371294939e-01 1.079250203507612802e-03
1.315789461135864258e+00 1.004215569303624350e-01 1.034205567213602106e-03
1.842105269432067871e+00 9.920509624707321561e-02 1.029392135036397279e-03
2.368421077728271484e+00 9.818160739643926049e-02 9.737899810809272968e-04
2.894736766815185547e+00 9.691885958802989864e-02 9.903227366351800148e-04
3.421052694320678711e+00 9.518007987875455600e-02 9.312508790669804526e-04
3.947368383407592773e+00 9.248315958437083872e-02 8.980408191852185884e-04
4.473684310913085938e+00 8.860763268403763770e-02 7.700315273861816148e-04
5.000000000000000000e+00 8.297248344105614959e-02 7.126977752863003111e-04


==> anc/dat_w_err/hotspots/PbPb2760/30_35/v2_pt_charged_cumulant.dat <==
# pt vn{2} err vn{4} err
2.000000029802322388e-01 1.383739523589611053e-02 3.306161379441618919e-04 1.205871999263763428e-02 9.045483893714845181e-04
4.000000059604644775e-01 4.559993743896484375e-02 1.155083766207098961e-03 3.957202285528182983e-02 2.895410638302564621e-03
6.000000238418579102e-01 7.776943594217300415e-02 1.966639189049601555e-03 6.746543943881988525e-02 4.798537120223045349e-03
8.000000119209289551e-01 1.065859347581863403e-01 2.668466651812195778e-03 9.237263351678848267e-02 6.549571175128221512e-03
1.000000000000000000e+00 1.309366524219512939e-01 3.164964495226740837e-03 1.133067831397056580e-01 8.033475838601589203e-03
1.200000047683715820e+00 1.515043973922729492e-01 3.687053918838500977e-03 1.310368031263351440e-01 9.140810929238796234e-03
1.399999976158142090e+00 1.684562712907791138e-01 3.989074379205703735e-03 1.454561203718185425e-01 1.022083591669797897e-02
1.600000023841857910e+00 1.830538660287857056e-01 4.274912178516387939e-03 1.578678488731384277e-01 1.116598397493362427e-02
1.799999952316284180e+00 1.950791776180267334e-01 4.481866955757141113e-03 1.680592745542526245e-01 1.187854912132024765e-02
2.000000000000000000e+00 2.049948275089263916e-01 4.664788953959941864e-03 1.770707815885543823e-01 1.234176009893417358e-02
2.200000047683715820e+00 2.137111425399780273e-01 4.760767798870801926e-03 1.843076199293136597e-01 1.293357368558645248e-02
2.400000095367431641e+00 2.202084362506866455e-01 4.698435310274362564e-03 1.897137165069580078e-01 1.343130134046077728e-02
2.599999904632568359e+00 2.266298979520797729e-01 4.898815415799617767e-03 1.953803151845932007e-01 1.400937139987945557e-02
2.799999952316284180e+00 2.306184321641921997e-01 5.134033039212226868e-03 1.989144980907440186e-01 1.387444231659173965e-02
3.000000000000000000e+00 2.349773347377777100e-01 5.173464305698871613e-03 2.029473781585693359e-01 1.478436775505542755e-02
3.200000047683715820e+00 2.367037981748580933e-01 4.983195569366216660e-03 2.051610648632049561e-01 1.455956604331731796e-02
3.400000095367431641e+00 2.390058934688568115e-01 4.677554592490196228e-03 2.085298001766204834e-01 1.397021021693944931e-02
3.599999904632568359e+00 2.415125370025634766e-01 4.951037932187318802e-03 2.119081765413284302e-01 1.447896659374237061e-02
3.799999952316284180e+00 2.414105832576751709e-01 4.772457759827375412e-03 2.118545323610305786e-01 1.376837957650423050e-02


==> anc/dat_w_err/hotspots/PbPb2760/30_35/v2_pt_charged_ep.dat <==
 (2.000000029802322388e-01+0.000000000000000000e+00j)  (1.320976868065567092e-02-1.042254714567183771e-05j)  (2.724129439452457869e-04+0.000000000000000000e+00j)
 (4.000000059604644775e-01+0.000000000000000000e+00j)  (4.327918245316872414e-02-3.600338672122963180e-05j)  (1.120682503326959987e-03+0.000000000000000000e+00j)
 (6.000000238418579102e-01+0.000000000000000000e+00j)  (7.376093445203184273e-02-5.501366725844945203e-05j)  (1.944611781612816523e-03+0.000000000000000000e+00j)
 (8.000000119209289551e-01+0.000000000000000000e+00j)  (1.010119168330178008e-01-4.296411016481681424e-05j)  (2.620299610701945156e-03+0.000000000000000000e+00j)
 (1.000000000000000000e+00+0.000000000000000000e+00j)  (1.239807197261653393e-01-1.112606136056957834e-04j)  (3.000031675728483810e-03+0.000000000000000000e+00j)
 (1.200000047683715820e+00+0.000000000000000000e+00j)  (1.433179947399572107e-01+1.453300039171467645e-04j)  (3.444605822734535770e-03+0.000000000000000000e+00j)
 (1.399999976158142090e+00+0.000000000000000000e+00j)  (1.591037229418318655e-01+2.398376677010735094e-04j)  (3.539398697059830019e-03+0.000000000000000000e+00j)
 (1.600000023841857910e+00+0.000000000000000000e+00j)  (1.727287151170228685e-01+4.214813175245305118e-04j)  (3.522620227410947890e-03+0.000000000000000000e+00j)
 (1.799999952316284180e+00+0.000000000000000000e+00j)  (1.838084644396053291e-01+2.447526534366749849e-04j)  (3.607672996140636260e-03+0.000000000000000000e+00j)
 (2.000000000000000000e+00+0.000000000000000000e+00j)  (1.932229220812775594e-01+3.776254511157523149e-04j)  (3.696614842952877615e-03+0.000000000000000000e+00j)
 (2.200000047683715820e+00+0.000000000000000000e+00j)  (2.011183562865741237e-01+6.080801881295493658e-04j)  (3.623173510475657336e-03+0.000000000000000000e+00j)
 (2.400000095367431641e+00+0.000000000000000000e+00j)  (2.069747683050482123e-01+9.006101368218186708e-04j)  (3.452400284018323617e-03+0.000000000000000000e+00j)
 (2.599999904632568359e+00+0.000000000000000000e+00j)  (2.133504151551526284e-01+9.858581390677135549e-04j)  (3.679184667168323465e-03+0.000000000000000000e+00j)
 (2.799999952316284180e+00+0.000000000000000000e+00j)  (2.172753902971468198e-01+1.275697742057288996e-03j)  (4.528767388691784003e-03+0.000000000000000000e+00j)
 (3.000000000000000000e+00+0.000000000000000000e+00j)  (2.218323888221515050e-01+1.854935115170468045e-03j)  (4.828625810032057507e-03+0.000000000000000000e+00j)
 (3.200000047683715820e+00+0.000000000000000000e+00j)  (2.236752989839216887e-01+1.349072577758789583e-03j)  (4.328423914435454954e-03+0.000000000000000000e+00j)
 (3.400000095367431641e+00+0.000000000000000000e+00j)  (2.268416007389384981e-01+1.923566583404701536e-03j)  (4.668685864293698785e-03+0.000000000000000000e+00j)
 (3.599999904632568359e+00+0.000000000000000000e+00j)  (2.298012826272507747e-01+3.943252198201272732e-04j)  (6.789532111995234299e-03+0.000000000000000000e+00j)
 (3.799999952316284180e+00+0.000000000000000000e+00j)  (2.304608132629918649e-01+2.075421453686857650e-03j)  (7.941201972783641996e-03+0.000000000000000000e+00j)


==> anc/dat_w_err/hotspots/PbPb2760/30_35/v3_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 1.844115555286407471e-02 5.090227932669222355e-04 1.035165786743164062e-02 5.292722955346107483e-03
-4.473684310913085938e+00 2.148071303963661194e-02 5.678008310496807098e-04 1.203673612326383591e-02 6.416000891476869583e-03
-3.947368383407592773e+00 2.368694916367530823e-02 6.060310988686978817e-04 1.316478289663791656e-02 7.189705502241849899e-03
-3.421052694320678711e+00 2.517383173108100891e-02 6.383688305504620075e-04 1.427068281918764114e-02 7.723683025687932968e-03
-2.894736766815185547e+00 2.628751471638679504e-02 6.892778910696506500e-04 1.535279862582683563e-02 7.795943412929773331e-03
-2.368421077728271484e+00 2.718742564320564270e-02 7.324328180402517319e-04 1.544537395238876343e-02 8.159711956977844238e-03
-1.842105269432067871e+00 2.815793454647064209e-02 7.261826540343463421e-04 1.512898039072751999e-02 8.884243667125701904e-03
-1.315789461135864258e+00 2.921925857663154602e-02 7.350172381848096848e-04 1.575897261500358582e-02 9.483096189796924591e-03
-7.894737124443054199e-01 3.038889169692993164e-02 7.538620266132056713e-04 1.631814241409301758e-02 9.676308371126651764e-03
-2.631579041481018066e-01 3.116022050380706787e-02 7.468230905942618847e-04 1.597974076867103577e-02 9.995166212320327759e-03
2.631579041481018066e-01 3.115132451057434082e-02 8.312783320434391499e-04 1.572047173976898193e-02 1.049038674682378769e-02
7.894737124443054199e-01 3.046236373484134674e-02 7.808975060470402241e-04 1.519608497619628906e-02 1.056353002786636353e-02
1.315789461135864258e+00 2.936086617410182953e-02 7.490074494853615761e-04 1.526248455047607422e-02 9.818445891141891479e-03
1.842105269432067871e+00 2.832133509218692780e-02 7.507773116230964661e-04 1.443158276379108429e-02 9.755661711096763611e-03
2.368421077728271484e+00 2.741865441203117371e-02 7.362304022535681725e-04 1.305119507014751434e-02 9.649005718529224396e-03
2.894736766815185547e+00 2.665306627750396729e-02 6.936633726581931114e-04 1.177438907325267792e-02 9.239984676241874695e-03
3.421052694320678711e+00 2.556523121893405914e-02 7.176971412263810635e-04 1.245069596916437149e-02 8.535060100257396698e-03
3.947368383407592773e+00 2.406038530170917511e-02 6.622453220188617706e-04 1.288151182234287262e-02 7.895084097981452942e-03
4.473684310913085938e+00 2.180490829050540924e-02 6.003421149216592312e-04 9.430805221199989319e-03 7.665281184017658234e-03
5.000000000000000000e+00 1.868154667317867279e-02 5.268478998914361000e-04 8.371698670089244843e-03 6.513227242976427078e-03


==> anc/dat_w_err/hotspots/PbPb2760/30_35/v3_eta_charged_ep.dat <==
-5.000000000000000000e+00 2.353657680748173081e-02 3.019227066876330407e-04
-4.473684310913085938e+00 2.669065109193937552e-02 3.797641911825926976e-04
-3.947368383407592773e+00 2.885707649868844010e-02 3.473477820095289843e-04
-3.421052694320678711e+00 3.017816583719347759e-02 3.368447262594093713e-04
-2.894736766815185547e+00 3.118227120773163150e-02 4.000570478991061175e-04
-2.368421077728271484e+00 3.188985550449112416e-02 4.241238558207401674e-04
-1.842105269432067871e+00 3.261604872444926612e-02 3.660690731092160633e-04
-1.315789461135864258e+00 3.331557176664445147e-02 3.777535608015643526e-04
-7.894737124443054199e-01 3.414587464463190308e-02 3.763309503890828315e-04
-2.631579041481018066e-01 3.453501471995646527e-02 3.586921089367115130e-04
2.631579041481018066e-01 3.443583095883587936e-02 4.010513917775021292e-04
7.894737124443054199e-01 3.407024850131076810e-02 3.607872402651103789e-04
1.315789461135864258e+00 3.341655736751616979e-02 3.285285896555215903e-04
1.842105269432067871e+00 3.267766581191888092e-02 3.514835408207269969e-04
2.368421077728271484e+00 3.201644679940048033e-02 3.512058762800761660e-04
2.894736766815185547e+00 3.134912850094968839e-02 3.566190144766008758e-04
3.421052694320678711e+00 3.050416860802099978e-02 3.860715871406162746e-04
3.947368383407592773e+00 2.916866415476419491e-02 3.579416300980853825e-04
4.473684310913085938e+00 2.690294957566853259e-02 3.591012623161916797e-04
5.000000000000000000e+00 2.363517698151847840e-02 3.250116770027106148e-04


==> anc/dat_w_err/hotspots/PbPb2760/30_40/dN_over_2pidYptdpt_mc_-211.dat <==
1.000000000000000056e-01 2.267897500112481453e+02 3.886333614383977175e-01
3.000000000000000444e-01 1.146538253077236078e+02 1.895595979531799202e-01
5.000000000000000000e-01 5.495025407538719264e+01 1.088239054112704329e-01
7.000000000000000666e-01 2.819120980495259232e+01 6.559430403918743713e-02
9.000000000000000222e-01 1.517139487759253846e+01 4.298041698563744711e-02
1.100000000000000089e+00 8.428202606224415305e+00 2.688092675068422602e-02
1.300000000000000266e+00 4.796150884702989892e+00 1.793569683227362946e-02
1.500000000000000000e+00 2.784349272221132487e+00 1.099160581143748122e-02
1.700000000000000178e+00 1.643353307889102055e+00 7.102989046969347339e-03
1.899999999999999911e+00 9.855607552058451848e-01 4.950557360443298867e-03
2.100000000000000089e+00 5.999575660471618832e-01 3.061797876190554355e-03
2.300000000000000266e+00 3.694644848379623481e-01 2.052871754790302691e-03
2.500000000000000000e+00 2.301327425461111853e-01 1.328615379893227123e-03
2.700000000000000178e+00 1.451225076158959848e-01 8.774539875542829680e-04
2.900000000000000355e+00 9.242174361409227767e-02 6.208941472562143652e-04
3.100000000000000089e+00 5.932408956075298223e-02 3.880155339549038558e-04
3.300000000000000266e+00 3.830570107598114254e-02 2.808047039011073273e-04
3.500000000000000000e+00 2.499743114117947140e-02 2.240676204451567261e-04
3.700000000000000178e+00 1.638634502720041214e-02 1.416732049614416282e-04
3.900000000000000355e+00 1.084900344662834658e-02 1.026013568110761441e-04


==> anc/dat_w_err/hotspots/PbPb2760/30_40/dN_over_2pidYptdpt_mc_-2212.dat <==
1.000000000000000056e-01 1.800003901141168594e+00 2.576060205799841820e-03
3.000000000000000444e-01 1.725470614485149268e+00 1.612528719157604569e-03
5.000000000000000000e-01 1.579593129737108637e+00 1.542311028681903409e-03
7.000000000000000666e-01 1.374928185160662952e+00 1.403957541246946732e-03
9.000000000000000222e-01 1.141033032255383883e+00 1.681096241490342676e-03
1.100000000000000089e+00 9.058764611635361508e-01 1.607254377063056794e-03
1.300000000000000266e+00 6.923809375307101721e-01 1.678645868822818688e-03
1.500000000000000000e+00 5.137373246571960150e-01 1.395516769255427227e-03
1.700000000000000178e+00 3.722888471537740829e-01 1.199397607768521975e-03
1.899999999999999911e+00 2.654914465643014587e-01 9.985363931086415137e-04
2.100000000000000089e+00 1.875888470037176958e-01 8.528589767953260060e-04
2.300000000000000266e+00 1.312874507616259012e-01 6.242646699931420464e-04
2.500000000000000000e+00 9.123497215721318443e-02 4.672571567737750621e-04
2.700000000000000178e+00 6.341473036014411147e-02 3.657553249194095174e-04
2.900000000000000355e+00 4.405573467828245715e-02 2.605867171494307029e-04
3.100000000000000089e+00 3.051481827444935124e-02 2.072469716589902611e-04
3.300000000000000266e+00 2.119982909016887573e-02 1.280322655046936802e-04
3.500000000000000000e+00 1.469424700904867556e-02 9.785847768987365671e-05
3.700000000000000178e+00 1.023001814173428101e-02 8.098974894013375315e-05
3.900000000000000355e+00 7.135388107817448866e-03 4.532825821245954227e-05


==> anc/dat_w_err/hotspots/PbPb2760/30_40/dN_over_2pidYptdpt_mc_-321.dat <==
1.000000000000000056e-01 1.474644420739708650e+01 1.459021274101490045e-02
3.000000000000000444e-01 1.246747710069402082e+01 1.512537287118861234e-02
5.000000000000000000e-01 9.308029956414635819e+00 1.308621227824333794e-02
7.000000000000000666e-01 6.395723288156932362e+00 1.182192129262935217e-02
9.000000000000000222e-01 4.184706839765093278e+00 1.059851372626649177e-02
1.100000000000000089e+00 2.669743529787685254e+00 7.811832241753395405e-03
1.300000000000000266e+00 1.685093988348218330e+00 5.476241425536265695e-03
1.500000000000000000e+00 1.061861624485986422e+00 3.892310589163352173e-03
1.700000000000000178e+00 6.709032671852497298e-01 2.762116803931095963e-03
1.899999999999999911e+00 4.255643603004215514e-01 1.985037796776006978e-03
2.100000000000000089e+00 2.718761802680452200e-01 1.313335156039489382e-03
2.300000000000000266e+00 1.747932121593191723e-01 9.972521424490606978e-04
2.500000000000000000e+00 1.129007516737476902e-01 7.193955129413367100e-04
2.700000000000000178e+00 7.369779186980246477e-02 4.646985406796223729e-04
2.900000000000000355e+00 4.832356958471344111e-02 3.005196862093590976e-04
3.100000000000000089e+00 3.193136903398388626e-02 1.913289244731213685e-04
3.300000000000000266e+00 2.112701056103075820e-02 1.484362819889716153e-04
3.500000000000000000e+00 1.415065097838072959e-02 9.791316052700520429e-05
3.700000000000000178e+00 9.498727156729308563e-03 8.161215710892708182e-05
3.900000000000000355e+00 6.416185042673759956e-03 5.657950394631171135e-05


==> anc/dat_w_err/hotspots/PbPb2760/30_40/dN_over_2pidYptdpt_mc_211.dat <==
1.000000000000000056e-01 2.267015445163535787e+02 3.868832262336402428e-01
3.000000000000000444e-01 1.146337830987758934e+02 1.958488668337552419e-01
5.000000000000000000e-01 5.494606755880167981e+01 1.035632183093896930e-01
7.000000000000000666e-01 2.818505956247684452e+01 6.671755046045838022e-02
9.000000000000000222e-01 1.516616339566682470e+01 4.183893693598221553e-02
1.100000000000000089e+00 8.424217509579939644e+00 2.775143302832563941e-02
1.300000000000000266e+00 4.792833511199336982e+00 1.740154045243088102e-02
1.500000000000000000e+00 2.780759348985644586e+00 1.183313578744037663e-02
1.700000000000000178e+00 1.641567470640240556e+00 7.271273269106686560e-03
1.899999999999999911e+00 9.839581721130533642e-01 5.023018941863852289e-03
2.100000000000000089e+00 5.984217031896067462e-01 3.096045400404153370e-03
2.300000000000000266e+00 3.686870636612107899e-01 1.999668901089993005e-03
2.500000000000000000e+00 2.300431251928505838e-01 1.437547828231325060e-03
2.700000000000000178e+00 1.448853492147003652e-01 9.076790661931350606e-04
2.900000000000000355e+00 9.214743689286911121e-02 6.122108705089421331e-04
3.100000000000000089e+00 5.916307606184514206e-02 4.087669295849563969e-04
3.300000000000000266e+00 3.824459401354714239e-02 2.536326502796708228e-04
3.500000000000000000e+00 2.494641680714181770e-02 1.981327376970396642e-04
3.700000000000000178e+00 1.638025511123400099e-02 1.410781939530195996e-04
3.900000000000000355e+00 1.079312881354213376e-02 9.258660268954621640e-05


==> anc/dat_w_err/hotspots/PbPb2760/30_40/dN_over_2pidYptdpt_mc_2212.dat <==
1.000000000000000056e-01 1.833416456353534230e+00 2.645053596807554405e-03
3.000000000000000444e-01 1.755836978313606078e+00 2.672043686013704858e-03
5.000000000000000000e-01 1.605242175279190331e+00 1.631145636046763730e-03
7.000000000000000666e-01 1.399875294654449265e+00 1.732091018891599712e-03
9.000000000000000222e-01 1.162180008490278915e+00 1.794004645338942742e-03
1.100000000000000089e+00 9.225465023681268528e-01 2.101775950202310235e-03
1.300000000000000266e+00 7.045797448589559142e-01 1.627676788932773053e-03
1.500000000000000000e+00 5.228979561248128238e-01 1.772446092126275579e-03
1.700000000000000178e+00 3.793610579499047120e-01 1.373457936006669544e-03
1.899999999999999911e+00 2.707167486385729793e-01 9.894834774325084441e-04
2.100000000000000089e+00 1.911720742683109542e-01 8.400290129716024741e-04
2.300000000000000266e+00 1.335936101033809720e-01 5.337791317917342775e-04
2.500000000000000000e+00 9.293313828656896147e-02 4.769923123744146680e-04
2.700000000000000178e+00 6.470489319034543330e-02 3.388442745622671109e-04
2.900000000000000355e+00 4.490132522533015619e-02 2.464736786703088448e-04
3.100000000000000089e+00 3.112515144302380882e-02 2.081892695525265483e-04
3.300000000000000266e+00 2.158341203653676293e-02 1.235408112561418804e-04
3.500000000000000000e+00 1.502323241880903007e-02 1.077232459408201438e-04
3.700000000000000178e+00 1.046436427512542622e-02 6.533872189680855634e-05
3.900000000000000355e+00 7.279170213376986824e-03 6.312312240557640963e-05


==> anc/dat_w_err/hotspots/PbPb2760/30_40/dN_over_2pidYptdpt_mc_321.dat <==
1.000000000000000056e-01 1.473823831543875329e+01 1.678362473351262957e-02
3.000000000000000444e-01 1.246202837322173806e+01 1.358874757435047861e-02
5.000000000000000000e-01 9.306776397319854510e+00 1.340269309233418915e-02
7.000000000000000666e-01 6.396707718117276009e+00 1.167254752830216256e-02
9.000000000000000222e-01 4.185078264682065452e+00 9.757047008093652080e-03
1.100000000000000089e+00 2.670363891797049583e+00 7.330787490992637240e-03
1.300000000000000266e+00 1.687195649776227047e+00 5.509120530068020889e-03
1.500000000000000000e+00 1.062433783654162855e+00 3.892881257214204742e-03
1.700000000000000178e+00 6.702721673344800291e-01 2.869878789584247129e-03
1.899999999999999911e+00 4.251256408878710813e-01 2.006944232406218491e-03
2.100000000000000089e+00 2.712599607964564230e-01 1.302747944410769789e-03
2.300000000000000266e+00 1.744589421350833947e-01 9.050081321163747040e-04
2.500000000000000000e+00 1.129536321870976134e-01 5.966162068090066686e-04
2.700000000000000178e+00 7.348445494721247973e-02 3.719469543576394170e-04
2.900000000000000355e+00 4.831584886846530813e-02 3.204092146434922854e-04
3.100000000000000089e+00 3.185882095176169326e-02 2.137661072297830222e-04
3.300000000000000266e+00 2.119628539913663567e-02 1.636603618684533492e-04
3.500000000000000000e+00 1.415896321811210487e-02 1.129655927197727178e-04
3.700000000000000178e+00 9.494795691991495673e-03 7.843386926261550088e-05
3.900000000000000355e+00 6.445255941432616320e-03 5.787742066980910825e-05


==> anc/dat_w_err/hotspots/PbPb2760/30_40/dNdEta_mc_charged.dat <==
# Eta,dNdEta,error
-7.799999999999999822e+00 3.712487942122182005e+01 1.212729589323489954e+00
-7.400000000000000355e+00 5.213836370132195697e+01 1.703131190691382413e+00
-7.000000000000000000e+00 7.190672829581983194e+01 2.348823176896646547e+00
-6.599999999999999645e+00 9.693701321900694268e+01 3.166397608422858667e+00
-6.200000000000000178e+00 1.270875607359771209e+02 4.151196866484796466e+00
-5.799999999999999822e+00 1.616645819935689588e+02 5.280507043456909244e+00
-5.399999999999999467e+00 1.994788969274736985e+02 6.515556357353245787e+00
-5.000000000000000000e+00 2.388870784208650377e+02 7.802713542274719138e+00
-4.599999999999999645e+00 2.779191952483031400e+02 9.077540907333926157e+00
-4.200000000000000178e+00 3.143098517327617856e+02 1.026608953118062217e+01
-3.799999999999999822e+00 3.459855171489813301e+02 1.130071527495270800e+01
-3.399999999999999467e+00 3.725621248660232254e+02 1.216878203399966374e+01
-2.999999999999999556e+00 3.948669640943197123e+02 1.289728373826892138e+01
-2.599999999999999645e+00 4.129126366559477219e+02 1.348662038351751491e+01
-2.199999999999999734e+00 4.261222784923193672e+02 1.391795462967482955e+01
-1.799999999999999822e+00 4.336245551982849520e+02 1.416297541011699934e+01
-1.399999999999999467e+00 4.348216568417283838e+02 1.420198125180291271e+01
-9.999999999999995559e-01 4.303664844587370908e+02 1.405647801452014178e+01
-5.999999999999996447e-01 4.233375848517311510e+02 1.382692209100680714e+01
-1.999999999999997335e-01 4.184935798499473663e+02 1.366867045491779997e+01
2.000000000000001776e-01 4.185580841371915426e+02 1.367069955799761694e+01
6.000000000000005329e-01 4.233675785994990974e+02 1.382781894190854644e+01
1.000000000000000888e+00 4.305426571989990521e+02 1.406226171532697933e+01
1.400000000000001243e+00 4.350463853161841143e+02 1.420932896957756775e+01
1.800000000000000711e+00 4.340051062879617234e+02 1.417533058082093333e+01
2.200000000000000178e+00 4.265548240443011991e+02 1.393191236807073352e+01
2.600000000000000533e+00 4.132501125401930153e+02 1.349737902568095294e+01
3.000000000000000888e+00 3.952047311539835732e+02 1.290797888031404561e+01
3.400000000000001243e+00 3.728480269739189339e+02 1.217784049824275172e+01
3.800000000000000711e+00 3.462799017506268910e+02 1.131007019691487159e+01
4.200000000000000178e+00 3.146289308681666625e+02 1.027631013035664154e+01
4.600000000000000533e+00 2.782376170060735490e+02 9.087658183846210491e+00
5.000000000000000888e+00 2.391711923901390833e+02 7.811784666896450346e+00
5.400000000000001243e+00 1.998330877098961764e+02 6.527011154799372328e+00
5.800000000000000711e+00 1.620681198642378149e+02 5.293538141537069919e+00
6.200000000000000178e+00 1.274302483029652961e+02 4.162236193984842458e+00
6.600000000000000533e+00 9.724012504465886764e+01 3.176194811572835786e+00
7.000000000000000888e+00 7.215661843515535168e+01 2.356922592715573916e+00
7.400000000000001243e+00 5.233918631654150744e+01 1.709678107315121931e+00
7.800000000000000711e+00 3.726124955341207112e+01 1.217189190928766651e+00


==> anc/dat_w_err/hotspots/PbPb2760/30_40/dNdY_mc_-2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 2.408002858163636847e-04 7.866443501772964062e-06
-9.250000000000000000e+00 9.669167559842775650e-03 3.152262262979528096e-04
-8.750000000000000000e+00 5.217577706323685977e-02 1.704374974465655557e-03
-8.250000000000000000e+00 1.089017506252233508e-01 3.557751346629682912e-03
-7.750000000000000000e+00 1.890410861021793731e-01 6.175794805964595485e-03
-7.250000000000000000e+00 3.574340836012863676e-01 1.167616938121239512e-02
-6.750000000000000000e+00 7.115905680600210781e-01 2.324349856960190169e-02
-6.250000000000000000e+00 1.354415148267237745e+00 4.424170878989316935e-02
-5.750000000000000000e+00 2.331854948195783095e+00 7.616917991372401664e-02
-5.250000000000000000e+00 3.587894247945690562e+00 1.171940320710776751e-01
-4.750000000000000000e+00 4.973046802429441193e+00 1.624355409333297917e-01
-4.250000000000000000e+00 6.338320114326542409e+00 2.070303184734000879e-01
-3.750000000000000000e+00 7.544367988567351802e+00 2.464112877551827563e-01
-3.250000000000000000e+00 8.529520543051097192e+00 2.785910707720345436e-01
-2.750000000000000000e+00 9.316938192211505765e+00 3.043231474500035505e-01
-2.250000000000000000e+00 9.941469096105748804e+00 3.247054155689017008e-01
-1.750000000000000000e+00 1.042497249017505467e+01 3.405026582333621765e-01
-1.250000000000000000e+00 1.080977849231867616e+01 3.530687775165822218e-01
-7.500000000000000000e-01 1.106922400857449418e+01 3.615443707052498623e-01
-2.500000000000000000e-01 1.119667809932120228e+01 3.657129074722111350e-01
2.500000000000000000e-01 1.119510182207931415e+01 3.656488983192452968e-01
7.500000000000000000e-01 1.106831654162201595e+01 3.615194508463204226e-01
1.250000000000000000e+00 1.080668953197569770e+01 3.529639477697879002e-01
1.750000000000000000e+00 1.043292461593426523e+01 3.407551894747016252e-01
2.250000000000000000e+00 9.946955341193298494e+00 3.248856612470181759e-01
2.750000000000000000e+00 9.321431939978566561e+00 3.044505065782945330e-01
3.250000000000000000e+00 8.537520543051083877e+00 2.788501977690427958e-01
3.750000000000000000e+00 7.554540907466948063e+00 2.467326579472071402e-01
4.250000000000000000e+00 6.342527331189710793e+00 2.071582706886801739e-01
4.750000000000000000e+00 4.975948553054664103e+00 1.625265114095202912e-01
5.250000000000000000e+00 3.588699535548411479e+00 1.172186861059914542e-01
5.750000000000000000e+00 2.336233654876738619e+00 7.631045109008990912e-02
6.250000000000000000e+00 1.355021793497678484e+00 4.425960913274076813e-02
6.750000000000000000e+00 7.104187209717743867e-01 2.320778533886294973e-02
7.250000000000000000e+00 3.568174347981417083e-01 1.165684767194354217e-02
7.750000000000000000e+00 1.887352625937832595e-01 6.166310016974638208e-03
8.250000000000000000e+00 1.067281171847088844e-01 3.485876229869892384e-03
8.750000000000000000e+00 5.135262593783496143e-02 1.676840538204358222e-03
9.250000000000000000e+00 9.350482315112543935e-03 3.055042056321670093e-04
9.750000000000000000e+00 2.257949267595574423e-04 7.407823753597139293e-06


==> anc/dat_w_err/hotspots/PbPb2760/30_40/dNdY_mc_2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 1.872097177563419130e-04 6.279926793171809515e-06
-9.250000000000000000e+00 2.833226152197215394e-02 9.259837728388307064e-04
-8.750000000000000000e+00 4.451689889246162601e-01 1.453750871531116727e-02
-8.250000000000000000e+00 1.373162558056445937e+00 4.485070909072683132e-02
-7.750000000000000000e+00 2.096879599857093268e+00 6.849610765194046047e-02
-7.250000000000000000e+00 2.562725973561986947e+00 8.371432642978396399e-02
-6.750000000000000000e+00 3.034403001071809935e+00 9.911909096431656407e-02
-6.250000000000000000e+00 3.283831368345838442e+00 1.072604611427462190e-01
-5.750000000000000000e+00 3.167406931046799379e+00 1.034503446807730209e-01
-5.250000000000000000e+00 2.804751697034655766e+00 9.161101127374948749e-02
-4.750000000000000000e+00 2.333884958913895247e+00 7.622183048964369101e-02
-4.250000000000000000e+00 1.846620221507678794e+00 6.030480804511460791e-02
-3.750000000000000000e+00 1.401804215791355279e+00 4.579535591138483852e-02
-3.250000000000000000e+00 1.033163272597355853e+00 3.374468770985744603e-02
-2.750000000000000000e+00 7.409703465523398425e-01 2.419533561948594702e-02
-2.250000000000000000e+00 5.263022508038583958e-01 1.718693156346447551e-02
-1.750000000000000000e+00 3.780007145409077229e-01 1.234245846228065012e-02
-1.250000000000000000e+00 2.762386566630936624e-01 9.014934141895473291e-03
-7.500000000000000000e-01 2.183779921400501312e-01 7.142375165112640860e-03
-2.500000000000000000e-01 1.848167202572344736e-01 6.042015676123392923e-03
2.500000000000000000e-01 1.895262593783493821e-01 6.197501628041370003e-03
7.500000000000000000e-01 2.213026080743123181e-01 7.240922849145077500e-03
1.250000000000000000e+00 2.864665952125758364e-01 9.359482739465305526e-03
1.750000000000000000e+00 3.780921757770629443e-01 1.236266697177367327e-02
2.250000000000000000e+00 5.374962486602363754e-01 1.755699986985786998e-02
2.750000000000000000e+00 7.465373347624144618e-01 2.438792411898481338e-02
3.250000000000000000e+00 1.028700250089317869e+00 3.359502745922978567e-02
3.750000000000000000e+00 1.398633797784923471e+00 4.568350639389350681e-02
4.250000000000000000e+00 1.853379778492317831e+00 6.052258233324784437e-02
4.750000000000000000e+00 2.348597356198643737e+00 7.669204102125644351e-02
5.250000000000000000e+00 2.823708467309758330e+00 9.221668761457797736e-02
5.750000000000000000e+00 3.188019292604502564e+00 1.041157612104545716e-01
6.250000000000000000e+00 3.304275812790275157e+00 1.079192053530414891e-01
6.750000000000000000e+00 3.064333690603783911e+00 1.000758512132636224e-01
7.250000000000000000e+00 2.591036798856733991e+00 8.463018460806073784e-02
7.750000000000000000e+00 2.116660235798500711e+00 6.914349395132238230e-02
8.250000000000000000e+00 1.394460878885316557e+00 4.554609767787243246e-02
8.750000000000000000e+00 4.621700607359772728e-01 1.509555273111150633e-02
9.250000000000000000e+00 3.029296177206141499e-02 9.899880041925833690e-04
9.750000000000000000e+00 1.907824222936764177e-04 6.274662395592144955e-06


==> anc/dat_w_err/hotspots/PbPb2760/30_40/integrated_v2_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
9.363776359173126007e-02
8.199144856428505768e-02


==> anc/dat_w_err/hotspots/PbPb2760/30_40/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
1.112844425797244463e-01
9.752307704967665136e-02


==> anc/dat_w_err/hotspots/PbPb2760/30_40/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-2.4_2.4.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
1.094167831034647542e-01
9.601729405317188659e-02


==> anc/dat_w_err/hotspots/PbPb2760/30_40/integrated_v3_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v3_2par_cumulant  
#  v3_4par_cumulant
3.244883275716042154e-02
2.103044579004403544e-02


==> anc/dat_w_err/hotspots/PbPb2760/30_40/r2_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 9.995731637025638827e-01 4.017475233436282409e-04
7.894737124443054199e-01 9.985201051797012450e-01 3.856013495557572340e-04
1.315789461135864258e+00 9.971481417675320813e-01 9.379086903204413191e-04
1.842105269432067871e+00 9.971620856858300908e-01 1.110866630546197137e-03
2.368421077728271484e+00 9.949578385141434334e-01 1.762714157308238562e-03
2.894736766815185547e+00 9.948957079634686007e-01 2.081398585248660227e-03
3.421052694320678711e+00 9.952960620021359395e-01 2.123893902568786598e-03
3.947368383407592773e+00 9.955476639245862680e-01 2.452251421228352889e-03
4.473684310913085938e+00 9.953653827243738039e-01 2.619031587906467829e-03
5.000000000000000000e+00 9.942121577258301590e-01 2.413838492502508142e-03


==> anc/dat_w_err/hotspots/PbPb2760/30_40/r2_eta_charged_3_4.dat <==
2.631579041481018066e-01 9.995377339583599863e-01
7.894737124443054199e-01 9.984284162254720707e-01
1.315789461135864258e+00 9.971564997645199213e-01
1.842105269432067871e+00 9.970435559346119136e-01
2.368421077728271484e+00 9.946173330989492856e-01
2.894736766815185547e+00 9.946039362854204313e-01
3.421052694320678711e+00 9.950039035452492575e-01
3.947368383407592773e+00 9.952571042318150152e-01
4.473684310913085938e+00 9.948987355863202486e-01
5.000000000000000000e+00 9.938031296536636860e-01


==> anc/dat_w_err/hotspots/PbPb2760/30_40/r2_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.994219574745872858e-01 3.850280451539589009e-04
7.894737124443054199e-01 9.980911768111194737e-01 4.061667019019893983e-04
1.315789461135864258e+00 9.964146149992055834e-01 1.020144453196133571e-03
1.842105269432067871e+00 9.961290079717122214e-01 1.189362753665716872e-03
2.368421077728271484e+00 9.937303338487849524e-01 1.867814737330529291e-03
2.894736766815185547e+00 9.936306172059682362e-01 2.155822694321127449e-03
3.421052694320678711e+00 9.940034943052840077e-01 2.171634922226602787e-03
3.947368383407592773e+00 9.940908940574060271e-01 2.521767647329897430e-03
4.473684310913085938e+00 9.931752224740524326e-01 2.704872140419609192e-03
5.000000000000000000e+00 9.916412225552748705e-01 2.522751670120484003e-03


==> anc/dat_w_err/hotspots/PbPb2760/30_40/v1_eta_30_40.dat <==
# eta, v1odd, err, v1even,err
-5.000000000000000000e+00 1.940804863252405723e-03 1.314102366799120417e-04 1.488559925527504222e-04 1.314102366799120417e-04
-4.500000000000000000e+00 1.759283274272336120e-03 1.328847384266832680e-04 1.496289388764655707e-04 1.328847384266832680e-04
-4.000000000000000000e+00 1.768373710906525221e-03 1.386458192912849729e-04 1.590604944529524709e-04 1.386458192912849729e-04
-3.500000000000000000e+00 1.675384439486256663e-03 1.291726276827665106e-04 1.711378531133288120e-04 1.291726276827665106e-04
-3.000000000000000000e+00 1.422893857442472003e-03 1.325572021153503333e-04 1.851891104547465777e-04 1.325572021153503333e-04
-2.500000000000000000e+00 1.300214044130167676e-03 1.455614190192171351e-04 1.916465684935250019e-04 1.455614190192171351e-04
-2.000000000000000000e+00 1.205386059266285803e-03 1.640678305405831390e-04 1.950014006633314905e-04 1.640678305405831390e-04
-1.500000000000000000e+00 8.804343760052831501e-04 1.784251707375100813e-04 2.005037282162857627e-04 1.784251707375100813e-04
-1.000000000000000000e+00 5.034049709016822326e-04 1.768585583703163801e-04 1.886854590006470204e-04 1.768585583703163801e-04
-5.000000000000000000e-01 2.502248381217220437e-04 1.715653570151717811e-04 1.844763078763765607e-04 1.715653570151717811e-04
0.000000000000000000e+00 -8.276177257784416330e-05 1.779728220073485917e-04 1.820787593315246198e-04 1.779728220073485917e-04
5.000000000000000000e-01 -5.121667935709749804e-04 1.951697477393620470e-04 1.899812700187364107e-04 1.951697477393620470e-04
1.000000000000000000e+00 -8.871794932345523606e-04 1.718046945810004463e-04 1.965114732272796446e-04 1.718046945810004463e-04
1.500000000000000000e+00 -1.260114353884516855e-03 1.559852787799222206e-04 2.082743307748385550e-04 1.559852787799222206e-04
2.000000000000000000e+00 -1.608229894405698891e-03 1.633718302656835344e-04 2.067845479041667024e-04 1.633718302656835344e-04
2.500000000000000000e+00 -1.678101220291818626e-03 1.836761812964194946e-04 2.082542677618626518e-04 1.836761812964194946e-04
3.000000000000000000e+00 -1.777622699556371134e-03 1.872751619909866631e-04 2.050580560730035952e-04 1.872751619909866631e-04
3.500000000000000000e+00 -2.022522638921401151e-03 1.855691853123687875e-04 1.971922059215385067e-04 1.855691853123687875e-04
4.000000000000000000e+00 -2.130075301335353308e-03 1.738012838043422623e-04 1.926143227256087382e-04 1.738012838043422623e-04
4.500000000000000000e+00 -2.144335838150014488e-03 1.677989866047767528e-04 1.888980755106990997e-04 1.677989866047767528e-04
5.000000000000000000e+00 -2.308926933887965431e-03 1.772299884975357719e-04 1.897672263991882161e-04 1.772299884975357719e-04


==> anc/dat_w_err/hotspots/PbPb2760/30_40/v2_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 6.627330183982849121e-02 1.772044342942535877e-03 5.931980535387992859e-02 3.524794708937406540e-03
-4.473684310913085938e+00 7.248786836862564087e-02 1.922145136632025242e-03 6.468214094638824463e-02 3.926968667656183243e-03
-3.947368383407592773e+00 7.709994912147521973e-02 2.061803592368960381e-03 6.866370886564254761e-02 4.168226383626461029e-03
-3.421052694320678711e+00 8.040688931941986084e-02 2.185319317504763603e-03 7.133595645427703857e-02 4.396239761263132095e-03
-2.894736766815185547e+00 8.275088667869567871e-02 2.281694673001766205e-03 7.328269630670547485e-02 4.502247553318738937e-03
-2.368421077728271484e+00 8.474797010421752930e-02 2.330421470105648041e-03 7.509879767894744873e-02 4.564432892948389053e-03
-1.842105269432067871e+00 8.684045076370239258e-02 2.360999584197998047e-03 7.678804546594619751e-02 4.805732984095811844e-03
-1.315789461135864258e+00 8.919470012187957764e-02 2.447379985824227333e-03 7.872664928436279297e-02 4.908486735075712204e-03
-7.894737124443054199e-01 9.187345206737518311e-02 2.514090156182646751e-03 8.096326887607574463e-02 5.130350589752197266e-03
-2.631579041481018066e-01 9.374369680881500244e-02 2.555303042754530907e-03 8.263455331325531006e-02 5.205680150538682938e-03
2.631579041481018066e-01 9.370613843202590942e-02 2.553632250055670738e-03 8.239388465881347656e-02 5.224556196480989456e-03
7.894737124443054199e-01 9.181375801563262939e-02 2.502191578969359398e-03 8.093066513538360596e-02 5.078786052763462067e-03
1.315789461135864258e+00 8.908869326114654541e-02 2.399215940386056900e-03 7.854686677455902100e-02 4.945653490722179413e-03
1.842105269432067871e+00 8.658486604690551758e-02 2.289607189595699310e-03 7.647047936916351318e-02 4.855460487306118011e-03
2.368421077728271484e+00 8.463271707296371460e-02 2.231600927188992500e-03 7.468698918819427490e-02 4.759657662361860275e-03
2.894736766815185547e+00 8.259566128253936768e-02 2.171296859160065651e-03 7.300434261560440063e-02 4.588019102811813354e-03
3.421052694320678711e+00 8.016932010650634766e-02 2.093725604936480522e-03 7.091064006090164185e-02 4.415020812302827835e-03
3.947368383407592773e+00 7.678894698619842529e-02 2.023218665271997452e-03 6.803591549396514893e-02 4.245103802531957626e-03
4.473684310913085938e+00 7.219419628381729126e-02 1.842888887040317059e-03 6.416367739439010620e-02 3.985342569649219513e-03
5.000000000000000000e+00 6.601522862911224365e-02 1.662489259615540504e-03 5.879586935043334961e-02 3.618092276155948639e-03


==> anc/dat_w_err/hotspots/PbPb2760/30_40/v2_eta_charged_cumulant_etaref_-2.4_2.4.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 8.991043269634246826e-02 2.394361421465873718e-03 8.026719838380813599e-02 4.913986194878816605e-03
-4.473684310913085938e+00 9.620352089405059814e-02 2.552275778725743294e-03 8.572591841220855713e-02 5.314039066433906555e-03
-3.947368383407592773e+00 1.005194783210754395e-01 2.695203758776187897e-03 8.943979442119598389e-02 5.544389598071575165e-03
-3.421052694320678711e+00 1.034232601523399353e-01 2.810157602652907372e-03 9.170975536108016968e-02 5.770711228251457214e-03
-2.894736766815185547e+00 1.052320376038551331e-01 2.888243878260254860e-03 9.319858998060226440e-02 5.875254981219768524e-03
-2.368421077728271484e+00 1.065973415970802307e-01 2.943844767287373543e-03 9.450250864028930664e-02 5.882579367607831955e-03
-1.842105269432067871e+00 1.078264266252517700e-01 2.947457600384950638e-03 9.540449082851409912e-02 6.084667053073644638e-03
-1.315789461135864258e+00 1.090008616447448730e-01 3.005695994943380356e-03 9.624783694744110107e-02 6.149373482912778854e-03
-7.894737124443054199e-01 1.103345602750778198e-01 3.033093409612774849e-03 9.733198583126068115e-02 6.285635754466056824e-03
-2.631579041481018066e-01 1.111995726823806763e-01 3.048256505280733109e-03 9.811343252658843994e-02 6.299477070569992065e-03
2.631579041481018066e-01 1.111585944890975952e-01 3.040217328816652298e-03 9.787075966596603394e-02 6.346374284476041794e-03
7.894737124443054199e-01 1.102420687675476074e-01 3.006523707881569862e-03 9.724523127079010010e-02 6.263318005949258804e-03
1.315789461135864258e+00 1.088544726371765137e-01 2.938384888693690300e-03 9.602640569210052490e-02 6.173143628984689713e-03
1.842105269432067871e+00 1.075191274285316467e-01 2.862042980268597603e-03 9.497505426406860352e-02 6.163750775158405304e-03
2.368421077728271484e+00 1.064208522439002991e-01 2.812741789966821671e-03 9.391139447689056396e-02 6.129738409072160721e-03
2.894736766815185547e+00 1.049937233328819275e-01 2.760009840130805969e-03 9.275999665260314941e-02 5.953534971922636032e-03
3.421052694320678711e+00 1.030550152063369751e-01 2.707976847887039185e-03 9.106470644474029541e-02 5.806530825793743134e-03
3.947368383407592773e+00 1.000937670469284058e-01 2.628640504553914070e-03 8.862967789173126221e-02 5.668912548571825027e-03
4.473684310913085938e+00 9.575452655553817749e-02 2.449078252539038658e-03 8.498358726501464844e-02 5.420327652245759964e-03
5.000000000000000000e+00 8.954028040170669556e-02 2.271545352414250374e-03 7.964073121547698975e-02 4.963458515703678131e-03


==> anc/dat_w_err/hotspots/PbPb2760/30_40/v2_eta_charged_ep.dat <==
-5.000000000000000000e+00 8.580855483697347186e-02 1.113795894472181108e-03
-4.473684310913085938e+00 9.178999040375432350e-02 1.167061616988284952e-03
-3.947368383407592773e+00 9.581121682250694216e-02 1.246937292299812655e-03
-3.421052694320678711e+00 9.846747281668655205e-02 1.289859296626071549e-03
-2.894736766815185547e+00 1.002046869943591378e-01 1.314368667218670725e-03
-2.368421077728271484e+00 1.015280501034188099e-01 1.361962683762201788e-03
-1.842105269432067871e+00 1.026769335166486108e-01 1.327402239440211027e-03
-1.315789461135864258e+00 1.037926475572653329e-01 1.368077382036939505e-03
-7.894737124443054199e-01 1.050851810005332398e-01 1.360252063897928777e-03
-2.631579041481018066e-01 1.059783678597231715e-01 1.363331072252388929e-03
2.631579041481018066e-01 1.058847296767836815e-01 1.374199461391798242e-03
7.894737124443054199e-01 1.049713177643444295e-01 1.354789305555734050e-03
1.315789461135864258e+00 1.036009729300108873e-01 1.328018437552700489e-03
1.842105269432067871e+00 1.023238958868131210e-01 1.280307480568798357e-03
2.368421077728271484e+00 1.011901377350032522e-01 1.283390154137853661e-03
2.894736766815185547e+00 9.981748755071816193e-02 1.282922704902884686e-03
3.421052694320678711e+00 9.797510127797864898e-02 1.273173099480244411e-03
3.947368383407592773e+00 9.525268164256575631e-02 1.238502170284443713e-03
4.473684310913085938e+00 9.120425709197985120e-02 1.129200620218221741e-03
5.000000000000000000e+00 8.527274684136335048e-02 1.088380357813900808e-03


==> anc/dat_w_err/hotspots/PbPb2760/30_40/v2_pt_charged_cumulant.dat <==
# pt vn{2} err vn{4} err
2.000000029802322388e-01 1.413892488926649094e-02 4.028811526950448751e-04 1.260382868349552155e-02 7.583801052533090115e-04
4.000000059604644775e-01 4.662935808300971985e-02 1.291988533921539783e-03 4.134484380483627319e-02 2.664260100573301315e-03
6.000000238418579102e-01 7.968720048666000366e-02 2.194220200181007385e-03 7.072736322879791260e-02 4.714128095656633377e-03
8.000000119209289551e-01 1.092975884675979614e-01 3.001294797286391258e-03 9.683687239885330200e-02 6.595980841666460037e-03
1.000000000000000000e+00 1.343417465686798096e-01 3.726792987436056137e-03 1.188787668943405151e-01 7.976006716489791870e-03
1.200000047683715820e+00 1.553347110748291016e-01 4.275732208043336868e-03 1.372748315334320068e-01 9.073619730770587921e-03
1.399999976158142090e+00 1.727249324321746826e-01 4.782008472830057144e-03 1.523740589618682861e-01 9.932248853147029877e-03
1.600000023841857910e+00 1.874367147684097290e-01 5.125429015606641769e-03 1.650114059448242188e-01 1.070785615593194962e-02
1.799999952316284180e+00 1.997101753950119019e-01 5.511365365236997604e-03 1.757359355688095093e-01 1.105775963515043259e-02
2.000000000000000000e+00 2.098963707685470581e-01 5.738159175962209702e-03 1.847883164882659912e-01 1.132427155971527100e-02
2.200000047683715820e+00 2.185676991939544678e-01 5.890521220862865448e-03 1.923746019601821899e-01 1.161704212427139282e-02
2.400000095367431641e+00 2.252587527036666870e-01 5.997765809297561646e-03 1.979839801788330078e-01 1.189689803868532181e-02
2.599999904632568359e+00 2.318234741687774658e-01 6.277356296777725220e-03 2.039525955915451050e-01 1.189103815704584122e-02
2.799999952316284180e+00 2.359592020511627197e-01 6.252183113247156143e-03 2.079231739044189453e-01 1.182397361844778061e-02
3.000000000000000000e+00 2.403131276369094849e-01 6.325498223304748535e-03 2.119119912385940552e-01 1.216893084347248077e-02
3.200000047683715820e+00 2.422752082347869873e-01 5.840817466378211975e-03 2.144612371921539307e-01 1.189835462719202042e-02
3.400000095367431641e+00 2.446700632572174072e-01 5.737703759223222733e-03 2.176369726657867432e-01 1.189957745373249054e-02
3.599999904632568359e+00 2.465537041425704956e-01 5.490632262080907822e-03 2.207434922456741333e-01 1.169975008815526962e-02
3.799999952316284180e+00 2.474247962236404419e-01 6.146517582237720490e-03 2.226744145154953003e-01 1.067381724715232849e-02


==> anc/dat_w_err/hotspots/PbPb2760/30_40/v2_pt_charged_ep.dat <==
 (2.000000029802322388e-01+0.000000000000000000e+00j)  (1.360508363383714642e-02+3.192455399711953580e-05j)  (4.887359296010081655e-04+0.000000000000000000e+00j)
 (4.000000059604644775e-01+0.000000000000000000e+00j)  (4.457330996068474549e-02+7.655881360102552121e-05j)  (1.360246548681651397e-03+0.000000000000000000e+00j)
 (6.000000238418579102e-01+0.000000000000000000e+00j)  (7.612957455920137118e-02+1.434262794205503017e-04j)  (2.229567282478647685e-03+0.000000000000000000e+00j)
 (8.000000119209289551e-01+0.000000000000000000e+00j)  (1.043543313180074900e-01+1.303343067811971688e-04j)  (2.926700146597926468e-03+0.000000000000000000e+00j)
 (1.000000000000000000e+00+0.000000000000000000e+00j)  (1.282554711291956639e-01+1.572278209660092759e-04j)  (3.637517853725620847e-03+0.000000000000000000e+00j)
 (1.200000047683715820e+00+0.000000000000000000e+00j)  (1.481936385737870621e-01+2.391079427507434511e-04j)  (4.150389889138354077e-03+0.000000000000000000e+00j)
 (1.399999976158142090e+00+0.000000000000000000e+00j)  (1.646171785319708036e-01+2.768893573613358879e-04j)  (4.653635228587862764e-03+0.000000000000000000e+00j)
 (1.600000023841857910e+00+0.000000000000000000e+00j)  (1.784848232857996209e-01+2.981184513151242639e-04j)  (4.928316073030125644e-03+0.000000000000000000e+00j)
 (1.799999952316284180e+00+0.000000000000000000e+00j)  (1.900537628223053499e-01+4.783447740555245108e-06j)  (5.480822847640430713e-03+0.000000000000000000e+00j)
 (2.000000000000000000e+00+0.000000000000000000e+00j)  (1.997755148874803544e-01+1.508951269530952374e-04j)  (5.673512394780468211e-03+0.000000000000000000e+00j)
 (2.200000047683715820e+00+0.000000000000000000e+00j)  (2.079482175490032503e-01+7.651174451842388110e-05j)  (5.856356859605249890e-03+0.000000000000000000e+00j)
 (2.400000095367431641e+00+0.000000000000000000e+00j)  (2.141101811753731710e-01+1.390599757624371563e-04j)  (5.861774958554889260e-03+0.000000000000000000e+00j)
 (2.599999904632568359e+00+0.000000000000000000e+00j)  (2.206449120131133146e-01-1.565634478857612870e-05j)  (6.652304146393723909e-03+0.000000000000000000e+00j)
 (2.799999952316284180e+00+0.000000000000000000e+00j)  (2.249581092806904881e-01-1.008567340276207339e-04j)  (6.816374148499551242e-03+0.000000000000000000e+00j)
 (3.000000000000000000e+00+0.000000000000000000e+00j)  (2.293212627307237017e-01+1.422056851667771130e-04j)  (7.603630710288679546e-03+0.000000000000000000e+00j)
 (3.200000047683715820e+00+0.000000000000000000e+00j)  (2.318151973876268479e-01-4.859817577141782471e-05j)  (6.789898322611113111e-03+0.000000000000000000e+00j)
 (3.400000095367431641e+00+0.000000000000000000e+00j)  (2.348893052578547302e-01-1.003893074421559388e-05j)  (7.383632918650889949e-03+0.000000000000000000e+00j)
 (3.599999904632568359e+00+0.000000000000000000e+00j)  (2.375286328747094611e-01-1.184337322717131597e-03j)  (7.354160358239901496e-03+0.000000000000000000e+00j)
 (3.799999952316284180e+00+0.000000000000000000e+00j)  (2.396838324222108074e-01+2.971309104311887681e-04j)  (1.000283946592297850e-02+0.000000000000000000e+00j)


==> anc/dat_w_err/hotspots/PbPb2760/30_40/v3_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 1.923598349094390869e-02 4.606252186931669712e-04 1.255930960178375244e-02 4.270045552402734756e-03
-4.473684310913085938e+00 2.240459620952606201e-02 5.918807000853121281e-04 1.458208262920379639e-02 4.933738149702548981e-03
-3.947368383407592773e+00 2.475905790925025940e-02 6.488821818493306637e-04 1.619060523808002472e-02 5.319454707205295563e-03
-3.421052694320678711e+00 2.633344568312168121e-02 7.069924031384289265e-04 1.712439395487308502e-02 5.704271607100963593e-03
-2.894736766815185547e+00 2.752193808555603027e-02 7.814182317815721035e-04 1.828531362116336823e-02 5.865135230123996735e-03
-2.368421077728271484e+00 2.849819697439670563e-02 7.672188221476972103e-04 1.883491314947605133e-02 6.147562991827726364e-03
-1.842105269432067871e+00 2.947225049138069153e-02 8.022154797799885273e-04 1.913606747984886169e-02 6.290026474744081497e-03
-1.315789461135864258e+00 3.053369745612144470e-02 8.483590791001915932e-04 1.970819756388664246e-02 6.282231304794549942e-03
-7.894737124443054199e-01 3.170147165656089783e-02 8.836660999804735184e-04 2.027804777026176453e-02 6.586092058569192886e-03
-2.631579041481018066e-01 3.258876502513885498e-02 9.625563398003578186e-04 2.071061357855796814e-02 6.707288324832916260e-03
2.631579041481018066e-01 3.252600133419036865e-02 9.562899940647184849e-04 2.058256790041923523e-02 6.708105560392141342e-03
7.894737124443054199e-01 3.176345676183700562e-02 9.465839830227196217e-04 1.985731907188892365e-02 6.334937643259763718e-03
1.315789461135864258e+00 3.064267896115779877e-02 9.293054463341832161e-04 1.955343969166278839e-02 6.122950464487075806e-03
1.842105269432067871e+00 2.954789437353610992e-02 9.076271671801805496e-04 1.863446459174156189e-02 5.804019514471292496e-03
2.368421077728271484e+00 2.860084176063537598e-02 8.655982092022895813e-04 1.780399307608604431e-02 5.711061879992485046e-03
2.894736766815185547e+00 2.773467265069484711e-02 8.353036246262490749e-04 1.681520044803619385e-02 5.451391916722059250e-03
3.421052694320678711e+00 2.661330997943878174e-02 8.221472380682826042e-04 1.673574186861515045e-02 5.345319863408803940e-03
3.947368383407592773e+00 2.506428398191928864e-02 7.492466247640550137e-04 1.597890630364418030e-02 4.841115791350603104e-03
4.473684310913085938e+00 2.266306802630424500e-02 6.682146340608596802e-04 1.378518342971801758e-02 4.673864226788282394e-03
5.000000000000000000e+00 1.942786760628223419e-02 5.719190812669694424e-04 1.191627793014049530e-02 4.062090534716844559e-03


==> anc/dat_w_err/hotspots/PbPb2760/30_40/v3_eta_charged_ep.dat <==
-5.000000000000000000e+00 2.469530203596767559e-02 3.282614974916467213e-04
-4.473684310913085938e+00 2.803131695669361378e-02 3.974868443696047892e-04
-3.947368383407592773e+00 3.043029233284558210e-02 4.232203233817437770e-04
-3.421052694320678711e+00 3.180815049788639215e-02 4.534008306094481537e-04
-2.894736766815185547e+00 3.287426681801704914e-02 5.463509707419228522e-04
-2.368421077728271484e+00 3.366917896473118482e-02 5.157354352167456933e-04
-1.842105269432067871e+00 3.445201846656451017e-02 5.070503750746689067e-04
-1.315789461135864258e+00 3.511709028406834882e-02 5.341361505965349678e-04
-7.894737124443054199e-01 3.585236796801404696e-02 5.593003908743708359e-04
-2.631579041481018066e-01 3.641392479310583130e-02 6.237857724488507245e-04
2.631579041481018066e-01 3.627835219125256916e-02 5.823326374475131439e-04
7.894737124443054199e-01 3.579706057533096203e-02 5.930359608279688402e-04
1.315789461135864258e+00 3.517871360901812794e-02 5.874401302711745442e-04
1.842105269432067871e+00 3.442117416988731138e-02 6.018194299174514303e-04
2.368421077728271484e+00 3.374625781298438987e-02 5.720814560778598318e-04
2.894736766815185547e+00 3.294216647163548950e-02 5.463293902091693587e-04
3.421052694320678711e+00 3.209369883857028649e-02 5.576127520670800261e-04
3.947368383407592773e+00 3.064572480022819193e-02 5.220462313612134675e-04
4.473684310913085938e+00 2.825567133760954058e-02 4.549051235055614323e-04
5.000000000000000000e+00 2.479242676745915114e-02 3.993410863450616317e-04


==> anc/dat_w_err/hotspots/PbPb2760/40_45/dN_over_2pidYptdpt_mc_-211.dat <==
1.000000000000000056e-01 1.579383090848054110e+02 4.987326852691607026e-01
3.000000000000000444e-01 7.960867789419798157e+01 2.280393201401339498e-01
5.000000000000000000e-01 3.774952969341117637e+01 9.334543758348969045e-02
7.000000000000000666e-01 1.915854682994090652e+01 4.031902161810076851e-02
9.000000000000000222e-01 1.022325375258535018e+01 2.164286569310071295e-02
1.100000000000000089e+00 5.644747951769102379e+00 1.352641187820107470e-02
1.300000000000000266e+00 3.200755977236513949e+00 9.139230064806673839e-03
1.500000000000000000e+00 1.856349599802210593e+00 6.898101041582642944e-03
1.700000000000000178e+00 1.097590438349549391e+00 4.694275550186785377e-03
1.899999999999999911e+00 6.601660571571021929e-01 3.818992200713713665e-03
2.100000000000000089e+00 4.033567299804357020e-01 2.557378778493442362e-03
2.300000000000000266e+00 2.494890764453781828e-01 1.889879565542563209e-03
2.500000000000000000e+00 1.570820497864929277e-01 1.420036332632215563e-03
2.700000000000000178e+00 9.969156748343087349e-02 1.008299256310033138e-03
2.900000000000000355e+00 6.386025703237882545e-02 7.022917071528403691e-04
3.100000000000000089e+00 4.129214181420491625e-02 5.476089344192214617e-04
3.300000000000000266e+00 2.709532092697682776e-02 3.381124139007399667e-04
3.500000000000000000e+00 1.777955481522335707e-02 2.412987115245763517e-04
3.700000000000000178e+00 1.174729372412613472e-02 1.858438684216705012e-04
3.900000000000000355e+00 7.824496393491277985e-03 1.307260911755853464e-04


==> anc/dat_w_err/hotspots/PbPb2760/40_45/dN_over_2pidYptdpt_mc_-2212.dat <==
1.000000000000000056e-01 1.326231295410867261e+00 8.952676022609131271e-03
3.000000000000000444e-01 1.259442313348366982e+00 6.482100455337596809e-03
5.000000000000000000e-01 1.132627578633034870e+00 4.721301170443983376e-03
7.000000000000000666e-01 9.663561359428876063e-01 3.740439328877687587e-03
9.000000000000000222e-01 7.891568868620154609e-01 1.969706523080496340e-03
1.100000000000000089e+00 6.167925617477291178e-01 1.203576839210036354e-03
1.300000000000000266e+00 4.653184592667111152e-01 9.811036994047807151e-04
1.500000000000000000e+00 3.423818336398463114e-01 5.234523926428602709e-04
1.700000000000000178e+00 2.465574487838086415e-01 5.341310079746287420e-04
1.899999999999999911e+00 1.756245223802889999e-01 4.875067090937989958e-04
2.100000000000000089e+00 1.237771272129753186e-01 3.825967966396837117e-04
2.300000000000000266e+00 8.666280555993813306e-02 2.979530370414570852e-04
2.500000000000000000e+00 6.042137723419034601e-02 3.338102126347278361e-04
2.700000000000000178e+00 4.232226358405365152e-02 2.760947310604379922e-04
2.900000000000000355e+00 2.949402124549162577e-02 2.466206949086865497e-04
3.100000000000000089e+00 2.062500114067393128e-02 1.842468376301523300e-04
3.300000000000000266e+00 1.444088668233450314e-02 1.346541789266681886e-04
3.500000000000000000e+00 1.016578769892396809e-02 1.012267989486504793e-04
3.700000000000000178e+00 7.155882523168867297e-03 9.592166359348530214e-05
3.900000000000000355e+00 5.029740858469821697e-03 5.899574263543224827e-05


==> anc/dat_w_err/hotspots/PbPb2760/40_45/dN_over_2pidYptdpt_mc_-321.dat <==
1.000000000000000056e-01 1.061883491652599965e+01 5.610072048221727975e-02
3.000000000000000444e-01 8.844636648854789840e+00 3.628357341329969954e-02
5.000000000000000000e-01 6.473318697989677517e+00 2.169941061179179315e-02
7.000000000000000666e-01 4.376935736539119048e+00 9.727538186957079142e-03
9.000000000000000222e-01 2.827719057596764785e+00 5.409735479037380661e-03
1.100000000000000089e+00 1.790135542715518557e+00 3.183987457126973529e-03
1.300000000000000266e+00 1.123623147481315643e+00 2.446333500762139408e-03
1.500000000000000000e+00 7.066439541932426627e-01 2.182740785557853863e-03
1.700000000000000178e+00 4.461891883925317437e-01 1.638813541571831033e-03
1.899999999999999911e+00 2.830713725199081043e-01 1.282926955349868213e-03
2.100000000000000089e+00 1.810348768710774714e-01 1.040116097405620679e-03
2.300000000000000266e+00 1.168636775140324546e-01 7.787224935097498057e-04
2.500000000000000000e+00 7.619882316980199077e-02 5.717666905842769655e-04
2.700000000000000178e+00 5.001295664589897744e-02 4.355239950393553251e-04
2.900000000000000355e+00 3.308902277799376235e-02 3.390816992193935683e-04
3.100000000000000089e+00 2.200208059104762082e-02 2.366895384902731206e-04
3.300000000000000266e+00 1.474339689240381814e-02 1.812302575697719595e-04
3.500000000000000000e+00 9.945920808774488808e-03 1.321013330794658922e-04
3.700000000000000178e+00 6.751712530613018792e-03 1.034895036901679552e-04
3.900000000000000355e+00 4.560803492830066246e-03 6.840555961084994854e-05


==> anc/dat_w_err/hotspots/PbPb2760/40_45/dN_over_2pidYptdpt_mc_211.dat <==
1.000000000000000056e-01 1.579599490230354490e+02 4.845124821368163581e-01
3.000000000000000444e-01 7.960785835082317874e+01 2.273528053820567107e-01
5.000000000000000000e-01 3.776117652664812141e+01 9.477125173810094227e-02
7.000000000000000666e-01 1.915208528593796444e+01 3.704395692637219711e-02
9.000000000000000222e-01 1.021585916419991946e+01 2.129077328803780783e-02
1.100000000000000089e+00 5.642448787741086491e+00 1.429014757388828195e-02
1.300000000000000266e+00 3.199899647290431748e+00 9.338613237215570920e-03
1.500000000000000000e+00 1.855116101455929423e+00 7.319195169724464212e-03
1.700000000000000178e+00 1.095508807125702422e+00 5.202718652371679520e-03
1.899999999999999911e+00 6.591910417304075454e-01 3.571089752994367761e-03
2.100000000000000089e+00 4.027615627499964712e-01 2.758536127427552685e-03
2.300000000000000266e+00 2.496669073542092665e-01 1.825381996934494211e-03
2.500000000000000000e+00 1.567274594186580661e-01 1.501241839247701229e-03
2.700000000000000178e+00 9.934581271856970930e-02 9.887573881836133390e-04
2.900000000000000355e+00 6.385651961559626888e-02 6.705631835702594674e-04
3.100000000000000089e+00 4.129655818446065219e-02 5.172850179002506498e-04
3.300000000000000266e+00 2.691658060857016199e-02 3.847734056678369253e-04
3.500000000000000000e+00 1.768266017757038136e-02 2.710737566804785137e-04
3.700000000000000178e+00 1.169587633235906303e-02 1.891794795558855203e-04
3.900000000000000355e+00 7.760065043034537757e-03 1.408250066031956592e-04


==> anc/dat_w_err/hotspots/PbPb2760/40_45/dN_over_2pidYptdpt_mc_2212.dat <==
1.000000000000000056e-01 1.347454806728909826e+00 8.155196599788881728e-03
3.000000000000000444e-01 1.278867963272223296e+00 7.103233019186875642e-03
5.000000000000000000e-01 1.151007407544937466e+00 4.757569153160658322e-03
7.000000000000000666e-01 9.843998081009480705e-01 3.608114512930062079e-03
9.000000000000000222e-01 8.026051943293686097e-01 1.885224104871961607e-03
1.100000000000000089e+00 6.272942469060298620e-01 1.122615980982475791e-03
1.300000000000000266e+00 4.736101378017661401e-01 9.501926347011439497e-04
1.500000000000000000e+00 3.477778897629787425e-01 5.573720987163723051e-04
1.700000000000000178e+00 2.512495499207555438e-01 5.572769827364147015e-04
1.899999999999999911e+00 1.785444646535209179e-01 4.537777563887718094e-04
2.100000000000000089e+00 1.258551871458187532e-01 4.298622777530114393e-04
2.300000000000000266e+00 8.844322282499214594e-02 3.968840948645297687e-04
2.500000000000000000e+00 6.163357886168237265e-02 3.418768542906309299e-04
2.700000000000000178e+00 4.303997145831778282e-02 2.305641502863937594e-04
2.900000000000000355e+00 3.003781538734990805e-02 2.213382365456682398e-04
3.100000000000000089e+00 2.101244562290308440e-02 1.734130672023322421e-04
3.300000000000000266e+00 1.472377694449360577e-02 1.537444718445671180e-04
3.500000000000000000e+00 1.034425637550935410e-02 9.915489838655838935e-05
3.700000000000000178e+00 7.238212020031284735e-03 9.145438267064825695e-05
3.900000000000000355e+00 5.115161763502139129e-03 6.694229956098983459e-05


==> anc/dat_w_err/hotspots/PbPb2760/40_45/dN_over_2pidYptdpt_mc_321.dat <==
1.000000000000000056e-01 1.060585722851402224e+01 5.117766366040992637e-02
3.000000000000000444e-01 8.845020750390087727e+00 3.481464970490279198e-02
5.000000000000000000e-01 6.474545160812786193e+00 1.994869225716586550e-02
7.000000000000000666e-01 4.376666403673314498e+00 8.949274736375391337e-03
9.000000000000000222e-01 2.827095051059632880e+00 4.730161883655219397e-03
1.100000000000000089e+00 1.789282982512054643e+00 3.303271130036359270e-03
1.300000000000000266e+00 1.124549686390437619e+00 2.895559522049635532e-03
1.500000000000000000e+00 7.072144020179447210e-01 1.990560306320421878e-03
1.700000000000000178e+00 4.453041553703836475e-01 1.618457450297740730e-03
1.899999999999999911e+00 2.827894512002263605e-01 1.147879220945737921e-03
2.100000000000000089e+00 1.812634634636902109e-01 1.014530283770804630e-03
2.300000000000000266e+00 1.169165059430157666e-01 6.952647816563161873e-04
2.500000000000000000e+00 7.623008371059564192e-02 5.509181549917502958e-04
2.700000000000000178e+00 4.989284568725336350e-02 4.326217189818525738e-04
2.900000000000000355e+00 3.300965184790159018e-02 3.183474127621052229e-04
3.100000000000000089e+00 2.204725637845548689e-02 2.259131103540966054e-04
3.300000000000000266e+00 1.474408834431254964e-02 1.879078844676805072e-04
3.500000000000000000e+00 9.982999917380127805e-03 1.371734576491622556e-04
3.700000000000000178e+00 6.729357142888204787e-03 9.594962441818710426e-05
3.900000000000000355e+00 4.557585582024054234e-03 7.861404383440258228e-05


==> anc/dat_w_err/hotspots/PbPb2760/40_45/dNdEta_mc_charged.dat <==
# Eta,dNdEta,error
-7.799999999999999822e+00 2.522087972876515494e+01 1.160312934039039012e+00
-7.400000000000000355e+00 3.561087259100646207e+01 1.638358625179055394e+00
-7.000000000000000000e+00 4.935524268379725754e+01 2.270832224854937298e+00
-6.599999999999999645e+00 6.676968058529625694e+01 3.072236614166786062e+00
-6.200000000000000178e+00 8.775870092790853505e+01 4.038139453043546823e+00
-5.799999999999999822e+00 1.118884707351889887e+02 5.148714846124271105e+00
-5.399999999999999467e+00 1.382240774446821376e+02 6.360813552427971196e+00
-5.000000000000000000e+00 1.655948144182728186e+02 7.620831267793597874e+00
-4.599999999999999645e+00 1.925353604568168464e+02 8.860924214322594139e+00
-4.200000000000000178e+00 2.172921520342611075e+02 1.000046204964299967e+01
-3.799999999999999822e+00 2.386243201284796100e+02 1.098263505742056800e+01
-3.399999999999999467e+00 2.564112562455387661e+02 1.180130482798075953e+01
-2.999999999999999556e+00 2.714132369735903012e+02 1.249208106019221631e+01
-2.599999999999999645e+00 2.835395913633115015e+02 1.305059120914534709e+01
-2.199999999999999734e+00 2.923901730906500802e+02 1.345801498760136106e+01
-1.799999999999999822e+00 2.971988990007135953e+02 1.367957318029280778e+01
-1.399999999999999467e+00 2.976675107066378132e+02 1.370142264251433772e+01
-9.999999999999995559e-01 2.943726017130620107e+02 1.354991938130512530e+01
-5.999999999999996447e-01 2.894009939329047825e+02 1.332123941959921609e+01
-1.999999999999997335e-01 2.860067862241259036e+02 1.316531617759279982e+01
2.000000000000001776e-01 2.860509511063523860e+02 1.316742127095093551e+01
6.000000000000005329e-01 2.894155049964309683e+02 1.332205194075256749e+01
1.000000000000000888e+00 2.944297965738753646e+02 1.355261887139497645e+01
1.400000000000001243e+00 2.978310153461810614e+02 1.370909035082227412e+01
1.800000000000000711e+00 2.974395110635272204e+02 1.369117266019020285e+01
2.200000000000000178e+00 2.928267630264089689e+02 1.347857882066159441e+01
2.600000000000000533e+00 2.839163401142037060e+02 1.306842840573269626e+01
3.000000000000000888e+00 2.717446484653816583e+02 1.250772024993836418e+01
3.400000000000001243e+00 2.566506049250534147e+02 1.181255179609993000e+01
3.800000000000000711e+00 2.389285688793727047e+02 1.099675417235600072e+01
4.200000000000000178e+00 2.175141274089935450e+02 1.001094142308751600e+01
4.600000000000000533e+00 1.926883815132046323e+02 8.868320746336793903e+00
5.000000000000000888e+00 1.657488294075656654e+02 7.628320531576440189e+00
5.400000000000001243e+00 1.384020003568877826e+02 6.369547604257162376e+00
5.800000000000000711e+00 1.120339453961459668e+02 5.155864864606023446e+00
6.200000000000000178e+00 8.788357066381138338e+01 4.044356068830536444e+00
6.600000000000000533e+00 6.684612776588146232e+01 3.076027025856735264e+00
7.000000000000000888e+00 4.942567987152029474e+01 2.274197942680266316e+00
7.400000000000001243e+00 3.569559778729475141e+01 1.642371000115820712e+00
7.800000000000000711e+00 2.530898822269813664e+01 1.164338995222935047e+00


==> anc/dat_w_err/hotspots/PbPb2760/40_45/dNdY_mc_-2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 1.570306923625981949e-04 7.260821754441655618e-06
-9.250000000000000000e+00 5.938615274803709689e-03 2.736507382226989644e-04
-8.750000000000000000e+00 3.296502498215560240e-02 1.518299752236689252e-03
-8.250000000000000000e+00 6.860813704496790399e-02 3.160708303599739886e-03
-7.750000000000000000e+00 1.218187009279086547e-01 5.610591042547422025e-03
-7.250000000000000000e+00 2.302069950035688095e-01 1.059417280403033949e-02
-6.750000000000000000e+00 4.710364025695932266e-01 2.167784470027947150e-02
-6.250000000000000000e+00 9.124996431120632190e-01 4.198804612075659332e-02
-5.750000000000000000e+00 1.596869379014988155e+00 7.348612523088988990e-02
-5.250000000000000000e+00 2.478334047109210125e+00 1.140453914549632158e-01
-4.750000000000000000e+00 3.446314061384726291e+00 1.586151406292412580e-01
-4.250000000000000000e+00 4.389341898643824180e+00 2.020079997105873881e-01
-3.750000000000000000e+00 5.206709493219130458e+00 2.396389786416984191e-01
-3.250000000000000000e+00 5.872770877944325285e+00 2.702863359576360702e-01
-2.750000000000000000e+00 6.408726623840112602e+00 2.949644542822386639e-01
-2.250000000000000000e+00 6.827057815845823718e+00 3.142377226996900808e-01
-1.750000000000000000e+00 7.161985724482514470e+00 3.296354954373209578e-01
-1.250000000000000000e+00 7.412755174875091058e+00 3.412039955287249904e-01
-7.500000000000000000e-01 7.587831548893647415e+00 3.492545944610909725e-01
-2.500000000000000000e-01 7.674182726623840267e+00 3.532490081172803831e-01
2.500000000000000000e-01 7.672662384011414538e+00 3.531584937079811359e-01
7.500000000000000000e-01 7.584616702355462259e+00 3.491231669055290254e-01
1.250000000000000000e+00 7.418610992148467531e+00 3.414676131959616945e-01
1.750000000000000000e+00 7.156294075660240672e+00 3.293973297796672917e-01
2.250000000000000000e+00 6.837109207708769176e+00 3.147081268008680710e-01
2.750000000000000000e+00 6.411697359029264298e+00 2.951180815531705415e-01
3.250000000000000000e+00 5.877958600999284577e+00 2.705389441402742956e-01
3.750000000000000000e+00 5.212268379728763890e+00 2.399099322827041303e-01
4.250000000000000000e+00 4.390435403283372118e+00 2.020635430378417974e-01
4.750000000000000000e+00 3.447948608137043180e+00 1.586924956782185814e-01
5.250000000000000000e+00 2.481500356887936576e+00 1.142015210832439259e-01
5.750000000000000000e+00 1.600268379728764678e+00 7.364283238162162848e-02
6.250000000000000000e+00 9.168294075660242681e-01 4.218856914150792559e-02
6.750000000000000000e+00 4.719186295503209894e-01 2.171027010390814624e-02
7.250000000000000000e+00 2.324354032833689798e-01 1.069775506573964440e-02
7.750000000000000000e+00 1.232762312633833013e-01 5.674246549808692475e-03
8.250000000000000000e+00 7.019557458957889629e-02 3.230685580650070193e-03
8.750000000000000000e+00 3.396431120628121136e-02 1.564130220693381269e-03
9.250000000000000000e+00 5.960028551034970284e-03 2.750832529060418343e-04
9.750000000000000000e+00 1.313347608850823031e-04 6.232863747025736211e-06


==> anc/dat_w_err/hotspots/PbPb2760/40_45/dNdY_mc_2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 7.137758743754458969e-05 4.362160986789777824e-06
-9.250000000000000000e+00 1.962883654532476818e-02 9.036849869110575185e-04
-8.750000000000000000e+00 3.086124197002140246e-01 1.420431898007983550e-02
-8.250000000000000000e+00 9.814960742326910292e-01 4.516777161546112890e-02
-7.750000000000000000e+00 1.514775160599572068e+00 6.968530727044801309e-02
-7.250000000000000000e+00 1.843563169164881277e+00 8.481218796172235175e-02
-6.750000000000000000e+00 2.165797287651676672e+00 9.965131400719529076e-02
-6.250000000000000000e+00 2.325446109921485593e+00 1.069847235032335836e-01
-5.750000000000000000e+00 2.230603854389721530e+00 1.026455773463039595e-01
-5.250000000000000000e+00 1.965526052819414726e+00 9.047370701307352880e-02
-4.750000000000000000e+00 1.629708779443254762e+00 7.499118641690344367e-02
-4.250000000000000000e+00 1.268439685938615114e+00 5.838130938100161843e-02
-3.750000000000000000e+00 9.612662384011414485e-01 4.425975255287009635e-02
-3.250000000000000000e+00 7.059029264810851023e-01 3.250816969641927290e-02
-2.750000000000000000e+00 4.984796573875801551e-01 2.296629032792402506e-02
-2.250000000000000000e+00 3.480000000000004201e-01 1.601111381771832404e-02
-1.750000000000000000e+00 2.460827980014279048e-01 1.135614810795602427e-02
-1.250000000000000000e+00 1.810835117773017255e-01 8.338876584737772366e-03
-7.500000000000000000e-01 1.396431120628122136e-01 6.464348448425446050e-03
-2.500000000000000000e-01 1.205867237687367199e-01 5.574634434192941336e-03
2.500000000000000000e-01 1.211720199857246050e-01 5.582520613469261171e-03
7.500000000000000000e-01 1.461284796573875111e-01 6.729664953134797435e-03
1.250000000000000000e+00 1.796688079942898586e-01 8.276515027901960170e-03
1.750000000000000000e+00 2.571548893647391809e-01 1.185422458866768579e-02
2.250000000000000000e+00 3.627894361170592163e-01 1.669089320969439211e-02
2.750000000000000000e+00 5.037487508922194879e-01 2.319407169408310015e-02
3.250000000000000000e+00 7.034503925767315868e-01 3.240292141894971639e-02
3.750000000000000000e+00 9.668622412562447588e-01 4.449362983307300623e-02
4.250000000000000000e+00 1.272749464668093466e+00 5.859696473802539218e-02
4.750000000000000000e+00 1.626927908636689457e+00 7.488150810581839512e-02
5.250000000000000000e+00 1.968987865810134963e+00 9.064751343231827740e-02
5.750000000000000000e+00 2.229950035688794241e+00 1.026424136480898058e-01
6.250000000000000000e+00 2.313927194860813774e+00 1.065112600837812701e-01
6.750000000000000000e+00 2.155790149892934604e+00 9.922141261451368488e-02
7.250000000000000000e+00 1.835444682369735014e+00 8.446874155804155737e-02
7.750000000000000000e+00 1.501520342612419512e+00 6.910330461984418027e-02
8.250000000000000000e+00 9.756017130620988631e-01 4.490214051752131064e-02
8.750000000000000000e+00 3.116145610278375222e-01 1.434699215805667824e-02
9.250000000000000000e+00 2.011705924339757603e-02 9.269018682232850904e-04
9.750000000000000000e+00 1.384725196288366753e-04 6.769403541801183022e-06


==> anc/dat_w_err/hotspots/PbPb2760/40_45/integrated_v2_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
9.820212700554586949e-02
8.106875425022026793e-02


==> anc/dat_w_err/hotspots/PbPb2760/40_45/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
1.171605984303327880e-01
9.694715285616967160e-02


==> anc/dat_w_err/hotspots/PbPb2760/40_45/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-2.4_2.4.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
1.151254874690071095e-01
9.533381489519694718e-02


==> anc/dat_w_err/hotspots/PbPb2760/40_45/integrated_v3_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v3_2par_cumulant  
#  v3_4par_cumulant
3.363000192915617526e-02
-1.741086498754573428e-02


==> anc/dat_w_err/hotspots/PbPb2760/40_45/r2_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 9.989841654502816803e-01 2.641090719019258213e-04
7.894737124443054199e-01 9.942204131544396528e-01 8.566739418961934888e-04
1.315789461135864258e+00 9.903914727020571851e-01 8.989514666666937248e-04
1.842105269432067871e+00 9.867048859759404156e-01 2.165838827476506811e-03
2.368421077728271484e+00 9.825067484846925492e-01 1.311147146282672527e-03
2.894736766815185547e+00 9.802875724272599456e-01 1.684961639172630849e-03
3.421052694320678711e+00 9.788835878930391976e-01 2.550745220061827363e-03
3.947368383407592773e+00 9.795510583816170458e-01 2.719212460469344877e-03
4.473684310913085938e+00 9.793895960705436554e-01 3.122109946214642311e-03
5.000000000000000000e+00 9.752927139074104579e-01 4.037464475222156055e-03


==> anc/dat_w_err/hotspots/PbPb2760/40_45/r2_eta_charged_3_4.dat <==
2.631579041481018066e-01 9.991052270334941365e-01
7.894737124443054199e-01 9.943756439703687056e-01
1.315789461135864258e+00 9.905424173747068295e-01
1.842105269432067871e+00 9.870872011881470787e-01
2.368421077728271484e+00 9.829584264748399969e-01
2.894736766815185547e+00 9.807626795849148094e-01
3.421052694320678711e+00 9.793684772169634067e-01
3.947368383407592773e+00 9.799496172569193142e-01
4.473684310913085938e+00 9.798366689587666434e-01
5.000000000000000000e+00 9.761220674403566777e-01


==> anc/dat_w_err/hotspots/PbPb2760/40_45/r2_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.988730609192160159e-01 2.617213794106346071e-04
7.894737124443054199e-01 9.938127997118753054e-01 8.196750536543531652e-04
1.315789461135864258e+00 9.897858358437247039e-01 8.340585129770618049e-04
1.842105269432067871e+00 9.858175887670632687e-01 1.970987400502814939e-03
2.368421077728271484e+00 9.815032807240662294e-01 1.088129321037041098e-03
2.894736766815185547e+00 9.793110115847021291e-01 1.612570388674174461e-03
3.421052694320678711e+00 9.780157458419033167e-01 2.413684623414990345e-03
3.947368383407592773e+00 9.783872680508001185e-01 2.475441320471702660e-03
4.473684310913085938e+00 9.773622183641246242e-01 2.907401662345651411e-03
5.000000000000000000e+00 9.731995619494273608e-01 3.734442523812192116e-03


==> anc/dat_w_err/hotspots/PbPb2760/40_45/v2_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 6.811204552650451660e-02 1.818069606088101864e-03 5.868764594197273254e-02 3.658355912193655968e-03
-4.473684310913085938e+00 7.502194494009017944e-02 1.999741420149803162e-03 6.412892043590545654e-02 3.944994416087865829e-03
-3.947368383407592773e+00 8.006199449300765991e-02 2.098137279972434044e-03 6.815995275974273682e-02 4.203988704830408096e-03
-3.421052694320678711e+00 8.344024419784545898e-02 2.133043017238378525e-03 7.065954059362411499e-02 4.318548832088708878e-03
-2.894736766815185547e+00 8.604399114847183228e-02 2.197717083618044853e-03 7.251574099063873291e-02 4.514221567660570145e-03
-2.368421077728271484e+00 8.827846497297286987e-02 2.247538650408387184e-03 7.389432191848754883e-02 4.721175413578748703e-03
-1.842105269432067871e+00 9.066305309534072876e-02 2.345212036743760109e-03 7.563202083110809326e-02 4.870502743870019913e-03
-1.315789461135864258e+00 9.337311238050460815e-02 2.338181948289275169e-03 7.742603868246078491e-02 5.026994738727807999e-03
-7.894737124443054199e-01 9.642401337623596191e-02 2.403270220384001732e-03 7.969161868095397949e-02 5.326238926500082016e-03
-2.631579041481018066e-01 9.848953038454055786e-02 2.416460774838924408e-03 8.138521760702133179e-02 5.396184511482715607e-03
2.631579041481018066e-01 9.844839572906494141e-02 2.403140766546130180e-03 8.117784559726715088e-02 5.424682982265949249e-03
7.894737124443054199e-01 9.676335006952285767e-02 2.350166672840714455e-03 7.969652861356735229e-02 5.410016514360904694e-03
1.315789461135864258e+00 9.389487653970718384e-02 2.291813027113676071e-03 7.724200934171676636e-02 5.339521914720535278e-03
1.842105269432067871e+00 9.145998954772949219e-02 2.168473787605762482e-03 7.529546320438385010e-02 5.137468688189983368e-03
2.368421077728271484e+00 8.924665302038192749e-02 2.121483674272894859e-03 7.353433221578598022e-02 4.987089429050683975e-03
2.894736766815185547e+00 8.709853887557983398e-02 2.207275480031967163e-03 7.166816294193267822e-02 4.963692277669906616e-03
3.421052694320678711e+00 8.460785448551177979e-02 2.093928167596459389e-03 6.964158266782760620e-02 4.863741807639598846e-03
3.947368383407592773e+00 8.104152977466583252e-02 2.012660959735512733e-03 6.668958067893981934e-02 4.805297590792179108e-03
4.473684310913085938e+00 7.597471773624420166e-02 1.892985543236136436e-03 6.294149160385131836e-02 4.451807588338851929e-03
5.000000000000000000e+00 6.915254890918731689e-02 1.717783743515610695e-03 5.776458978652954102e-02 3.917756956070661545e-03


==> anc/dat_w_err/hotspots/PbPb2760/40_45/v2_eta_charged_cumulant_etaref_-2.4_2.4.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 9.247823804616928101e-02 2.491993131116032600e-03 7.937823981046676636e-02 5.474658682942390442e-03
-4.473684310913085938e+00 9.974426776170730591e-02 2.722594654187560081e-03 8.515352755784988403e-02 5.789801478385925293e-03
-3.947368383407592773e+00 1.046544760465621948e-01 2.850042190402746201e-03 8.895862102508544922e-02 6.129367742687463760e-03
-3.421052694320678711e+00 1.076904982328414917e-01 2.888046903535723686e-03 9.120152890682220459e-02 6.195148453116416931e-03
-2.894736766815185547e+00 1.097587943077087402e-01 2.929760143160820007e-03 9.247420728206634521e-02 6.432730704545974731e-03
-2.368421077728271484e+00 1.113840490579605103e-01 2.991395303979516029e-03 9.322901815176010132e-02 6.626054178923368454e-03
-1.842105269432067871e+00 1.129836067557334900e-01 3.060976043343544006e-03 9.427846223115921021e-02 6.718852557241916656e-03
-1.315789461135864258e+00 1.145140379667282104e-01 3.000719938427209854e-03 9.512410312891006470e-02 6.848295684903860092e-03
-7.894737124443054199e-01 1.162078380584716797e-01 3.058032831177115440e-03 9.622068703174591064e-02 7.088730111718177795e-03
-2.631579041481018066e-01 1.172418370842933655e-01 3.054522676393389702e-03 9.713165462017059326e-02 7.096082437783479691e-03
2.631579041481018066e-01 1.172677055001258850e-01 3.028080333024263382e-03 9.693334996700286865e-02 7.148437201976776123e-03
7.894737124443054199e-01 1.166334301233291626e-01 3.001561854034662247e-03 9.628377854824066162e-02 7.211214397102594376e-03
1.315789461135864258e+00 1.152503043413162231e-01 2.983915153890848160e-03 9.501151740550994873e-02 7.173116318881511688e-03
1.842105269432067871e+00 1.139977201819419861e-01 2.892219228670001030e-03 9.407152980566024780e-02 7.012487389147281647e-03
2.368421077728271484e+00 1.127440780401229858e-01 2.847112249583005905e-03 9.302347898483276367e-02 6.917256396263837814e-03
2.894736766815185547e+00 1.111998781561851501e-01 2.973290160298347473e-03 9.148098528385162354e-02 6.974283605813980103e-03
3.421052694320678711e+00 1.092023625969886780e-01 2.854154910892248154e-03 8.990094810724258423e-02 6.842059548944234848e-03
3.947368383407592773e+00 1.060292944312095642e-01 2.748552011325955391e-03 8.726526051759719849e-02 6.807828322052955627e-03
4.473684310913085938e+00 1.010594740509986877e-01 2.650319598615169525e-03 8.366731554269790649e-02 6.351047195494174957e-03
5.000000000000000000e+00 9.403438866138458252e-02 2.394677139818668365e-03 7.819958031177520752e-02 5.776407662779092789e-03


==> anc/dat_w_err/hotspots/PbPb2760/40_45/v2_eta_charged_ep.dat <==
-5.000000000000000000e+00 8.721215207981505846e-02 1.176390948241571666e-03
-4.473684310913085938e+00 9.392781897929988744e-02 1.273464163087606547e-03
-3.947368383407592773e+00 9.832843875617519602e-02 1.395182187687392340e-03
-3.421052694320678711e+00 1.010352010958805585e-01 1.394963428679263893e-03
-2.894736766815185547e+00 1.029349222453396218e-01 1.440851166884819269e-03
-2.368421077728271484e+00 1.043939324259828966e-01 1.470848057242887157e-03
-1.842105269432067871e+00 1.058478689176281240e-01 1.524641870009951859e-03
-1.315789461135864258e+00 1.072251888019608995e-01 1.484984415405550626e-03
-7.894737124443054199e-01 1.088522611762501591e-01 1.544879372665702855e-03
-2.631579041481018066e-01 1.099050985829616023e-01 1.549962428575372888e-03
2.631579041481018066e-01 1.097957192530681497e-01 1.467706594170510147e-03
7.894737124443054199e-01 1.090675606971228673e-01 1.471051464870540412e-03
1.315789461135864258e+00 1.076338162727909359e-01 1.455520174012783861e-03
1.842105269432067871e+00 1.063836598126881861e-01 1.369890468117073443e-03
2.368421077728271484e+00 1.051551105312536760e-01 1.341645256633502677e-03
2.894736766815185547e+00 1.037050146447184573e-01 1.470497333444826301e-03
3.421052694320678711e+00 1.018306323505965977e-01 1.404204759427337464e-03
3.947368383407592773e+00 9.893466388125282673e-02 1.337968315319366464e-03
4.473684310913085938e+00 9.446333465987438727e-02 1.315258417592872313e-03
5.000000000000000000e+00 8.803313926981545801e-02 1.206040612663433027e-03


==> anc/dat_w_err/hotspots/PbPb2760/40_45/v2_pt_charged_cumulant.dat <==
# pt vn{2} err vn{4} err
2.000000029802322388e-01 1.498462818562984467e-02 3.667837590910494328e-04 1.294575165957212448e-02 8.109923801384866238e-04
4.000000059604644775e-01 4.924745857715606689e-02 1.350767794065177441e-03 4.140445962548255920e-02 3.137005958706140518e-03
6.000000238418579102e-01 8.486849069595336914e-02 2.321770880371332169e-03 7.129129767417907715e-02 5.440580192953348160e-03
8.000000119209289551e-01 1.166200265288352966e-01 3.241465659812092781e-03 9.771382063627243042e-02 7.374197710305452347e-03
1.000000000000000000e+00 1.432355791330337524e-01 3.893211018294095993e-03 1.199282780289649963e-01 8.833551779389381409e-03
1.200000047683715820e+00 1.653056442737579346e-01 4.505429416894912720e-03 1.377470940351486206e-01 9.899791330099105835e-03
1.399999976158142090e+00 1.833945065736770630e-01 4.780857823789119720e-03 1.519747078418731689e-01 1.057772710919380188e-02
1.600000023841857910e+00 1.987081319093704224e-01 5.125968717038631439e-03 1.641716063022613525e-01 1.132677495479583740e-02
1.799999952316284180e+00 2.109232693910598755e-01 5.397615488618612289e-03 1.728762388229370117e-01 1.180234737694263458e-02
2.000000000000000000e+00 2.214368879795074463e-01 5.499954801052808762e-03 1.801340878009796143e-01 1.213552989065647125e-02
2.200000047683715820e+00 2.298137396574020386e-01 5.446504335850477219e-03 1.870938539505004883e-01 1.214264426380395889e-02
2.400000095367431641e+00 2.370053827762603760e-01 5.153604783117771149e-03 1.910183578729629517e-01 1.297586038708686829e-02
2.599999904632568359e+00 2.423209697008132935e-01 5.091838072985410690e-03 1.952258497476577759e-01 1.240047067403793335e-02
2.799999952316284180e+00 2.463862001895904541e-01 5.106027238070964813e-03 1.978117674589157104e-01 1.290487404912710190e-02
3.000000000000000000e+00 2.507448494434356689e-01 4.866854287683963776e-03 2.010327130556106567e-01 1.347143109887838364e-02
3.200000047683715820e+00 2.527700066566467285e-01 4.509790800511837006e-03 2.027978599071502686e-01 1.416215952485799789e-02
3.400000095367431641e+00 2.549924254417419434e-01 4.363651853054761887e-03 2.039772570133209229e-01 1.419095695018768311e-02
3.599999904632568359e+00 2.563399672508239746e-01 4.617669153958559036e-03 2.060649842023849487e-01 1.434419024735689163e-02
3.799999952316284180e+00 2.587805390357971191e-01 5.059779621660709381e-03 2.074731588363647461e-01 1.468403171747922897e-02


==> anc/dat_w_err/hotspots/PbPb2760/40_45/v2_pt_charged_ep.dat <==
 (2.000000029802322388e-01+0.000000000000000000e+00j)  (1.421673825089191968e-02+1.032181976888786474e-05j)  (4.106566254718462656e-04+0.000000000000000000e+00j)
 (4.000000059604644775e-01+0.000000000000000000e+00j)  (4.643281244887868114e-02-9.212318100251370295e-05j)  (1.502239793660025986e-03+0.000000000000000000e+00j)
 (6.000000238418579102e-01+0.000000000000000000e+00j)  (7.990309668949380217e-02+2.088313538739285531e-05j)  (2.607202302929734119e-03+0.000000000000000000e+00j)
 (8.000000119209289551e-01+0.000000000000000000e+00j)  (1.097615895982958500e-01-6.313695929061249456e-05j)  (3.828241477937101376e-03+0.000000000000000000e+00j)
 (1.000000000000000000e+00+0.000000000000000000e+00j)  (1.346445977596396615e-01-1.989372304466181644e-04j)  (4.609255647869897089e-03+0.000000000000000000e+00j)
 (1.200000047683715820e+00+0.000000000000000000e+00j)  (1.551611164721499458e-01-2.170109604731851544e-04j)  (5.491138857023680764e-03+0.000000000000000000e+00j)
 (1.399999976158142090e+00+0.000000000000000000e+00j)  (1.717836394875890127e-01-5.836451520327053675e-04j)  (5.684799613259071058e-03+0.000000000000000000e+00j)
 (1.600000023841857910e+00+0.000000000000000000e+00j)  (1.856278205526978309e-01-2.413111567944347432e-04j)  (6.153466072092830634e-03+0.000000000000000000e+00j)
 (1.799999952316284180e+00+0.000000000000000000e+00j)  (1.963910749322698435e-01-3.904855392649343422e-04j)  (6.579498705819443287e-03+0.000000000000000000e+00j)
 (2.000000000000000000e+00+0.000000000000000000e+00j)  (2.056018487781723358e-01-8.389432499536265703e-04j)  (6.541668980453861811e-03+0.000000000000000000e+00j)
 (2.200000047683715820e+00+0.000000000000000000e+00j)  (2.129930985008736677e-01-1.266077713648072929e-03j)  (6.627530108576897873e-03+0.000000000000000000e+00j)
 (2.400000095367431641e+00+0.000000000000000000e+00j)  (2.191212379212197914e-01-2.457047280785361722e-04j)  (6.062604339373668140e-03+0.000000000000000000e+00j)
 (2.599999904632568359e+00+0.000000000000000000e+00j)  (2.238884596716126385e-01-8.474518193137969705e-04j)  (5.952833750428812229e-03+0.000000000000000000e+00j)
 (2.799999952316284180e+00+0.000000000000000000e+00j)  (2.275651310897640889e-01-7.062818971753881360e-04j)  (6.751139337560527892e-03+0.000000000000000000e+00j)
 (3.000000000000000000e+00+0.000000000000000000e+00j)  (2.314068911599489464e-01-1.463761343431155362e-05j)  (6.760970869847375379e-03+0.000000000000000000e+00j)
 (3.200000047683715820e+00+0.000000000000000000e+00j)  (2.333655827663178861e-01-3.643520500994136286e-04j)  (7.128298891313601844e-03+0.000000000000000000e+00j)
 (3.400000095367431641e+00+0.000000000000000000e+00j)  (2.364628305868187452e-01-1.582539649775090498e-03j)  (8.371284198436669544e-03+0.000000000000000000e+00j)
 (3.599999904632568359e+00+0.000000000000000000e+00j)  (2.384360420235739630e-01+7.063836341446598412e-04j)  (8.359066853597055952e-03+0.000000000000000000e+00j)
 (3.799999952316284180e+00+0.000000000000000000e+00j)  (2.407017475479376056e-01-6.536686944398329389e-04j)  (9.949753061341286633e-03+0.000000000000000000e+00j)


==> anc/dat_w_err/hotspots/PbPb2760/40_45/v3_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 1.931251212954521179e-02 4.583361442200839520e-04 -1.181135512888431549e-02 1.435590256005525589e-02
-4.473684310913085938e+00 2.283744886517524719e-02 5.700043984688818455e-04 -1.399059873074293137e-02 1.788119599223136902e-02
-3.947368383407592773e+00 2.536780014634132385e-02 6.703849649056792259e-04 -1.452010683715343475e-02 1.870843581855297089e-02
-3.421052694320678711e+00 2.716222405433654785e-02 7.836422882974147797e-04 -1.412827242165803909e-02 1.989587955176830292e-02
-2.894736766815185547e+00 2.840580046176910400e-02 8.698290330357849598e-04 -1.588026620447635651e-02 2.080228179693222046e-02
-2.368421077728271484e+00 2.964305877685546875e-02 9.113752166740596294e-04 -1.452983170747756958e-02 2.125171199440956116e-02
-1.842105269432067871e+00 3.050601109862327576e-02 9.101480245590209961e-04 -1.590559817850589752e-02 2.269604243338108063e-02
-1.315789461135864258e+00 3.171688690781593323e-02 9.290175512433052063e-04 -1.649843528866767883e-02 2.337122522294521332e-02
-7.894737124443054199e-01 3.295793011784553528e-02 1.044016098603606224e-03 -1.797621883451938629e-02 2.394899725914001465e-02
-2.631579041481018066e-01 3.377160429954528809e-02 1.025266712531447411e-03 -1.748802512884140015e-02 2.438682690262794495e-02
2.631579041481018066e-01 3.388576954603195190e-02 1.029301900416612625e-03 -1.738863810896873474e-02 2.453169971704483032e-02
7.894737124443054199e-01 3.309589251875877380e-02 1.051751431077718735e-03 -1.771005988121032715e-02 2.469063922762870789e-02
1.315789461135864258e+00 3.178109973669052124e-02 1.003293553367257118e-03 -1.639518700540065765e-02 2.367413230240345001e-02
1.842105269432067871e+00 3.058517538011074066e-02 9.864565217867493629e-04 -1.550637744367122650e-02 2.255404368042945862e-02
2.368421077728271484e+00 2.944980561733245850e-02 9.689630242064595222e-04 -1.459474395960569382e-02 2.248501591384410858e-02
2.894736766815185547e+00 2.847155556082725525e-02 9.284308180212974548e-04 -1.354177109897136688e-02 2.138205245137214661e-02
3.421052694320678711e+00 2.719713374972343445e-02 9.077286813408136368e-04 -1.405743043869733810e-02 2.080303058028221130e-02
3.947368383407592773e+00 2.549553290009498596e-02 7.981587550602853298e-04 -1.295120734721422195e-02 1.940084062516689301e-02
4.473684310913085938e+00 2.295446954667568207e-02 7.818327867425978184e-04 -1.272622961550951004e-02 1.733642444014549255e-02
5.000000000000000000e+00 1.947515457868576050e-02 6.820574053563177586e-04 -1.116955559700727463e-02 1.460443157702684402e-02


==> anc/dat_w_err/hotspots/PbPb2760/40_45/v3_eta_charged_ep.dat <==
-5.000000000000000000e+00 2.418332145742668055e-02 2.199245016174553675e-04
-4.473684310913085938e+00 2.772427125992083657e-02 2.365855955425897022e-04
-3.947368383407592773e+00 3.031151900077194705e-02 3.385289303755137673e-04
-3.421052694320678711e+00 3.203941550612431077e-02 4.214023251482531857e-04
-2.894736766815185547e+00 3.309617166000147076e-02 4.613806192541055717e-04
-2.368421077728271484e+00 3.427901237016581920e-02 5.483950616138887112e-04
-1.842105269432067871e+00 3.491505261669044374e-02 4.435234961296542614e-04
-1.315789461135864258e+00 3.565459237280649285e-02 4.658233523039280303e-04
-7.894737124443054199e-01 3.633279913047002957e-02 5.619128410308478526e-04
-2.631579041481018066e-01 3.688177278483424637e-02 4.915856427632812973e-04
2.631579041481018066e-01 3.687674669423209040e-02 5.697155999767414009e-04
7.894737124443054199e-01 3.644284226644693009e-02 5.731534762410718260e-04
1.315789461135864258e+00 3.556319411123774060e-02 5.607396760349589015e-04
1.842105269432067871e+00 3.475685831002899712e-02 5.513233906406712253e-04
2.368421077728271484e+00 3.384501395968624038e-02 5.159184895833468206e-04
2.894736766815185547e+00 3.309675801284379243e-02 4.945937462630106826e-04
3.421052694320678711e+00 3.201680892801683775e-02 5.210039068427871952e-04
3.947368383407592773e+00 3.044290434452822172e-02 4.200563753265545357e-04
4.473684310913085938e+00 2.789931143599709909e-02 4.079903704413126095e-04
5.000000000000000000e+00 2.430852246308275871e-02 4.055922470935954512e-04


==> anc/dat_w_err/hotspots/PbPb2760/40_50/dN_over_2pidYptdpt_mc_-211.dat <==
1.000000000000000056e-01 1.394387627855687413e+02 5.148615182010990443e-01
3.000000000000000444e-01 7.024012537389731392e+01 2.621845759419530464e-01
5.000000000000000000e-01 3.319970076860726493e+01 1.219516457936983406e-01
7.000000000000000666e-01 1.678901897958973422e+01 6.515727836696011410e-02
9.000000000000000222e-01 8.936203546100188078e+00 3.940261082221239997e-02
1.100000000000000089e+00 4.927895081098067287e+00 2.522404582642481796e-02
1.300000000000000266e+00 2.793682782388914543e+00 1.628955982060260529e-02
1.500000000000000000e+00 1.620961455579445598e+00 1.136286877879832957e-02
1.700000000000000178e+00 9.600811506627481284e-01 7.136021735585716674e-03
1.899999999999999911e+00 5.785352363513240892e-01 4.959573433141005808e-03
2.100000000000000089e+00 3.544039877737574784e-01 3.124852359802731891e-03
2.300000000000000266e+00 2.200303061664096727e-01 2.131146401643508378e-03
2.500000000000000000e+00 1.388408076275745862e-01 1.369645671833785933e-03
2.700000000000000178e+00 8.847129617197405094e-02 9.633165869497702311e-04
2.900000000000000355e+00 5.689885628128936446e-02 6.189851151226071499e-04
3.100000000000000089e+00 3.686085835140938405e-02 4.114538360824583586e-04
3.300000000000000266e+00 2.429730705061935656e-02 2.581167742623897369e-04
3.500000000000000000e+00 1.595375704196892036e-02 1.745694975138590644e-04
3.700000000000000178e+00 1.057401880615627295e-02 1.172330452293669713e-04
3.900000000000000355e+00 7.048369118702414726e-03 1.017576870729431580e-04


==> anc/dat_w_err/hotspots/PbPb2760/40_50/dN_over_2pidYptdpt_mc_-2212.dat <==
1.000000000000000056e-01 1.194545311431958856e+00 8.067481725502827564e-03
3.000000000000000444e-01 1.129250681685885827e+00 6.273979166387479156e-03
5.000000000000000000e-01 1.009044346562258943e+00 4.880668617479565208e-03
7.000000000000000666e-01 8.564576071205227681e-01 3.755734663701547869e-03
9.000000000000000222e-01 6.940893637354320633e-01 2.768801670615731337e-03
1.100000000000000089e+00 5.392585282165088811e-01 2.240649360265139275e-03
1.300000000000000266e+00 4.055573465707317804e-01 1.667063923179993917e-03
1.500000000000000000e+00 2.977290012995345014e-01 1.452065739424649110e-03
1.700000000000000178e+00 2.143793467452035917e-01 1.235057752958998662e-03
1.899999999999999911e+00 1.523644831159376434e-01 9.150508207606209690e-04
2.100000000000000089e+00 1.074883052704523057e-01 7.204708535847874525e-04
2.300000000000000266e+00 7.550477572448519026e-02 6.010106453859844758e-04
2.500000000000000000e+00 5.278185856133301573e-02 4.681462119064507335e-04
2.700000000000000178e+00 3.709584688099951122e-02 3.734160077630954006e-04
2.900000000000000355e+00 2.595164977156749070e-02 2.633638272948021276e-04
3.100000000000000089e+00 1.822349537291679741e-02 2.089647779999518837e-04
3.300000000000000266e+00 1.280712831716271025e-02 1.415758819315203660e-04
3.500000000000000000e+00 9.045613181314285725e-03 1.079981364696295338e-04
3.700000000000000178e+00 6.382473612669867583e-03 7.974528413406419382e-05
3.900000000000000355e+00 4.491595877218750033e-03 4.652578239999561390e-05


==> anc/dat_w_err/hotspots/PbPb2760/40_50/dN_over_2pidYptdpt_mc_-321.dat <==
1.000000000000000056e-01 9.469918416103716652e+00 4.494931659055358825e-02
3.000000000000000444e-01 7.856088726980212655e+00 3.638153700063802287e-02
5.000000000000000000e-01 5.712834277763635171e+00 2.423120224173644366e-02
7.000000000000000666e-01 3.840599885638714461e+00 1.371964142235902392e-02
9.000000000000000222e-01 2.472184478698079779e+00 1.012727718514634494e-02
1.100000000000000089e+00 1.561217183935028174e+00 6.733602924110765331e-03
1.300000000000000266e+00 9.797408443228855512e-01 5.192391376264939538e-03
1.500000000000000000e+00 6.159090782264371455e-01 3.859997354951478794e-03
1.700000000000000178e+00 3.892369871556043970e-01 2.808385137736900926e-03
1.899999999999999911e+00 2.473731923234595842e-01 1.830837730177930578e-03
2.100000000000000089e+00 1.587028092295380277e-01 1.452191411102958562e-03
2.300000000000000266e+00 1.027477630926522945e-01 9.970218250006832820e-04
2.500000000000000000e+00 6.720301699943813378e-02 7.061185738774306475e-04
2.700000000000000178e+00 4.414900768236527245e-02 4.571328011819748892e-04
2.900000000000000355e+00 2.928539949131189063e-02 3.140275431190087856e-04
3.100000000000000089e+00 1.955367177756073965e-02 2.139249635317591743e-04
3.300000000000000266e+00 1.316497710539772312e-02 1.522700977598385856e-04
3.500000000000000000e+00 8.879043297501762466e-03 7.943009337426826830e-05
3.700000000000000178e+00 6.058312156871544125e-03 6.539952146223309637e-05
3.900000000000000355e+00 4.091594541843416102e-03 3.629745931650570279e-05


==> anc/dat_w_err/hotspots/PbPb2760/40_50/dN_over_2pidYptdpt_mc_211.dat <==
1.000000000000000056e-01 1.394452709322957276e+02 5.150847709706949384e-01
3.000000000000000444e-01 7.023468160572372199e+01 2.580796385144101257e-01
5.000000000000000000e-01 3.320387148841327019e+01 1.217607010638488835e-01
7.000000000000000666e-01 1.678390717681006095e+01 6.758339695958469340e-02
9.000000000000000222e-01 8.931065024043649103e+00 3.931976053750634720e-02
1.100000000000000089e+00 4.926099928046257403e+00 2.518052118383880614e-02
1.300000000000000266e+00 2.792215534843556668e+00 1.651854880504808817e-02
1.500000000000000000e+00 1.619912849137572053e+00 1.091811165056310283e-02
1.700000000000000178e+00 9.580527053096161705e-01 7.333441064295083585e-03
1.899999999999999911e+00 5.778642801640170301e-01 4.838319791249526616e-03
2.100000000000000089e+00 3.539821008611169217e-01 3.260857169777878206e-03
2.300000000000000266e+00 2.200592320941789359e-01 2.047278069381250343e-03
2.500000000000000000e+00 1.384844726144466021e-01 1.400193488807145465e-03
2.700000000000000178e+00 8.818697332735814243e-02 9.445414557075858383e-04
2.900000000000000355e+00 5.678103514758699177e-02 6.006324178570907578e-04
3.100000000000000089e+00 3.687029386678013221e-02 3.957853817448882022e-04
3.300000000000000266e+00 2.410404437334042610e-02 2.734977664221961485e-04
3.500000000000000000e+00 1.591029156072812367e-02 1.790520025020846866e-04
3.700000000000000178e+00 1.055696787482916267e-02 1.148800939257696663e-04
3.900000000000000355e+00 6.998001303494307164e-03 8.544881752370030582e-05


==> anc/dat_w_err/hotspots/PbPb2760/40_50/dN_over_2pidYptdpt_mc_2212.dat <==
1.000000000000000056e-01 1.214352215791161260e+00 7.367126256908400686e-03
3.000000000000000444e-01 1.147384786342921181e+00 6.428019930007821715e-03
5.000000000000000000e-01 1.026379904435756441e+00 5.042483367960008331e-03
7.000000000000000666e-01 8.712624989825508148e-01 4.099241554441717360e-03
9.000000000000000222e-01 7.059681533919063279e-01 2.948918984195464301e-03
1.100000000000000089e+00 5.489711508820341868e-01 2.221338620242153863e-03
1.300000000000000266e+00 4.127500911714211407e-01 1.939860658915034579e-03
1.500000000000000000e+00 3.025242011314893675e-01 1.414183824584559551e-03
1.700000000000000178e+00 2.182126445769913270e-01 1.128826071669926595e-03
1.899999999999999911e+00 1.550010669953802711e-01 1.031665055528338407e-03
2.100000000000000089e+00 1.094346247933083716e-01 8.150904837939214592e-04
2.300000000000000266e+00 7.702968330888429471e-02 6.724190478997185347e-04
2.500000000000000000e+00 5.388539018656945956e-02 5.061244792287245692e-04
2.700000000000000178e+00 3.776294878127324506e-02 3.878290979789586219e-04
2.900000000000000355e+00 2.644760604188585787e-02 2.555312448941874791e-04
3.100000000000000089e+00 1.856715164352789119e-02 2.140844035868571496e-04
3.300000000000000266e+00 1.305770067774446666e-02 1.558743781189610741e-04
3.500000000000000000e+00 9.187275418949236369e-03 1.139556671102729226e-04
3.700000000000000178e+00 6.461992956040834776e-03 7.437981169061619660e-05
3.900000000000000355e+00 4.571632909122435272e-03 6.081337414378841516e-05


==> anc/dat_w_err/hotspots/PbPb2760/40_50/dN_over_2pidYptdpt_mc_321.dat <==
1.000000000000000056e-01 9.465877887908826338e+00 4.740311878951644631e-02
3.000000000000000444e-01 7.854070852596626295e+00 3.677144317175088523e-02
5.000000000000000000e-01 5.712848329281132287e+00 2.375752380067895630e-02
7.000000000000000666e-01 3.839003420224999186e+00 1.548308357739152166e-02
9.000000000000000222e-01 2.471812320592911671e+00 9.566600717655563205e-03
1.100000000000000089e+00 1.561422742776352068e+00 7.220675031986210739e-03
1.300000000000000266e+00 9.798995580880340839e-01 5.360866709847325606e-03
1.500000000000000000e+00 6.161403069395537946e-01 3.790763277926891082e-03
1.700000000000000178e+00 3.887138928487385847e-01 2.682558138092647811e-03
1.899999999999999911e+00 2.471606838740774970e-01 2.097564637913672519e-03
2.100000000000000089e+00 1.586942062596411740e-01 1.363719696559394148e-03
2.300000000000000266e+00 1.026528187219789973e-01 9.959517212697959702e-04
2.500000000000000000e+00 6.704346058441772171e-02 7.058203081510917897e-04
2.700000000000000178e+00 4.408368883685208350e-02 4.484125902063882405e-04
2.900000000000000355e+00 2.931125784335821341e-02 3.121449425141737885e-04
3.100000000000000089e+00 1.957846313167212193e-02 2.024980502343874894e-04
3.300000000000000266e+00 1.316580264291308290e-02 1.417409602994766107e-04
3.500000000000000000e+00 8.923000377022382440e-03 1.171481067458973968e-04
3.700000000000000178e+00 6.046841530342399185e-03 6.488929170652154947e-05
3.900000000000000355e+00 4.110932841697040492e-03 4.214566399847733991e-05


==> anc/dat_w_err/hotspots/PbPb2760/40_50/dNdEta_mc_charged.dat <==
# Eta,dNdEta,error
-7.799999999999999822e+00 2.203341145833329051e+01 7.213955486247074500e-01
-7.400000000000000355e+00 3.118101113505748501e+01 1.020933102262107761e+00
-7.000000000000000000e+00 4.329778825431030498e+01 1.417740453316578941e+00
-6.599999999999999645e+00 5.867121946839085211e+01 1.921175962667816872e+00
-6.200000000000000178e+00 7.720346803160904869e+01 2.528036220015064561e+00
-5.799999999999999822e+00 9.853495150862060825e+01 3.226511199441106648e+00
-5.399999999999999467e+00 1.218037778376435369e+02 3.988456638480902150e+00
-5.000000000000000000e+00 1.459722997485635005e+02 4.779826858923276411e+00
-4.599999999999999645e+00 1.697120393318966478e+02 5.557108540222699844e+00
-4.200000000000000178e+00 1.914601436781607333e+02 6.269133913682035875e+00
-3.799999999999999822e+00 2.101151382902297087e+02 6.879904670912743825e+00
-3.399999999999999467e+00 2.256480486709766353e+02 7.388511734221990146e+00
-2.999999999999999556e+00 2.387779463002878515e+02 7.818422103998653228e+00
-2.599999999999999645e+00 2.494164242097696729e+02 8.166668821568570991e+00
-2.199999999999999734e+00 2.571613245330460131e+02 8.420103880165052956e+00
-1.799999999999999822e+00 2.613048850574706989e+02 8.555681433535539782e+00
-1.399999999999999467e+00 2.615962266522983555e+02 8.565091991236515767e+00
-9.999999999999995559e-01 2.585897961566094523e+02 8.466509346110910883e+00
-5.999999999999996447e-01 2.542103708692527562e+02 8.322974728258207833e+00
-1.999999999999997335e-01 2.512422692169546394e+02 8.225546156169349032e+00
2.000000000000001776e-01 2.513073177083329597e+02 8.227528887361641452e+00
6.000000000000005329e-01 2.542715229885054953e+02 8.324546705011240277e+00
1.000000000000000888e+00 2.587132067169535503e+02 8.469976292314857602e+00
1.400000000000001243e+00 2.617865939295976432e+02 8.570435684782712116e+00
1.800000000000000711e+00 2.615309662356332865e+02 8.561941146944766601e+00
2.200000000000000178e+00 2.575419818606318927e+02 8.431322934968088489e+00
2.600000000000000533e+00 2.497494225933903351e+02 8.176142923403967089e+00
3.000000000000000888e+00 2.391187248563217054e+02 7.828106994415818143e+00
3.400000000000001243e+00 2.259175565732757605e+02 7.395936652859059102e+00
3.800000000000000711e+00 2.104404831178167399e+02 6.889260138750606721e+00
4.200000000000000178e+00 1.917281384698273428e+02 6.276665624423325873e+00
4.600000000000000533e+00 1.699334671336204394e+02 5.563170238679102653e+00
5.000000000000000888e+00 1.462054058908044567e+02 4.786423801785093524e+00
5.400000000000001243e+00 1.220384563577584913e+02 3.995302695690272632e+00
5.800000000000000711e+00 9.873253771551775060e+01 3.232309998123230166e+00
6.200000000000000178e+00 7.738073904454007845e+01 2.533295274565336097e+00
6.600000000000000533e+00 5.879117726293098656e+01 1.924752821501830580e+00
7.000000000000000888e+00 4.340803340517231845e+01 1.421171218476839027e+00
7.400000000000001243e+00 3.128085668103441463e+01 1.024156102690141346e+00
7.800000000000000711e+00 2.212166397270123852e+01 7.242835963371302421e-01


==> anc/dat_w_err/hotspots/PbPb2760/40_50/dNdY_mc_-2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 1.350574712643676494e-04 4.475180660904842615e-06
-9.250000000000000000e+00 5.170258620689632996e-03 1.691791256418196895e-04
-8.750000000000000000e+00 2.847772988505750322e-02 9.323307723858823438e-04
-8.250000000000000000e+00 5.973994252873563587e-02 1.954990105084075322e-03
-7.750000000000000000e+00 1.055560344827586455e-01 3.455154025121066029e-03
-7.250000000000000000e+00 1.995431034482756383e-01 6.532001930172481527e-03
-6.750000000000000000e+00 4.096602011494252515e-01 1.341159515415018579e-02
-6.250000000000000000e+00 7.978706896551709393e-01 2.612692026661461719e-02
-5.750000000000000000e+00 1.401269396551724444e+00 4.588298631658773580e-02
-5.250000000000000000e+00 2.182079022988504757e+00 7.145129634352140324e-02
-4.750000000000000000e+00 3.035708333333334785e+00 9.940225550241121866e-02
-4.250000000000000000e+00 3.867549568965517715e+00 1.266412226517776574e-01
-3.750000000000000000e+00 4.589169540229883104e+00 1.502666226720270615e-01
-3.250000000000000000e+00 5.168102011494243975e+00 1.692271432921341745e-01
-2.750000000000000000e+00 5.637000718390804188e+00 1.845694955283754268e-01
-2.250000000000000000e+00 6.004389367816092005e+00 1.966048291882718235e-01
-1.750000000000000000e+00 6.294844827586199898e+00 2.061086824119359451e-01
-1.250000000000000000e+00 6.513980603448272788e+00 2.132814595644798028e-01
-7.500000000000000000e-01 6.667760057471258328e+00 2.183033329995967831e-01
-2.500000000000000000e-01 6.744281609195408755e+00 2.208081435973685280e-01
2.500000000000000000e-01 6.743640804597703209e+00 2.207878165889965438e-01
7.500000000000000000e-01 6.666638649425293828e+00 2.182624408329402466e-01
1.250000000000000000e+00 6.519742097701147543e+00 2.134417850620741464e-01
1.750000000000000000e+00 6.294644396551727361e+00 2.060801831302927489e-01
2.250000000000000000e+00 6.016456178160913382e+00 1.969687515010173084e-01
2.750000000000000000e+00 5.639180316091950473e+00 1.846131490613977799e-01
3.250000000000000000e+00 5.172855603448273776e+00 1.693491789269677972e-01
3.750000000000000000e+00 4.590574712643679334e+00 1.502919582547778132e-01
4.250000000000000000e+00 3.870586206896555304e+00 1.267179562858573583e-01
4.750000000000000000e+00 3.037795258620687111e+00 9.945390229931756754e-02
5.250000000000000000e+00 2.185460488505743815e+00 7.155010281359271140e-02
5.750000000000000000e+00 1.404849137931035497e+00 4.599416062586636489e-02
6.250000000000000000e+00 8.009820402298853947e-01 2.622742521404694202e-02
6.750000000000000000e+00 4.101458333333337647e-01 1.343128799615601887e-02
7.250000000000000000e+00 2.006954022988505226e-01 6.571839295574180909e-03
7.750000000000000000e+00 1.057054597701148901e-01 3.461726160438887909e-03
8.250000000000000000e+00 6.018175287356316433e-02 1.970925891406862494e-03
8.750000000000000000e+00 2.887787356321838694e-02 9.454345255985541424e-04
9.250000000000000000e+00 5.132902298850555364e-03 1.681128666625089489e-04
9.750000000000000000e+00 1.214080459770113966e-04 4.019988407227680370e-06


==> anc/dat_w_err/hotspots/PbPb2760/40_50/dNdY_mc_2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 7.830459770114948004e-05 3.000194129269244109e-06
-9.250000000000000000e+00 1.701652298850573480e-02 5.565865411214368031e-04
-8.750000000000000000e+00 2.694777298850576375e-01 8.818234172893315431e-03
-8.250000000000000000e+00 8.639633620689649574e-01 2.828409777137366743e-02
-7.750000000000000000e+00 1.338979166666668164e+00 4.383940148967465505e-02
-7.250000000000000000e+00 1.633037356321840994e+00 5.347063722892140408e-02
-6.750000000000000000e+00 1.915253591954024337e+00 6.272018211697311107e-02
-6.250000000000000000e+00 2.058066091954020571e+00 6.739485522359142666e-02
-5.750000000000000000e+00 1.972700431034484891e+00 6.459912072566681429e-02
-5.250000000000000000e+00 1.737928879310345565e+00 5.690846171938355319e-02
-4.750000000000000000e+00 1.437399425287354759e+00 4.706449946668136985e-02
-4.250000000000000000e+00 1.120830459770114862e+00 3.669599777153446235e-02
-3.750000000000000000e+00 8.403793103448280455e-01 2.751437895102225306e-02
-3.250000000000000000e+00 6.184008620689653846e-01 2.023924204409805264e-02
-2.750000000000000000e+00 4.370610632183903888e-01 1.431161865719338469e-02
-2.250000000000000000e+00 3.087162356321835888e-01 1.010490808537707966e-02
-1.750000000000000000e+00 2.163563218390805454e-01 7.085426813102588435e-03
-1.250000000000000000e+00 1.607334770114942080e-01 5.266878285040080092e-03
-7.500000000000000000e-01 1.232241379310345109e-01 4.053321028280997690e-03
-2.500000000000000000e-01 1.039152298850574557e-01 3.414592352915298262e-03
2.500000000000000000e-01 1.100488505747126977e-01 3.598990543883160993e-03
7.500000000000000000e-01 1.306659482758619761e-01 4.289851078445942358e-03
1.250000000000000000e+00 1.597880747126435019e-01 5.248839803207997444e-03
1.750000000000000000e+00 2.207780172413792430e-01 7.225614814463295413e-03
2.250000000000000000e+00 3.149224137931032064e-01 1.030441686521988906e-02
2.750000000000000000e+00 4.452212643678155612e-01 1.457070245512137943e-02
3.250000000000000000e+00 6.206831896551719963e-01 2.031726531867039665e-02
3.750000000000000000e+00 8.486946839080455884e-01 2.777962056744755215e-02
4.250000000000000000e+00 1.124915229885055545e+00 3.681041796904732655e-02
4.750000000000000000e+00 1.442306034482759847e+00 4.719626869407408248e-02
5.250000000000000000e+00 1.744630028735632443e+00 5.710019524152554204e-02
5.750000000000000000e+00 1.978876436781610737e+00 6.476955313975178707e-02
6.250000000000000000e+00 2.057349137931031802e+00 6.733806218591945059e-02
6.750000000000000000e+00 1.920104166666665169e+00 6.284812093291318458e-02
7.250000000000000000e+00 1.636648706896550953e+00 5.357527806138125820e-02
7.750000000000000000e+00 1.339739224137930895e+00 4.386166007793389221e-02
8.250000000000000000e+00 8.669360632183904514e-01 2.837802159888542369e-02
8.750000000000000000e+00 2.741566091954023010e-01 8.976256583194853686e-03
9.250000000000000000e+00 1.758764367816088858e-02 5.758885143553795632e-04
9.750000000000000000e+00 1.178160919540229668e-04 3.856358035335704954e-06


==> anc/dat_w_err/hotspots/PbPb2760/40_50/integrated_v2_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
9.905751555485714510e-02
8.266513396880043052e-02


==> anc/dat_w_err/hotspots/PbPb2760/40_50/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
1.183233164447280716e-01
9.907735725867246324e-02


==> anc/dat_w_err/hotspots/PbPb2760/40_50/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-2.4_2.4.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
1.162753792092583727e-01
9.738024077522901278e-02


==> anc/dat_w_err/hotspots/PbPb2760/40_50/integrated_v3_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v3_2par_cumulant  
#  v3_4par_cumulant
3.440075354905292038e-02
-1.762247633446083553e-02


==> anc/dat_w_err/hotspots/PbPb2760/40_50/r2_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 9.984217680410765183e-01 2.579437417200446570e-04
7.894737124443054199e-01 9.949773066294758106e-01 4.768221176635118103e-04
1.315789461135864258e+00 9.925713021605526709e-01 1.329027332536412889e-03
1.842105269432067871e+00 9.906535028997345282e-01 7.291009599116388866e-04
2.368421077728271484e+00 9.867864151212119017e-01 1.538508483955675511e-03
2.894736766815185547e+00 9.843922921792328529e-01 2.255530163125218576e-03
3.421052694320678711e+00 9.837467341224511719e-01 1.725534432311368700e-03
3.947368383407592773e+00 9.838882577812366748e-01 1.008767130182703416e-03
4.473684310913085938e+00 9.836078304075236423e-01 1.618753380021538445e-03
5.000000000000000000e+00 9.807948640540781193e-01 1.751492234518596492e-03


==> anc/dat_w_err/hotspots/PbPb2760/40_50/r2_eta_charged_3_4.dat <==
2.631579041481018066e-01 9.984313385285626952e-01
7.894737124443054199e-01 9.948946081041429856e-01
1.315789461135864258e+00 9.924730166790058927e-01
1.842105269432067871e+00 9.905018908404094047e-01
2.368421077728271484e+00 9.866885349266001359e-01
2.894736766815185547e+00 9.845174951199264779e-01
3.421052694320678711e+00 9.838431052549525546e-01
3.947368383407592773e+00 9.838245633570793514e-01
4.473684310913085938e+00 9.838118913732056825e-01
5.000000000000000000e+00 9.808659766406495617e-01


==> anc/dat_w_err/hotspots/PbPb2760/40_50/r2_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.982982425965815088e-01 2.585363870848800109e-04
7.894737124443054199e-01 9.944954810250619115e-01 4.689308854230002702e-04
1.315789461135864258e+00 9.919283517297318165e-01 1.391264924199758519e-03
1.842105269432067871e+00 9.896885101723927880e-01 7.555751711324812077e-04
2.368421077728271484e+00 9.857017371389605875e-01 1.580037104623050956e-03
2.894736766815185547e+00 9.833892908546498779e-01 2.365151435651375450e-03
3.421052694320678711e+00 9.827838446487545676e-01 1.834115198320412921e-03
3.947368383407592773e+00 9.825655008279259306e-01 1.074018238048417284e-03
4.473684310913085938e+00 9.814289740004980001e-01 1.651570336439807211e-03
5.000000000000000000e+00 9.785012887529817016e-01 1.813819903684539461e-03


==> anc/dat_w_err/hotspots/PbPb2760/40_50/v2_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 6.857670843601226807e-02 8.884260896593332291e-04 5.885388702154159546e-02 3.531967056915163994e-03
-4.473684310913085938e+00 7.558579742908477783e-02 1.005628379061818123e-03 6.461325287818908691e-02 3.870091633871197701e-03
-3.947368383407592773e+00 8.072258532047271729e-02 1.073985360562801361e-03 6.889071315526962280e-02 4.028249997645616531e-03
-3.421052694320678711e+00 8.426427841186523438e-02 1.156026963144540787e-03 7.173123210668563843e-02 4.271147772669792175e-03
-2.894736766815185547e+00 8.681906759738922119e-02 1.235606265254318714e-03 7.355935871601104736e-02 4.554376937448978424e-03
-2.368421077728271484e+00 8.916806429624557495e-02 1.177567057311534882e-03 7.529584318399429321e-02 4.534980282187461853e-03
-1.842105269432067871e+00 9.151032567024230957e-02 1.232991344295442104e-03 7.696931809186935425e-02 4.675952717661857605e-03
-1.315789461135864258e+00 9.415344893932342529e-02 1.257669413462281227e-03 7.877720892429351807e-02 4.764119163155555725e-03
-7.894737124443054199e-01 9.722092747688293457e-02 1.262873294763267040e-03 8.113504946231842041e-02 4.863491747528314590e-03
-2.631579041481018066e-01 9.927962720394134521e-02 1.283341902308166027e-03 8.284807205200195312e-02 4.960084334015846252e-03
2.631579041481018066e-01 9.927039593458175659e-02 1.264916849322617054e-03 8.284696191549301147e-02 5.054108798503875732e-03
7.894737124443054199e-01 9.747741371393203735e-02 1.225478481501340866e-03 8.119325339794158936e-02 4.902340006083250046e-03
1.315789461135864258e+00 9.456093609333038330e-02 1.199508085846900940e-03 7.861317694187164307e-02 4.834295716136693954e-03
1.842105269432067871e+00 9.204503148794174194e-02 1.128012896515429020e-03 7.651185989379882812e-02 4.635319579392671585e-03
2.368421077728271484e+00 8.984549343585968018e-02 1.101903733797371387e-03 7.480958849191665649e-02 4.523179028183221817e-03
2.894736766815185547e+00 8.759810775518417358e-02 1.065828953869640827e-03 7.281293720006942749e-02 4.485621582716703415e-03
3.421052694320678711e+00 8.506993204355239868e-02 1.023238874040544033e-03 7.071374356746673584e-02 4.367596469819545746e-03
3.947368383407592773e+00 8.143664896488189697e-02 1.010071951895952225e-03 6.761222332715988159e-02 4.330120049417018890e-03
4.473684310913085938e+00 7.632090151309967041e-02 8.239570306614041328e-04 6.372664123773574829e-02 3.837523283436894417e-03
5.000000000000000000e+00 6.931461393833160400e-02 7.708332850597798824e-04 5.801922082901000977e-02 3.545380895957350731e-03


==> anc/dat_w_err/hotspots/PbPb2760/40_50/v2_eta_charged_cumulant_etaref_-2.4_2.4.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 9.319011867046356201e-02 1.224514213390648365e-03 7.971465587615966797e-02 4.737139213830232620e-03
-4.473684310913085938e+00 1.006093397736549377e-01 1.366877811960875988e-03 8.590735495090484619e-02 5.093159619718790054e-03
-3.947368383407592773e+00 1.056529730558395386e-01 1.431699958629906178e-03 9.014037996530532837e-02 5.304147955030202866e-03
-3.421052694320678711e+00 1.088762134313583374e-01 1.480030827224254608e-03 9.275268763303756714e-02 5.504883825778961182e-03
-2.894736766815185547e+00 1.109346300363540649e-01 1.583777600899338722e-03 9.410770237445831299e-02 5.811394192278385162e-03
-2.368421077728271484e+00 1.126866191625595093e-01 1.506478874944150448e-03 9.528411924839019775e-02 5.780584178864955902e-03
-1.842105269432067871e+00 1.142516955733299255e-01 1.562022487632930279e-03 9.629299491643905640e-02 5.858211778104305267e-03
-1.315789461135864258e+00 1.156804710626602173e-01 1.569455023854970932e-03 9.712448716163635254e-02 5.879452917724847794e-03
-7.894737124443054199e-01 1.173362880945205688e-01 1.563556725159287453e-03 9.827186167240142822e-02 5.904609803110361099e-03
-2.631579041481018066e-01 1.183425560593605042e-01 1.601730706170201302e-03 9.911934286355972290e-02 5.980722140520811081e-03
2.631579041481018066e-01 1.184099167585372925e-01 1.547951367683708668e-03 9.917762130498886108e-02 6.059415172785520554e-03
7.894737124443054199e-01 1.176704615354537964e-01 1.523400540463626385e-03 9.837626665830612183e-02 5.971643608063459396e-03
1.315789461135864258e+00 1.162073612213134766e-01 1.512073096819221973e-03 9.692180156707763672e-02 5.938680376857519150e-03
1.842105269432067871e+00 1.148914098739624023e-01 1.461062929593026638e-03 9.582044184207916260e-02 5.811741109937429428e-03
2.368421077728271484e+00 1.136391311883926392e-01 1.439072191715240479e-03 9.486259520053863525e-02 5.774682387709617615e-03
2.894736766815185547e+00 1.119804158806800842e-01 1.377391861751675606e-03 9.320117533206939697e-02 5.745820701122283936e-03
3.421052694320678711e+00 1.099506244063377380e-01 1.341376570053398609e-03 9.155125170946121216e-02 5.661484785377979279e-03
3.947368383407592773e+00 1.066364496946334839e-01 1.344108954071998596e-03 8.862276375293731689e-02 5.606141407042741776e-03
4.473684310913085938e+00 1.015550643205642700e-01 1.157932332716882229e-03 8.473874628543853760e-02 5.157764069736003876e-03
5.000000000000000000e+00 9.431391954421997070e-02 1.076418207958340645e-03 7.867948710918426514e-02 4.828840494155883789e-03


==> anc/dat_w_err/hotspots/PbPb2760/40_50/v2_eta_charged_ep.dat <==
-5.000000000000000000e+00 8.812481725927449883e-02 8.415237719641116120e-04
-4.473684310913085938e+00 9.511988774438348559e-02 9.139838626736437226e-04
-3.947368383407592773e+00 9.977257742726743095e-02 9.577379108805678673e-04
-3.421052694320678711e+00 1.028043952408945333e-01 1.027615496123685272e-03
-2.894736766815185547e+00 1.046937684445545524e-01 1.116199693085915927e-03
-2.368421077728271484e+00 1.063507095059463559e-01 1.050200156244463813e-03
-1.842105269432067871e+00 1.078153884358866998e-01 1.050479158343561566e-03
-1.315789461135864258e+00 1.091214326972568260e-01 1.036039713889088353e-03
-7.894737124443054199e-01 1.107428891474530330e-01 9.969735391329951485e-04
-2.631579041481018066e-01 1.117391695730223650e-01 1.022490229585135656e-03
2.631579041481018066e-01 1.118430873755463517e-01 9.922271531797484390e-04
7.894737124443054199e-01 1.109822933615290663e-01 9.514033172757197735e-04
1.315789461135864258e+00 1.094053437707571269e-01 9.539722805917005702e-04
1.842105269432067871e+00 1.080763595523727832e-01 9.199519036442199054e-04
2.368421077728271484e+00 1.068606517526440314e-01 9.164723680223429503e-04
2.894736766815185547e+00 1.052177532795558895e-01 8.713802738345401621e-04
3.421052694320678711e+00 1.032872906519850115e-01 8.415199916486982602e-04
3.947368383407592773e+00 1.001751519414680880e-01 8.820472893147159087e-04
4.473684310913085938e+00 9.549744655798116100e-02 7.190234188514098854e-04
5.000000000000000000e+00 8.868134950703503161e-02 7.018789174018314403e-04


==> anc/dat_w_err/hotspots/PbPb2760/40_50/v2_pt_charged_cumulant.dat <==
# pt vn{2} err vn{4} err
2.000000029802322388e-01 1.511843223124742508e-02 1.184103457489982247e-04 1.310887373983860016e-02 8.674659184180200100e-04
4.000000059604644775e-01 4.976994544267654419e-02 5.452056648209691048e-04 4.239504411816596985e-02 2.815158572047948837e-03
6.000000238418579102e-01 8.603627979755401611e-02 1.053107669577002525e-03 7.340092957019805908e-02 4.858085419982671738e-03
8.000000119209289551e-01 1.181811317801475525e-01 1.562701072543859482e-03 1.006168723106384277e-01 6.498473696410655975e-03
1.000000000000000000e+00 1.451926976442337036e-01 1.996629405766725540e-03 1.233509629964828491e-01 7.646027486771345139e-03
1.200000047683715820e+00 1.673114150762557983e-01 2.346942201256752014e-03 1.412570178508758545e-01 8.464562706649303436e-03
1.399999976158142090e+00 1.854529231786727905e-01 2.732835477218031883e-03 1.554727405309677124e-01 9.160181507468223572e-03
1.600000023841857910e+00 2.004919499158859253e-01 2.890998730435967445e-03 1.672820746898651123e-01 9.450821205973625183e-03
1.799999952316284180e+00 2.124503105878829956e-01 3.083988791331648827e-03 1.757169812917709351e-01 9.598556905984878540e-03
2.000000000000000000e+00 2.223943173885345459e-01 3.409338882192969322e-03 1.820679754018783569e-01 9.820341132581233978e-03
2.200000047683715820e+00 2.299983501434326172e-01 3.476774552837014198e-03 1.876700520515441895e-01 9.450119920074939728e-03
2.400000095367431641e+00 2.367484867572784424e-01 3.383164061233401299e-03 1.912702023983001709e-01 9.942115284502506256e-03
2.599999904632568359e+00 2.414027750492095947e-01 3.459855914115905762e-03 1.941542923450469971e-01 9.401338174939155579e-03
2.799999952316284180e+00 2.451464831829071045e-01 3.450197167694568634e-03 1.968290209770202637e-01 9.759496897459030151e-03
3.000000000000000000e+00 2.484753876924514771e-01 3.638332244008779526e-03 1.983494758605957031e-01 9.587102569639682770e-03
3.200000047683715820e+00 2.498734295368194580e-01 3.135442733764648438e-03 1.992026865482330322e-01 9.521891362965106964e-03
3.400000095367431641e+00 2.516741752624511719e-01 3.639417234808206558e-03 1.997318118810653687e-01 1.022690255194902420e-02
3.599999904632568359e+00 2.531830072402954102e-01 3.573138965293765068e-03 2.018715143203735352e-01 1.093086227774620056e-02
3.799999952316284180e+00 2.544469237327575684e-01 3.631817176938056946e-03 2.019087523221969604e-01 1.094046514481306076e-02


==> anc/dat_w_err/hotspots/PbPb2760/40_50/v2_pt_charged_ep.dat <==
 (2.000000029802322388e-01+0.000000000000000000e+00j)  (1.446721432211913599e-02-3.037187990659895591e-05j)  (3.479392873891381664e-04+0.000000000000000000e+00j)
 (4.000000059604644775e-01+0.000000000000000000e+00j)  (4.738957141184577115e-02+3.164240616738746303e-05j)  (8.707218185424066802e-04+0.000000000000000000e+00j)
 (6.000000238418579102e-01+0.000000000000000000e+00j)  (8.182735397451151860e-02+9.801632990634901593e-05j)  (1.596642669191647304e-03+0.000000000000000000e+00j)
 (8.000000119209289551e-01+0.000000000000000000e+00j)  (1.123202029380048067e-01+8.007698643450089269e-05j)  (2.143941120949207583e-03+0.000000000000000000e+00j)
 (1.000000000000000000e+00+0.000000000000000000e+00j)  (1.377317096908144689e-01+8.605603136335613696e-06j)  (2.605144867803567930e-03+0.000000000000000000e+00j)
 (1.200000047683715820e+00+0.000000000000000000e+00j)  (1.582793494907225595e-01+6.431768661101973654e-05j)  (2.945286694877099522e-03+0.000000000000000000e+00j)
 (1.399999976158142090e+00+0.000000000000000000e+00j)  (1.749159367753509997e-01-1.133990343583465881e-04j)  (3.451892303128717247e-03+0.000000000000000000e+00j)
 (1.600000023841857910e+00+0.000000000000000000e+00j)  (1.884554212436753695e-01+6.264428003132406226e-05j)  (3.477323429174001071e-03+0.000000000000000000e+00j)
 (1.799999952316284180e+00+0.000000000000000000e+00j)  (1.989853181940291760e-01-2.669562546138584225e-04j)  (3.712687503242947419e-03+0.000000000000000000e+00j)
 (2.000000000000000000e+00+0.000000000000000000e+00j)  (2.075185385903895452e-01-3.625820216444526883e-04j)  (4.190920805135927435e-03+0.000000000000000000e+00j)
 (2.200000047683715820e+00+0.000000000000000000e+00j)  (2.139249667802006205e-01-6.148178744292274100e-04j)  (4.133209507568285680e-03+0.000000000000000000e+00j)
 (2.400000095367431641e+00+0.000000000000000000e+00j)  (2.196809789267794299e-01-2.649277669522464283e-04j)  (4.528823192804450753e-03+0.000000000000000000e+00j)
 (2.599999904632568359e+00+0.000000000000000000e+00j)  (2.235077045300943865e-01-1.782293773949907099e-04j)  (4.228165954012262293e-03+0.000000000000000000e+00j)
 (2.799999952316284180e+00+0.000000000000000000e+00j)  (2.270916096717792154e-01-1.236903057004363766e-04j)  (4.649364291141620809e-03+0.000000000000000000e+00j)
 (3.000000000000000000e+00+0.000000000000000000e+00j)  (2.300734789187444118e-01+3.176073061198359925e-04j)  (5.394479323493132222e-03+0.000000000000000000e+00j)
 (3.200000047683715820e+00+0.000000000000000000e+00j)  (2.315957333876918767e-01-8.755010054588989227e-05j)  (5.537204476752463460e-03+0.000000000000000000e+00j)
 (3.400000095367431641e+00+0.000000000000000000e+00j)  (2.339130179486853811e-01-4.158062426225331851e-04j)  (6.802306113886239999e-03+0.000000000000000000e+00j)
 (3.599999904632568359e+00+0.000000000000000000e+00j)  (2.358659718779013703e-01-4.337690367938617131e-04j)  (6.997230162915471161e-03+0.000000000000000000e+00j)
 (3.799999952316284180e+00+0.000000000000000000e+00j)  (2.372889111922130145e-01-8.884173732600768878e-04j)  (7.702143180574526522e-03+0.000000000000000000e+00j)


==> anc/dat_w_err/hotspots/PbPb2760/40_50/v3_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 1.954505965113639832e-02 3.898871073033660650e-04 -1.328466087579727173e-02 9.994200430810451508e-03
-4.473684310913085938e+00 2.321074903011322021e-02 4.250749188940972090e-04 -1.463697385042905807e-02 1.163136027753353119e-02
-3.947368383407592773e+00 2.584049664437770844e-02 3.876781847793608904e-04 -1.531224511563777924e-02 1.268505770713090897e-02
-3.421052694320678711e+00 2.773192152380943298e-02 4.344279877841472626e-04 -1.547314785420894623e-02 1.407964341342449188e-02
-2.894736766815185547e+00 2.906296029686927795e-02 4.246200551278889179e-04 -1.647171378135681152e-02 1.436980161815881729e-02
-2.368421077728271484e+00 3.024702332913875580e-02 3.915923589374870062e-04 -1.580382883548736572e-02 1.462336070835590363e-02
-1.842105269432067871e+00 3.114215098321437836e-02 4.668577748816460371e-04 -1.721851155161857605e-02 1.466645952314138412e-02
-1.315789461135864258e+00 3.240115568041801453e-02 4.300134023651480675e-04 -1.754360832273960114e-02 1.522578299045562744e-02
-7.894737124443054199e-01 3.360466286540031433e-02 4.567110736388713121e-04 -1.939654722809791565e-02 1.631622947752475739e-02
-2.631579041481018066e-01 3.449199348688125610e-02 4.137543437536805868e-04 -1.882676221430301666e-02 1.689466275274753571e-02
2.631579041481018066e-01 3.452898934483528137e-02 4.243872826918959618e-04 -1.841316185891628265e-02 1.630403473973274231e-02
7.894737124443054199e-01 3.375232964754104614e-02 4.109104047529399395e-04 -1.901536062359809875e-02 1.571093313395977020e-02
1.315789461135864258e+00 3.239683061838150024e-02 4.109074652660638094e-04 -1.756719127297401428e-02 1.512010022997856140e-02
1.842105269432067871e+00 3.120236657559871674e-02 3.677573695313185453e-04 -1.651806198060512543e-02 1.480351481586694717e-02
2.368421077728271484e+00 3.013964556157588959e-02 3.748808521777391434e-04 -1.491027791053056717e-02 1.435818616300821304e-02
2.894736766815185547e+00 2.899130061268806458e-02 3.399559063836932182e-04 -1.469494681805372238e-02 1.372766029089689255e-02
3.421052694320678711e+00 2.771220542490482330e-02 3.741246473509818316e-04 -1.502055209130048752e-02 1.297061797231435776e-02
3.947368383407592773e+00 2.586198411881923676e-02 3.124682989437133074e-04 -1.358734630048274994e-02 1.187332905828952789e-02
4.473684310913085938e+00 2.321504242718219757e-02 2.501677954569458961e-04 -1.326165627688169479e-02 1.069320552051067352e-02
5.000000000000000000e+00 1.965010538697242737e-02 2.763830125331878662e-04 -1.196877751499414444e-02 9.245408698916435242e-03


==> anc/dat_w_err/hotspots/PbPb2760/40_50/v3_eta_charged_ep.dat <==
-5.000000000000000000e+00 2.448196167305126750e-02 2.310165729013851168e-04
-4.473684310913085938e+00 2.836343856706863981e-02 2.702341359914238526e-04
-3.947368383407592773e+00 3.098398812970899058e-02 2.098486968044937985e-04
-3.421052694320678711e+00 3.283951715186174403e-02 2.715449937591488377e-04
-2.894736766815185547e+00 3.406693073160856067e-02 2.904360011668036148e-04
-2.368421077728271484e+00 3.508603510564901884e-02 2.299593564077382138e-04
-1.842105269432067871e+00 3.570328624271519591e-02 3.042866370196041872e-04
-1.315789461135864258e+00 3.649339034270590587e-02 3.279354120129280171e-04
-7.894737124443054199e-01 3.713121216852415668e-02 3.592138663917258229e-04
-2.631579041481018066e-01 3.768484142091096251e-02 3.742681078872491852e-04
2.631579041481018066e-01 3.765468259991698596e-02 4.054712791072795732e-04
7.894737124443054199e-01 3.715493998314796376e-02 3.536845232984175079e-04
1.315789461135864258e+00 3.634549627324663856e-02 3.788540433606205700e-04
1.842105269432067871e+00 3.556469042104552086e-02 3.330089767693480561e-04
2.368421077728271484e+00 3.475860342639846418e-02 3.517847005424658388e-04
2.894736766815185547e+00 3.376500349616986391e-02 3.563346591435940158e-04
3.421052694320678711e+00 3.267129540534298437e-02 3.650289791164896972e-04
3.947368383407592773e+00 3.095517690483717138e-02 3.210096132441699382e-04
4.473684310913085938e+00 2.831268209386232984e-02 2.679151772190683850e-04
5.000000000000000000e+00 2.458237654045141926e-02 2.664303561792431721e-04


==> anc/dat_w_err/hotspots/PbPb2760/5_10/dN_over_2pidYptdpt_mc_-211.dat <==
1.000000000000000056e-01 6.943947183133202543e+02 1.260866318719980228e+00
3.000000000000000444e-01 3.548036226841993539e+02 6.288614023123656471e-01
5.000000000000000000e-01 1.740412360001364505e+02 2.711391830219713195e-01
7.000000000000000666e-01 9.121345431475715770e+01 1.191926720567390158e-01
9.000000000000000222e-01 4.980776926837320673e+01 5.933451122687499052e-02
1.100000000000000089e+00 2.789443296541675821e+01 3.491742312068848303e-02
1.300000000000000266e+00 1.591728078652402090e+01 2.114406661596379342e-02
1.500000000000000000e+00 9.217838544515874588e+00 1.417863472382053895e-02
1.700000000000000178e+00 5.409661078261621903e+00 9.775676303031263781e-03
1.899999999999999911e+00 3.211311139940764114e+00 6.301723079389109396e-03
2.100000000000000089e+00 1.927754841880066738e+00 4.105696534960586938e-03
2.300000000000000266e+00 1.168676023111612894e+00 2.542857242773493513e-03
2.500000000000000000e+00 7.149790877817230328e-01 1.813700810830375402e-03
2.700000000000000178e+00 4.413652524081869144e-01 1.159124285115093085e-03
2.900000000000000355e+00 2.744513923160046831e-01 5.858681050082333594e-04
3.100000000000000089e+00 1.719931141305719169e-01 4.457859045108118192e-04
3.300000000000000266e+00 1.085609104088140209e-01 2.799584153883304680e-04
3.500000000000000000e+00 6.910089988419296225e-02 2.244560469043116457e-04
3.700000000000000178e+00 4.414955680810337540e-02 1.342246951136438987e-04
3.900000000000000355e+00 2.846627541431503983e-02 9.083720986900968759e-05


==> anc/dat_w_err/hotspots/PbPb2760/5_10/dN_over_2pidYptdpt_mc_-2212.dat <==
1.000000000000000056e-01 4.888370707767556667e+00 1.989671612587657137e-02
3.000000000000000444e-01 4.804373206212218861e+00 1.763855246694485610e-02
5.000000000000000000e-01 4.579778303180065180e+00 1.433233236238186034e-02
7.000000000000000666e-01 4.166051561711695328e+00 1.156511906855293113e-02
9.000000000000000222e-01 3.591660512086598089e+00 7.939424496418014815e-03
1.100000000000000089e+00 2.935048289563169543e+00 5.691689063844397427e-03
1.300000000000000266e+00 2.289256742955003254e+00 2.739972766619998192e-03
1.500000000000000000e+00 1.724820061221234990e+00 2.805399453045020423e-03
1.700000000000000178e+00 1.260025103027132554e+00 1.896192907113312736e-03
1.899999999999999911e+00 9.007589062476932806e-01 1.459284960919619845e-03
2.100000000000000089e+00 6.340425749228327801e-01 1.419314648461829018e-03
2.300000000000000266e+00 4.394238287512039487e-01 1.000230373569069298e-03
2.500000000000000000e+00 3.026865145644752064e-01 6.052161537041750392e-04
2.700000000000000178e+00 2.069350797439682699e-01 5.807419366387428722e-04
2.900000000000000355e+00 1.413010980451231136e-01 3.486015598865972406e-04
3.100000000000000089e+00 9.591342838209974964e-02 2.962724966484148702e-04
3.300000000000000266e+00 6.492969270599155407e-02 1.878488356499030427e-04
3.500000000000000000e+00 4.402569190996588611e-02 1.613126499366783321e-04
3.700000000000000178e+00 2.978396989469373965e-02 4.070439619372220690e-05
3.900000000000000355e+00 2.026381921374063172e-02 5.489945683287690380e-05


==> anc/dat_w_err/hotspots/PbPb2760/5_10/dN_over_2pidYptdpt_mc_-321.dat <==
1.000000000000000056e-01 4.198919677792313365e+01 1.213143015460423080e-01
3.000000000000000444e-01 3.687312350695210483e+01 9.417889673425554331e-02
5.000000000000000000e-01 2.879840687550531442e+01 6.309531162790114889e-02
7.000000000000000666e-01 2.047453280439534495e+01 3.363987986069855163e-02
9.000000000000000222e-01 1.369247506638425271e+01 1.965602518864415296e-02
1.100000000000000089e+00 8.846902005297984317e+00 1.017845058620498767e-02
1.300000000000000266e+00 5.621219092610759915e+00 7.423546953876384615e-03
1.500000000000000000e+00 3.544743666628339618e+00 4.894326532685008141e-03
1.700000000000000178e+00 2.232330504150501049e+00 3.902943799168791337e-03
1.899999999999999911e+00 1.407503432976741076e+00 2.668740559704051076e-03
2.100000000000000089e+00 8.897728826089779108e-01 1.765188636402967651e-03
2.300000000000000266e+00 5.642878259251575823e-01 1.286327690390702376e-03
2.500000000000000000e+00 3.593817945759626431e-01 8.448226559816404907e-04
2.700000000000000178e+00 2.297638015720417926e-01 5.813113330731036485e-04
2.900000000000000355e+00 1.476992123873695495e-01 3.878785438901058338e-04
3.100000000000000089e+00 9.546665850066812786e-02 1.914797097676779409e-04
3.300000000000000266e+00 6.185844354626207631e-02 1.731558509623025270e-04
3.500000000000000000e+00 4.035117998929053929e-02 1.466521190740722623e-04
3.700000000000000178e+00 2.637931405102627094e-02 6.559617303540864707e-05
3.900000000000000355e+00 1.741037570775227569e-02 5.733451311068580024e-05


==> anc/dat_w_err/hotspots/PbPb2760/5_10/dN_over_2pidYptdpt_mc_211.dat <==
1.000000000000000056e-01 6.943867238815157634e+02 1.261682675793328601e+00
3.000000000000000444e-01 3.548031250898441726e+02 6.412529646130650240e-01
5.000000000000000000e-01 1.740585584918681263e+02 2.637117702488218640e-01
7.000000000000000666e-01 9.122862361909758988e+01 1.205481789091920330e-01
9.000000000000000222e-01 4.980595572977816232e+01 5.739658478859268470e-02
1.100000000000000089e+00 2.789360743252367314e+01 3.293610326326667365e-02
1.300000000000000266e+00 1.591320770502896309e+01 2.162157854776547775e-02
1.500000000000000000e+00 9.214833225111746628e+00 1.433179738893575368e-02
1.700000000000000178e+00 5.405684362604911364e+00 1.002985660183505420e-02
1.899999999999999911e+00 3.207805305271406837e+00 6.285777595673808227e-03
2.100000000000000089e+00 1.926774165778509573e+00 4.173515798222347632e-03
2.300000000000000266e+00 1.167415494368684525e+00 2.677741381090179788e-03
2.500000000000000000e+00 7.145019615799859114e-01 1.807911426376532758e-03
2.700000000000000178e+00 4.410276700164173502e-01 1.024673516779377788e-03
2.900000000000000355e+00 2.744576199488965029e-01 7.408237013457456312e-04
3.100000000000000089e+00 1.720145059239982233e-01 3.804509718033701480e-04
3.300000000000000266e+00 1.085840841620795832e-01 2.888017633715265152e-04
3.500000000000000000e+00 6.907542219320157717e-02 1.144182492890619287e-04
3.700000000000000178e+00 4.416450523097379538e-02 1.518628803580080139e-04
3.900000000000000355e+00 2.841294881263349906e-02 8.744818708126933353e-05


==> anc/dat_w_err/hotspots/PbPb2760/5_10/dN_over_2pidYptdpt_mc_2212.dat <==
1.000000000000000056e-01 4.986530365488329508e+00 2.013024419534464871e-02
3.000000000000000444e-01 4.903366263930506896e+00 1.898355280638117440e-02
5.000000000000000000e-01 4.670860080967095485e+00 1.477876709111275617e-02
7.000000000000000666e-01 4.251153096543328402e+00 1.142962615420582001e-02
9.000000000000000222e-01 3.662378797428721633e+00 7.970845114571816284e-03
1.100000000000000089e+00 2.994298103894968310e+00 5.308010546455543301e-03
1.300000000000000266e+00 2.337328829284969434e+00 3.915764836250358420e-03
1.500000000000000000e+00 1.758512748795686864e+00 2.757498940571978096e-03
1.700000000000000178e+00 1.285585340409401089e+00 2.075571780845291217e-03
1.899999999999999911e+00 9.187544350641635438e-01 1.597608444821497489e-03
2.100000000000000089e+00 6.460740651159060377e-01 1.242854894910342496e-03
2.300000000000000266e+00 4.488029527295111509e-01 9.980179611746246154e-04
2.500000000000000000e+00 3.090544054258434481e-01 6.480702513562178971e-04
2.700000000000000178e+00 2.112344998214382985e-01 4.067911211508699236e-04
2.900000000000000355e+00 1.440790115419361694e-01 4.257600406982400961e-04
3.100000000000000089e+00 9.783095233327269991e-02 4.128946329932594466e-04
3.300000000000000266e+00 6.639887445822767464e-02 1.334331140274559290e-04
3.500000000000000000e+00 4.489411029499264238e-02 1.377684503551255060e-04
3.700000000000000178e+00 3.035986551252339849e-02 9.840331874243874680e-05
3.900000000000000355e+00 2.067111289198407878e-02 7.357224494344000837e-05


==> anc/dat_w_err/hotspots/PbPb2760/5_10/dN_over_2pidYptdpt_mc_321.dat <==
1.000000000000000056e-01 4.195730652948553541e+01 1.222713924500103272e-01
3.000000000000000444e-01 3.686323652346015223e+01 9.294330221476682086e-02
5.000000000000000000e-01 2.879208244184471255e+01 6.429170272699637201e-02
7.000000000000000666e-01 2.047048338341419438e+01 3.516348451983336565e-02
9.000000000000000222e-01 1.368956475081731483e+01 1.731188579553064738e-02
1.100000000000000089e+00 8.850080743047584519e+00 1.045564690525998403e-02
1.300000000000000266e+00 5.622342641417967357e+00 8.162578386313809262e-03
1.500000000000000000e+00 3.547117257546767544e+00 5.604597520346173492e-03
1.700000000000000178e+00 2.234363431338701300e+00 3.913852291287817434e-03
1.899999999999999911e+00 1.407426350655479164e+00 2.229188023923790903e-03
2.100000000000000089e+00 8.893297105367750088e-01 1.906728805724855003e-03
2.300000000000000266e+00 5.643745685591120553e-01 1.366797732908898392e-03
2.500000000000000000e+00 3.593877769958093715e-01 7.283229003687954678e-04
2.700000000000000178e+00 2.299552724518319491e-01 6.246861639703156803e-04
2.900000000000000355e+00 1.478807868088720390e-01 3.423932481740421616e-04
3.100000000000000089e+00 9.515251773847976935e-02 2.667085184365176691e-04
3.300000000000000266e+00 6.180063743110510849e-02 2.154013484512174717e-04
3.500000000000000000e+00 4.039165404270093906e-02 1.185965424153383809e-04
3.700000000000000178e+00 2.630800397253724165e-02 5.150323240132193291e-05
3.900000000000000355e+00 1.733577635044742521e-02 6.567732626393363673e-05


==> anc/dat_w_err/hotspots/PbPb2760/5_10/dNdEta_mc_charged.dat <==
# Eta,dNdEta,error
-7.799999999999999822e+00 1.188541010638296598e+02 5.453137030291256515e+00
-7.400000000000000355e+00 1.654937606382981130e+02 7.593015116616607330e+00
-7.000000000000000000e+00 2.263826312056733912e+02 1.038665734012380248e+01
-6.599999999999999645e+00 3.029102872340426416e+02 1.389784297006679026e+01
-6.200000000000000178e+00 3.942508581560278458e+02 1.808867574251526023e+01
-5.799999999999999822e+00 4.981332641843966940e+02 2.285496122347501213e+01
-5.399999999999999467e+00 6.116696578014178840e+02 2.806415502875045576e+01
-5.000000000000000000e+00 7.310047765957448291e+02 3.353931011181797572e+01
-4.599999999999999645e+00 8.510452570921996767e+02 3.904679731144886290e+01
-4.200000000000000178e+00 9.662795319148926865e+02 4.433377168229837650e+01
-3.799999999999999822e+00 1.070923480496453294e+03 4.913489292103698602e+01
-3.399999999999999467e+00 1.161242696808509208e+03 5.327882216898408529e+01
-2.999999999999999556e+00 1.237733040780143256e+03 5.678825886617993746e+01
-2.599999999999999645e+00 1.299816328014182545e+03 5.963669619721533621e+01
-2.199999999999999734e+00 1.346324973404256752e+03 6.177052852324941767e+01
-1.799999999999999822e+00 1.374515028368792628e+03 6.306388057022540039e+01
-1.399999999999999467e+00 1.382304696808508652e+03 6.342126236466368994e+01
-9.999999999999995559e-01 1.370976464539010067e+03 6.290144945928561526e+01
-5.999999999999996447e-01 1.349901686170211178e+03 6.193450594529186759e+01
-1.999999999999997335e-01 1.334767416666668169e+03 6.124008784804040317e+01
2.000000000000001776e-01 1.334782849290778813e+03 6.124078374780157219e+01
6.000000000000005329e-01 1.350046248226948592e+03 6.194106572837983293e+01
1.000000000000000888e+00 1.371016432624112213e+03 6.290318686011438842e+01
1.400000000000001243e+00 1.382422718085105771e+03 6.342652289428423984e+01
1.800000000000000711e+00 1.374792764184401449e+03 6.307644580752357655e+01
2.200000000000000178e+00 1.346638203900708959e+03 6.178468246634491834e+01
2.600000000000000533e+00 1.300040583333331369e+03 5.964673839240126796e+01
3.000000000000000888e+00 1.237942618794324744e+03 5.679763267359168566e+01
3.400000000000001243e+00 1.161804021276595677e+03 5.330435033674883982e+01
3.800000000000000711e+00 1.071407650709223617e+03 4.915690236891527576e+01
4.200000000000000178e+00 9.667176631205671811e+02 4.435366776773407338e+01
4.600000000000000533e+00 8.512844982269493812e+02 3.905751544502780348e+01
5.000000000000000888e+00 7.310271152482262096e+02 3.354003998107834406e+01
5.400000000000001243e+00 6.115752056737583189e+02 2.805950003890917444e+01
5.800000000000000711e+00 4.981744468085119024e+02 2.285659808626206413e+01
6.200000000000000178e+00 3.944854893617019798e+02 1.809927461110984481e+01
6.600000000000000533e+00 3.032738209219853047e+02 1.391442161109772968e+01
7.000000000000000888e+00 2.268345585106379758e+02 1.040733550234706861e+01
7.400000000000001243e+00 1.659251294326238337e+02 7.612779276438216947e+00
7.800000000000000711e+00 1.192479273049650033e+02 5.471195230955737898e+00


==> anc/dat_w_err/hotspots/PbPb2760/5_10/dNdY_mc_-2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 6.950354609929086571e-04 3.206531923422299197e-05
-9.250000000000000000e+00 3.025390070921986363e-02 1.388475530772422667e-03
-8.750000000000000000e+00 1.793432624113475149e-01 8.228952110340413337e-03
-8.250000000000000000e+00 3.724780141843969106e-01 1.709058159485053047e-02
-7.750000000000000000e+00 6.717063829787229823e-01 3.081842697532571548e-02
-7.250000000000000000e+00 1.271717730496454868e+00 5.834752629037499860e-02
-6.750000000000000000e+00 2.440275177304963350e+00 1.119625811275983263e-01
-6.250000000000000000e+00 4.457812765957449130e+00 2.045294680105830820e-01
-5.750000000000000000e+00 7.406119148936175733e+00 3.398052815644230784e-01
-5.250000000000000000e+00 1.109106524822695405e+01 5.088740510759073299e-01
-4.750000000000000000e+00 1.524577021276595623e+01 6.994928962409154849e-01
-4.250000000000000000e+00 1.942443120567375914e+01 8.912111178803323597e-01
-3.750000000000000000e+00 2.328665531914891673e+01 1.068411307616607742e+00
-3.250000000000000000e+00 2.657761985815605854e+01 1.219404241582719761e+00
-2.750000000000000000e+00 2.923518297872340099e+01 1.341336103215913012e+00
-2.250000000000000000e+00 3.134675460992907148e+01 1.438216718875392264e+00
-1.750000000000000000e+00 3.301740141843971799e+01 1.514865528117691706e+00
-1.250000000000000000e+00 3.430087092198580478e+01 1.573752735372949907e+00
-7.500000000000000000e-01 3.514171205673757470e+01 1.612330107159240855e+00
-2.500000000000000000e-01 3.556727517730497823e+01 1.631853146478035921e+00
2.500000000000000000e-01 3.554849503546098788e+01 1.630990709521542792e+00
7.500000000000000000e-01 3.514592056737583903e+01 1.612520288375635102e+00
1.250000000000000000e+00 3.429044822695035322e+01 1.573268732252049329e+00
1.750000000000000000e+00 3.300995035460992710e+01 1.514520758592515559e+00
2.250000000000000000e+00 3.134755035460991124e+01 1.438247019014760930e+00
2.750000000000000000e+00 2.923637730496457365e+01 1.341384354854799232e+00
3.250000000000000000e+00 2.658042553191486945e+01 1.219526604732827701e+00
3.750000000000000000e+00 2.329884680851063905e+01 1.068967409945859925e+00
4.250000000000000000e+00 1.943603546099291535e+01 8.917401495282807344e-01
4.750000000000000000e+00 1.523700851063830086e+01 6.990854880023236184e-01
5.250000000000000000e+00 1.108730070921985700e+01 5.086941730292424690e-01
5.750000000000000000e+00 7.394680851063822224e+00 3.392735274210472163e-01
6.250000000000000000e+00 4.455022695035459890e+00 2.044011262658425032e-01
6.750000000000000000e+00 2.442222695035459079e+00 1.120522253492437503e-01
7.250000000000000000e+00 1.272425531914893604e+00 5.838115043479942534e-02
7.750000000000000000e+00 6.695021276595750637e-01 3.071942024133218416e-02
8.250000000000000000e+00 3.678964539007085754e-01 1.688021858300668004e-02
8.750000000000000000e+00 1.772893617021275847e-01 8.134609871211218729e-03
9.250000000000000000e+00 3.015177304964539867e-02 1.383569131366800325e-03
9.750000000000000000e+00 7.205673758865246796e-04 3.323218350791196698e-05


==> anc/dat_w_err/hotspots/PbPb2760/5_10/dNdY_mc_2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 5.560283687943261017e-04 2.564778267459733011e-05
-9.250000000000000000e+00 8.622695035460997692e-02 3.957301104312786581e-03
-8.750000000000000000e+00 1.318556028368793376e+00 6.049711146341624907e-02
-8.250000000000000000e+00 3.666580141843968743e+00 1.682312695304906680e-01
-7.750000000000000000e+00 5.491904964539005007e+00 2.519828069229472778e-01
-7.250000000000000000e+00 6.970380141843974364e+00 3.198147303168629163e-01
-6.750000000000000000e+00 8.508029787234045571e+00 3.903590092309121573e-01
-6.250000000000000000e+00 9.413185815602830075e+00 4.318892579705144175e-01
-5.750000000000000000e+00 9.224114893617020527e+00 4.232107809960228284e-01
-5.250000000000000000e+00 8.312370212765962663e+00 3.813816901110720914e-01
-4.750000000000000000e+00 7.022577304964534584e+00 3.222030971503414554e-01
-4.250000000000000000e+00 5.667753191489358855e+00 2.600409785192775436e-01
-3.750000000000000000e+00 4.411744680851064970e+00 2.024157122147113297e-01
-3.250000000000000000e+00 3.317543262411351446e+00 1.522120865738946505e-01
-2.750000000000000000e+00 2.436082269503544229e+00 1.117780041939223229e-01
-2.250000000000000000e+00 1.776309219858154931e+00 8.149976091088961816e-02
-1.750000000000000000e+00 1.285296453900709679e+00 5.898293318233711890e-02
-1.250000000000000000e+00 9.479801418439709471e-01 4.349611335386894401e-02
-7.500000000000000000e-01 7.655446808510644185e-01 3.513845456217384172e-02
-2.500000000000000000e-01 6.531531914893626833e-01 2.997355880851852034e-02
2.500000000000000000e-01 6.747290780141845801e-01 3.096929997601985049e-02
7.500000000000000000e-01 7.647829787234031729e-01 3.509824957498174774e-02
1.250000000000000000e+00 9.505531914893612377e-01 4.363707747906526296e-02
1.750000000000000000e+00 1.305103546099290579e+00 5.988380044460795554e-02
2.250000000000000000e+00 1.786723404255321501e+00 8.197899630351962452e-02
2.750000000000000000e+00 2.447801418439715881e+00 1.123070528794311435e-01
3.250000000000000000e+00 3.328009929078016071e+00 1.526938401151595182e-01
3.750000000000000000e+00 4.407818439716308490e+00 2.022397750538792449e-01
4.250000000000000000e+00 5.674049645390073948e+00 2.603288395667741062e-01
4.750000000000000000e+00 7.046634042553185040e+00 3.233042511601145197e-01
5.250000000000000000e+00 8.323804255319149803e+00 3.819029760002911611e-01
5.750000000000000000e+00 9.256178723404255848e+00 4.246807297352026001e-01
6.250000000000000000e+00 9.437821276595748543e+00 4.330154237355961500e-01
6.750000000000000000e+00 8.559475177304957327e+00 3.927179883237946201e-01
7.250000000000000000e+00 7.021690780141850219e+00 3.221632816440723746e-01
7.750000000000000000e+00 5.542619858156029089e+00 2.543050200378039749e-01
8.250000000000000000e+00 3.725848226950353670e+00 1.709508868195231401e-01
8.750000000000000000e+00 1.359585815602836867e+00 6.238341485379922391e-02
9.250000000000000000e+00 9.093475177304961854e-02 4.174013431241857183e-03
9.750000000000000000e+00 5.432624113475178736e-04 2.522190603356473047e-05


==> anc/dat_w_err/hotspots/PbPb2760/5_10/integrated_v2_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
4.251829701327475980e-02
2.868591058395286372e-02


==> anc/dat_w_err/hotspots/PbPb2760/5_10/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
5.024938314933725253e-02
3.372475773991918946e-02


==> anc/dat_w_err/hotspots/PbPb2760/5_10/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-2.4_2.4.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
4.932559184861000368e-02
3.314217783130609524e-02


==> anc/dat_w_err/hotspots/PbPb2760/5_10/integrated_v3_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v3_2par_cumulant  
#  v3_4par_cumulant
2.346641232394309703e-02
1.094413328256523162e-02


==> anc/dat_w_err/hotspots/PbPb2760/5_10/r2_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 9.980943425525852231e-01 1.137618778351788800e-03
7.894737124443054199e-01 9.942257049768439270e-01 1.646888800086989497e-03
1.315789461135864258e+00 9.916951859820042348e-01 2.888533810618592636e-03
1.842105269432067871e+00 9.869584525927086460e-01 2.881157502020477781e-03
2.368421077728271484e+00 9.840852205187718971e-01 2.698944604081784156e-03
2.894736766815185547e+00 9.803907808545473390e-01 4.341143563555291407e-03
3.421052694320678711e+00 9.821088292922881546e-01 3.148231140211799669e-03
3.947368383407592773e+00 9.787873742481044692e-01 4.383429992390845166e-03
4.473684310913085938e+00 9.799698825531779622e-01 3.940066889809229651e-03
5.000000000000000000e+00 9.780964024327607476e-01 3.806692746029067057e-03


==> anc/dat_w_err/hotspots/PbPb2760/5_10/r2_eta_charged_3_4.dat <==
2.631579041481018066e-01 9.983319048216863223e-01
7.894737124443054199e-01 9.943797886091558791e-01
1.315789461135864258e+00 9.919344961116804971e-01
1.842105269432067871e+00 9.871812802534295495e-01
2.368421077728271484e+00 9.842304291145465012e-01
2.894736766815185547e+00 9.805594506491476237e-01
3.421052694320678711e+00 9.824981087040962624e-01
3.947368383407592773e+00 9.792454297076674807e-01
4.473684310913085938e+00 9.803614459391286617e-01
5.000000000000000000e+00 9.783977652557848126e-01


==> anc/dat_w_err/hotspots/PbPb2760/5_10/r2_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.978637198718927070e-01 1.177525271760883341e-03
7.894737124443054199e-01 9.934411499185248351e-01 1.745203377471347657e-03
1.315789461135864258e+00 9.904382756783430830e-01 3.058073240505167992e-03
1.842105269432067871e+00 9.852281306533858807e-01 3.023564391849952078e-03
2.368421077728271484e+00 9.819203118696375743e-01 2.899984769640573477e-03
2.894736766815185547e+00 9.781134312818110521e-01 4.539438028009604859e-03
3.421052694320678711e+00 9.797677226783605420e-01 3.354958607072109061e-03
3.947368383407592773e+00 9.760316529489833082e-01 4.674665247010016331e-03
4.473684310913085938e+00 9.764562165341093003e-01 4.265126023579795395e-03
5.000000000000000000e+00 9.743277218818784391e-01 4.062003352643888711e-03


==> anc/dat_w_err/hotspots/PbPb2760/5_10/v2_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 3.012142144143581390e-02 1.286484766751527786e-03 2.071543224155902863e-02 7.772096898406744003e-03
-4.473684310913085938e+00 3.266418725252151489e-02 1.391399884596467018e-03 2.208133414387702942e-02 8.616585284471511841e-03
-3.947368383407592773e+00 3.464645892381668091e-02 1.482542720623314381e-03 2.314935624599456787e-02 9.093728847801685333e-03
-3.421052694320678711e+00 3.617760911583900452e-02 1.530131557956337929e-03 2.394153736531734467e-02 9.593565016984939575e-03
-2.894736766815185547e+00 3.736788034439086914e-02 1.577219460159540176e-03 2.454576082527637482e-02 9.748959913849830627e-03
-2.368421077728271484e+00 3.832780569791793823e-02 1.609642640687525272e-03 2.500036731362342834e-02 1.011016778647899628e-02
-1.842105269432067871e+00 3.934485465288162231e-02 1.662867027334868908e-03 2.571984007954597473e-02 1.037063263356685638e-02
-1.315789461135864258e+00 4.054956883192062378e-02 1.700285123661160469e-03 2.644229866564273834e-02 1.075440645217895508e-02
-7.894737124443054199e-01 4.175573587417602539e-02 1.755258883349597454e-03 2.764706686139106750e-02 1.087089069187641144e-02
-2.631579041481018066e-01 4.267944395542144775e-02 1.811658265069127083e-03 2.847311459481716156e-02 1.099206041544675827e-02
2.631579041481018066e-01 4.269518703222274780e-02 1.774432486854493618e-03 2.878772094845771790e-02 1.099033653736114502e-02
7.894737124443054199e-01 4.177816957235336304e-02 1.746841589920222759e-03 2.826358750462532043e-02 1.086241751909255981e-02
1.315789461135864258e+00 4.057499021291732788e-02 1.689918921329081059e-03 2.782906591892242432e-02 1.050815917551517487e-02
1.842105269432067871e+00 3.940302878618240356e-02 1.662592287175357342e-03 2.728641591966152191e-02 1.021540630608797073e-02
2.368421077728271484e+00 3.841189667582511902e-02 1.637691981159150600e-03 2.727611362934112549e-02 9.889580309391021729e-03
2.894736766815185547e+00 3.749288246035575867e-02 1.594476634636521339e-03 2.673720195889472961e-02 9.807032532989978790e-03
3.421052694320678711e+00 3.623804822564125061e-02 1.534765586256980896e-03 2.607876062393188477e-02 9.398438036441802979e-03
3.947368383407592773e+00 3.477923944592475891e-02 1.460320781916379929e-03 2.524898014962673187e-02 9.052360430359840393e-03
4.473684310913085938e+00 3.267987817525863647e-02 1.372709753923118114e-03 2.411824837327003479e-02 8.404747582972049713e-03
5.000000000000000000e+00 3.015348874032497406e-02 1.302278018556535244e-03 2.253173291683197021e-02 7.786929607391357422e-03


==> anc/dat_w_err/hotspots/PbPb2760/5_10/v2_eta_charged_cumulant_etaref_-2.4_2.4.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 4.071713238954544067e-02 1.757619902491569519e-03 2.771900966763496399e-02 1.131741050630807877e-02
-4.473684310913085938e+00 4.312662035226821899e-02 1.867583952844142914e-03 2.890119515359401703e-02 1.225545816123485565e-02
-3.947368383407592773e+00 4.495146870613098145e-02 1.963849179446697235e-03 2.968197502195835114e-02 1.269136276096105576e-02
-3.421052694320678711e+00 4.628784582018852234e-02 2.009763848036527634e-03 3.026801906526088715e-02 1.320593897253274918e-02
-2.894736766815185547e+00 4.717918857932090759e-02 2.031190553680062294e-03 3.071352466940879822e-02 1.319210603833198547e-02
-2.368421077728271484e+00 4.787526279687881470e-02 2.072116127237677574e-03 3.087658062577247620e-02 1.358998380601406097e-02
-1.842105269432067871e+00 4.850664734840393066e-02 2.105305204167962074e-03 3.140685707330703735e-02 1.378491427749395370e-02
-1.315789461135864258e+00 4.922715201973915100e-02 2.122907433658838272e-03 3.190416097640991211e-02 1.401872560381889343e-02
-7.894737124443054199e-01 4.982313513755798340e-02 2.149131847545504570e-03 3.273078426718711853e-02 1.398051902651786804e-02
-2.631579041481018066e-01 5.032698065042495728e-02 2.182795433327555656e-03 3.343036025762557983e-02 1.395785901695489883e-02
2.631579041481018066e-01 5.034162849187850952e-02 2.137704053893685341e-03 3.378375619649887085e-02 1.397453621029853821e-02
7.894737124443054199e-01 4.987715557217597961e-02 2.134122187271714211e-03 3.362026810646057129e-02 1.396760251373052597e-02
1.315789461135864258e+00 4.923414438962936401e-02 2.095929346978664398e-03 3.354575484991073608e-02 1.380701828747987747e-02
1.842105269432067871e+00 4.858602955937385559e-02 2.096843207255005836e-03 3.343375399708747864e-02 1.362772379070520401e-02
2.368421077728271484e+00 4.796913266181945801e-02 2.094861352816224098e-03 3.387770429253578186e-02 1.334926951676607132e-02
2.894736766815185547e+00 4.735700041055679321e-02 2.055429387837648392e-03 3.374672681093215942e-02 1.335139293223619461e-02
3.421052694320678711e+00 4.630636796355247498e-02 1.995015656575560570e-03 3.322549536824226379e-02 1.293539348989725113e-02
3.947368383407592773e+00 4.507990553975105286e-02 1.925624790601432323e-03 3.259389847517013550e-02 1.270434539765119553e-02
4.473684310913085938e+00 4.316151887178421021e-02 1.842177240177989006e-03 3.149671107530593872e-02 1.208314206451177597e-02
5.000000000000000000e+00 4.074175283312797546e-02 1.762504805810749531e-03 3.030216693878173828e-02 1.138635445386171341e-02


==> anc/dat_w_err/hotspots/PbPb2760/5_10/v2_eta_charged_ep.dat <==
-5.000000000000000000e+00 3.746479062317221304e-02 8.981277094957834965e-04
-4.473684310913085938e+00 3.966110092670347559e-02 9.516725000969094997e-04
-3.947368383407592773e+00 4.126398087464006742e-02 1.011093524669981524e-03
-3.421052694320678711e+00 4.245250038228702560e-02 1.026698549120685922e-03
-2.894736766815185547e+00 4.323552375391980646e-02 1.039131372852176213e-03
-2.368421077728271484e+00 4.386959883063237114e-02 1.075006609152595431e-03
-1.842105269432067871e+00 4.449887103682544781e-02 1.077117512360074988e-03
-1.315789461135864258e+00 4.522605940003158326e-02 1.095322281888377143e-03
-7.894737124443054199e-01 4.584123721138742835e-02 1.125978049194091861e-03
-2.631579041481018066e-01 4.638046863134356879e-02 1.152090586361501166e-03
2.631579041481018066e-01 4.630553153205875516e-02 1.088604902306449136e-03
7.894737124443054199e-01 4.582838133620223409e-02 1.104304553969467266e-03
1.315789461135864258e+00 4.518190284418356628e-02 1.084465010494166035e-03
1.842105269432067871e+00 4.456118760584570904e-02 1.113541916445237633e-03
2.368421077728271484e+00 4.399828600461692246e-02 1.114994861354867434e-03
2.894736766815185547e+00 4.345533227601725001e-02 1.098417603077661130e-03
3.421052694320678711e+00 4.252514850472111085e-02 1.057616227324199767e-03
3.947368383407592773e+00 4.144029211598700135e-02 1.037134846513684339e-03
4.473684310913085938e+00 3.972842883696448696e-02 9.962403142409002443e-04
5.000000000000000000e+00 3.758517577096712886e-02 9.540438238088252065e-04


==> anc/dat_w_err/hotspots/PbPb2760/5_10/v2_pt_charged_cumulant.dat <==
# pt vn{2} err vn{4} err
2.000000029802322388e-01 6.503477692604064941e-03 2.808130229823291302e-04 4.912662319839000702e-03 1.772177405655384064e-03
4.000000059604644775e-01 2.145876549184322357e-02 9.344191639684140682e-04 1.508365571498870850e-02 5.969885271042585373e-03
6.000000238418579102e-01 3.616095334291458130e-02 1.639559282921254635e-03 2.483506500720977783e-02 9.938926436007022858e-03
8.000000119209289551e-01 4.913556948304176331e-02 2.204481977969408035e-03 3.333859890699386597e-02 1.330030150711536407e-02
1.000000000000000000e+00 6.008483842015266418e-02 2.660515019670128822e-03 3.990963101387023926e-02 1.633430458605289459e-02
1.200000047683715820e+00 6.923566013574600220e-02 2.939320867881178856e-03 4.527543112635612488e-02 1.883526146411895752e-02
1.399999976158142090e+00 7.689941674470901489e-02 3.244131105020642281e-03 5.050738900899887085e-02 2.065879851579666138e-02
1.600000023841857910e+00 8.334865421056747437e-02 3.396175103262066841e-03 5.451227352023124695e-02 2.237399853765964508e-02
1.799999952316284180e+00 8.865835517644882202e-02 3.556650131940841675e-03 5.721674114465713501e-02 2.378192543983459473e-02
2.000000000000000000e+00 9.309845417737960815e-02 3.613710403442382812e-03 6.057071685791015625e-02 2.514251507818698883e-02
2.200000047683715820e+00 9.687994420528411865e-02 3.687859745696187019e-03 6.255026906728744507e-02 2.603403292596340179e-02
2.400000095367431641e+00 9.996636211872100830e-02 3.745906287804245949e-03 6.428878009319305420e-02 2.709249593317508698e-02
2.599999904632568359e+00 1.022502928972244263e-01 3.720140317454934120e-03 6.715778261423110962e-02 2.755196765065193176e-02
2.799999952316284180e+00 1.041459068655967712e-01 3.745303489267826080e-03 6.997271627187728882e-02 2.842043898999691010e-02
3.000000000000000000e+00 1.051358804106712341e-01 3.450060030445456505e-03 7.198683917522430420e-02 2.918284945189952850e-02
3.200000047683715820e+00 1.065862178802490234e-01 3.445091657340526581e-03 7.503093779087066650e-02 3.044811822474002838e-02
3.400000095367431641e+00 1.073962226510047913e-01 3.553204471245408058e-03 7.798556238412857056e-02 3.158758580684661865e-02
3.599999904632568359e+00 1.073350086808204651e-01 3.406250616535544395e-03 8.021392673254013062e-02 3.378333523869514465e-02
3.799999952316284180e+00 1.077238544821739197e-01 3.824066137894988060e-03 8.141556382179260254e-02 3.408745676279067993e-02


==> anc/dat_w_err/hotspots/PbPb2760/5_10/v2_pt_charged_ep.dat <==
 (2.000000029802322388e-01+0.000000000000000000e+00j)  (6.099152289788595943e-03+4.446946544358242932e-05j)  (3.577192529761761349e-04+0.000000000000000000e+00j)
 (4.000000059604644775e-01+0.000000000000000000e+00j)  (1.987349929607876153e-02+3.171891656133271446e-05j)  (1.117480325266609993e-03+0.000000000000000000e+00j)
 (6.000000238418579102e-01+0.000000000000000000e+00j)  (3.339712023119308093e-02-7.861532029219629443e-05j)  (2.005289316004008927e-03+0.000000000000000000e+00j)
 (8.000000119209289551e-01+0.000000000000000000e+00j)  (4.525114001915063466e-02-1.501132055727216915e-04j)  (2.675861495330351253e-03+0.000000000000000000e+00j)
 (1.000000000000000000e+00+0.000000000000000000e+00j)  (5.523841486387845445e-02-1.374075568713118204e-04j)  (3.188737894824382642e-03+0.000000000000000000e+00j)
 (1.200000047683715820e+00+0.000000000000000000e+00j)  (6.362972364376953682e-02+4.135099855732228069e-05j)  (3.384958755381381555e-03+0.000000000000000000e+00j)
 (1.399999976158142090e+00+0.000000000000000000e+00j)  (7.061029595351894783e-02+1.802776622201054208e-04j)  (3.711698987300498121e-03+0.000000000000000000e+00j)
 (1.600000023841857910e+00+0.000000000000000000e+00j)  (7.653376380362815479e-02+3.577799904235367135e-04j)  (3.757828232642136841e-03+0.000000000000000000e+00j)
 (1.799999952316284180e+00+0.000000000000000000e+00j)  (8.136289385176154187e-02+5.200553105610634724e-04j)  (3.991384270522924972e-03+0.000000000000000000e+00j)
 (2.000000000000000000e+00+0.000000000000000000e+00j)  (8.544327678424078198e-02+6.941005128083631683e-04j)  (4.001184505570047276e-03+0.000000000000000000e+00j)
 (2.200000047683715820e+00+0.000000000000000000e+00j)  (8.880345560571191454e-02+9.109693644103928917e-04j)  (4.031123844513816688e-03+0.000000000000000000e+00j)
 (2.400000095367431641e+00+0.000000000000000000e+00j)  (9.169115548728527798e-02+1.166675646672704365e-03j)  (4.115513873167331305e-03+0.000000000000000000e+00j)
 (2.599999904632568359e+00+0.000000000000000000e+00j)  (9.380596784864096704e-02+1.544787837955684164e-03j)  (4.359216472980236533e-03+0.000000000000000000e+00j)
 (2.799999952316284180e+00+0.000000000000000000e+00j)  (9.581719563570481601e-02+1.664639008075307659e-03j)  (4.549282469812226427e-03+0.000000000000000000e+00j)
 (3.000000000000000000e+00+0.000000000000000000e+00j)  (9.680657908116335753e-02+2.188574713497194475e-03j)  (4.519972324701935183e-03+0.000000000000000000e+00j)
 (3.200000047683715820e+00+0.000000000000000000e+00j)  (9.829505965210322271e-02+2.175514669766819183e-03j)  (4.748431126814697638e-03+0.000000000000000000e+00j)
 (3.400000095367431641e+00+0.000000000000000000e+00j)  (9.946843792604539991e-02+3.129054715627498269e-03j)  (5.626722077878351137e-03+0.000000000000000000e+00j)
 (3.599999904632568359e+00+0.000000000000000000e+00j)  (9.993957147015555820e-02+3.050334102456089217e-03j)  (5.569479090201904549e-03+0.000000000000000000e+00j)
 (3.799999952316284180e+00+0.000000000000000000e+00j)  (1.008192406171698752e-01+2.370708330951998028e-03j)  (7.084832791489806096e-03+0.000000000000000000e+00j)


==> anc/dat_w_err/hotspots/PbPb2760/5_10/v3_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 1.447449624538421631e-02 4.441059427335858345e-04 1.044562179595232010e-02 1.775225251913070679e-02
-4.473684310913085938e+00 1.642933860421180725e-02 5.550514906644821167e-04 1.105567533522844315e-02 1.994308456778526306e-02
-3.947368383407592773e+00 1.799618080258369446e-02 6.306444993242621422e-04 1.201951690018177032e-02 2.207533083856105804e-02
-3.421052694320678711e+00 1.916955411434173584e-02 6.558400345966219902e-04 1.291802711784839630e-02 2.379236742854118347e-02
-2.894736766815185547e+00 1.996436901390552521e-02 6.979967001825571060e-04 1.339085400104522705e-02 2.474633790552616119e-02
-2.368421077728271484e+00 2.055460214614868164e-02 6.991746486164629459e-04 1.261095888912677765e-02 2.564499154686927795e-02
-1.842105269432067871e+00 2.126747183501720428e-02 7.482182118110358715e-04 1.302560139447450638e-02 2.647371590137481689e-02
-1.315789461135864258e+00 2.210666239261627197e-02 7.926712860353291035e-04 1.229089684784412384e-02 2.777441218495368958e-02
-7.894737124443054199e-01 2.289545908570289612e-02 8.505546720698475838e-04 1.199834141880273819e-02 2.893995121121406555e-02
-2.631579041481018066e-01 2.351041510701179504e-02 8.717111777514219284e-04 1.162286009639501572e-02 2.946542948484420776e-02
2.631579041481018066e-01 2.356635592877864838e-02 8.704554638825356960e-04 1.135798264294862747e-02 2.977964095771312714e-02
7.894737124443054199e-01 2.297406643629074097e-02 8.694397984072566032e-04 1.117472536861896515e-02 2.912441082298755646e-02
1.315789461135864258e+00 2.209022268652915955e-02 8.213104447349905968e-04 1.000787224620580673e-02 2.827238477766513824e-02
1.842105269432067871e+00 2.130859345197677612e-02 7.770395022816956043e-04 8.131124079227447510e-03 2.750832214951515198e-02
2.368421077728271484e+00 2.063537202775478363e-02 7.514186436310410500e-04 8.319733664393424988e-03 2.666563540697097778e-02
2.894736766815185547e+00 1.994855329394340515e-02 7.440209737978875637e-04 6.960263941437005997e-03 2.597353421151638031e-02
3.421052694320678711e+00 1.917513273656368256e-02 7.012590649537742138e-04 6.037272512912750244e-03 2.510212361812591553e-02
3.947368383407592773e+00 1.804482936859130859e-02 6.534091080538928509e-04 6.015611812472343445e-03 2.365918643772602081e-02
4.473684310913085938e+00 1.651722565293312073e-02 6.099377060309052467e-04 4.938356112688779831e-03 2.145103737711906433e-02
5.000000000000000000e+00 1.449220813810825348e-02 5.268262466415762901e-04 4.454679787158966064e-03 1.900223270058631897e-02


==> anc/dat_w_err/hotspots/PbPb2760/5_10/v3_eta_charged_ep.dat <==
-5.000000000000000000e+00 1.813935517875309850e-02 2.847133903904771300e-04
-4.473684310913085938e+00 2.003679258211595038e-02 3.001947696497909404e-04
-3.947368383407592773e+00 2.156814505246296490e-02 3.414446674115796079e-04
-3.421052694320678711e+00 2.254157007808208629e-02 3.450634326540790667e-04
-2.894736766815185547e+00 2.319685372433676410e-02 3.711281406857839605e-04
-2.368421077728271484e+00 2.355785280441661383e-02 3.358286096894888746e-04
-1.842105269432067871e+00 2.410565308985565189e-02 3.654812001908008053e-04
-1.315789461135864258e+00 2.465668265271566545e-02 3.861436011019418551e-04
-7.894737124443054199e-01 2.512488988119140204e-02 4.069810336641104518e-04
-2.631579041481018066e-01 2.547905069439935707e-02 3.967304844097753989e-04
2.631579041481018066e-01 2.560338379789499699e-02 4.468566269482103395e-04
7.894737124443054199e-01 2.523008959513273197e-02 4.402298229548039015e-04
1.315789461135864258e+00 2.459682932927614168e-02 4.109688827045240031e-04
1.842105269432067871e+00 2.402453622969039429e-02 3.644497745703916924e-04
2.368421077728271484e+00 2.353535009086685226e-02 3.554876916181103096e-04
2.894736766815185547e+00 2.299920181154741644e-02 3.369055156837045335e-04
3.421052694320678711e+00 2.231637999218975127e-02 2.995857960494662528e-04
3.947368383407592773e+00 2.135039252643199451e-02 2.868959192245997144e-04
4.473684310913085938e+00 1.990827261403618417e-02 2.671921855249727437e-04
5.000000000000000000e+00 1.789141629501139058e-02 2.422385493953019373e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/0_5/dN_over_2pidYptdpt_mc_-211.dat <==
1.000000000000000056e-01 8.468923063936948665e+02 1.975868424157203318e+00
3.000000000000000444e-01 4.330617004835178818e+02 9.915601882605148409e-01
5.000000000000000000e-01 2.128678790418653648e+02 4.293981459641736942e-01
7.000000000000000666e-01 1.117797348098670653e+02 1.933694868304737524e-01
9.000000000000000222e-01 6.114806358267874487e+01 1.003596633702397295e-01
1.100000000000000089e+00 3.431222295004906897e+01 6.373171732620976082e-02
1.300000000000000266e+00 1.960549259611740780e+01 4.602515799540599778e-02
1.500000000000000000e+00 1.137201330183390269e+01 3.162920878350160281e-02
1.700000000000000178e+00 6.680410213290423727e+00 2.286603129074944729e-02
1.899999999999999911e+00 3.972300080471861783e+00 1.644315576158740175e-02
2.100000000000000089e+00 2.386250609669132494e+00 1.165328763396278680e-02
2.300000000000000266e+00 1.447769330627763029e+00 7.644734500969147493e-03
2.500000000000000000e+00 8.880102029709551203e-01 5.313176942395498627e-03
2.700000000000000178e+00 5.483492137691017287e-01 3.496577149938521079e-03
2.900000000000000355e+00 3.417672699912090439e-01 2.369445693407521043e-03
3.100000000000000089e+00 2.143999626751733056e-01 1.723968024956070832e-03
3.300000000000000266e+00 1.354444128340879516e-01 1.141035420496588383e-03
3.500000000000000000e+00 8.624919470390920995e-02 7.410058573845302188e-04
3.700000000000000178e+00 5.539479834504817957e-02 5.451343853451982033e-04
3.900000000000000355e+00 3.579564089151521245e-02 3.731936930008238973e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/0_5/dN_over_2pidYptdpt_mc_-2212.dat <==
1.000000000000000056e-01 5.910776121955969131e+00 2.523373796602887756e-02
3.000000000000000444e-01 5.824486813163469279e+00 2.602327490932944409e-02
5.000000000000000000e-01 5.558673943814686602e+00 2.219006392329295890e-02
7.000000000000000666e-01 5.072908407237678219e+00 1.843841534695000312e-02
9.000000000000000222e-01 4.379249480050139809e+00 1.199630809600990382e-02
1.100000000000000089e+00 3.587717056026868079e+00 8.090031623238449696e-03
1.300000000000000266e+00 2.808907288428723170e+00 4.732977046746278046e-03
1.500000000000000000e+00 2.117191229556385945e+00 3.492964631984449026e-03
1.700000000000000178e+00 1.550782565242208699e+00 2.395496811259410774e-03
1.899999999999999911e+00 1.110653589977995903e+00 2.862549869004094201e-03
2.100000000000000089e+00 7.826728212826117304e-01 2.269888460673179578e-03
2.300000000000000266e+00 5.439374720899418092e-01 2.284814688765186407e-03
2.500000000000000000e+00 3.750178105703690923e-01 1.584923703937545208e-03
2.700000000000000178e+00 2.566982271158947393e-01 1.406448650160072077e-03
2.900000000000000355e+00 1.750795842368949584e-01 1.028471076546094102e-03
3.100000000000000089e+00 1.189105405110683911e-01 7.167478618527713336e-04
3.300000000000000266e+00 8.073374414291303869e-02 6.020613977831424518e-04
3.500000000000000000e+00 5.484445655360881133e-02 4.156922795333545294e-04
3.700000000000000178e+00 3.718612013245932435e-02 2.880884573284604039e-04
3.900000000000000355e+00 2.522083026148248461e-02 2.359225047818216839e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/0_5/dN_over_2pidYptdpt_mc_-321.dat <==
1.000000000000000056e-01 5.091791578566538590e+01 1.963064115345383442e-01
3.000000000000000444e-01 4.481995040799849050e+01 1.510454670032458646e-01
5.000000000000000000e-01 3.511181665340381386e+01 9.802419600537641553e-02
7.000000000000000666e-01 2.503039397483562567e+01 5.386235644664289640e-02
9.000000000000000222e-01 1.677865176222764632e+01 3.114316502422264515e-02
1.100000000000000089e+00 1.085994558000390597e+01 1.769867634638837284e-02
1.300000000000000266e+00 6.913502965475832873e+00 1.351396109146463936e-02
1.500000000000000000e+00 4.367098390143157260e+00 9.916097176624722245e-03
1.700000000000000178e+00 2.753725366960858789e+00 8.325927843096265005e-03
1.899999999999999911e+00 1.739117764415545775e+00 6.273933055553548507e-03
2.100000000000000089e+00 1.100220616336782253e+00 4.516827779576520693e-03
2.300000000000000266e+00 6.980102211053276218e-01 3.507259678279466865e-03
2.500000000000000000e+00 4.451386919454661251e-01 2.389520046881850844e-03
2.700000000000000178e+00 2.849496684389329348e-01 1.549065117591967708e-03
2.900000000000000355e+00 1.835856795786779128e-01 1.141876483069680179e-03
3.100000000000000089e+00 1.185710376238820751e-01 7.866078730565775933e-04
3.300000000000000266e+00 7.701753062117237814e-02 6.383295266660054916e-04
3.500000000000000000e+00 5.028301004849550226e-02 3.933108938818763011e-04
3.700000000000000178e+00 3.291461523064000139e-02 2.855437976949756393e-04
3.900000000000000355e+00 2.163424483278853297e-02 2.129214608508107768e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/0_5/dN_over_2pidYptdpt_mc_211.dat <==
1.000000000000000056e-01 8.469055505499860601e+02 1.994340206087990675e+00
3.000000000000000444e-01 4.331338935944045261e+02 1.002048085078540041e+00
5.000000000000000000e-01 2.129046256139617412e+02 4.344382396106388211e-01
7.000000000000000666e-01 1.117840956859292589e+02 1.926293636279512722e-01
9.000000000000000222e-01 6.115357714337100248e+01 9.778055559745657543e-02
1.100000000000000089e+00 3.430854246154260778e+01 6.416549695405041054e-02
1.300000000000000266e+00 1.960656022445878222e+01 4.494224233261878004e-02
1.500000000000000000e+00 1.136782740179303275e+01 3.298384239958393471e-02
1.700000000000000178e+00 6.677871267976234648e+00 2.306924833304242056e-02
1.899999999999999911e+00 3.968592387964533064e+00 1.635852625687332640e-02
2.100000000000000089e+00 2.383926314656862555e+00 1.194753463230008479e-02
2.300000000000000266e+00 1.447231009011581637e+00 7.474789334732064028e-03
2.500000000000000000e+00 8.866197139260567628e-01 5.292585534203360191e-03
2.700000000000000178e+00 5.477351404508247201e-01 3.467901995567064782e-03
2.900000000000000355e+00 3.411405731498110550e-01 2.369792879003625001e-03
3.100000000000000089e+00 2.144070500572377858e-01 1.687126373388138281e-03
3.300000000000000266e+00 1.355704247061819412e-01 1.173064674680352523e-03
3.500000000000000000e+00 8.623763510967792645e-02 7.695897771182562408e-04
3.700000000000000178e+00 5.528892677948245293e-02 4.837665332492101992e-04
3.900000000000000355e+00 3.557977935685462806e-02 3.213955965393097388e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/0_5/dN_over_2pidYptdpt_mc_2212.dat <==
1.000000000000000056e-01 6.033724655182529872e+00 2.644565224429301989e-02
3.000000000000000444e-01 5.938538924458837798e+00 2.541289229949849141e-02
5.000000000000000000e-01 5.673759579802234221e+00 2.249600109267849840e-02
7.000000000000000666e-01 5.171575668290172345e+00 1.726584278391102290e-02
9.000000000000000222e-01 4.464966890889629170e+00 1.266301047201364230e-02
1.100000000000000089e+00 3.657074169052471291e+00 7.436703309125132846e-03
1.300000000000000266e+00 2.862697619518978165e+00 5.228315333014679073e-03
1.500000000000000000e+00 2.158288572639226022e+00 3.094089367059989996e-03
1.700000000000000178e+00 1.580573287730339560e+00 2.343357029312908776e-03
1.899999999999999911e+00 1.132236528915858242e+00 2.453376506397850904e-03
2.100000000000000089e+00 7.971091723696877018e-01 2.322156540414884417e-03
2.300000000000000266e+00 5.546232901399592574e-01 2.010885861450344234e-03
2.500000000000000000e+00 3.822576992678395902e-01 1.562184149228347226e-03
2.700000000000000178e+00 2.615042340331790172e-01 1.339842052362515525e-03
2.900000000000000355e+00 1.784469133068631863e-01 1.012009906778046659e-03
3.100000000000000089e+00 1.214039160939482664e-01 7.877042708056695205e-04
3.300000000000000266e+00 8.242954566388913107e-02 5.436698217072224353e-04
3.500000000000000000e+00 5.593595784201874782e-02 3.958352526246814080e-04
3.700000000000000178e+00 3.776841374307081389e-02 3.021521546232738505e-04
3.900000000000000355e+00 2.570325537172649805e-02 2.325342716214961081e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/0_5/dN_over_2pidYptdpt_mc_321.dat <==
1.000000000000000056e-01 5.088069389224060046e+01 1.790769434445615982e-01
3.000000000000000444e-01 4.481075925469120591e+01 1.545364167801287769e-01
5.000000000000000000e-01 3.510407700746753790e+01 9.513995638542642463e-02
7.000000000000000666e-01 2.502772876110607925e+01 5.587514100198217454e-02
9.000000000000000222e-01 1.677544961002431734e+01 2.727215656202375271e-02
1.100000000000000089e+00 1.086716381934211562e+01 1.613005929321521814e-02
1.300000000000000266e+00 6.916851361235313966e+00 1.297178892178249554e-02
1.500000000000000000e+00 4.370652136038571278e+00 1.058127535025150771e-02
1.700000000000000178e+00 2.755487608413335288e+00 8.303395706039343183e-03
1.899999999999999911e+00 1.737812767212486786e+00 5.857754693014030449e-03
2.100000000000000089e+00 1.100828707132658568e+00 4.552460081199930821e-03
2.300000000000000266e+00 6.986494270581496968e-01 3.438860687660416637e-03
2.500000000000000000e+00 4.455470288701666171e-01 2.350449438322551547e-03
2.700000000000000178e+00 2.850779807854958436e-01 1.802922982047203745e-03
2.900000000000000355e+00 1.835742229358453270e-01 1.211137252633836961e-03
3.100000000000000089e+00 1.186734589378626997e-01 8.512027775969322786e-04
3.300000000000000266e+00 7.690410369764448528e-02 6.285317289575079527e-04
3.500000000000000000e+00 5.019038018743671170e-02 4.596428516170838335e-04
3.700000000000000178e+00 3.297124420757049229e-02 2.876284768302001123e-04
3.900000000000000355e+00 2.166076378644192849e-02 1.888831314192205180e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/0_5/dNdEta_mc_charged.dat <==
# Eta,dNdEta,error
-7.799999999999999822e+00 1.459020732931727764e+02 6.506458891823616142e+00
-7.400000000000000355e+00 2.026651188085678257e+02 9.038138428229400390e+00
-7.000000000000000000e+00 2.764550100401604027e+02 1.232930137366023082e+01
-6.599999999999999645e+00 3.688775686077648857e+02 1.645143229064164814e+01
-6.200000000000000178e+00 4.790472991967864687e+02 2.136527469725110961e+01
-5.799999999999999822e+00 6.043904852744308300e+02 2.695589090124513731e+01
-5.399999999999999467e+00 7.416745632530106604e+02 3.307940193292462538e+01
-5.000000000000000000e+00 8.867067218875514527e+02 3.954850176470188927e+01
-4.599999999999999645e+00 1.033461884203482214e+03 4.609536968081663844e+01
-4.200000000000000178e+00 1.175184298862113565e+03 5.241713830030836618e+01
-3.799999999999999822e+00 1.304626619812582476e+03 5.819182161729204950e+01
-3.399999999999999467e+00 1.417174700468537594e+03 6.321299088953252010e+01
-2.999999999999999556e+00 1.512561509370819067e+03 6.746849547409223646e+01
-2.599999999999999645e+00 1.590290162315928683e+03 7.093625375188125304e+01
-2.199999999999999734e+00 1.648445189089692576e+03 7.353127093578667939e+01
-1.799999999999999822e+00 1.683519395917000793e+03 7.509622261777758467e+01
-1.399999999999999467e+00 1.693312776104415661e+03 7.553291720273472265e+01
-9.999999999999995559e-01 1.679479469544848143e+03 7.491654014519883731e+01
-5.999999999999996447e-01 1.653695321285137652e+03 7.376658808370373777e+01
-1.999999999999997335e-01 1.635172784471220893e+03 7.294091681279739703e+01
2.000000000000001776e-01 1.635022943440428662e+03 7.293398325891321576e+01
6.000000000000005329e-01 1.653117496653278295e+03 7.374054125314447106e+01
1.000000000000000888e+00 1.678541855756357791e+03 7.487379361912887532e+01
1.400000000000001243e+00 1.692000177376168949e+03 7.547304804726601901e+01
1.800000000000000711e+00 1.681937558567610722e+03 7.502332228376323542e+01
2.200000000000000178e+00 1.646584447791163257e+03 7.344548039074942380e+01
2.600000000000000533e+00 1.588194253681390592e+03 7.084017832818797444e+01
3.000000000000000888e+00 1.510399971552876650e+03 6.736920089193749561e+01
3.400000000000001243e+00 1.415110644243638717e+03 6.311786756536998411e+01
3.800000000000000711e+00 1.302749108099068508e+03 5.810543083845305290e+01
4.200000000000000178e+00 1.173323592704148950e+03 5.233203760752340372e+01
4.600000000000000533e+00 1.031947724230253471e+03 4.602534388836271972e+01
5.000000000000000888e+00 8.854556659973213755e+02 3.949099774869196011e+01
5.400000000000001243e+00 7.407992704149918382e+02 3.303853816045138814e+01
5.800000000000000711e+00 6.038061244979943467e+02 2.692820206784942982e+01
6.200000000000000178e+00 4.788319042838015775e+02 2.135386858779618535e+01
6.600000000000000533e+00 3.690581777108433243e+02 1.645804147454136057e+01
7.000000000000000888e+00 2.768332078313250690e+02 1.234501828590786054e+01
7.400000000000001243e+00 2.031384805890224641e+02 9.058401192648199540e+00
7.800000000000000711e+00 1.463587985274435823e+02 6.526249736372321308e+00


==> anc/dat_w_err/hotspots_fluct/PbPb2760/0_5/dNdY_mc_-2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 1.034805890227577388e-03 4.634505472563475411e-05
-9.250000000000000000e+00 3.703614457831322371e-02 1.651126572897203574e-03
-8.750000000000000000e+00 2.057764390896920093e-01 9.170895580823224674e-03
-8.250000000000000000e+00 4.301967871485942729e-01 1.918870620512980879e-02
-7.750000000000000000e+00 8.009531459170016188e-01 3.572220835174434728e-02
-7.250000000000000000e+00 1.555759036144578999e+00 6.938070933892476200e-02
-6.750000000000000000e+00 3.009298527443104998e+00 1.342062248226239818e-01
-6.250000000000000000e+00 5.478191432396249283e+00 2.443199261821823454e-01
-5.750000000000000000e+00 9.047028112449794435e+00 4.035072089599066603e-01
-5.250000000000000000e+00 1.352128915662649078e+01 6.030428672898484610e-01
-4.750000000000000000e+00 1.854110575635874625e+01 8.269557358938011138e-01
-4.250000000000000000e+00 2.365891030789825322e+01 1.055232966595326616e+00
-3.750000000000000000e+00 2.840363319946453657e+01 1.266895990143242168e+00
-3.250000000000000000e+00 3.246474564926374029e+01 1.448114418302024475e+00
-2.750000000000000000e+00 3.577458768406960843e+01 1.595710498743272865e+00
-2.250000000000000000e+00 3.838871753681390686e+01 1.712396925629508404e+00
-1.750000000000000000e+00 4.046150602409632313e+01 1.804823683871054518e+00
-1.250000000000000000e+00 4.200930254350733861e+01 1.873866331335671820e+00
-7.500000000000000000e-01 4.305632931726906776e+01 1.920588175070246484e+00
-2.500000000000000000e-01 4.355973627844710450e+01 1.943063217494107153e+00
2.500000000000000000e-01 4.354719544846053481e+01 1.942419352701405533e+00
7.500000000000000000e-01 4.303535475234271246e+01 1.919658426854557343e+00
1.250000000000000000e+00 4.197374297188753900e+01 1.872283751167086674e+00
1.750000000000000000e+00 4.040864257028110984e+01 1.802441177053443866e+00
2.250000000000000000e+00 3.834641231593037247e+01 1.710454666434163107e+00
2.750000000000000000e+00 3.571654216867473508e+01 1.593094374393915880e+00
3.250000000000000000e+00 3.241153279785810071e+01 1.445642044787994740e+00
3.750000000000000000e+00 2.837115127175369267e+01 1.265440631875056177e+00
4.250000000000000000e+00 2.362741900937081141e+01 1.053804673412877202e+00
4.750000000000000000e+00 1.852259571619815048e+01 8.261383695364878932e-01
5.250000000000000000e+00 1.351337884872824269e+01 6.027028186840479584e-01
5.750000000000000000e+00 9.045028112449800872e+00 4.034168867563452943e-01
6.250000000000000000e+00 5.495250334672021175e+00 2.450868993327847134e-01
6.750000000000000000e+00 3.023676037483264079e+00 1.348882238212086027e-01
7.250000000000000000e+00 1.571305220883534526e+00 7.009994046801917844e-02
7.750000000000000000e+00 8.130803212851405171e-01 3.627774120182087475e-02
8.250000000000000000e+00 4.346706827309229637e-01 1.940140536136904931e-02
8.750000000000000000e+00 2.087858099062920858e-01 9.320018055803725582e-03
9.250000000000000000e+00 3.780990629183400564e-02 1.688531173601735911e-03
9.750000000000000000e+00 1.070950468540830466e-03 4.795688036572113899e-05


==> anc/dat_w_err/hotspots_fluct/PbPb2760/0_5/dNdY_mc_2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 7.991967871485950673e-04 3.580830330670927721e-05
-9.250000000000000000e+00 1.213614457831325016e-01 5.410619382798713926e-03
-8.750000000000000000e+00 1.675072289156624095e+00 7.469717995407944289e-02
-8.250000000000000000e+00 4.452832663989288342e+00 1.985766725519629294e-01
-7.750000000000000000e+00 6.621025435073631726e+00 2.952783916260922070e-01
-7.250000000000000000e+00 8.425360107095043460e+00 3.757597804971792299e-01
-6.750000000000000000e+00 1.021495850066933997e+01 4.555771244556209298e-01
-6.250000000000000000e+00 1.121069076305222367e+01 5.000287665959904926e-01
-5.750000000000000000e+00 1.096239625167336129e+01 4.889642617065496633e-01
-5.250000000000000000e+00 9.857555555555565618e+00 4.397188640379703362e-01
-4.750000000000000000e+00 8.369254350736273551e+00 3.733256793748992997e-01
-4.250000000000000000e+00 6.764911646586342364e+00 3.017753964711548109e-01
-3.750000000000000000e+00 5.276424364123161403e+00 2.354124621915116289e-01
-3.250000000000000000e+00 3.985155287817941261e+00 1.777370483820067681e-01
-2.750000000000000000e+00 2.920107095046856394e+00 1.303666038584094244e-01
-2.250000000000000000e+00 2.134493975903612117e+00 9.520030377437814495e-02
-1.750000000000000000e+00 1.538164658634537885e+00 6.866896801249154636e-02
-1.250000000000000000e+00 1.138502008032129087e+00 5.081994879560759043e-02
-7.500000000000000000e-01 9.011191432396263856e-01 4.020568080908672876e-02
-2.500000000000000000e-01 7.907416331994655545e-01 3.529699615107683569e-02
2.500000000000000000e-01 7.963949129852743170e-01 3.559813809464869999e-02
7.500000000000000000e-01 8.845167336010709702e-01 3.941860035306009313e-02
1.250000000000000000e+00 1.150373493975903827e+00 5.125730203711218597e-02
1.750000000000000000e+00 1.541580990629183079e+00 6.875126924703804654e-02
2.250000000000000000e+00 2.124192771084334463e+00 9.469484780469274166e-02
2.750000000000000000e+00 2.931653279785808586e+00 1.307555498202825628e-01
3.250000000000000000e+00 3.968915662650605469e+00 1.770286001366796758e-01
3.750000000000000000e+00 5.258939759036146633e+00 2.345314031122436027e-01
4.250000000000000000e+00 6.750451137884868835e+00 3.010860538570805378e-01
4.750000000000000000e+00 8.350459170013387222e+00 3.724034997681094361e-01
5.250000000000000000e+00 9.817559571619813852e+00 4.378187804635062519e-01
5.750000000000000000e+00 1.091995582329318104e+01 4.868980799459345921e-01
6.250000000000000000e+00 1.116226104417670584e+01 4.976843763388452690e-01
6.750000000000000000e+00 1.018115394912985394e+01 4.538791420301742097e-01
7.250000000000000000e+00 8.406665327978570801e+00 3.747180744231606297e-01
7.750000000000000000e+00 6.625365461847397164e+00 2.952631962830554735e-01
8.250000000000000000e+00 4.489623828647925308e+00 2.000199530560623773e-01
8.750000000000000000e+00 1.714989290495313901e+00 7.639596128932372998e-02
9.250000000000000000e+00 1.278580990629183678e-01 5.692917599200568099e-03
9.750000000000000000e+00 9.370816599732265497e-04 4.281266583496690380e-05


==> anc/dat_w_err/hotspots_fluct/PbPb2760/0_5/integrated_v2_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
3.147759093597281982e-02
1.635096324198490395e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/0_5/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
3.749631091967274565e-02
2.028655033374698533e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/0_5/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-2.4_2.4.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
3.669038164890035814e-02
1.971798528656040772e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/0_5/integrated_v3_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v3_2par_cumulant  
#  v3_4par_cumulant
2.084659143068712250e-02
8.894094871538789013e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/0_5/r2_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 9.968281989446836633e-01 8.434989461807856654e-04
7.894737124443054199e-01 9.919081005121757055e-01 2.263565148771236584e-03
1.315789461135864258e+00 9.864454767490850040e-01 5.340999288197266319e-03
1.842105269432067871e+00 9.794644137235117842e-01 7.295501220294301273e-03
2.368421077728271484e+00 9.735133347330512388e-01 8.572792313599314137e-03
2.894736766815185547e+00 9.731266875437958319e-01 1.090608578743327076e-02
3.421052694320678711e+00 9.698564779319134299e-01 1.240140921822526464e-02
3.947368383407592773e+00 9.684421068310168357e-01 1.268638455715503932e-02
4.473684310913085938e+00 9.690507395051286554e-01 1.224641043627406299e-02
5.000000000000000000e+00 9.631928407852141660e-01 1.446815038416717457e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/0_5/r2_eta_charged_3_4.dat <==
2.631579041481018066e-01 9.968582369357634754e-01
7.894737124443054199e-01 9.919424245537129536e-01
1.315789461135864258e+00 9.866361824444436213e-01
1.842105269432067871e+00 9.795593847407532140e-01
2.368421077728271484e+00 9.736451162017029093e-01
2.894736766815185547e+00 9.729419671542032244e-01
3.421052694320678711e+00 9.696261574073962164e-01
3.947368383407592773e+00 9.682867600737213865e-01
4.473684310913085938e+00 9.684701097927452818e-01
5.000000000000000000e+00 9.625001546798701568e-01


==> anc/dat_w_err/hotspots_fluct/PbPb2760/0_5/r2_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.961706786983997031e-01 9.612838699569136412e-04
7.894737124443054199e-01 9.900474617404213529e-01 2.408752940344126466e-03
1.315789461135864258e+00 9.835114719510510417e-01 5.579649575004333104e-03
1.842105269432067871e+00 9.751552080049673554e-01 7.634108826784794834e-03
2.368421077728271484e+00 9.678895099757982567e-01 9.041263879389796129e-03
2.894736766815185547e+00 9.669480772863439100e-01 1.136977426181889905e-02
3.421052694320678711e+00 9.637979616194861654e-01 1.293098621200854115e-02
3.947368383407592773e+00 9.616866274191913089e-01 1.308151040356328974e-02
4.473684310913085938e+00 9.605046688542969724e-01 1.286814203771456840e-02
5.000000000000000000e+00 9.538347011715195833e-01 1.527380322162379296e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/0_5/v2_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 2.126659452915191650e-02 7.711189100518822670e-04 8.913584053516387939e-03 1.281959004700183868e-02
-4.473684310913085938e+00 2.332993410527706146e-02 8.361819782294332981e-04 9.431971237063407898e-03 1.431839447468519211e-02
-3.947368383407592773e+00 2.497400529682636261e-02 9.019982535392045975e-04 1.016615517437458038e-02 1.572006195783615112e-02
-3.421052694320678711e+00 2.634706534445285797e-02 9.445095784030854702e-04 1.087590493261814117e-02 1.664247922599315643e-02
-2.894736766815185547e+00 2.734640240669250488e-02 9.800238767638802528e-04 1.136227324604988098e-02 1.762812957167625427e-02
-2.368421077728271484e+00 2.819064259529113770e-02 9.889191715046763420e-04 1.198042370378971100e-02 1.838725060224533081e-02
-1.842105269432067871e+00 2.909824624657630920e-02 1.013112952932715416e-03 1.340035907924175262e-02 1.882456056773662567e-02
-1.315789461135864258e+00 3.006571531295776367e-02 1.063300063833594322e-03 1.443515531718730927e-02 1.968917064368724823e-02
-7.894737124443054199e-01 3.099668584764003754e-02 1.066602417267858982e-03 1.505810767412185669e-02 2.030807733535766602e-02
-2.631579041481018066e-01 3.169161453843116760e-02 1.073141000233590603e-03 1.608514413237571716e-02 2.071549929678440094e-02
2.631579041481018066e-01 3.167469054460525513e-02 1.064863987267017365e-03 1.631008461117744446e-02 2.055850811302661896e-02
7.894737124443054199e-01 3.092109039425849915e-02 1.038836548104882240e-03 1.655519753694534302e-02 2.016717195510864258e-02
1.315789461135864258e+00 2.990717627108097076e-02 1.013000728562474251e-03 1.646899618208408356e-02 1.946121454238891602e-02
1.842105269432067871e+00 2.894093468785285950e-02 9.675591136328876019e-04 1.594901457428932190e-02 1.883922331035137177e-02
2.368421077728271484e+00 2.802454493939876556e-02 9.101551841013133526e-04 1.598834060132503510e-02 1.816713064908981323e-02
2.894736766815185547e+00 2.713186666369438171e-02 9.087030775845050812e-04 1.566891744732856750e-02 1.760865375399589539e-02
3.421052694320678711e+00 2.613339945673942566e-02 8.564266026951372623e-04 1.459826808422803879e-02 1.687904819846153259e-02
3.947368383407592773e+00 2.472744323313236237e-02 8.139780838973820210e-04 1.421941630542278290e-02 1.590003632009029388e-02
4.473684310913085938e+00 2.302073501050472260e-02 7.410184480249881744e-04 1.357129774987697601e-02 1.459103822708129883e-02
5.000000000000000000e+00 2.102976292371749878e-02 6.395013770088553429e-04 1.243907678872346878e-02 1.337094139307737350e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/0_5/v2_eta_charged_cumulant_etaref_-2.4_2.4.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 2.883888408541679382e-02 1.071007805876433849e-03 1.200126763433218002e-02 1.654081232845783234e-02
-4.473684310913085938e+00 3.095121681690216064e-02 1.145812682807445526e-03 1.253182906657457352e-02 1.807022280991077423e-02
-3.947368383407592773e+00 3.256421163678169250e-02 1.194740878418087959e-03 1.374225504696369171e-02 1.938237436115741730e-02
-3.421052694320678711e+00 3.389948606491088867e-02 1.233535702340304852e-03 1.469182036817073822e-02 2.035488933324813843e-02
-2.894736766815185547e+00 3.479357436299324036e-02 1.266675069928169250e-03 1.531550288200378418e-02 2.130016312003135681e-02
-2.368421077728271484e+00 3.545663878321647644e-02 1.262526842765510082e-03 1.596343144774436951e-02 2.195921353995800018e-02
-1.842105269432067871e+00 3.611677885055541992e-02 1.279952353797852993e-03 1.753346808254718781e-02 2.214524708688259125e-02
-1.315789461135864258e+00 3.674352169036865234e-02 1.322771189734339714e-03 1.847376301884651184e-02 2.281544171273708344e-02
-7.894737124443054199e-01 3.726246207952499390e-02 1.306642778217792511e-03 1.891550421714782715e-02 2.315857261419296265e-02
-2.631579041481018066e-01 3.763263672590255737e-02 1.291940803639590740e-03 1.987065561115741730e-02 2.334094792604446411e-02
2.631579041481018066e-01 3.762077912688255310e-02 1.278120442293584347e-03 2.007095329463481903e-02 2.317957580089569092e-02
7.894737124443054199e-01 3.717834502458572388e-02 1.264201477169990540e-03 2.065360173583030701e-02 2.301240153610706329e-02
1.315789461135864258e+00 3.657744079828262329e-02 1.254589995369315147e-03 2.061660215258598328e-02 2.259837090969085693e-02
1.842105269432067871e+00 3.595111519098281860e-02 1.216389820910990238e-03 2.026448957622051239e-02 2.211403660476207733e-02
2.368421077728271484e+00 3.528929501771926880e-02 1.173323486000299454e-03 2.033623866736888885e-02 2.175739966332912445e-02
2.894736766815185547e+00 3.450246527791023254e-02 1.165339723229408264e-03 2.007318101823329926e-02 2.129203081130981445e-02
3.421052694320678711e+00 3.364267945289611816e-02 1.118807820603251457e-03 1.908406987786293030e-02 2.056138217449188232e-02
3.947368383407592773e+00 3.226651996374130249e-02 1.076491549611091614e-03 1.849183067679405212e-02 1.959634386003017426e-02
4.473684310913085938e+00 3.056461177766323090e-02 1.004784600809216499e-03 1.796048507094383240e-02 1.828821562230587006e-02
5.000000000000000000e+00 2.852046489715576172e-02 8.777220500633120537e-04 1.671517640352249146e-02 1.718141511082649231e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/0_5/v2_eta_charged_ep.dat <==
-5.000000000000000000e+00 2.629552150102965752e-02 5.942591672255927247e-04
-4.473684310913085938e+00 2.821925475052792370e-02 5.985392823191903067e-04
-3.947368383407592773e+00 2.968191067294249225e-02 5.977304113771649561e-04
-3.421052694320678711e+00 3.089356499333329939e-02 5.967717117949705762e-04
-2.894736766815185547e+00 3.164678225470696216e-02 5.999563200273092456e-04
-2.368421077728271484e+00 3.228215487732950806e-02 5.588658004989191823e-04
-1.842105269432067871e+00 3.302249028036854939e-02 5.356437896846321734e-04
-1.315789461135864258e+00 3.373604383258008849e-02 5.184510445052087227e-04
-7.894737124443054199e-01 3.437539911005184357e-02 4.954477549315442408e-04
-2.631579041481018066e-01 3.484779050785088289e-02 4.738119267913378277e-04
2.631579041481018066e-01 3.480506879333986059e-02 5.312758787690943828e-04
7.894737124443054199e-01 3.432443511781036599e-02 5.321339282008029576e-04
1.315789461135864258e+00 3.367117836834973565e-02 5.330375771433193410e-04
1.842105269432067871e+00 3.303420846538122901e-02 5.320139998044528954e-04
2.368421077728271484e+00 3.238614756192534361e-02 5.065357340466044396e-04
2.894736766815185547e+00 3.163908259750624480e-02 5.231009046584492563e-04
3.421052694320678711e+00 3.086240204004615448e-02 4.984485842092358605e-04
3.947368383407592773e+00 2.961536874337417080e-02 5.062201846305519918e-04
4.473684310913085938e+00 2.812078124312629088e-02 4.771072561652887401e-04
5.000000000000000000e+00 2.624633059164942564e-02 4.303265409480270674e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/0_5/v2_pt_charged_cumulant.dat <==
# pt vn{2} err vn{4} err
2.000000029802322388e-01 4.669127054512500763e-03 1.995693746721372008e-04 2.053369767963886261e-03 2.587239025160670280e-03
4.000000059604644775e-01 1.626523956656455994e-02 5.630241357721388340e-04 1.034930534660816193e-02 9.582876227796077728e-03
6.000000238418579102e-01 2.787481807172298431e-02 9.522621403448283672e-04 1.859191618859767914e-02 1.647774688899517059e-02
8.000000119209289551e-01 3.790803626179695129e-02 1.314367400482296944e-03 2.479969337582588196e-02 2.305010706186294556e-02
1.000000000000000000e+00 4.600689560174942017e-02 1.557764946483075619e-03 2.857403084635734558e-02 2.757230028510093689e-02
1.200000047683715820e+00 5.235900357365608215e-02 1.743907574564218521e-03 2.895661070942878723e-02 3.159325942397117615e-02
1.399999976158142090e+00 5.715696141123771667e-02 1.856194227002561092e-03 2.770052850246429443e-02 3.442907705903053284e-02
1.600000023841857910e+00 6.063638255000114441e-02 2.037229016423225403e-03 2.543613314628601074e-02 3.595218062400817871e-02
1.799999952316284180e+00 6.326483190059661865e-02 2.129095373675227165e-03 2.295333705842494965e-02 3.670227527618408203e-02
2.000000000000000000e+00 6.478320807218551636e-02 2.262743189930915833e-03 1.812953129410743713e-02 3.727093711495399475e-02
2.200000047683715820e+00 6.552742421627044678e-02 2.364253625273704529e-03 1.261049322783946991e-02 3.755397722125053406e-02
2.400000095367431641e+00 6.560184061527252197e-02 2.272136276587843895e-03 7.516600191593170166e-03 3.766711428761482239e-02
2.599999904632568359e+00 6.494872272014617920e-02 2.432970795780420303e-03 -2.041041851043701172e-03 3.705666214227676392e-02
2.799999952316284180e+00 6.347069144248962402e-02 2.519614528864622116e-03 -5.746626760810613632e-03 3.492102771997451782e-02
3.000000000000000000e+00 6.142952293157577515e-02 2.438130322843790054e-03 -1.170699670910835266e-02 3.383181989192962646e-02
3.200000047683715820e+00 5.915437266230583191e-02 2.590065822005271912e-03 -2.446069195866584778e-02 3.399711847305297852e-02
3.400000095367431641e+00 5.558102577924728394e-02 2.418210729956626892e-03 -2.805662527680397034e-02 3.009082376956939697e-02
3.599999904632568359e+00 5.268306657671928406e-02 2.485259668901562691e-03 -3.415239602327346802e-02 2.809045277535915375e-02
3.799999952316284180e+00 4.857484996318817139e-02 2.275875071063637733e-03 -3.986136987805366516e-02 2.503209188580513000e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/0_5/v2_pt_charged_ep.dat <==
 (2.000000029802322388e-01+0.000000000000000000e+00j)  (4.386698273110710769e-03+7.368079481730673724e-05j)  (2.572263357958337864e-04+0.000000000000000000e+00j)
 (4.000000059604644775e-01+0.000000000000000000e+00j)  (1.515996488553647548e-02-1.359042683214736707e-05j)  (6.307851777952436147e-04+0.000000000000000000e+00j)
 (6.000000238418579102e-01+0.000000000000000000e+00j)  (2.587769120292603489e-02-1.367533020843058494e-04j)  (1.095063089377418947e-03+0.000000000000000000e+00j)
 (8.000000119209289551e-01+0.000000000000000000e+00j)  (3.512673723156097688e-02-3.876151329155451148e-04j)  (1.456629892316564688e-03+0.000000000000000000e+00j)
 (1.000000000000000000e+00+0.000000000000000000e+00j)  (4.258458097545191751e-02-4.478461312696666941e-04j)  (1.706779324476556366e-03+0.000000000000000000e+00j)
 (1.200000047683715820e+00+0.000000000000000000e+00j)  (4.839858884995371091e-02-4.965354550855926793e-04j)  (1.737706629470601180e-03+0.000000000000000000e+00j)
 (1.399999976158142090e+00+0.000000000000000000e+00j)  (5.279274332293685396e-02-4.311518014412993988e-04j)  (1.657465446180686258e-03+0.000000000000000000e+00j)
 (1.600000023841857910e+00+0.000000000000000000e+00j)  (5.596963318171869345e-02-2.156348599772955682e-04j)  (1.782790169335937008e-03+0.000000000000000000e+00j)
 (1.799999952316284180e+00+0.000000000000000000e+00j)  (5.852025862053531619e-02-5.815851278110370590e-05j)  (1.955040902294483823e-03+0.000000000000000000e+00j)
 (2.000000000000000000e+00+0.000000000000000000e+00j)  (5.986662217142742215e-02+4.808788283031916193e-04j)  (2.355200562835379433e-03+0.000000000000000000e+00j)
 (2.200000047683715820e+00+0.000000000000000000e+00j)  (6.064647487685503185e-02+6.483911084643907956e-04j)  (3.013065745183296246e-03+0.000000000000000000e+00j)
 (2.400000095367431641e+00+0.000000000000000000e+00j)  (6.082805445783821124e-02+8.777197886866412811e-04j)  (3.409768761171912046e-03+0.000000000000000000e+00j)
 (2.599999904632568359e+00+0.000000000000000000e+00j)  (6.028440849547922475e-02+1.678451472758126341e-03j)  (4.479899434168646208e-03+0.000000000000000000e+00j)
 (2.799999952316284180e+00+0.000000000000000000e+00j)  (5.935378324451610205e-02+2.138639357461972687e-03j)  (5.602647375739067126e-03+0.000000000000000000e+00j)
 (3.000000000000000000e+00+0.000000000000000000e+00j)  (5.760981313854101477e-02+2.885497976196302935e-03j)  (6.204332600681755974e-03+0.000000000000000000e+00j)
 (3.200000047683715820e+00+0.000000000000000000e+00j)  (5.546256566144643074e-02+3.926467068460057393e-03j)  (7.283317343254385942e-03+0.000000000000000000e+00j)
 (3.400000095367431641e+00+0.000000000000000000e+00j)  (5.276969059860570077e-02+3.960076994806089809e-03j)  (9.082746970998992198e-03+0.000000000000000000e+00j)
 (3.599999904632568359e+00+0.000000000000000000e+00j)  (5.068508737903129613e-02+5.655533231198721540e-03j)  (9.215710932635352848e-03+0.000000000000000000e+00j)
 (3.799999952316284180e+00+0.000000000000000000e+00j)  (4.686021803168861910e-02+6.463037130752834376e-03j)  (1.071906606232347903e-02+0.000000000000000000e+00j)


==> anc/dat_w_err/hotspots_fluct/PbPb2760/0_5/v3_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 1.292832661420106888e-02 3.075985878240317106e-04 5.594809539616107941e-03 1.130120456218719482e-02
-4.473684310913085938e+00 1.468342076987028122e-02 3.452385717537254095e-04 6.259596440941095352e-03 1.320081949234008789e-02
-3.947368383407592773e+00 1.604072935879230499e-02 3.773641365114599466e-04 7.475456688553094864e-03 1.423884276300668716e-02
-3.421052694320678711e+00 1.712301000952720642e-02 4.088849527761340141e-04 7.665419485419988632e-03 1.545278076082468033e-02
-2.894736766815185547e+00 1.788643375039100647e-02 4.127905413042753935e-04 7.515166886150836945e-03 1.609766855835914612e-02
-2.368421077728271484e+00 1.845603249967098236e-02 4.270013887435197830e-04 8.502937853336334229e-03 1.680203899741172791e-02
-1.842105269432067871e+00 1.900344714522361755e-02 4.705060273408889771e-04 8.447068743407726288e-03 1.697702892124652863e-02
-1.315789461135864258e+00 1.972064003348350525e-02 4.991579917259514332e-04 9.585881605744361877e-03 1.784935407340526581e-02
-7.894737124443054199e-01 2.043736167252063751e-02 5.327302496880292892e-04 9.151714853942394257e-03 1.873295195400714874e-02
-2.631579041481018066e-01 2.098062261939048767e-02 5.458061350509524345e-04 8.753485046327114105e-03 1.986629329621791840e-02
2.631579041481018066e-01 2.093400992453098297e-02 5.341903306543827057e-04 8.669735863804817200e-03 2.018538676202297211e-02
7.894737124443054199e-01 2.035972848534584045e-02 5.372079904191195965e-04 8.806476369500160217e-03 1.969260536134243011e-02
1.315789461135864258e+00 1.961128972470760345e-02 5.356008186936378479e-04 7.813440635800361633e-03 1.927966251969337463e-02
1.842105269432067871e+00 1.885166391730308533e-02 5.037952796556055546e-04 7.770651485770940781e-03 1.900923065841197968e-02
2.368421077728271484e+00 1.821724511682987213e-02 4.936800105497241020e-04 7.326199673116207123e-03 1.861341297626495361e-02
2.894736766815185547e+00 1.763854362070560455e-02 4.529826983343809843e-04 6.747276987880468369e-03 1.861110515892505646e-02
3.421052694320678711e+00 1.685058139264583588e-02 4.461137286853045225e-04 6.276098079979419708e-03 1.774541288614273071e-02
3.947368383407592773e+00 1.581249013543128967e-02 4.103142127860337496e-04 4.776980262249708176e-03 1.704308576881885529e-02
4.473684310913085938e+00 1.445297617465257645e-02 3.934158885385841131e-04 3.860086668282747269e-03 1.588006503880023956e-02
5.000000000000000000e+00 1.266096811741590500e-02 3.353845677338540554e-04 3.484125481918454170e-03 1.401909720152616501e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/0_5/v3_eta_charged_ep.dat <==
-5.000000000000000000e+00 1.627169002122107536e-02 3.077500284310048101e-04
-4.473684310913085938e+00 1.804889992556962808e-02 3.142748732954833116e-04
-3.947368383407592773e+00 1.928884095623226158e-02 3.343333468209081188e-04
-3.421052694320678711e+00 2.020847909244809920e-02 3.451180357575493718e-04
-2.894736766815185547e+00 2.078317965212935631e-02 3.261352336159332056e-04
-2.368421077728271484e+00 2.126595976796051904e-02 3.263322637194548351e-04
-1.842105269432067871e+00 2.164390116477313622e-02 3.660561215458842717e-04
-1.315789461135864258e+00 2.213804444553978817e-02 3.632234731821849783e-04
-7.894737124443054199e-01 2.255254660200972303e-02 3.581178492529998197e-04
-2.631579041481018066e-01 2.293398970836413656e-02 3.995408834042840098e-04
2.631579041481018066e-01 2.291123417199008444e-02 3.590349614890537850e-04
7.894737124443054199e-01 2.252904809172361772e-02 3.613405760336135830e-04
1.315789461135864258e+00 2.200076129196084154e-02 3.678477250166109600e-04
1.842105269432067871e+00 2.143536850721351403e-02 3.600391415785395683e-04
2.368421077728271484e+00 2.097870422280983388e-02 3.854418796235478130e-04
2.894736766815185547e+00 2.052349576964161010e-02 3.451531064471814801e-04
3.421052694320678711e+00 1.986538919883442181e-02 3.505463397038032555e-04
3.947368383407592773e+00 1.896081192338724616e-02 3.363625677400376430e-04
4.473684310913085938e+00 1.769641191015502296e-02 3.297203858620771882e-04
5.000000000000000000e+00 1.585595942567907812e-02 3.325227695335327338e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/10_15/dN_over_2pidYptdpt_mc_-211.dat <==
1.000000000000000056e-01 5.617911949508720681e+02 1.795889742789254839e+00
3.000000000000000444e-01 2.863502026634764661e+02 9.426054817090153692e-01
5.000000000000000000e-01 1.402303009149150057e+02 4.370160078319900721e-01
7.000000000000000666e-01 7.349677666138397569e+01 2.168109699650568878e-01
9.000000000000000222e-01 4.020880419727673427e+01 1.139688183428939072e-01
1.100000000000000089e+00 2.260164388946751757e+01 6.573911578972459202e-02
1.300000000000000266e+00 1.295978070400976989e+01 3.986631785211410678e-02
1.500000000000000000e+00 7.548680189207017222e+00 2.581580522245579407e-02
1.700000000000000178e+00 4.463916312756332161e+00 1.716190009321477347e-02
1.899999999999999911e+00 2.671094053640107546e+00 1.113461863267513341e-02
2.100000000000000089e+00 1.617578804644488555e+00 7.788361016890937155e-03
2.300000000000000266e+00 9.889888396719594965e-01 4.913186672335619412e-03
2.500000000000000000e+00 6.121981161941673077e-01 3.333988791153533280e-03
2.700000000000000178e+00 3.825729368027080968e-01 2.256710709225971234e-03
2.900000000000000355e+00 2.407552512360401908e-01 1.576791825967864330e-03
3.100000000000000089e+00 1.529811418618234886e-01 1.076976427449341869e-03
3.300000000000000266e+00 9.796870941434436542e-02 7.827921390509994838e-04
3.500000000000000000e+00 6.302788373332859906e-02 5.066441711663934467e-04
3.700000000000000178e+00 4.100481046554919906e-02 3.436676797247414190e-04
3.900000000000000355e+00 2.676950967406018303e-02 2.891012543360444082e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/10_15/dN_over_2pidYptdpt_mc_-2212.dat <==
1.000000000000000056e-01 3.976823854545442405e+00 1.761498296626261631e-02
3.000000000000000444e-01 3.898467285396836957e+00 1.806187890759368767e-02
5.000000000000000000e-01 3.696818329749558707e+00 1.621573600845289606e-02
7.000000000000000666e-01 3.348601247020454252e+00 1.344210105538973764e-02
9.000000000000000222e-01 2.875191206979544223e+00 1.078245681008111953e-02
1.100000000000000089e+00 2.348897751586037419e+00 7.712619350528360229e-03
1.300000000000000266e+00 1.834383764330967281e+00 5.319074411206659025e-03
1.500000000000000000e+00 1.384329159138077303e+00 3.980993943527006036e-03
1.700000000000000178e+00 1.016488010292539546e+00 2.887959236937639486e-03
1.899999999999999911e+00 7.298459860029251622e-01 2.345811587318127021e-03
2.100000000000000089e+00 5.164593214052833892e-01 1.604132090398540733e-03
2.300000000000000266e+00 3.612768280447696823e-01 1.349184179513234372e-03
2.500000000000000000e+00 2.505289575848054784e-01 1.091904317727100367e-03
2.700000000000000178e+00 1.732138282039863975e-01 7.164291052170495720e-04
2.900000000000000355e+00 1.191159166299422256e-01 6.333251467421283348e-04
3.100000000000000089e+00 8.171258860861681239e-02 3.838521294339010534e-04
3.300000000000000266e+00 5.604475443239666926e-02 3.033754391844999533e-04
3.500000000000000000e+00 3.853494084370064771e-02 2.655469326059468091e-04
3.700000000000000178e+00 2.648034686973314497e-02 1.768323787157173729e-04
3.900000000000000355e+00 1.816926185996639923e-02 1.441952676955115208e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/10_15/dN_over_2pidYptdpt_mc_-321.dat <==
1.000000000000000056e-01 3.412301539336105094e+01 1.255406072825066832e-01
3.000000000000000444e-01 2.977224262070253502e+01 1.161896348160365855e-01
5.000000000000000000e-01 2.313936194493068044e+01 8.435650713913350751e-02
7.000000000000000666e-01 1.642311781360027112e+01 5.363711372447375891e-02
9.000000000000000222e-01 1.099646783278778095e+01 3.112278185744932202e-02
1.100000000000000089e+00 7.123799610758196010e+00 1.984030324582975596e-02
1.300000000000000266e+00 4.545821737837850485e+00 1.296619122713698474e-02
1.500000000000000000e+00 2.883171103643616284e+00 8.936804875868641085e-03
1.700000000000000178e+00 1.826316526470592283e+00 6.642234736777700814e-03
1.899999999999999911e+00 1.160314275632420289e+00 4.238413209869803730e-03
2.100000000000000089e+00 7.384442316458315059e-01 2.993528354656625323e-03
2.300000000000000266e+00 4.720423544285926032e-01 2.190756168700918119e-03
2.500000000000000000e+00 3.033752578942493505e-01 1.525736157785759044e-03
2.700000000000000178e+00 1.965836446607217014e-01 1.076034051084888074e-03
2.900000000000000355e+00 1.277300185481065609e-01 8.135770581228383633e-04
3.100000000000000089e+00 8.344104551746427123e-02 5.603431650451259341e-04
3.300000000000000266e+00 5.491267741396471669e-02 4.149824997007342878e-04
3.500000000000000000e+00 3.629291543805739095e-02 2.869482550082742400e-04
3.700000000000000178e+00 2.400199634995108314e-02 2.025944289859527231e-04
3.900000000000000355e+00 1.605097455946030705e-02 1.678958943474160215e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/10_15/dN_over_2pidYptdpt_mc_211.dat <==
1.000000000000000056e-01 5.616075290747934332e+02 1.801116628158365263e+00
3.000000000000000444e-01 2.863727540793747721e+02 9.385152412830702895e-01
5.000000000000000000e-01 1.402210238429459537e+02 4.462190192002594702e-01
7.000000000000000666e-01 7.349872801275455458e+01 2.160305148967655575e-01
9.000000000000000222e-01 4.021585244508387547e+01 1.155982791914441921e-01
1.100000000000000089e+00 2.260451325774058517e+01 6.539060220171101501e-02
1.300000000000000266e+00 1.296080958444995801e+01 4.027450390147333664e-02
1.500000000000000000e+00 7.549610825855173069e+00 2.559782357981680787e-02
1.700000000000000178e+00 4.461275551148584206e+00 1.708708388360919220e-02
1.899999999999999911e+00 2.668877222428513996e+00 1.103326884000639836e-02
2.100000000000000089e+00 1.615651312480556046e+00 7.273259514675293504e-03
2.300000000000000266e+00 9.891606692291698977e-01 5.426072753424672143e-03
2.500000000000000000e+00 6.118446528929439854e-01 3.343100497395350926e-03
2.700000000000000178e+00 3.819216499268431875e-01 2.383641730664070191e-03
2.900000000000000355e+00 2.402837734265673431e-01 1.553587752595374846e-03
3.100000000000000089e+00 1.528075874327322892e-01 1.008267652462035546e-03
3.300000000000000266e+00 9.774753909244746075e-02 7.661470439548739289e-04
3.500000000000000000e+00 6.308705966936037357e-02 5.227868217760123833e-04
3.700000000000000178e+00 4.087996602024461523e-02 3.440988535842165312e-04
3.900000000000000355e+00 2.669297569900865377e-02 2.659898564098122655e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/10_15/dN_over_2pidYptdpt_mc_2212.dat <==
1.000000000000000056e-01 4.049603748808155324e+00 1.839642827111788448e-02
3.000000000000000444e-01 3.974541026068769689e+00 1.773470781365754298e-02
5.000000000000000000e-01 3.770039785201186877e+00 1.600528989056228257e-02
7.000000000000000666e-01 3.412817855119501864e+00 1.296182244873682853e-02
9.000000000000000222e-01 2.932411368543609065e+00 1.107166274501230306e-02
1.100000000000000089e+00 2.393113547491693804e+00 7.471173309802684598e-03
1.300000000000000266e+00 1.871298766134076086e+00 5.288066666560990552e-03
1.500000000000000000e+00 1.410830332726179748e+00 3.741680624746832658e-03
1.700000000000000178e+00 1.034724947616979973e+00 2.719718284808739835e-03
1.899999999999999911e+00 7.439780029372403680e-01 2.224031437776930169e-03
2.100000000000000089e+00 5.268499421007443173e-01 1.764214008578556545e-03
2.300000000000000266e+00 3.686565289194479456e-01 1.287159339587483527e-03
2.500000000000000000e+00 2.556980100463018823e-01 1.103874800498723212e-03
2.700000000000000178e+00 1.765495522700114561e-01 7.692546083227578668e-04
2.900000000000000355e+00 1.214735828541492479e-01 5.309747230598293793e-04
3.100000000000000089e+00 8.359601717650835817e-02 4.763894373212788219e-04
3.300000000000000266e+00 5.730040752642592133e-02 3.347972409323573574e-04
3.500000000000000000e+00 3.925439161579186154e-02 2.563959066677987553e-04
3.700000000000000178e+00 2.701882905957359721e-02 2.253541543669358303e-04
3.900000000000000355e+00 1.851064186178959931e-02 1.512454845200439520e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/10_15/dN_over_2pidYptdpt_mc_321.dat <==
1.000000000000000056e-01 3.408023915318490538e+01 1.360208472009709901e-01
3.000000000000000444e-01 2.976716520290523960e+01 1.130459187717862829e-01
5.000000000000000000e-01 2.313178038218703847e+01 8.460812428827768628e-02
7.000000000000000666e-01 1.642344775963428916e+01 5.413218977102911972e-02
9.000000000000000222e-01 1.099314927657632168e+01 3.146396755674039925e-02
1.100000000000000089e+00 7.128669742273619825e+00 1.981411630151002148e-02
1.300000000000000266e+00 4.550816713292178406e+00 1.238324577383780913e-02
1.500000000000000000e+00 2.885023981561340545e+00 9.136276352754662752e-03
1.700000000000000178e+00 1.827385439942615930e+00 5.951390862699472602e-03
1.899999999999999911e+00 1.160191870448472606e+00 4.453592916853736303e-03
2.100000000000000089e+00 7.383869440320361965e-01 2.927770798707137866e-03
2.300000000000000266e+00 4.728999877846477018e-01 2.279974161434143980e-03
2.500000000000000000e+00 3.036722399463084310e-01 1.602904214253751724e-03
2.700000000000000178e+00 1.964019432635391582e-01 1.120842140487259345e-03
2.900000000000000355e+00 1.276877028834507155e-01 6.783308828154376068e-04
3.100000000000000089e+00 8.352376045204608357e-02 5.443163049671691234e-04
3.300000000000000266e+00 5.479762662610571100e-02 3.859120740447277882e-04
3.500000000000000000e+00 3.612403818723452370e-02 2.660272750427354464e-04
3.700000000000000178e+00 2.397759230234803446e-02 1.969706580470911080e-04
3.900000000000000355e+00 1.601133353288514138e-02 1.220678458543826388e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/10_15/dNdEta_mc_charged.dat <==
# Eta,dNdEta,error
-7.799999999999999822e+00 9.584809786239134155e+01 4.271282549621678193e+00
-7.400000000000000355e+00 1.335542919171678591e+02 5.951529484781492130e+00
-7.000000000000000000e+00 1.828100901803605325e+02 8.146341796506224142e+00
-6.599999999999999645e+00 2.446114679358720991e+02 1.090031439433180793e+01
-6.200000000000000178e+00 3.185493119572472551e+02 1.419496302928152609e+01
-5.799999999999999822e+00 4.029105177020707629e+02 1.795417780457880852e+01
-5.399999999999999467e+00 4.954921392785564649e+02 2.207923690468126310e+01
-5.000000000000000000e+00 5.929837591850371155e+02 2.642252979610263708e+01
-4.599999999999999645e+00 6.915140113560463533e+02 3.081238171363996514e+01
-4.200000000000000178e+00 7.857520223780887818e+02 3.501081055517990848e+01
-3.799999999999999822e+00 8.708255811623245108e+02 3.880100981970899454e+01
-3.399999999999999467e+00 9.439173496993968229e+02 4.205747222256579221e+01
-2.999999999999999556e+00 1.005474136606547859e+03 4.480010716284737526e+01
-2.599999999999999645e+00 1.055414263527052753e+03 4.702518913504940201e+01
-2.199999999999999734e+00 1.092566496325986691e+03 4.868033059563820331e+01
-1.799999999999999822e+00 1.114316720106879075e+03 4.964891060761714670e+01
-1.399999999999999467e+00 1.119823680694721361e+03 4.989361226646529701e+01
-9.999999999999995559e-01 1.110304944889780927e+03 4.946826067665477211e+01
-5.999999999999996447e-01 1.093355644622577984e+03 4.871246947619938084e+01
-1.999999999999997335e-01 1.081446207414830042e+03 4.818135738142819235e+01
2.000000000000001776e-01 1.081378335003338634e+03 4.817748687602547619e+01
6.000000000000005329e-01 1.093173289913158669e+03 4.870297997595407935e+01
1.000000000000000888e+00 1.109847004008014437e+03 4.944543009391988164e+01
1.400000000000001243e+00 1.119161806947227205e+03 4.986023700369966605e+01
1.800000000000000711e+00 1.113601980627925968e+03 4.961219266848505782e+01
2.200000000000000178e+00 1.091466038744153366e+03 4.862554153613620400e+01
2.600000000000000533e+00 1.054183869405476571e+03 4.696458966568997084e+01
3.000000000000000888e+00 1.004211207414829801e+03 4.473846955802431324e+01
3.400000000000001243e+00 9.425894004676014220e+02 4.199342255977510519e+01
3.800000000000000711e+00 8.697683016032100340e+02 3.874952803871256179e+01
4.200000000000000178e+00 7.848491933867718444e+02 3.496621032719627920e+01
4.600000000000000533e+00 6.906577839011345077e+02 3.077023383971873471e+01
5.000000000000000888e+00 5.922631746826976951e+02 2.638655558031637938e+01
5.400000000000001243e+00 4.946532414829652566e+02 2.203837516491503479e+01
5.800000000000000711e+00 4.022736138944565596e+02 1.792273371512391122e+01
6.200000000000000178e+00 3.180635504342014315e+02 1.417122912115230626e+01
6.600000000000000533e+00 2.444453072812286791e+02 1.089153109945737086e+01
7.000000000000000888e+00 1.828252338009349387e+02 8.146318737847236591e+00
7.400000000000001243e+00 1.337498313293251044e+02 5.959803751940989436e+00
7.800000000000000711e+00 9.613110721442923534e+01 4.283808547859540461e+00


==> anc/dat_w_err/hotspots_fluct/PbPb2760/10_15/dNdY_mc_-2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 7.281229124916497241e-04 3.275203702998599162e-05
-9.250000000000000000e+00 2.640347361389443898e-02 1.176893429341976504e-03
-8.750000000000000000e+00 1.402364729458916992e-01 6.244808746219079713e-03
-8.250000000000000000e+00 2.879144956579828274e-01 1.282308964373629276e-02
-7.750000000000000000e+00 5.211983967935871487e-01 2.321510887881995597e-02
-7.250000000000000000e+00 9.965450901803611927e-01 4.439833949996929013e-02
-6.750000000000000000e+00 1.935342685370740057e+00 8.622951893464561590e-02
-6.250000000000000000e+00 3.570704074816303031e+00 1.591076754637207324e-01
-5.750000000000000000e+00 5.967845023380093927e+00 2.659222005418856449e-01
-5.250000000000000000e+00 8.991259853039405670e+00 4.006302072612515364e-01
-4.750000000000000000e+00 1.238972478289912971e+01 5.520476230436964782e-01
-4.250000000000000000e+00 1.582333199732800466e+01 7.050202286543439945e-01
-3.750000000000000000e+00 1.896949498997996741e+01 8.452373167875258941e-01
-3.250000000000000000e+00 2.163473881095523765e+01 9.639222537200544672e-01
-2.750000000000000000e+00 2.376374615898461684e+01 1.058827823462317852e+00
-2.250000000000000000e+00 2.544262658650636411e+01 1.133616898808802675e+00
-1.750000000000000000e+00 2.675526118904474870e+01 1.192071959719158247e+00
-1.250000000000000000e+00 2.778294188376752061e+01 1.237881842251026265e+00
-7.500000000000000000e-01 2.846589712758848023e+01 1.268282373768309546e+00
-2.500000000000000000e-01 2.880826185704745157e+01 1.283531962947415561e+00
2.500000000000000000e-01 2.880118503674012942e+01 1.283186069823937459e+00
7.500000000000000000e-01 2.845484569138276854e+01 1.267704347641628315e+00
1.250000000000000000e+00 2.776659452237808878e+01 1.237005929951955130e+00
1.750000000000000000e+00 2.674863059452237124e+01 1.191688249283228140e+00
2.250000000000000000e+00 2.542558316633268234e+01 1.132719199780148012e+00
2.750000000000000000e+00 2.373107815631263051e+01 1.057262379395098151e+00
3.250000000000000000e+00 2.160522912491649095e+01 9.625146961000351498e-01
3.750000000000000000e+00 1.896332398129591468e+01 8.448526102361539891e-01
4.250000000000000000e+00 1.580339746158984759e+01 7.040579697667150860e-01
4.750000000000000000e+00 1.237499665998664256e+01 5.513500747654624945e-01
5.250000000000000000e+00 8.986797595190376242e+00 4.003887707919610017e-01
5.750000000000000000e+00 5.959746158984636111e+00 2.655423338271818423e-01
6.250000000000000000e+00 3.576325985303945298e+00 1.593592543897446867e-01
6.750000000000000000e+00 1.944996659986639953e+00 8.666877209400640492e-02
7.250000000000000000e+00 1.008300601202405611e+00 4.493694397400361390e-02
7.750000000000000000e+00 5.295377421509688265e-01 2.360355448642462856e-02
8.250000000000000000e+00 2.919091516366063011e-01 1.301664452883227741e-02
8.750000000000000000e+00 1.418009352037407633e-01 6.323655537473810324e-03
9.250000000000000000e+00 2.698329993319970380e-02 1.204584354983590129e-03
9.750000000000000000e+00 7.668670674682695389e-04 3.451502096930278890e-05


==> anc/dat_w_err/hotspots_fluct/PbPb2760/10_15/dNdY_mc_2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 7.160988643954575286e-04 3.283875598581118276e-05
-9.250000000000000000e+00 8.452505010020039400e-02 3.771118835017182522e-03
-8.750000000000000000e+00 1.158382097528390275e+00 5.163384758896601145e-02
-8.250000000000000000e+00 3.199645958583838379e+00 1.426296969185459063e-01
-7.750000000000000000e+00 4.773563126252504674e+00 2.127859104413744595e-01
-7.250000000000000000e+00 5.966173680694722314e+00 2.659607219590795490e-01
-6.750000000000000000e+00 7.140028056112224242e+00 3.182233406941756271e-01
-6.250000000000000000e+00 7.744156312625251282e+00 3.451240052588065432e-01
-5.750000000000000000e+00 7.520376753507015621e+00 3.351586370550685423e-01
-5.250000000000000000e+00 6.728428857715430311e+00 2.998708020628869653e-01
-4.750000000000000000e+00 5.681832999332001144e+00 2.532154360457943287e-01
-4.250000000000000000e+00 4.563823647294587005e+00 2.033859731031894824e-01
-3.750000000000000000e+00 3.538281897127591336e+00 1.576390882279243566e-01
-3.250000000000000000e+00 2.663338677354710082e+00 1.187471324809195455e-01
-2.750000000000000000e+00 1.956280561122244022e+00 8.714856357281340615e-02
-2.250000000000000000e+00 1.419218436873747713e+00 6.323331812680348107e-02
-1.750000000000000000e+00 1.038502338009352099e+00 4.630250422231802637e-02
-1.250000000000000000e+00 7.531863727454910507e-01 3.348796569680578122e-02
-7.500000000000000000e-01 6.060013360053443376e-01 2.700105228413341579e-02
-2.500000000000000000e-01 5.127815631262522267e-01 2.281368039952803156e-02
2.500000000000000000e-01 5.123580494321969825e-01 2.280357639449612922e-02
7.500000000000000000e-01 6.050688042752166984e-01 2.693884006049597490e-02
1.250000000000000000e+00 7.511008684034741201e-01 3.352518012251157892e-02
1.750000000000000000e+00 1.022521042084168386e+00 4.550433259533662178e-02
2.250000000000000000e+00 1.424482297929191343e+00 6.345808619880119461e-02
2.750000000000000000e+00 1.967167668670673830e+00 8.765168828857702876e-02
3.250000000000000000e+00 2.653287909151636814e+00 1.182186421340260807e-01
3.750000000000000000e+00 3.510054776219109218e+00 1.563681295113340253e-01
4.250000000000000000e+00 4.561245156980628046e+00 2.031805441305400139e-01
4.750000000000000000e+00 5.669185036740153727e+00 2.525884133802900888e-01
5.250000000000000000e+00 6.695465597862393814e+00 2.982886728538381993e-01
5.750000000000000000e+00 7.473686038744156157e+00 3.329466576976969350e-01
6.250000000000000000e+00 7.684263193052769836e+00 3.423430223349164803e-01
6.750000000000000000e+00 7.086857715430860516e+00 3.157785484669062837e-01
7.250000000000000000e+00 5.924368737474946300e+00 2.639903002010254296e-01
7.750000000000000000e+00 4.749126252505012857e+00 2.116443766658851755e-01
8.250000000000000000e+00 3.219767535070138909e+00 1.435159929410538548e-01
8.750000000000000000e+00 1.190770875083498881e+00 5.307684367927070768e-02
9.250000000000000000e+00 8.890046760187039765e-02 3.960505744256612518e-03
9.750000000000000000e+00 7.374749498997998842e-04 3.280982443870644202e-05


==> anc/dat_w_err/hotspots_fluct/PbPb2760/10_15/integrated_v2_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
5.885548813355374193e-02
4.753717085233846729e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/10_15/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
6.953485070412586400e-02
5.589862664519948399e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/10_15/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-2.4_2.4.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
6.829991600339066493e-02
5.503882531517019505e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/10_15/integrated_v3_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v3_2par_cumulant  
#  v3_4par_cumulant
2.608543579494505826e-02
1.235691424464179823e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/10_15/r2_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 9.981471188416568552e-01 6.306356942465666431e-04
7.894737124443054199e-01 9.948967381762908735e-01 1.338886432854878529e-03
1.315789461135864258e+00 9.892981060335538368e-01 2.909125840870611240e-03
1.842105269432067871e+00 9.865408996422267984e-01 4.044093498456247972e-03
2.368421077728271484e+00 9.822172768983128410e-01 5.073997974245614100e-03
2.894736766815185547e+00 9.792424043449136084e-01 4.984165034981070594e-03
3.421052694320678711e+00 9.763033808818416537e-01 5.589458121250121328e-03
3.947368383407592773e+00 9.740946352934380936e-01 6.070867544413941636e-03
4.473684310913085938e+00 9.739354161575797253e-01 7.031952360476353796e-03
5.000000000000000000e+00 9.730480491652648833e-01 7.246624285360795878e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/10_15/r2_eta_charged_3_4.dat <==
2.631579041481018066e-01 9.981150988731395390e-01
7.894737124443054199e-01 9.949178731866171743e-01
1.315789461135864258e+00 9.892389656004630938e-01
1.842105269432067871e+00 9.864442072866697053e-01
2.368421077728271484e+00 9.821782693423828370e-01
2.894736766815185547e+00 9.790552553493921950e-01
3.421052694320678711e+00 9.761412416882351284e-01
3.947368383407592773e+00 9.742030562573972263e-01
4.473684310913085938e+00 9.740499772152287905e-01
5.000000000000000000e+00 9.731926547526519311e-01


==> anc/dat_w_err/hotspots_fluct/PbPb2760/10_15/r2_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.979938128409304721e-01 5.986453608645528378e-04
7.894737124443054199e-01 9.943792422899454531e-01 1.376830929279579830e-03
1.315789461135864258e+00 9.883754611888111441e-01 2.965746989737123428e-03
1.842105269432067871e+00 9.852297792259386844e-01 4.088295066019407425e-03
2.368421077728271484e+00 9.805749601234120538e-01 5.014911665254508100e-03
2.894736766815185547e+00 9.775185979593151719e-01 4.914742139806931379e-03
3.421052694320678711e+00 9.745277956687503629e-01 5.538930212223880031e-03
3.947368383407592773e+00 9.720560639901684175e-01 6.053053648444605382e-03
4.473684310913085938e+00 9.711126269413201673e-01 7.012281517857555865e-03
5.000000000000000000e+00 9.697905890244594707e-01 7.127961170403472949e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/10_15/v2_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 4.120656475424766541e-02 9.276277851313352585e-04 3.511328250169754028e-02 4.881416913121938705e-03
-4.473684310913085938e+00 4.484501481056213379e-02 9.702217066660523415e-04 3.779783099889755249e-02 5.350569728761911392e-03
-3.947368383407592773e+00 4.770395904779434204e-02 1.030088751576840878e-03 3.979812189936637878e-02 5.798973608762025833e-03
-3.421052694320678711e+00 4.992191120982170105e-02 1.071427948772907257e-03 4.131787642836570740e-02 6.183479446917772293e-03
-2.894736766815185547e+00 5.161845684051513672e-02 1.101459842175245285e-03 4.213558882474899292e-02 6.543987896293401718e-03
-2.368421077728271484e+00 5.301740020513534546e-02 1.142046065069735050e-03 4.310669377446174622e-02 6.746085360646247864e-03
-1.842105269432067871e+00 5.434111505746841431e-02 1.140067121013998985e-03 4.399190843105316162e-02 6.995597388595342636e-03
-1.315789461135864258e+00 5.596303939819335938e-02 1.154428231529891491e-03 4.514544457197189331e-02 7.062607444822788239e-03
-7.894737124443054199e-01 5.777201056480407715e-02 1.186675159260630608e-03 4.636553674936294556e-02 7.355709560215473175e-03
-2.631579041481018066e-01 5.894810706377029419e-02 1.223638770170509815e-03 4.733676835894584656e-02 7.432203739881515503e-03
2.631579041481018066e-01 5.898761749267578125e-02 1.213649404235184193e-03 4.720970615744590759e-02 7.432963233441114426e-03
7.894737124443054199e-01 5.782978981733322144e-02 1.187543501146137714e-03 4.634199291467666626e-02 7.190505508333444595e-03
1.315789461135864258e+00 5.618112161755561829e-02 1.154190627858042717e-03 4.509692266583442688e-02 6.813597399741411209e-03
1.842105269432067871e+00 5.455072969198226929e-02 1.134096761234104633e-03 4.381714016199111938e-02 6.570650264620780945e-03
2.368421077728271484e+00 5.328463762998580933e-02 1.098590553738176823e-03 4.307076334953308105e-02 6.397445220500230789e-03
2.894736766815185547e+00 5.195788294076919556e-02 1.075773499906063080e-03 4.214264452457427979e-02 6.105402484536170959e-03
3.421052694320678711e+00 5.037549883127212524e-02 1.069295452907681465e-03 4.108202084898948669e-02 5.808063782751560211e-03
3.947368383407592773e+00 4.819334670901298523e-02 9.947326034307479858e-04 3.960642963647842407e-02 5.519176833331584930e-03
4.473684310913085938e+00 4.527091607451438904e-02 9.517373400740325451e-04 3.766278922557830811e-02 5.065880250185728073e-03
5.000000000000000000e+00 4.157852753996849060e-02 9.152788552455604076e-04 3.508307784795761108e-02 4.550621379166841507e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/10_15/v2_eta_charged_cumulant_etaref_-2.4_2.4.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 5.569815635681152344e-02 1.240139477886259556e-03 4.724165797233581543e-02 6.674411240965127945e-03
-4.473684310913085938e+00 5.921535938978195190e-02 1.278331270441412926e-03 4.964227601885795593e-02 7.172197569161653519e-03
-3.947368383407592773e+00 6.185188144445419312e-02 1.301508047617971897e-03 5.134063959121704102e-02 7.651894353330135345e-03
-3.421052694320678711e+00 6.381201744079589844e-02 1.350076403468847275e-03 5.249105766415596008e-02 8.034457452595233917e-03
-2.894736766815185547e+00 6.515215337276458740e-02 1.368209952488541603e-03 5.290753394365310669e-02 8.386368863284587860e-03
-2.368421077728271484e+00 6.614641845226287842e-02 1.394728664308786392e-03 5.351592227816581726e-02 8.540582843124866486e-03
-1.842105269432067871e+00 6.697737425565719604e-02 1.357850152999162674e-03 5.392100289463996887e-02 8.735270239412784576e-03
-1.315789461135864258e+00 6.790910661220550537e-02 1.362226437777280807e-03 5.451645329594612122e-02 8.675936609506607056e-03
-7.894737124443054199e-01 6.891432404518127441e-02 1.379269757308065891e-03 5.507262423634529114e-02 8.876393549144268036e-03
-2.631579041481018066e-01 6.950024515390396118e-02 1.410107011906802654e-03 5.555641651153564453e-02 8.859506808221340179e-03
2.631579041481018066e-01 6.954383850097656250e-02 1.387957716360688210e-03 5.545305088162422180e-02 8.877347223460674286e-03
7.894737124443054199e-01 6.898766756057739258e-02 1.382439513690769672e-03 5.502673238515853882e-02 8.677639067173004150e-03
1.315789461135864258e+00 6.817121058702468872e-02 1.367619959637522697e-03 5.445932224392890930e-02 8.398946374654769897e-03
1.842105269432067871e+00 6.724193692207336426e-02 1.369275152683258057e-03 5.370870977640151978e-02 8.217248134315013885e-03
2.368421077728271484e+00 6.651600450277328491e-02 1.352805527858436108e-03 5.345445871353149414e-02 8.111189119517803192e-03
2.894736766815185547e+00 6.560743600130081177e-02 1.338075264357030392e-03 5.297378450632095337e-02 7.812594063580036163e-03
3.421052694320678711e+00 6.437247991561889648e-02 1.331428997218608856e-03 5.215290933847427368e-02 7.580107077956199646e-03
3.947368383407592773e+00 6.250186264514923096e-02 1.266165403649210930e-03 5.114717409014701843e-02 7.258575875312089920e-03
4.473684310913085938e+00 5.981338769197463989e-02 1.230798778124153614e-03 4.945996031165122986e-02 6.805740762501955032e-03
5.000000000000000000e+00 5.620418116450309753e-02 1.191028393805027008e-03 4.713488370180130005e-02 6.259476765990257263e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/10_15/v2_eta_charged_ep.dat <==
-5.000000000000000000e+00 5.285479471604506013e-02 6.512652859663087311e-04
-4.473684310913085938e+00 5.605166580734344262e-02 6.585801999603512012e-04
-3.947368383407592773e+00 5.840346692455043037e-02 6.770947905470197118e-04
-3.421052694320678711e+00 6.011926409199173232e-02 6.851706079754790171e-04
-2.894736766815185547e+00 6.123032569431465649e-02 6.861850943595704678e-04
-2.368421077728271484e+00 6.210971686545214976e-02 6.846695459701822046e-04
-1.842105269432067871e+00 6.286810353099210602e-02 6.670265104095353089e-04
-1.315789461135864258e+00 6.372900786861196432e-02 6.704342512605377920e-04
-7.894737124443054199e-01 6.467614772563526349e-02 6.511715656726072563e-04
-2.631579041481018066e-01 6.528180080709604372e-02 6.817366456074612155e-04
2.631579041481018066e-01 6.524063285098739839e-02 7.421635150117702117e-04
7.894737124443054199e-01 6.464794239296157985e-02 7.348078642323407211e-04
1.315789461135864258e+00 6.384463525072817114e-02 7.331254715672558915e-04
1.842105269432067871e+00 6.289387382244840397e-02 7.679889272784760565e-04
2.368421077728271484e+00 6.222183164148816642e-02 7.690786192977636495e-04
2.894736766815185547e+00 6.138852861373951530e-02 7.641598258222878724e-04
3.421052694320678711e+00 6.031769867055714052e-02 7.552039093611686953e-04
3.947368383407592773e+00 5.872014990049392175e-02 7.004831091887792289e-04
4.473684310913085938e+00 5.633539733652108417e-02 6.738067191279573705e-04
5.000000000000000000e+00 5.307100776738588044e-02 6.560031264037653308e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/10_15/v2_pt_charged_cumulant.dat <==
# pt vn{2} err vn{4} err
2.000000029802322388e-01 8.871758356690406799e-03 2.128254564013332129e-04 7.331861648708581924e-03 1.128405681811273098e-03
4.000000059604644775e-01 2.942040003836154938e-02 6.096896831877529621e-04 2.360195852816104889e-02 3.871301887556910515e-03
6.000000238418579102e-01 4.989569634199142456e-02 9.849868947640061378e-04 3.960137814283370972e-02 6.621683482080698013e-03
8.000000119209289551e-01 6.784673035144805908e-02 1.315625035203993320e-03 5.367448925971984863e-02 9.153822436928749084e-03
1.000000000000000000e+00 8.302769809961318970e-02 1.611881423741579056e-03 6.563152372837066650e-02 1.122709084302186966e-02
1.200000047683715820e+00 9.554393589496612549e-02 1.869525061920285225e-03 7.594414800405502319e-02 1.280706189572811127e-02
1.399999976158142090e+00 1.058752909302711487e-01 2.084536477923393250e-03 8.443520963191986084e-02 1.418053731322288513e-02
1.600000023841857910e+00 1.146152764558792114e-01 2.280178014189004898e-03 9.163625538349151611e-02 1.548710186034440994e-02
1.799999952316284180e+00 1.216529384255409241e-01 2.519627101719379425e-03 9.787202626466751099e-02 1.624464429914951324e-02
2.000000000000000000e+00 1.276104748249053955e-01 2.712830668315291405e-03 1.031513214111328125e-01 1.687662862241268158e-02
2.200000047683715820e+00 1.322987973690032959e-01 2.896375255659222603e-03 1.083044856786727905e-01 1.715327054262161255e-02
2.400000095367431641e+00 1.359629929065704346e-01 3.080030437558889389e-03 1.124154552817344666e-01 1.715234667062759399e-02
2.599999904632568359e+00 1.388660222291946411e-01 3.303215838968753815e-03 1.165599972009658813e-01 1.732053421437740326e-02
2.799999952316284180e+00 1.405677795410156250e-01 3.601541509851813316e-03 1.198293194174766541e-01 1.694346591830253601e-02
3.000000000000000000e+00 1.423535346984863281e-01 3.792487550526857376e-03 1.238317042589187622e-01 1.651275157928466797e-02
3.200000047683715820e+00 1.421546190977096558e-01 4.222812596708536148e-03 1.251154243946075439e-01 1.607851684093475342e-02
3.400000095367431641e+00 1.429701149463653564e-01 4.166537895798683167e-03 1.308367699384689331e-01 1.413743663579225540e-02
3.599999904632568359e+00 1.425256729125976562e-01 4.001697059720754623e-03 1.325685083866119385e-01 1.413533091545104980e-02
3.799999952316284180e+00 1.414516568183898926e-01 4.515264183282852173e-03 1.366255581378936768e-01 1.263636723160743713e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/10_15/v2_pt_charged_ep.dat <==
 (2.000000029802322388e-01+0.000000000000000000e+00j)  (8.499524098830157220e-03-7.813221740584288077e-06j)  (2.915890107215642914e-04+0.000000000000000000e+00j)
 (4.000000059604644775e-01+0.000000000000000000e+00j)  (2.772760446168468645e-02+1.243109428491960501e-04j)  (7.339492507104443918e-04+0.000000000000000000e+00j)
 (6.000000238418579102e-01+0.000000000000000000e+00j)  (4.678154824169807047e-02+2.055523268992501143e-04j)  (1.185820589705436799e-03+0.000000000000000000e+00j)
 (8.000000119209289551e-01+0.000000000000000000e+00j)  (6.350103902563322689e-02+1.411429533535763111e-04j)  (1.549321562469188618e-03+0.000000000000000000e+00j)
 (1.000000000000000000e+00+0.000000000000000000e+00j)  (7.769901043984737965e-02+1.760261976983466781e-04j)  (1.911522428003164294e-03+0.000000000000000000e+00j)
 (1.200000047683715820e+00+0.000000000000000000e+00j)  (8.943841378124595121e-02+1.479060327922663556e-04j)  (2.216641514891439044e-03+0.000000000000000000e+00j)
 (1.399999976158142090e+00+0.000000000000000000e+00j)  (9.923234352453878804e-02+1.797806519245973033e-04j)  (2.426005920927796003e-03+0.000000000000000000e+00j)
 (1.600000023841857910e+00+0.000000000000000000e+00j)  (1.075365523403487567e-01+6.072863043355807158e-05j)  (2.619877532652806467e-03+0.000000000000000000e+00j)
 (1.799999952316284180e+00+0.000000000000000000e+00j)  (1.143283346261131234e-01-4.164650513567105827e-05j)  (2.917247456783464334e-03+0.000000000000000000e+00j)
 (2.000000000000000000e+00+0.000000000000000000e+00j)  (1.201400832553962544e-01-8.973921828207747438e-05j)  (3.252557019406007287e-03+0.000000000000000000e+00j)
 (2.200000047683715820e+00+0.000000000000000000e+00j)  (1.249898921459475787e-01-1.534042928974443053e-04j)  (3.711367877650319311e-03+0.000000000000000000e+00j)
 (2.400000095367431641e+00+0.000000000000000000e+00j)  (1.288161509516653758e-01-3.093993789094792290e-04j)  (4.171937589936771003e-03+0.000000000000000000e+00j)
 (2.599999904632568359e+00+0.000000000000000000e+00j)  (1.321525283519764116e-01-4.764745926247635041e-04j)  (4.902041765467632199e-03+0.000000000000000000e+00j)
 (2.799999952316284180e+00+0.000000000000000000e+00j)  (1.344408339072246661e-01-6.272057820373461590e-04j)  (5.677057236036921889e-03+0.000000000000000000e+00j)
 (3.000000000000000000e+00+0.000000000000000000e+00j)  (1.370784403153276487e-01-5.334304523943422501e-04j)  (6.220476024069625590e-03+0.000000000000000000e+00j)
 (3.200000047683715820e+00+0.000000000000000000e+00j)  (1.376772555572678969e-01-1.031513708671134974e-03j)  (7.257340804225032201e-03+0.000000000000000000e+00j)
 (3.400000095367431641e+00+0.000000000000000000e+00j)  (1.400969535990473358e-01-1.103295423369925286e-03j)  (7.653417602455831782e-03+0.000000000000000000e+00j)
 (3.599999904632568359e+00+0.000000000000000000e+00j)  (1.403451718581802954e-01-1.073038485050580330e-03j)  (8.539775808082001804e-03+0.000000000000000000e+00j)
 (3.799999952316284180e+00+0.000000000000000000e+00j)  (1.414024974011607594e-01-2.474984939698478270e-03j)  (9.612773915164426683e-03+0.000000000000000000e+00j)


==> anc/dat_w_err/hotspots_fluct/PbPb2760/10_15/v3_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 1.584318652749061584e-02 5.937566165812313557e-04 8.276002481579780579e-03 9.287725202739238739e-03
-4.473684310913085938e+00 1.813658326864242554e-02 6.800439441576600075e-04 8.671314455568790436e-03 9.993395768105983734e-03
-3.947368383407592773e+00 1.998924091458320618e-02 7.340079173445701599e-04 9.353380650281906128e-03 1.124530471861362457e-02
-3.421052694320678711e+00 2.123688161373138428e-02 7.889016997069120407e-04 9.382819756865501404e-03 1.195466611534357071e-02
-2.894736766815185547e+00 2.212709933519363403e-02 8.524606819264590740e-04 1.011588517576456070e-02 1.252684090286493301e-02
-2.368421077728271484e+00 2.285898290574550629e-02 8.699120953679084778e-04 1.018454879522323608e-02 1.270192861557006836e-02
-1.842105269432067871e+00 2.361215651035308838e-02 9.054705151356756687e-04 1.059667486697435379e-02 1.299225073307752609e-02
-1.315789461135864258e+00 2.458666823804378510e-02 9.677065536379814148e-04 1.109022740274667740e-02 1.338927075266838074e-02
-7.894737124443054199e-01 2.547160722315311432e-02 9.932604152709245682e-04 1.111195422708988190e-02 1.390353403985500336e-02
-2.631579041481018066e-01 2.620231546461582184e-02 1.041166600771248341e-03 1.163938827812671661e-02 1.416716631501913071e-02
2.631579041481018066e-01 2.621827647089958191e-02 1.017588539980351925e-03 1.139346975833177567e-02 1.414743252098560333e-02
7.894737124443054199e-01 2.550867758691310883e-02 1.027493271976709366e-03 1.118848286569118500e-02 1.377321965992450714e-02
1.315789461135864258e+00 2.457564137876033783e-02 9.916041744872927666e-04 1.018973253667354584e-02 1.297874562442302704e-02
1.842105269432067871e+00 2.378439530730247498e-02 9.824832668527960777e-04 1.090341806411743164e-02 1.239397935569286346e-02
2.368421077728271484e+00 2.302745543420314789e-02 9.415301610715687275e-04 9.924967773258686066e-03 1.190359611064195633e-02
2.894736766815185547e+00 2.237680368125438690e-02 9.087925427593290806e-04 9.435071609914302826e-03 1.135436631739139557e-02
3.421052694320678711e+00 2.140483073890209198e-02 8.644515182822942734e-04 9.873330593109130859e-03 1.083655934780836105e-02
3.947368383407592773e+00 2.014717087149620056e-02 7.967260899022221565e-04 9.377692826092243195e-03 9.764033369719982147e-03
4.473684310913085938e+00 1.833997108042240143e-02 7.479487685486674309e-04 8.297606371343135834e-03 9.027344174683094025e-03
5.000000000000000000e+00 1.602708920836448669e-02 6.307941512204706669e-04 7.243127562105655670e-03 7.572176866233348846e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/10_15/v3_eta_charged_ep.dat <==
-5.000000000000000000e+00 1.977366248921076305e-02 3.739382113265222909e-04
-4.473684310913085938e+00 2.212065280719933275e-02 4.499283482744675261e-04
-3.947368383407592773e+00 2.382350666508302114e-02 4.715881465453920850e-04
-3.421052694320678711e+00 2.491812411099141034e-02 4.990665316129850194e-04
-2.894736766815185547e+00 2.560027847998497946e-02 5.338364999068938646e-04
-2.368421077728271484e+00 2.619546603903306556e-02 5.132621507272881875e-04
-1.842105269432067871e+00 2.672982290813052247e-02 5.477443181227003481e-04
-1.315789461135864258e+00 2.744853512134579065e-02 5.714513980478208880e-04
-7.894737124443054199e-01 2.801727999987518869e-02 5.579899979728451505e-04
-2.631579041481018066e-01 2.852671036107353592e-02 6.061887730528724930e-04
2.631579041481018066e-01 2.852302909092964758e-02 5.805908514938471886e-04
7.894737124443054199e-01 2.805269109665176758e-02 5.890548211121646865e-04
1.315789461135864258e+00 2.742715671429584237e-02 6.069292062010756125e-04
1.842105269432067871e+00 2.695447582798170608e-02 6.066882835362070753e-04
2.368421077728271484e+00 2.640058131701533001e-02 5.953932522597523086e-04
2.894736766815185547e+00 2.591332566532045245e-02 5.847028093869156579e-04
3.421052694320678711e+00 2.514639162296998867e-02 5.421176458232580993e-04
3.947368383407592773e+00 2.401519500825672476e-02 5.233220380009545982e-04
4.473684310913085938e+00 2.233673243715282933e-02 4.897811513659715201e-04
5.000000000000000000e+00 2.004756841904803411e-02 4.411805386903987669e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/10_20/dN_over_2pidYptdpt_mc_-211.dat <==
1.000000000000000056e-01 5.115264743931959970e+02 2.186869915863070446e+00
3.000000000000000444e-01 2.605182621558492428e+02 1.140357946625452756e+00
5.000000000000000000e-01 1.273764348162837905e+02 5.698624594279345645e-01
7.000000000000000666e-01 6.667115067037516951e+01 3.033192446177476742e-01
9.000000000000000222e-01 3.644513020258190750e+01 1.682777471576396844e-01
1.100000000000000089e+00 2.047905872361929980e+01 9.512856507178664434e-02
1.300000000000000266e+00 1.174094730670269016e+01 5.779043309735263506e-02
1.500000000000000000e+00 6.840927060705160656e+00 3.523065020316695078e-02
1.700000000000000178e+00 4.046411006409823763e+00 2.231923463255250373e-02
1.899999999999999911e+00 2.423157510692565353e+00 1.420130598520869154e-02
2.100000000000000089e+00 1.468893361312221035e+00 9.467299796692122196e-03
2.300000000000000266e+00 9.001599465150007529e-01 6.175164174811313342e-03
2.500000000000000000e+00 5.575518099124839866e-01 4.107765481446270205e-03
2.700000000000000178e+00 3.488477100340854342e-01 2.903893000315184349e-03
2.900000000000000355e+00 2.201012753370995834e-01 1.979348139258992924e-03
3.100000000000000089e+00 1.400523940515306098e-01 1.338715029483113737e-03
3.300000000000000266e+00 8.987976707799173737e-02 9.541539160202466450e-04
3.500000000000000000e+00 5.800346488100140835e-02 6.747480699933440995e-04
3.700000000000000178e+00 3.780133444412064198e-02 4.644568908179785459e-04
3.900000000000000355e+00 2.475900779655278855e-02 3.416852797471002599e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/10_20/dN_over_2pidYptdpt_mc_-2212.dat <==
1.000000000000000056e-01 3.649065612896584376e+00 1.684086764457695673e-02
3.000000000000000444e-01 3.571180106798135689e+00 1.595317981372500887e-02
5.000000000000000000e-01 3.376375345090969038e+00 1.536227895602794262e-02
7.000000000000000666e-01 3.050452414167021953e+00 1.315008358792653723e-02
9.000000000000000222e-01 2.613424285373063594e+00 1.095979575541889718e-02
1.100000000000000089e+00 2.130018323222641730e+00 9.074201476409094955e-03
1.300000000000000266e+00 1.662391529303085536e+00 7.385030600171444554e-03
1.500000000000000000e+00 1.252777870786867975e+00 5.344485179046698856e-03
1.700000000000000178e+00 9.193729011720817024e-01 3.959209785751011991e-03
1.899999999999999911e+00 6.603055581283149289e-01 3.046167280673906224e-03
2.100000000000000089e+00 4.672088756025742917e-01 2.270558850982567611e-03
2.300000000000000266e+00 3.271493547367537724e-01 1.641537181263456706e-03
2.500000000000000000e+00 2.271712076259880531e-01 1.323458425012990526e-03
2.700000000000000178e+00 1.570518841487933137e-01 9.288788094522240591e-04
2.900000000000000355e+00 1.082107447507927311e-01 7.536517403254894276e-04
3.100000000000000089e+00 7.442017889198289382e-02 5.653625296662122832e-04
3.300000000000000266e+00 5.109139456592189793e-02 4.399096010988509707e-04
3.500000000000000000e+00 3.521239324443799917e-02 3.168242906951643928e-04
3.700000000000000178e+00 2.425262955416879543e-02 2.404651973839442951e-04
3.900000000000000355e+00 1.667131452383847565e-02 1.831884337131337210e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/10_20/dN_over_2pidYptdpt_mc_-321.dat <==
1.000000000000000056e-01 3.120877810007197439e+01 1.374518245038871822e-01
3.000000000000000444e-01 2.717277980594462150e+01 1.147655069464860872e-01
5.000000000000000000e-01 2.105105322782229393e+01 9.180250156986759225e-02
7.000000000000000666e-01 1.490757679440524974e+01 6.513690941770565457e-02
9.000000000000000222e-01 9.969322268456195957e+00 4.287006277815334776e-02
1.100000000000000089e+00 6.454497695570998061e+00 2.825098642394925294e-02
1.300000000000000266e+00 4.117195956568446391e+00 1.885231078913207625e-02
1.500000000000000000e+00 2.611159800524842645e+00 1.256682811851390566e-02
1.700000000000000178e+00 1.654802974763966317e+00 8.362716320767522860e-03
1.899999999999999911e+00 1.051111201399565598e+00 5.679220081389865782e-03
2.100000000000000089e+00 6.698600762932377384e-01 4.014987678117606582e-03
2.300000000000000266e+00 4.287885805801381345e-01 2.719601168451386830e-03
2.500000000000000000e+00 2.758447347731677324e-01 1.889954728282461360e-03
2.700000000000000178e+00 1.789202610927681514e-01 1.342292830230331236e-03
2.900000000000000355e+00 1.164969966065594609e-01 9.764828061666888312e-04
3.100000000000000089e+00 7.614824881361259568e-02 7.037818456161213992e-04
3.300000000000000266e+00 5.019148771420262056e-02 4.813271256318158581e-04
3.500000000000000000e+00 3.322289932910479915e-02 3.418871899415558933e-04
3.700000000000000178e+00 2.208898983027613241e-02 2.558435162111000801e-04
3.900000000000000355e+00 1.479393148275813183e-02 1.775553836519841271e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/10_20/dN_over_2pidYptdpt_mc_211.dat <==
1.000000000000000056e-01 5.114176105459825408e+02 2.164927207592529435e+00
3.000000000000000444e-01 2.605246359069901700e+02 1.150116616824458315e+00
5.000000000000000000e-01 1.273737083881380840e+02 5.703115768887163650e-01
7.000000000000000666e-01 6.667162196552250464e+01 3.024573646597652488e-01
9.000000000000000222e-01 3.644545855406975932e+01 1.685852394224904016e-01
1.100000000000000089e+00 2.047697688874620781e+01 9.625140562218625906e-02
1.300000000000000266e+00 1.173899955042194598e+01 5.842518196568702998e-02
1.500000000000000000e+00 6.840590533754022040e+00 3.539158559797788567e-02
1.700000000000000178e+00 4.043307806497148604e+00 2.237758733915214127e-02
1.899999999999999911e+00 2.421366719421578662e+00 1.431925435538439380e-02
2.100000000000000089e+00 1.467426475001758934e+00 9.475066832807375883e-03
2.300000000000000266e+00 8.996808357748730112e-01 6.323421297006607752e-03
2.500000000000000000e+00 5.570062576921436248e-01 4.201688734018169460e-03
2.700000000000000178e+00 3.484320746144282666e-01 2.876191240617547318e-03
2.900000000000000355e+00 2.196514256784498631e-01 1.900765211279364670e-03
3.100000000000000089e+00 1.399517343763325705e-01 1.366497585936720088e-03
3.300000000000000266e+00 8.967764248146570250e-02 9.436959653491221829e-04
3.500000000000000000e+00 5.794843284157387420e-02 6.741447567423133457e-04
3.700000000000000178e+00 3.768889780656579924e-02 4.772555468893255977e-04
3.900000000000000355e+00 2.470063116063795847e-02 3.329683539316379589e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/10_20/dN_over_2pidYptdpt_mc_2212.dat <==
1.000000000000000056e-01 3.717319623457896682e+00 1.669983721526517237e-02
3.000000000000000444e-01 3.639834892788449849e+00 1.637689285286888022e-02
5.000000000000000000e-01 3.442748554775373115e+00 1.522035847227544945e-02
7.000000000000000666e-01 3.107859400292648733e+00 1.363506804528039421e-02
9.000000000000000222e-01 2.664311360677575014e+00 1.167717494740197134e-02
1.100000000000000089e+00 2.171628482742847144e+00 9.436321383136478391e-03
1.300000000000000266e+00 1.694931240358425129e+00 7.105891911954192314e-03
1.500000000000000000e+00 1.276896109558359971e+00 5.559129462632110032e-03
1.700000000000000178e+00 9.364043932667808212e-01 4.101933399316830785e-03
1.899999999999999911e+00 6.728092463930519518e-01 3.173723356772297725e-03
2.100000000000000089e+00 4.764596535243880160e-01 2.275450434845657788e-03
2.300000000000000266e+00 3.336914446941648960e-01 1.685282702757730450e-03
2.500000000000000000e+00 2.315887836728867666e-01 1.322433703597452465e-03
2.700000000000000178e+00 1.601305681261348535e-01 9.600437753969959026e-04
2.900000000000000355e+00 1.103595157421295853e-01 6.648615147143561955e-04
3.100000000000000089e+00 7.600196764529824900e-02 5.580496170879012006e-04
3.300000000000000266e+00 5.229456909764068628e-02 4.188464823282350312e-04
3.500000000000000000e+00 3.588949679390698172e-02 3.143802202535332484e-04
3.700000000000000178e+00 2.472474814922047057e-02 2.445899353386873877e-04
3.900000000000000355e+00 1.698339711314657621e-02 1.699003060922747461e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/10_20/dN_over_2pidYptdpt_mc_321.dat <==
1.000000000000000056e-01 3.118920497457481744e+01 1.272524496268545302e-01
3.000000000000000444e-01 2.716392986692590483e+01 1.209642896385675903e-01
5.000000000000000000e-01 2.104201871883329389e+01 9.106521749759945161e-02
7.000000000000000666e-01 1.490748729593282818e+01 6.440185616873454755e-02
9.000000000000000222e-01 9.967194278299539079e+00 4.272110231550919901e-02
1.100000000000000089e+00 6.457383787606647552e+00 2.923832816439097745e-02
1.300000000000000266e+00 4.121145812719578139e+00 1.894868227354699550e-02
1.500000000000000000e+00 2.612937430609494349e+00 1.257234795642204160e-02
1.700000000000000178e+00 1.655343213978619277e+00 8.567388943699768070e-03
1.899999999999999911e+00 1.051501476877138019e+00 5.752373838942545503e-03
2.100000000000000089e+00 6.695713961140954407e-01 4.011177006544822295e-03
2.300000000000000266e+00 4.292634606339199577e-01 2.759136967105201618e-03
2.500000000000000000e+00 2.759576628031404910e-01 1.901436015245769329e-03
2.700000000000000178e+00 1.787480135599039122e-01 1.376096944126585985e-03
2.900000000000000355e+00 1.164096190443756063e-01 8.974118134948860142e-04
3.100000000000000089e+00 7.631314836695927972e-02 6.614047983512792760e-04
3.300000000000000266e+00 5.024310946367509245e-02 4.717136063739775747e-04
3.500000000000000000e+00 3.316824813424073398e-02 3.325453499368319615e-04
3.700000000000000178e+00 2.200807580017418927e-02 2.390817681956294600e-04
3.900000000000000355e+00 1.473692198117386963e-02 1.556173913933437173e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/10_20/dNdEta_mc_charged.dat <==
# Eta,dNdEta,error
-7.799999999999999822e+00 8.713579074816283310e+01 2.751990036843661169e+00
-7.400000000000000355e+00 1.214624565798266076e+02 3.836075147208236391e+00
-7.000000000000000000e+00 1.663299415497662892e+02 5.253115229741332826e+00
-6.599999999999999645e+00 2.226821459585842149e+02 7.032791726587238834e+00
-6.200000000000000178e+00 2.901094355377419447e+02 9.162228651724912964e+00
-5.799999999999999822e+00 3.671020490981960052e+02 1.159365995033802221e+01
-5.399999999999999467e+00 4.515794789579160238e+02 1.426131932822760007e+01
-5.000000000000000000e+00 5.404866900467608275e+02 1.706895421855573147e+01
-4.599999999999999645e+00 6.301431755177034120e+02 1.990019875097716096e+01
-4.200000000000000178e+00 7.157604934869733597e+02 2.260381892343637489e+01
-3.799999999999999822e+00 7.927921459585827506e+02 2.503623513361419484e+01
-3.399999999999999467e+00 8.588323972945884179e+02 2.712163559293138348e+01
-2.999999999999999556e+00 9.144470824983317243e+02 2.887786967482195877e+01
-2.599999999999999645e+00 9.595302905811614664e+02 3.030146415848636465e+01
-2.199999999999999734e+00 9.929385788243168918e+02 3.135631544885992383e+01
-1.799999999999999822e+00 1.012449445557781132e+03 3.197251038171472004e+01
-1.399999999999999467e+00 1.017222234468936790e+03 3.212302350179464838e+01
-9.999999999999995559e-01 1.008425065965265048e+03 3.184501230179624542e+01
-5.999999999999996447e-01 9.929658717434866730e+02 3.135675337002447804e+01
-1.999999999999997335e-01 9.822061806947245941e+02 3.101688620241553451e+01
2.000000000000001776e-01 9.822022044088157600e+02 3.101692436559478949e+01
6.000000000000005329e-01 9.929849039746151220e+02 3.135743007639980817e+01
1.000000000000000888e+00 1.008329409652636627e+03 3.184213198447030635e+01
1.400000000000001243e+00 1.017006983967933252e+03 3.211615988709326786e+01
1.800000000000000711e+00 1.012178384268540185e+03 3.196369630768307246e+01
2.200000000000000178e+00 9.924012934201732605e+02 3.133918914212657114e+01
2.600000000000000533e+00 9.588017568470246488e+02 3.027808173097554700e+01
3.000000000000000888e+00 9.136218069472271281e+02 2.885141861158615839e+01
3.400000000000001243e+00 8.580043286573139767e+02 2.709504002184973004e+01
3.800000000000000711e+00 7.921557105878457605e+02 2.501570476964597489e+01
4.200000000000000178e+00 7.151608884435526079e+02 2.258428532784718001e+01
4.600000000000000533e+00 6.295788652304609059e+02 1.988180545510681085e+01
5.000000000000000888e+00 5.399851987307949912e+02 1.705251347111617477e+01
5.400000000000001243e+00 4.510186314295255556e+02 1.424312759769928682e+01
5.800000000000000711e+00 3.667072803941232451e+02 1.158069444727824049e+01
6.200000000000000178e+00 2.898828122912488539e+02 9.154735647563597922e+00
6.600000000000000533e+00 2.226766190714758409e+02 7.032391018296983098e+00
7.000000000000000888e+00 1.664686639946559410e+02 5.257358501378639026e+00
7.400000000000001243e+00 1.217177054108213525e+02 3.844059938491208417e+00
7.800000000000000711e+00 8.742416249165020758e+01 2.761073148639954233e+00


==> anc/dat_w_err/hotspots_fluct/PbPb2760/10_20/dNdY_mc_-2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 6.973947895791595937e-04 2.203315581103391956e-05
-9.250000000000000000e+00 2.429191716766868070e-02 7.669224251198966018e-04
-8.750000000000000000e+00 1.279472277889110443e-01 4.041602967200365847e-03
-8.250000000000000000e+00 2.618276553106211324e-01 8.267850338639855939e-03
-7.750000000000000000e+00 4.719358717434865569e-01 1.490002619644506879e-02
-7.250000000000000000e+00 9.005096860387447055e-01 2.843279810402800714e-02
-6.750000000000000000e+00 1.752800267201070072e+00 5.535546639719040457e-02
-6.250000000000000000e+00 3.237171676686707134e+00 1.022291702360191151e-01
-5.750000000000000000e+00 5.424271877087506688e+00 1.712997434755291482e-01
-5.250000000000000000e+00 8.188309953239821581e+00 2.585910884670249432e-01
-4.750000000000000000e+00 1.129069271877087210e+01 3.565694510384972427e-01
-4.250000000000000000e+00 1.441718503674014151e+01 4.552915091706851158e-01
-3.750000000000000000e+00 1.727055310621243223e+01 5.454026136427516658e-01
-3.250000000000000000e+00 1.968637408149630375e+01 6.216937051215631893e-01
-2.750000000000000000e+00 2.161369806279224193e+01 6.825482271540205259e-01
-2.250000000000000000e+00 2.312331663326655473e+01 7.302118084522513097e-01
-1.750000000000000000e+00 2.431181028724115833e+01 7.677476327883426821e-01
-1.250000000000000000e+00 2.524129325317302630e+01 7.971029677362090338e-01
-7.500000000000000000e-01 2.586207882431527594e+01 8.166874555763198318e-01
-2.500000000000000000e-01 2.616443286573146665e+01 8.262554531290329241e-01
2.500000000000000000e-01 2.616798530394123290e+01 8.263631445886518989e-01
7.500000000000000000e-01 2.585718971275881728e+01 8.165622293179224389e-01
1.250000000000000000e+00 2.523388042752170435e+01 7.968667389464002548e-01
1.750000000000000000e+00 2.431314161656645112e+01 7.677792506348710688e-01
2.250000000000000000e+00 2.312081496325984631e+01 7.301247276113010942e-01
2.750000000000000000e+00 2.158991249165000426e+01 6.817957114438170096e-01
3.250000000000000000e+00 1.966659118236473702e+01 6.210548039826209177e-01
3.750000000000000000e+00 1.726680494321975345e+01 5.452753414415573152e-01
4.250000000000000000e+00 1.440263861055443861e+01 4.548332497597545321e-01
4.750000000000000000e+00 1.127689645958584563e+01 3.561230215088424522e-01
5.250000000000000000e+00 8.184188376753521510e+00 2.584535643433074625e-01
5.750000000000000000e+00 5.419267869071472177e+00 1.711532389695244738e-01
6.250000000000000000e+00 3.240515030060124868e+00 1.023392540256841260e-01
6.750000000000000000e+00 1.758879759519041075e+00 5.555047050310729650e-02
7.250000000000000000e+00 9.085624582498339485e-01 2.869346672213235819e-02
7.750000000000000000e+00 4.785798263193050128e-01 1.511373913333595095e-02
8.250000000000000000e+00 2.655023380093522456e-01 8.385502129497851218e-03
8.750000000000000000e+00 1.294903139612557652e-01 4.089326573406681410e-03
9.250000000000000000e+00 2.498663994655980075e-02 7.892441488346548135e-04
9.750000000000000000e+00 6.940547762191055315e-04 2.198763698366116532e-05


==> anc/dat_w_err/hotspots_fluct/PbPb2760/10_20/dNdY_mc_2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 6.680026720106890716e-04 2.134010016198557375e-05
-9.250000000000000000e+00 7.806412825651300180e-02 2.466624269454739064e-03
-8.750000000000000000e+00 1.065325317301269559e+00 3.365391749568074492e-02
-8.250000000000000000e+00 2.963185704742814064e+00 9.360401886894632872e-02
-7.750000000000000000e+00 4.417849031396127835e+00 1.395579128602766339e-01
-7.250000000000000000e+00 5.496971275885103481e+00 1.736409787347465705e-01
-6.750000000000000000e+00 6.560065464261850110e+00 2.072038316103798627e-01
-6.250000000000000000e+00 7.108554442217780434e+00 2.245202869594509487e-01
-5.750000000000000000e+00 6.885886439545749305e+00 2.174790845891552971e-01
-5.250000000000000000e+00 6.154427521710092996e+00 1.943753009012929578e-01
-4.750000000000000000e+00 5.184513026052105289e+00 1.637183910952164367e-01
-4.250000000000000000e+00 4.166701402805615295e+00 1.315909122742965065e-01
-3.750000000000000000e+00 3.222790247160990607e+00 1.017923947458330286e-01
-3.250000000000000000e+00 2.416362057448233180e+00 7.629248275544366076e-02
-2.750000000000000000e+00 1.771199732798932613e+00 5.595245691644757519e-02
-2.250000000000000000e+00 1.287631262525047671e+00 4.068141319245575926e-02
-1.750000000000000000e+00 9.425450901803598125e-01 2.976210777450312081e-02
-1.250000000000000000e+00 6.849919839679357025e-01 2.164224239905117655e-02
-7.500000000000000000e-01 5.407147628590515120e-01 1.710958245816664169e-02
-2.500000000000000000e-01 4.703593854375416328e-01 1.484360687259874377e-02
2.500000000000000000e-01 4.652591850367403525e-01 1.470833184060699704e-02
7.500000000000000000e-01 5.429038076152302716e-01 1.713762669987086915e-02
1.250000000000000000e+00 6.792785571142276879e-01 2.144751768454670679e-02
1.750000000000000000e+00 9.287428189712771953e-01 2.933869897527025677e-02
2.250000000000000000e+00 1.289376753507012641e+00 4.071864405578728974e-02
2.750000000000000000e+00 1.778517034068136438e+00 5.615734541463626023e-02
3.250000000000000000e+00 2.411629926519705425e+00 7.616086962232632152e-02
3.750000000000000000e+00 3.209879759519039588e+00 1.013627156853319777e-01
4.250000000000000000e+00 4.166797595190375958e+00 1.315651298512193479e-01
4.750000000000000000e+00 5.187708750835007265e+00 1.638247835632949678e-01
5.250000000000000000e+00 6.130758851035412960e+00 1.935977025389539752e-01
5.750000000000000000e+00 6.862688710754841104e+00 2.167033727423402223e-01
6.250000000000000000e+00 7.076066800267187595e+00 2.234596870457985496e-01
6.750000000000000000e+00 6.533685370741480369e+00 2.063234784732038696e-01
7.250000000000000000e+00 5.483184368737469505e+00 1.731539281241517292e-01
7.750000000000000000e+00 4.406627254509013270e+00 1.391631482078164450e-01
8.250000000000000000e+00 2.980259853039410434e+00 9.413061449532138247e-02
8.750000000000000000e+00 1.092093520374081805e+00 3.449895605618895356e-02
9.250000000000000000e+00 8.140414161656643610e-02 2.571277030364181072e-03
9.750000000000000000e+00 7.154308617234479955e-04 2.269809718614948708e-05


==> anc/dat_w_err/hotspots_fluct/PbPb2760/10_20/integrated_v2_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
6.293139483163989745e-02
5.332163192607992930e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/10_20/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
7.429731798463071191e-02
6.276008470080839119e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/10_20/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-2.4_2.4.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
7.301363512275313439e-02
6.179606807706510690e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/10_20/integrated_v3_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v3_2par_cumulant  
#  v3_4par_cumulant
2.707717889675795644e-02
1.448945443360345232e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/10_20/r2_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 9.981989619110199774e-01 4.902494258008029300e-04
7.894737124443054199e-01 9.952349162927334181e-01 9.755924936795008773e-04
1.315789461135864258e+00 9.928913739167855024e-01 1.352775276494628913e-03
1.842105269432067871e+00 9.895185946663171972e-01 1.581160247303759359e-03
2.368421077728271484e+00 9.853950372022428628e-01 8.435172472751776640e-04
2.894736766815185547e+00 9.832581159876584431e-01 8.263815283499498926e-04
3.421052694320678711e+00 9.820466363496089812e-01 1.476656124276983255e-03
3.947368383407592773e+00 9.802091195591156048e-01 1.321094091400494899e-03
4.473684310913085938e+00 9.806618453946848168e-01 2.210955660064455042e-03
5.000000000000000000e+00 9.784439517791548857e-01 3.300428653116706766e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/10_20/r2_eta_charged_3_4.dat <==
2.631579041481018066e-01 9.981794802985863857e-01
7.894737124443054199e-01 9.952836651762764220e-01
1.315789461135864258e+00 9.930206190404943234e-01
1.842105269432067871e+00 9.896496577102932291e-01
2.368421077728271484e+00 9.855745887020840312e-01
2.894736766815185547e+00 9.835522591592763542e-01
3.421052694320678711e+00 9.823346770272445294e-01
3.947368383407592773e+00 9.803958985182674724e-01
4.473684310913085938e+00 9.809634336784821551e-01
5.000000000000000000e+00 9.786449661721554616e-01


==> anc/dat_w_err/hotspots_fluct/PbPb2760/10_20/r2_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.980166045357842242e-01 4.704795379282520110e-04
7.894737124443054199e-01 9.946123492016548662e-01 9.658502134813665672e-04
1.315789461135864258e+00 9.918576845096293004e-01 1.372223253283206363e-03
1.842105269432067871e+00 9.880658344801463988e-01 1.542492992261192174e-03
2.368421077728271484e+00 9.835778193070282560e-01 7.504586041231119586e-04
2.894736766815185547e+00 9.813460587520715928e-01 6.962473290573416946e-04
3.421052694320678711e+00 9.800837053213102834e-01 1.335944826829064350e-03
3.947368383407592773e+00 9.779508660986714341e-01 1.189463660082197864e-03
4.473684310913085938e+00 9.777443012274721346e-01 2.139695850408590387e-03
5.000000000000000000e+00 9.752045284284684978e-01 3.222263440798177423e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/10_20/v1_eta_10_20.dat <==
# eta, v1odd, err, v1even,err
-5.000000000000000000e+00 2.233092721909694239e-03 1.075366696361674884e-04 3.108868700754397743e-04 1.075366696361674884e-04
-4.500000000000000000e+00 1.954088229823394349e-03 1.075920542702327805e-04 3.153044138567421455e-04 1.075920542702327805e-04
-4.000000000000000000e+00 1.860075678083252405e-03 5.606863545451618838e-05 3.131560101762069720e-04 5.606863545451618838e-05
-3.500000000000000000e+00 1.809359701308331687e-03 5.038804414336490003e-05 3.105376049374235572e-04 5.038804414336490003e-05
-3.000000000000000000e+00 1.574827889235207602e-03 5.334718057439997893e-05 3.172015562480091618e-04 5.334718057439997893e-05
-2.500000000000000000e+00 1.390507631824014359e-03 4.843540870719115752e-05 3.247136409955159089e-04 4.843540870719115752e-05
-2.000000000000000000e+00 1.347428821636672018e-03 5.168838183081976697e-05 3.344129769738770925e-04 5.168838183081976697e-05
-1.500000000000000000e+00 1.173421310581732220e-03 4.995212608862241129e-05 3.434781101549587022e-04 4.995212608862241129e-05
-1.000000000000000000e+00 8.490526026810307205e-04 4.969635850393771783e-05 3.340232174637139438e-04 4.969635850393771783e-05
-5.000000000000000000e-01 4.910790898854592700e-04 4.962051592874643053e-05 3.289696847377479214e-04 4.962051592874643053e-05
0.000000000000000000e+00 1.129418874502204626e-04 4.829065615899656938e-05 3.197982138188296564e-04 4.829065615899656938e-05
5.000000000000000000e-01 -2.968027237464626990e-04 6.415649125547904532e-05 3.303113669662892946e-04 6.415649125547904532e-05
1.000000000000000000e+00 -6.364664912807201265e-04 5.859503130323102092e-05 3.348903626143276305e-04 5.859503130323102092e-05
1.500000000000000000e+00 -9.083239362777896161e-04 6.212284398257249490e-05 3.442977435827176708e-04 6.212284398257249490e-05
2.000000000000000000e+00 -1.087935140559195086e-03 5.861747034610399504e-05 3.403774880802517763e-04 5.861747034610399504e-05
2.500000000000000000e+00 -1.157169808639686888e-03 5.879716234060723820e-05 3.324735448700625478e-04 5.879716234060723820e-05
3.000000000000000000e+00 -1.340022073137388681e-03 5.996444385660221963e-05 3.234802238339115968e-04 5.996444385660221963e-05
3.500000000000000000e+00 -1.554396889759033368e-03 5.924871259829657936e-05 3.126833643960884052e-04 5.924871259829657936e-05
4.000000000000000000e+00 -1.515222026204298160e-03 4.542385241006775132e-05 3.076173200434919718e-04 4.542385241006775132e-05
4.500000000000000000e+00 -1.510335858814041386e-03 5.232130672386053964e-05 3.014089235966649393e-04 5.232130672386053964e-05
5.000000000000000000e+00 -1.812663422291882400e-03 5.945965674070138001e-05 3.020439455947001922e-04 5.945965674070138001e-05


==> anc/dat_w_err/hotspots_fluct/PbPb2760/10_20/v2_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 4.441071674227714539e-02 1.131927710957825184e-03 3.918326646089553833e-02 2.492940984666347504e-03
-4.473684310913085938e+00 4.834971576929092407e-02 1.235533738508820534e-03 4.231765121221542358e-02 2.690285211428999901e-03
-3.947368383407592773e+00 5.138276144862174988e-02 1.309331972151994705e-03 4.465467855334281921e-02 2.882073167711496353e-03
-3.421052694320678711e+00 5.367768555879592896e-02 1.401781919412314892e-03 4.636899381875991821e-02 3.080877242609858513e-03
-2.894736766815185547e+00 5.539101362228393555e-02 1.439022598788142204e-03 4.750230163335800171e-02 3.193195443600416183e-03
-2.368421077728271484e+00 5.681844800710678101e-02 1.448163646273314953e-03 4.859510809183120728e-02 3.295476082712411880e-03
-1.842105269432067871e+00 5.822031944990158081e-02 1.508448505774140358e-03 4.969024658203125000e-02 3.391331527382135391e-03
-1.315789461135864258e+00 5.992543697357177734e-02 1.547730062156915665e-03 5.104014277458190918e-02 3.468347713351249695e-03
-7.894737124443054199e-01 6.173751503229141235e-02 1.587902661412954330e-03 5.243830755352973938e-02 3.590079024434089661e-03
-2.631579041481018066e-01 6.299085915088653564e-02 1.620487193576991558e-03 5.355059355497360229e-02 3.593809902667999268e-03
2.631579041481018066e-01 6.302944570779800415e-02 1.645260257646441460e-03 5.359704047441482544e-02 3.565550781786441803e-03
7.894737124443054199e-01 6.177769973874092102e-02 1.598135568201541901e-03 5.263278633356094360e-02 3.473804797977209091e-03
1.315789461135864258e+00 5.995696038007736206e-02 1.574753201566636562e-03 5.119216442108154297e-02 3.325197612866759300e-03
1.842105269432067871e+00 5.826813727617263794e-02 1.543190330266952515e-03 4.979511722922325134e-02 3.142735688015818596e-03
2.368421077728271484e+00 5.693763494491577148e-02 1.496929558925330639e-03 4.886597394943237305e-02 2.994393231347203255e-03
2.894736766815185547e+00 5.555248260498046875e-02 1.469909446313977242e-03 4.782158136367797852e-02 2.848306205123662949e-03
3.421052694320678711e+00 5.386622995138168335e-02 1.421776134520769119e-03 4.655429720878601074e-02 2.769842045381665230e-03
3.947368383407592773e+00 5.162119865417480469e-02 1.365162781439721584e-03 4.488823562860488892e-02 2.594198798760771751e-03
4.473684310913085938e+00 4.850549250841140747e-02 1.269733533263206482e-03 4.255348816514015198e-02 2.391418209299445152e-03
5.000000000000000000e+00 4.456194490194320679e-02 1.197440549731254578e-03 3.940088301897048950e-02 2.151732565835118294e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/10_20/v2_eta_charged_cumulant_etaref_-2.4_2.4.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 5.999078229069709778e-02 1.546308514662086964e-03 5.277210474014282227e-02 3.295019734650850296e-03
-4.473684310913085938e+00 6.380955874919891357e-02 1.633010222576558590e-03 5.565209314227104187e-02 3.521379316225647926e-03
-3.947368383407592773e+00 6.658891588449478149e-02 1.701338449493050575e-03 5.766100808978080750e-02 3.680141177028417587e-03
-3.421052694320678711e+00 6.856355816125869751e-02 1.790648559108376503e-03 5.899743363261222839e-02 3.864138154312968254e-03
-2.894736766815185547e+00 6.989109516143798828e-02 1.817149110138416290e-03 5.973619967699050903e-02 3.972719889134168625e-03
-2.368421077728271484e+00 7.086062431335449219e-02 1.818082761019468307e-03 6.039875745773315430e-02 4.038748797029256821e-03
-1.842105269432067871e+00 7.171431928873062134e-02 1.874592853710055351e-03 6.099244207143783569e-02 4.087400157004594803e-03
-1.315789461135864258e+00 7.266512513160705566e-02 1.881772303022444248e-03 6.169422343373298645e-02 4.130830056965351105e-03
-7.894737124443054199e-01 7.360298186540603638e-02 1.901805517263710499e-03 6.234018877148628235e-02 4.194325767457485199e-03
-2.631579041481018066e-01 7.421784847974777222e-02 1.925109536387026310e-03 6.290289014577865601e-02 4.152346402406692505e-03
2.631579041481018066e-01 7.426186650991439819e-02 1.946288975887000561e-03 6.298320740461349487e-02 4.110306035727262497e-03
7.894737124443054199e-01 7.365624606609344482e-02 1.924400217831134796e-03 6.255872547626495361e-02 4.045703448355197906e-03
1.315789461135864258e+00 7.272128760814666748e-02 1.923070754855871201e-03 6.186083704233169556e-02 3.943512216210365295e-03
1.842105269432067871e+00 7.179706543684005737e-02 1.908324775286018848e-03 6.112019345164299011e-02 3.794148098677396774e-03
2.368421077728271484e+00 7.105994224548339844e-02 1.878025475889444351e-03 6.078185513615608215e-02 3.641565097495913506e-03
2.894736766815185547e+00 7.011730968952178955e-02 1.864754711277782917e-03 6.017885729670524597e-02 3.485848195850849152e-03
3.421052694320678711e+00 6.880940496921539307e-02 1.825207611545920372e-03 5.922776460647583008e-02 3.438317216932773590e-03
3.947368383407592773e+00 6.690533459186553955e-02 1.771617331542074680e-03 5.800926685333251953e-02 3.288340521976351738e-03
4.473684310913085938e+00 6.404587626457214355e-02 1.686037285253405571e-03 5.594604089856147766e-02 3.071413608267903328e-03
5.000000000000000000e+00 6.023798137903213501e-02 1.626747893169522285e-03 5.303455144166946411e-02 2.833432285115122795e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/10_20/v2_eta_charged_ep.dat <==
-5.000000000000000000e+00 5.763812425310639587e-02 8.852152695286663814e-04
-4.473684310913085938e+00 6.112838618099832727e-02 9.433698152621335185e-04
-3.947368383407592773e+00 6.362844501226833094e-02 9.703546817801805835e-04
-3.421052694320678711e+00 6.538638425397924614e-02 1.049576087865700807e-03
-2.894736766815185547e+00 6.653655058043470016e-02 1.068720038143167010e-03
-2.368421077728271484e+00 6.740794260620538991e-02 1.059279500046470153e-03
-1.842105269432067871e+00 6.820288323735919367e-02 1.088159735943290901e-03
-1.315789461135864258e+00 6.913182911982848622e-02 1.088700783041374100e-03
-7.894737124443054199e-01 7.004057995439157136e-02 1.089508325478134127e-03
-2.631579041481018066e-01 7.069212865478105567e-02 1.107256099324363877e-03
2.631579041481018066e-01 7.073966356360353314e-02 1.116179735911116029e-03
7.894737124443054199e-01 7.012634248019666838e-02 1.104513091400476923e-03
1.315789461135864258e+00 6.921786685517643256e-02 1.107502348669838670e-03
1.842105269432067871e+00 6.831154418891363655e-02 1.097990162111702177e-03
2.368421077728271484e+00 6.764296870034311460e-02 1.068960318988846931e-03
2.894736766815185547e+00 6.679524717408014123e-02 1.057419355135595391e-03
3.421052694320678711e+00 6.561615486077915227e-02 1.027317199807687136e-03
3.947368383407592773e+00 6.396271918525243960e-02 9.828345607338937005e-04
4.473684310913085938e+00 6.136316456380560419e-02 9.282514107135698706e-04
5.000000000000000000e+00 5.786384323907549365e-02 9.314282455360653164e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/10_20/v2_pt_charged_cumulant.dat <==
# pt vn{2} err vn{4} err
2.000000029802322388e-01 9.537326171994209290e-03 2.473618369549512863e-04 8.317214436829090118e-03 5.416926578618586063e-04
4.000000059604644775e-01 3.139724582433700562e-02 8.461307152174413204e-04 2.673754654824733734e-02 1.851507346145808697e-03
6.000000238418579102e-01 5.310599878430366516e-02 1.396174542605876923e-03 4.490097239613533020e-02 3.122691297903656960e-03
8.000000119209289551e-01 7.225190848112106323e-02 1.939642708748579025e-03 6.093028932809829712e-02 4.286830313503742218e-03
1.000000000000000000e+00 8.843101561069488525e-02 2.314000157639384270e-03 7.450045645236968994e-02 5.267471075057983398e-03
1.200000047683715820e+00 1.019364595413208008e-01 2.638574223965406418e-03 8.619111031293869019e-02 5.982932634651660919e-03
1.399999976158142090e+00 1.132046356797218323e-01 2.921832259744405746e-03 9.598157554864883423e-02 6.617542356252670288e-03
1.600000023841857910e+00 1.227104812860488892e-01 3.079143352806568146e-03 1.042628139257431030e-01 7.243605796247720718e-03
1.799999952316284180e+00 1.305143237113952637e-01 3.264263505116105080e-03 1.114929541945457458e-01 7.510169409215450287e-03
2.000000000000000000e+00 1.371893137693405151e-01 3.342896699905395508e-03 1.177707090973854065e-01 8.039694279432296753e-03
2.200000047683715820e+00 1.425277590751647949e-01 3.372612176463007927e-03 1.233648508787155151e-01 8.049161173403263092e-03
2.400000095367431641e+00 1.468311250209808350e-01 3.456004196777939796e-03 1.278358995914459229e-01 8.318540640175342560e-03
2.599999904632568359e+00 1.503704339265823364e-01 3.454462159425020218e-03 1.322901695966720581e-01 8.317526429891586304e-03
2.799999952316284180e+00 1.528271287679672241e-01 3.512347117066383362e-03 1.362231820821762085e-01 8.359853178262710571e-03
3.000000000000000000e+00 1.552464514970779419e-01 3.267148742452263832e-03 1.401081085205078125e-01 8.198789320886135101e-03
3.200000047683715820e+00 1.557120680809020996e-01 3.442297922447323799e-03 1.423704624176025391e-01 8.028862066566944122e-03
3.400000095367431641e+00 1.570681631565093994e-01 3.257659962400794029e-03 1.467016339302062988e-01 7.661208976060152054e-03
3.599999904632568359e+00 1.570380628108978271e-01 3.314503468573093414e-03 1.479216814041137695e-01 7.352011743932962418e-03
3.799999952316284180e+00 1.568414270877838135e-01 3.050928469747304916e-03 1.519173085689544678e-01 8.061108179390430450e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/10_20/v2_pt_charged_ep.dat <==
 (2.000000029802322388e-01+0.000000000000000000e+00j)  (9.247995263629509022e-03+1.702867590791016746e-05j)  (3.258119514115144738e-04+0.000000000000000000e+00j)
 (4.000000059604644775e-01+0.000000000000000000e+00j)  (3.001044952824221193e-02+7.613100028748599779e-05j)  (1.152629021298880695e-03+0.000000000000000000e+00j)
 (6.000000238418579102e-01+0.000000000000000000e+00j)  (5.054868834940693528e-02+6.888492398048722801e-05j)  (1.933563593656638727e-03+0.000000000000000000e+00j)
 (8.000000119209289551e-01+0.000000000000000000e+00j)  (6.867690560891277773e-02+5.405675899003045784e-05j)  (2.688889779547588236e-03+0.000000000000000000e+00j)
 (1.000000000000000000e+00+0.000000000000000000e+00j)  (8.402815072085201287e-02+5.411623821484937103e-05j)  (3.120211309926589505e-03+0.000000000000000000e+00j)
 (1.200000047683715820e+00+0.000000000000000000e+00j)  (9.692053034443044723e-02+8.255288866244753503e-05j)  (3.419857212316023375e-03+0.000000000000000000e+00j)
 (1.399999976158142090e+00+0.000000000000000000e+00j)  (1.077196224409433523e-01+1.189100432948167588e-04j)  (3.630201096359171077e-03+0.000000000000000000e+00j)
 (1.600000023841857910e+00+0.000000000000000000e+00j)  (1.168239036386331531e-01+1.166495825154454128e-04j)  (3.611019140694337725e-03+0.000000000000000000e+00j)
 (1.799999952316284180e+00+0.000000000000000000e+00j)  (1.244354399958346874e-01+1.379545505974889895e-04j)  (3.629742786423317998e-03+0.000000000000000000e+00j)
 (2.000000000000000000e+00+0.000000000000000000e+00j)  (1.309961030310939634e-01+1.622004803865056792e-04j)  (3.447370859244476733e-03+0.000000000000000000e+00j)
 (2.200000047683715820e+00+0.000000000000000000e+00j)  (1.364082540707266256e-01+1.148809424909706146e-04j)  (3.208255581955893766e-03+0.000000000000000000e+00j)
 (2.400000095367431641e+00+0.000000000000000000e+00j)  (1.407893756848306033e-01+2.946321057500992909e-04j)  (3.198384340091240622e-03+0.000000000000000000e+00j)
 (2.599999904632568359e+00+0.000000000000000000e+00j)  (1.446324281904977915e-01+3.679047598712183089e-04j)  (3.189244627242567715e-03+0.000000000000000000e+00j)
 (2.799999952316284180e+00+0.000000000000000000e+00j)  (1.476054133440546090e-01+6.201309930697076166e-04j)  (3.362175724933118108e-03+0.000000000000000000e+00j)
 (3.000000000000000000e+00+0.000000000000000000e+00j)  (1.506279731925709853e-01+7.146697706412742353e-04j)  (3.277011905250354958e-03+0.000000000000000000e+00j)
 (3.200000047683715820e+00+0.000000000000000000e+00j)  (1.519990397256537340e-01+7.632250767849115165e-04j)  (4.173152187474347963e-03+0.000000000000000000e+00j)
 (3.400000095367431641e+00+0.000000000000000000e+00j)  (1.543715964746138480e-01+6.251254802587592231e-04j)  (3.836010644725655616e-03+0.000000000000000000e+00j)
 (3.599999904632568359e+00+0.000000000000000000e+00j)  (1.549879438127718945e-01+8.156239843082155761e-04j)  (4.731397216578149545e-03+0.000000000000000000e+00j)
 (3.799999952316284180e+00+0.000000000000000000e+00j)  (1.565324272494142965e-01+7.905307313535871834e-04j)  (5.217403089215959938e-03+0.000000000000000000e+00j)


==> anc/dat_w_err/hotspots_fluct/PbPb2760/10_20/v3_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 1.639728434383869171e-02 2.542351721785962582e-04 8.460364304482936859e-03 1.215058658272027969e-02
-4.473684310913085938e+00 1.882221922278404236e-02 3.094079147558659315e-04 9.364286437630653381e-03 1.404538657516241074e-02
-3.947368383407592773e+00 2.072384394705295563e-02 3.516458673402667046e-04 1.038956828415393829e-02 1.545991748571395874e-02
-3.421052694320678711e+00 2.207089029252529144e-02 3.913151449523866177e-04 1.072167139500379562e-02 1.675234176218509674e-02
-2.894736766815185547e+00 2.296436205506324768e-02 4.339863662607967854e-04 1.126642711460590363e-02 1.709464192390441895e-02
-2.368421077728271484e+00 2.373473346233367920e-02 4.545191186480224133e-04 1.164573337882757187e-02 1.779662631452083588e-02
-1.842105269432067871e+00 2.453858777880668640e-02 4.798029258381575346e-04 1.218292769044637680e-02 1.848417706787586212e-02
-1.315789461135864258e+00 2.549824118614196777e-02 4.873805737588554621e-04 1.251836307346820831e-02 1.945043914020061493e-02
-7.894737124443054199e-01 2.640530839562416077e-02 5.206381320022046566e-04 1.296323537826538086e-02 2.045279368758201599e-02
-2.631579041481018066e-01 2.712509036064147949e-02 5.337540642358362675e-04 1.319716591387987137e-02 2.106436900794506073e-02
2.631579041481018066e-01 2.711917832493782043e-02 5.490112234838306904e-04 1.289003808051347733e-02 2.101975865662097931e-02
7.894737124443054199e-01 2.640387788414955139e-02 5.067448946647346020e-04 1.261420547962188721e-02 2.077092230319976807e-02
1.315789461135864258e+00 2.548674307763576508e-02 4.960961523465812206e-04 1.201755739748477936e-02 2.002187445759773254e-02
1.842105269432067871e+00 2.460886165499687195e-02 4.696093383245170116e-04 1.181221939623355865e-02 1.926458254456520081e-02
2.368421077728271484e+00 2.379953674972057343e-02 4.683768784161657095e-04 1.111230719834566116e-02 1.883428171277046204e-02
2.894736766815185547e+00 2.309627830982208252e-02 4.423796490300446749e-04 1.059196330606937408e-02 1.838334277272224426e-02
3.421052694320678711e+00 2.212930470705032349e-02 4.406556545291095972e-04 1.032018568366765976e-02 1.787613704800605774e-02
3.947368383407592773e+00 2.081835083663463593e-02 4.070810973644256592e-04 9.395375847816467285e-03 1.695210300385951996e-02
4.473684310913085938e+00 1.891211234033107758e-02 3.759312385227531195e-04 8.111713454127311707e-03 1.553390175104141235e-02
5.000000000000000000e+00 1.651701144874095917e-02 2.978183038067072630e-04 7.004078477621078491e-03 1.398641336709260941e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/10_20/v3_eta_charged_ep.dat <==
-5.000000000000000000e+00 2.061280959756180489e-02 1.661192803189548699e-04
-4.473684310913085938e+00 2.313756028246532342e-02 1.983872912692456573e-04
-3.947368383407592773e+00 2.493188711339611174e-02 2.042481626510867453e-04
-3.421052694320678711e+00 2.614452634331239020e-02 2.036784331235553288e-04
-2.894736766815185547e+00 2.685323528664840947e-02 2.261983107473375756e-04
-2.368421077728271484e+00 2.746526833720401919e-02 2.259168094591564653e-04
-1.842105269432067871e+00 2.805425310216944773e-02 2.580826929722375082e-04
-1.315789461135864258e+00 2.872766151298111748e-02 2.486759508545129788e-04
-7.894737124443054199e-01 2.931297110456259139e-02 2.553275404858362254e-04
-2.631579041481018066e-01 2.980464431847398843e-02 2.601974229277302609e-04
2.631579041481018066e-01 2.977671834533056686e-02 3.038981454431580968e-04
7.894737124443054199e-01 2.933419327507104726e-02 2.856016068325849060e-04
1.315789461135864258e+00 2.872963828579886553e-02 2.753171000227187522e-04
1.842105269432067871e+00 2.814605344863935904e-02 2.662070592200437664e-04
2.368421077728271484e+00 2.755567526105311832e-02 2.775963248004457247e-04
2.894736766815185547e+00 2.701851663666092820e-02 2.762683965799637791e-04
3.421052694320678711e+00 2.626585395332837677e-02 2.491603776095174458e-04
3.947368383407592773e+00 2.505840192696117547e-02 2.086035759783536568e-04
4.473684310913085938e+00 2.328170191151656201e-02 2.256215934277776888e-04
5.000000000000000000e+00 2.081157813377019009e-02 1.922565354504943787e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/15_20/dN_over_2pidYptdpt_mc_-211.dat <==
1.000000000000000056e-01 4.615003881230553588e+02 9.781056035006379101e-01
3.000000000000000444e-01 2.347950231620430372e+02 5.043323293868964274e-01
5.000000000000000000e-01 1.145598507529737162e+02 2.634962954946492575e-01
7.000000000000000666e-01 5.985844509662065605e+01 1.516278293507879460e-01
9.000000000000000222e-01 3.268296801184315825e+01 9.291428159712375456e-02
1.100000000000000089e+00 1.835539317431119244e+01 5.900713235601600520e-02
1.300000000000000266e+00 1.052045027884282646e+01 3.725565867878069537e-02
1.500000000000000000e+00 6.132155646294657814e+00 2.391907835360811141e-02
1.700000000000000178e+00 3.628263811669607097e+00 1.623183281827286426e-02
1.899999999999999911e+00 2.174847361657849198e+00 1.142997423462480990e-02
2.100000000000000089e+00 1.320103364606525442e+00 7.058117949973277162e-03
2.300000000000000266e+00 8.112020973315734462e-01 4.503694859725018533e-03
2.500000000000000000e+00 5.028692806195746989e-01 3.206481616030745687e-03
2.700000000000000178e+00 3.151258941965703331e-01 2.003858033306347985e-03
2.900000000000000355e+00 1.995106902928009962e-01 1.336830758368644798e-03
3.100000000000000089e+00 1.271329408837295893e-01 9.348075235217934717e-04
3.300000000000000266e+00 8.183301910185659944e-02 5.840220786187998517e-04
3.500000000000000000e+00 5.302263388131398664e-02 4.529490824880138319e-04
3.700000000000000178e+00 3.463108152243506155e-02 3.053837821374877511e-04
3.900000000000000355e+00 2.276672781730324988e-02 1.861939118549120237e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/15_20/dN_over_2pidYptdpt_mc_-2212.dat <==
1.000000000000000056e-01 3.325282636418959381e+00 8.534076248619022753e-03
3.000000000000000444e-01 3.247215439894158173e+00 8.417083259132972575e-03
5.000000000000000000e-01 3.059233981969298632e+00 7.455726409491733250e-03
7.000000000000000666e-01 2.754118875002113054e+00 6.138597295437060210e-03
9.000000000000000222e-01 2.353001635652427037e+00 5.070189340435461191e-03
1.100000000000000089e+00 1.911537824468591662e+00 4.363140318268112980e-03
1.300000000000000266e+00 1.490518812886928224e+00 3.524229442013183250e-03
1.500000000000000000e+00 1.121294981478113240e+00 3.358102983379534449e-03
1.700000000000000178e+00 8.221235428721067606e-01 2.825537984108266593e-03
1.899999999999999911e+00 5.905089780674476208e-01 2.204346649736692657e-03
2.100000000000000089e+00 4.178237025091839918e-01 1.685206956093053760e-03
2.300000000000000266e+00 2.929274569819329543e-01 1.398722264802815989e-03
2.500000000000000000e+00 2.037327957888165064e-01 1.076114935313625572e-03
2.700000000000000178e+00 1.408518269278665469e-01 7.901000948546581595e-04
2.900000000000000355e+00 9.725959865837667528e-02 6.123559002466802360e-04
3.100000000000000089e+00 6.710825998135629133e-02 5.190658227344703730e-04
3.300000000000000266e+00 4.614283570738286072e-02 2.781300956129854332e-04
3.500000000000000000e+00 3.190026963016274336e-02 2.230688219862809747e-04
3.700000000000000178e+00 2.204721041227584305e-02 2.103561644974624484e-04
3.900000000000000355e+00 1.517323841470416546e-02 1.119008830925513512e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/15_20/dN_over_2pidYptdpt_mc_-321.dat <==
1.000000000000000056e-01 2.832002521501956238e+01 5.411176249676660777e-02
3.000000000000000444e-01 2.459233064768508825e+01 5.242315793369398819e-02
5.000000000000000000e-01 1.897423153482130331e+01 4.325551047341898159e-02
7.000000000000000666e-01 1.339636935356509717e+01 3.007877713225913865e-02
9.000000000000000222e-01 8.943558111774873254e+00 2.375423716109599168e-02
1.100000000000000089e+00 5.785199851468803445e+00 1.559805915865083645e-02
1.300000000000000266e+00 3.688107265686132230e+00 1.219086348012195058e-02
1.500000000000000000e+00 2.338677750315848236e+00 8.619490060104827850e-03
1.700000000000000178e+00 1.483074257193410128e+00 5.665903863649886761e-03
1.899999999999999911e+00 9.417066552296482485e-01 4.248732995772333369e-03
2.100000000000000089e+00 6.011390906698819148e-01 3.114168480115801774e-03
2.300000000000000266e+00 3.854326854446842310e-01 2.134756192985705348e-03
2.500000000000000000e+00 2.483182579139929513e-01 1.390536538476821017e-03
2.700000000000000178e+00 1.612529938506236937e-01 1.021939725984461053e-03
2.900000000000000355e+00 1.052791562488988586e-01 7.421904877314298900e-04
3.100000000000000089e+00 6.888071051789668164e-02 4.795497996221001003e-04
3.300000000000000266e+00 4.549174730382510301e-02 3.454481785419126353e-04
3.500000000000000000e+00 3.017498105273992010e-02 2.203298536912173919e-04
3.700000000000000178e+00 2.019004066501279768e-02 1.796038035334018932e-04
3.900000000000000355e+00 1.354390290992674162e-02 1.151695974605175640e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/15_20/dN_over_2pidYptdpt_mc_211.dat <==
1.000000000000000056e-01 4.614526523576321893e+02 9.390723868221652060e-01
3.000000000000000444e-01 2.347827614436720580e+02 4.924507370907978965e-01
5.000000000000000000e-01 1.145663535988808661e+02 2.685727184839289960e-01
7.000000000000000666e-01 5.985690560364057689e+01 1.483924080483320918e-01
9.000000000000000222e-01 3.267779800671459611e+01 8.981592966828649827e-02
1.100000000000000089e+00 1.834883747162008305e+01 5.862025991396874885e-02
1.300000000000000266e+00 1.051564059255430728e+01 3.834738968679315269e-02
1.500000000000000000e+00 6.130609289008074114e+00 2.471162886987341226e-02
1.700000000000000178e+00 3.624598109880707852e+00 1.591733901080624736e-02
1.899999999999999911e+00 2.173503442990770473e+00 1.063603402827880719e-02
2.100000000000000089e+00 1.319019748339345988e+00 6.859773703221183974e-03
2.300000000000000266e+00 8.100994758000519269e-01 4.660923445557425999e-03
2.500000000000000000e+00 5.021383468068563172e-01 3.134289070200042132e-03
2.700000000000000178e+00 3.148999334748966983e-01 2.107535602965757409e-03
2.900000000000000355e+00 1.990938163213446799e-01 1.530204972961451059e-03
3.100000000000000089e+00 1.271363117117846053e-01 9.451870922167900872e-04
3.300000000000000266e+00 8.163092918585021507e-02 6.420423551198345836e-04
3.500000000000000000e+00 5.284380466194762288e-02 4.618547524540728318e-04
3.700000000000000178e+00 3.452919281330306400e-02 3.204417760488864251e-04
3.900000000000000355e+00 2.272818602196761267e-02 1.924357410843911701e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/15_20/dN_over_2pidYptdpt_mc_2212.dat <==
1.000000000000000056e-01 3.389169681252008903e+00 8.104191173419442173e-03
3.000000000000000444e-01 3.308538321755171374e+00 7.227788314365542026e-03
5.000000000000000000e-01 3.118212409702276755e+00 8.571372083531663202e-03
7.000000000000000666e-01 2.804834489467835201e+00 7.449030633194950179e-03
9.000000000000000222e-01 2.397401280064770379e+00 6.162068553216894749e-03
1.100000000000000089e+00 1.950627243067373895e+00 4.231918302442741302e-03
1.300000000000000266e+00 1.518784994595546278e+00 3.711064957162233616e-03
1.500000000000000000e+00 1.142749282156992452e+00 3.579902573005952406e-03
1.700000000000000178e+00 8.378149152471742189e-01 2.686694911942682281e-03
1.899999999999999911e+00 6.014875102973318288e-01 2.224323396740190886e-03
2.100000000000000089e+00 4.259432329472808698e-01 1.620386295557261743e-03
2.300000000000000266e+00 2.986506044304900187e-01 1.369625981383302063e-03
2.500000000000000000e+00 2.074081496362578103e-01 1.095362490195193579e-03
2.700000000000000178e+00 1.436750954968679383e-01 8.912745404328939166e-04
2.900000000000000355e+00 9.923226624804057372e-02 5.948399683033960168e-04
3.100000000000000089e+00 6.840896745316574212e-02 3.970301265500126957e-04
3.300000000000000266e+00 4.730130052119529971e-02 3.074450935078093462e-04
3.500000000000000000e+00 3.252027727042309385e-02 2.469080156953757190e-04
3.700000000000000178e+00 2.244267184835958828e-02 1.578159114527414664e-04
3.900000000000000355e+00 1.545635916083284989e-02 1.398376761522817301e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/15_20/dN_over_2pidYptdpt_mc_321.dat <==
1.000000000000000056e-01 2.832377366224827142e+01 5.737581365617706181e-02
3.000000000000000444e-01 2.458025916502050023e+01 5.069676253961855755e-02
5.000000000000000000e-01 1.896331361290024375e+01 4.262560589706607117e-02
7.000000000000000666e-01 1.339516937581956313e+01 3.313639607824390293e-02
9.000000000000000222e-01 8.942609314910615836e+00 2.317767710301942008e-02
1.100000000000000089e+00 5.786223129577050983e+00 1.701357505757782745e-02
1.300000000000000266e+00 3.691244609047624969e+00 1.158933397493558046e-02
1.500000000000000000e+00 2.340509907724707794e+00 8.261170714657673289e-03
1.700000000000000178e+00 1.483058338546893395e+00 6.153851753817906646e-03
1.899999999999999911e+00 9.425161088654337993e-01 4.353391032352164208e-03
2.100000000000000089e+00 6.006491476031247112e-01 3.038474940236529035e-03
2.300000000000000266e+00 3.855671202304606915e-01 2.034336691116367998e-03
2.500000000000000000e+00 2.482061528160305897e-01 1.467567051485822466e-03
2.700000000000000178e+00 1.610301094497106900e-01 8.974607571920682585e-04
2.900000000000000355e+00 1.051510081552795850e-01 7.575746480151696353e-04
3.100000000000000089e+00 6.913058395141394308e-02 4.850973961450330985e-04
3.300000000000000266e+00 4.570317443973537230e-02 3.415503498282203548e-04
3.500000000000000000e+00 3.022313326976964684e-02 2.186405405697562285e-04
3.700000000000000178e+00 2.004911996283023287e-02 1.715323770761125865e-04
3.900000000000000355e+00 1.348310168199083094e-02 1.167301771602154956e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/15_20/dNdEta_mc_charged.dat <==
# Eta,dNdEta,error
-7.799999999999999822e+00 7.842348363393448096e+01 3.494099787018159375e+00
-7.400000000000000355e+00 1.093706212424852708e+02 4.872719352443191099e+00
-7.000000000000000000e+00 1.498497929191716764e+02 6.675947792965390981e+00
-6.599999999999999645e+00 2.007528239812960749e+02 8.943391808801408160e+00
-6.200000000000000178e+00 2.616695591182364069e+02 1.165695490367196463e+01
-5.799999999999999822e+00 3.312935804943211906e+02 1.475827320350016869e+01
-5.399999999999999467e+00 4.076668186372738774e+02 1.816028648849735205e+01
-5.000000000000000000e+00 4.879896209084844259e+02 2.173817271215398605e+01
-4.599999999999999645e+00 5.687723396793596748e+02 2.533626675547303719e+01
-4.200000000000000178e+00 6.457689645958579376e+02 2.876608734538744017e+01
-3.799999999999999822e+00 7.147587107548421272e+02 3.183905759481603326e+01
-3.399999999999999467e+00 7.737474448897800130e+02 3.446621512998368075e+01
-2.999999999999999556e+00 8.234200283901139983e+02 3.667853259259506160e+01
-2.599999999999999645e+00 8.636463176352706341e+02 3.847064840258290275e+01
-2.199999999999999734e+00 8.933106613226468653e+02 3.979209027637425322e+01
-1.799999999999999822e+00 9.105821710086829626e+02 4.056166232172785158e+01
-1.399999999999999467e+00 9.146207882431521057e+02 4.074196754414721511e+01
-9.999999999999995559e-01 9.065451870407488286e+02 4.038255759700869163e+01
-5.999999999999996447e-01 8.925760988643945666e+02 3.976057851813911270e+01
-1.999999999999997335e-01 8.829661539746165317e+02 3.933291823725483738e+01
2.000000000000001776e-01 8.830260738142942500e+02 3.933590336079785033e+01
6.000000000000005329e-01 8.927965180360718023e+02 3.977196191033755213e+01
1.000000000000000888e+00 9.068118152972600683e+02 4.039704424957444218e+01
1.400000000000001243e+00 9.148521609886431634e+02 4.075581551664156166e+01
1.800000000000000711e+00 9.107547879091545155e+02 4.057345656345002993e+01
2.200000000000000178e+00 8.933365480961923595e+02 3.979824809506673233e+01
2.600000000000000533e+00 8.634196442885763645e+02 3.846560704278268616e+01
3.000000000000000888e+00 8.230324064796245693e+02 3.666665256958357588e+01
3.400000000000001243e+00 7.734192568470261904e+02 3.445672260902539819e+01
3.800000000000000711e+00 7.145431195724810323e+02 3.183433544210797095e+01
4.200000000000000178e+00 6.454725835003325756e+02 2.875752856109208011e+01
4.600000000000000533e+00 5.684999465597851440e+02 2.532880363962396686e+01
5.000000000000000888e+00 4.877072227788906389e+02 2.172955739768721628e+01
5.400000000000001243e+00 4.073840213760852862e+02 1.815095138444793577e+01
5.800000000000000711e+00 3.311409468937886231e+02 1.475395119724929138e+01
6.200000000000000178e+00 2.617020741482962762e+02 1.166011061191634646e+01
6.600000000000000533e+00 2.009079308617228889e+02 8.951399091945701159e+00
7.000000000000000888e+00 1.501120941883765738e+02 6.688146187696137446e+00
7.400000000000001243e+00 1.096855794923177143e+02 4.886944116000445426e+00
7.800000000000000711e+00 7.871721776887135036e+01 3.507188588875279400e+00


==> anc/dat_w_err/hotspots_fluct/PbPb2760/15_20/dNdY_mc_-2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 6.666666666666666444e-04 2.963046626377939272e-05
-9.250000000000000000e+00 2.218036072144287038e-02 9.890947056659619031e-04
-8.750000000000000000e+00 1.156579826319305698e-01 5.157998592618505927e-03
-8.250000000000000000e+00 2.357408149632599093e-01 1.051127948202984844e-02
-7.750000000000000000e+00 4.226733466933865202e-01 1.884046465067237830e-02
-7.250000000000000000e+00 8.044742818971281073e-01 3.585012505603849681e-02
-6.750000000000000000e+00 1.570257849031395425e+00 6.997613618427021842e-02
-6.250000000000000000e+00 2.903639278557112124e+00 1.293721849581394023e-01
-5.750000000000000000e+00 4.880698730794923890e+00 2.174482904579706499e-01
-5.250000000000000000e+00 7.385360053440209960e+00 3.290140694167366098e-01
-4.750000000000000000e+00 1.019166065464261450e+01 4.540025527489945367e-01
-4.250000000000000000e+00 1.301103807615230146e+01 5.796024658863694334e-01
-3.750000000000000000e+00 1.557161122244488460e+01 6.936397286463200640e-01
-3.250000000000000000e+00 1.773800935203740536e+01 7.901191433032777045e-01
-2.750000000000000000e+00 1.946364996659988122e+01 8.669547937365820189e-01
-2.250000000000000000e+00 2.080400668002670272e+01 9.266980196244558599e-01
-1.750000000000000000e+00 2.186835938543755020e+01 9.741459184723888498e-01
-1.250000000000000000e+00 2.269964462257848581e+01 1.011209451000764981e+00
-7.500000000000000000e-01 2.325826052104207520e+01 1.036042086494362024e+00
-2.500000000000000000e-01 2.352060387441547817e+01 1.047785962897945122e+00
2.500000000000000000e-01 2.353478557114225111e+01 1.048454003176422011e+00
7.500000000000000000e-01 2.325953373413492287e+01 1.036195592284504974e+00
1.250000000000000000e+00 2.270116633266530926e+01 1.011330420704461108e+00
1.750000000000000000e+00 2.187765263861054876e+01 9.746378622928959512e-01
2.250000000000000000e+00 2.081604676018702094e+01 9.273623976807990887e-01
2.750000000000000000e+00 1.944874682698731405e+01 8.664288546570041438e-01
3.250000000000000000e+00 1.772795323981295468e+01 7.898055182170047317e-01
3.750000000000000000e+00 1.557028590514361532e+01 6.936901166177590339e-01
4.250000000000000000e+00 1.300187975951904207e+01 5.792798956864708693e-01
4.750000000000000000e+00 1.017879625918503628e+01 4.535134488376414419e-01
5.250000000000000000e+00 7.381579158316631251e+00 3.288800940335799283e-01
5.750000000000000000e+00 4.878789579158318901e+00 2.173565477839130011e-01
6.250000000000000000e+00 2.904704074816299997e+00 1.294030206355472890e-01
6.750000000000000000e+00 1.572762859051434869e+00 7.006537286826071409e-02
7.250000000000000000e+00 8.088243152972611760e-01 3.602662639542447004e-02
7.750000000000000000e+00 4.276219104876415877e-01 1.905139302830160045e-02
8.250000000000000000e+00 2.390955243820978293e-01 1.064842269583435135e-02
8.750000000000000000e+00 1.171796927187707810e-01 5.221284237273465280e-03
9.250000000000000000e+00 2.298997995991984913e-02 1.023719140311252825e-03
9.750000000000000000e+00 6.212424849699403314e-04 2.768967413631976719e-05


==> anc/dat_w_err/hotspots_fluct/PbPb2760/15_20/dNdY_mc_2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 6.199064796259182294e-04 2.793055362839491027e-05
-9.250000000000000000e+00 7.160320641282558185e-02 3.190553386495441172e-03
-8.750000000000000000e+00 9.722685370741486199e-01 4.329760381837783473e-02
-8.250000000000000000e+00 2.726725450901802184e+00 1.214459912240866968e-01
-7.750000000000000000e+00 4.062134936539750107e+00 1.809395116138126092e-01
-7.250000000000000000e+00 5.027768871075480206e+00 2.239497698116837410e-01
-6.750000000000000000e+00 5.980102872411483972e+00 2.663333497152481910e-01
-6.250000000000000000e+00 6.472952571810290046e+00 2.882829037377692138e-01
-5.750000000000000000e+00 6.251396125584498975e+00 2.784171698333862688e-01
-5.250000000000000000e+00 5.580426185704744135e+00 2.485304997913622416e-01
-4.750000000000000000e+00 4.687193052772207658e+00 2.087444310303227801e-01
-4.250000000000000000e+00 3.769579158316631595e+00 1.678841296776769909e-01
-3.750000000000000000e+00 2.907298597194388545e+00 1.295058629991147348e-01
-3.250000000000000000e+00 2.169385437541749173e+00 9.659616192867080675e-02
-2.750000000000000000e+00 1.586118904475617430e+00 7.069140738888701758e-02
-2.250000000000000000e+00 1.156044088176353624e+00 5.154736044357453861e-02
-1.750000000000000000e+00 8.465878423513689688e-01 3.772140229285837060e-02
-1.250000000000000000e+00 6.167975951903807985e-01 2.743626387189089869e-02
-7.500000000000000000e-01 4.754281897127592971e-01 2.121090254273434728e-02
-2.500000000000000000e-01 4.279372077488309833e-01 1.909122726106518911e-02
2.500000000000000000e-01 4.181603206412830009e-01 1.865153632940805273e-02
7.500000000000000000e-01 4.807388109552435118e-01 2.140479604230181507e-02
1.250000000000000000e+00 6.074562458249824770e-01 2.709134617010341625e-02
1.750000000000000000e+00 8.349645958583836736e-01 3.718842817286412139e-02
2.250000000000000000e+00 1.154271209084835936e+00 5.141239611696566542e-02
2.750000000000000000e+00 1.589866399465599933e+00 7.088199458047683699e-02
3.250000000000000000e+00 2.169971943887778032e+00 9.665932244379669969e-02
3.750000000000000000e+00 2.909704742818971290e+00 1.296071789089702775e-01
4.250000000000000000e+00 3.772350033400134972e+00 1.680950904095705745e-01
4.750000000000000000e+00 4.706232464929857251e+00 2.096296583018508741e-01
5.250000000000000000e+00 5.566052104208417894e+00 2.479614700803403071e-01
5.750000000000000000e+00 6.251691382765532268e+00 2.785553053487006547e-01
6.250000000000000000e+00 6.467870407481632000e+00 2.882275464873015336e-01
6.750000000000000000e+00 5.980513026052104664e+00 2.665094385621558648e-01
7.250000000000000000e+00 5.042000000000001592e+00 2.247024495198980676e-01
7.750000000000000000e+00 4.064128256513023452e+00 1.811279193417675015e-01
8.250000000000000000e+00 2.740752171008685512e+00 1.221552903034019977e-01
8.750000000000000000e+00 9.934161656646628424e-01 4.425918853706006795e-02
9.250000000000000000e+00 7.390781563126257170e-02 3.294452520909790794e-03
9.750000000000000000e+00 6.933867735470945889e-04 3.125856367831348243e-05


==> anc/dat_w_err/hotspots_fluct/PbPb2760/15_20/integrated_v2_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
6.858748404860344483e-02
5.777352521436382449e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/15_20/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
8.093158082976038836e-02
6.799458414325633415e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/15_20/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-2.4_2.4.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
7.956934098932011423e-02
6.698662970481331080e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/15_20/integrated_v3_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v3_2par_cumulant  
#  v3_4par_cumulant
2.849884512742074244e-02
5.769608370896191218e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/15_20/r2_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 9.981399139810605003e-01 1.110568142977202922e-03
7.894737124443054199e-01 9.956061124468036372e-01 2.734598330578397532e-03
1.315789461135864258e+00 9.958232178385120204e-01 3.175142742515457261e-03
1.842105269432067871e+00 9.919071699778327922e-01 3.784082619950409829e-03
2.368421077728271484e+00 9.876757732080084784e-01 4.579934791354081138e-03
2.894736766815185547e+00 9.864001113339231352e-01 5.386079396254967420e-03
3.421052694320678711e+00 9.865177401192026796e-01 5.677133935198795146e-03
3.947368383407592773e+00 9.844686898109437090e-01 5.689323165683086644e-03
4.473684310913085938e+00 9.856261575011512344e-01 6.085366419596057591e-03
5.000000000000000000e+00 9.820964448179676509e-01 6.684559037509267033e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/15_20/r2_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.979364929435765585e-01 1.103983489925183109e-03
7.894737124443054199e-01 9.949083750982226082e-01 2.731560994246249197e-03
1.315789461135864258e+00 9.946998803987039395e-01 3.204449792821726511e-03
1.842105269432067871e+00 9.903428921028701870e-01 3.789366692201718862e-03
2.368421077728271484e+00 9.857207969920576129e-01 4.580030834445495899e-03
2.894736766815185547e+00 9.843273112176781359e-01 5.388957150272205912e-03
3.421052694320678711e+00 9.843723662714853884e-01 5.634922739979440244e-03
3.947368383407592773e+00 9.820107994494282622e-01 5.640969460483868068e-03
4.473684310913085938e+00 9.826279018110035679e-01 5.998433921589348301e-03
5.000000000000000000e+00 9.788302622599946989e-01 6.553595147570483344e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/15_20/v2_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 4.888335615396499634e-02 2.222120529040694237e-03 4.227975010871887207e-02 4.403209313750267029e-03
-4.473684310913085938e+00 5.323635414242744446e-02 2.427467377856373787e-03 4.566287621855735779e-02 4.847701173275709152e-03
-3.947368383407592773e+00 5.654685571789741516e-02 2.592694247141480446e-03 4.816030710935592651e-02 5.150702316313982010e-03
-3.421052694320678711e+00 5.899330228567123413e-02 2.725695259869098663e-03 4.994594305753707886e-02 5.404758267104625702e-03
-2.894736766815185547e+00 6.075777858495712280e-02 2.854738850146532059e-03 5.130208656191825867e-02 5.570670124143362045e-03
-2.368421077728271484e+00 6.223783642053604126e-02 2.926618792116641998e-03 5.241788551211357117e-02 5.731684621423482895e-03
-1.842105269432067871e+00 6.375589221715927124e-02 2.965525258332490921e-03 5.365671589970588684e-02 5.847387947142124176e-03
-1.315789461135864258e+00 6.557600200176239014e-02 3.025962272658944130e-03 5.510796979069709778e-02 6.046040914952754974e-03
-7.894737124443054199e-01 6.741162389516830444e-02 3.121557645499706268e-03 5.659922212362289429e-02 6.213200744241476059e-03
-2.631579041481018066e-01 6.877769529819488525e-02 3.192756092175841331e-03 5.781722813844680786e-02 6.343187298625707626e-03
2.631579041481018066e-01 6.882467120885848999e-02 3.209587652236223221e-03 5.808653309941291809e-02 6.306440103799104691e-03
7.894737124443054199e-01 6.742171943187713623e-02 3.148611867800354958e-03 5.710539221763610840e-02 6.180105730891227722e-03
1.315789461135864258e+00 6.535537540912628174e-02 3.028174163773655891e-03 5.556283518671989441e-02 5.984576418995857239e-03
1.842105269432067871e+00 6.359583139419555664e-02 2.970544388517737389e-03 5.411842465400695801e-02 5.840043537318706512e-03
2.368421077728271484e+00 6.216896697878837585e-02 2.907762769609689713e-03 5.311790108680725098e-02 5.733386147767305374e-03
2.894736766815185547e+00 6.067619472742080688e-02 2.778493333607912064e-03 5.201967433094978333e-02 5.645239260047674179e-03
3.421052694320678711e+00 5.883577466011047363e-02 2.709977328777313232e-03 5.066293478012084961e-02 5.433815065771341324e-03
3.947368383407592773e+00 5.648983269929885864e-02 2.576516941189765930e-03 4.895880818367004395e-02 5.227638874202966690e-03
4.473684310913085938e+00 5.307454615831375122e-02 2.421021461486816406e-03 4.639800637960433960e-02 4.951636306941509247e-03
5.000000000000000000e+00 4.878564551472663879e-02 2.196857007220387459e-03 4.282033815979957581e-02 4.548567812889814377e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/15_20/v2_eta_charged_cumulant_etaref_-2.4_2.4.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 6.599663197994232178e-02 2.957650227472186089e-03 5.697878450155258179e-02 6.129456683993339539e-03
-4.473684310913085938e+00 7.023593038320541382e-02 3.164805471897125244e-03 6.009784340858459473e-02 6.570497062057256699e-03
-3.947368383407592773e+00 7.325738668441772461e-02 3.346103476360440254e-03 6.219805404543876648e-02 6.845208350569009781e-03
-3.421052694320678711e+00 7.531435787677764893e-02 3.465186106041073799e-03 6.359838694334030151e-02 7.060190197080373764e-03
-2.894736766815185547e+00 7.665894180536270142e-02 3.582681994885206223e-03 6.456295400857925415e-02 7.195512764155864716e-03
-2.368421077728271484e+00 7.760951668024063110e-02 3.626138670369982719e-03 6.517136096954345703e-02 7.316664792597293854e-03
-1.842105269432067871e+00 7.850316911935806274e-02 3.634876804426312447e-03 6.590385735034942627e-02 7.366164121776819229e-03
-1.315789461135864258e+00 7.947973161935806274e-02 3.652199404314160347e-03 6.664303690195083618e-02 7.480856031179428101e-03
-7.894737124443054199e-01 8.033619821071624756e-02 3.725749673321843147e-03 6.732011586427688599e-02 7.565861102193593979e-03
-2.631579041481018066e-01 8.099942654371261597e-02 3.760820720344781876e-03 6.794515997171401978e-02 7.630046922713518143e-03
2.631579041481018066e-01 8.105178177356719971e-02 3.767685033380985260e-03 6.826865673065185547e-02 7.590248715132474899e-03
7.894737124443054199e-01 8.036094903945922852e-02 3.742880653589963913e-03 6.791370362043380737e-02 7.532421033829450607e-03
1.315789461135864258e+00 7.925072312355041504e-02 3.663706593215465546e-03 6.713961064815521240e-02 7.408948149532079697e-03
1.842105269432067871e+00 7.835339009761810303e-02 3.654234111309051514e-03 6.646909564733505249e-02 7.362095173448324203e-03
2.368421077728271484e+00 7.759086042642593384e-02 3.609705716371536255e-03 6.617327034473419189e-02 7.314214482903480530e-03
2.894736766815185547e+00 7.657285034656524658e-02 3.494579112157225609e-03 6.550665944814682007e-02 7.271335460245609283e-03
3.421052694320678711e+00 7.515330612659454346e-02 3.434987273067235947e-03 6.454971432685852051e-02 7.115344516932964325e-03
3.947368383407592773e+00 7.318073511123657227e-02 3.326825099065899849e-03 6.330277025699615479e-02 6.923138163983821869e-03
4.473684310913085938e+00 7.004646956920623779e-02 3.191774943843483925e-03 6.102959439158439636e-02 6.672063842415809631e-03
5.000000000000000000e+00 6.595873832702636719e-02 2.976545831188559532e-03 5.771493911743164062e-02 6.281747482717037201e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/15_20/v2_eta_charged_ep.dat <==
-5.000000000000000000e+00 6.241873859771120830e-02 1.200700339195675311e-03
-4.473684310913085938e+00 6.619415672291810437e-02 1.297287277196038308e-03
-3.947368383407592773e+00 6.884815595550858314e-02 1.380581891984400704e-03
-3.421052694320678711e+00 7.066461512435977255e-02 1.439399521339076570e-03
-2.894736766815185547e+00 7.185528465449296520e-02 1.512214195131254693e-03
-2.368421077728271484e+00 7.270253335784437887e-02 1.531684980336880638e-03
-1.842105269432067871e+00 7.353421256923402261e-02 1.535774370253174207e-03
-1.315789461135864258e+00 7.451613854488629840e-02 1.540799460425017588e-03
-7.894737124443054199e-01 7.537827313787873185e-02 1.599256962713480838e-03
-2.631579041481018066e-01 7.607587729388851083e-02 1.643609597604258265e-03
2.631579041481018066e-01 7.622081779710436489e-02 1.669333471511094333e-03
7.894737124443054199e-01 7.557804552713880131e-02 1.687999923106207065e-03
1.315789461135864258e+00 7.455661735737757756e-02 1.675777395584034535e-03
1.842105269432067871e+00 7.371922818523876653e-02 1.698538969027963211e-03
2.368421077728271484e+00 7.306411368208101664e-02 1.708754183967172921e-03
2.894736766815185547e+00 7.218772553223089250e-02 1.662576601999348402e-03
3.421052694320678711e+00 7.091077176164931051e-02 1.640007701734954399e-03
3.947368383407592773e+00 6.921473204515428412e-02 1.587071294893285583e-03
4.473684310913085938e+00 6.638860948148068986e-02 1.562671526416721697e-03
5.000000000000000000e+00 6.266957814120542591e-02 1.444901863504802772e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/15_20/v2_pt_charged_cumulant.dat <==
# pt vn{2} err vn{4} err
2.000000029802322388e-01 1.048027072101831436e-02 4.708115302491933107e-04 9.078862145543098450e-03 9.829213377088308334e-04
4.000000059604644775e-01 3.421290218830108643e-02 1.591734238900244236e-03 2.898495830595493317e-02 3.194184508174657822e-03
6.000000238418579102e-01 5.772864818572998047e-02 2.695347182452678680e-03 4.860205203294754028e-02 5.350137595087289810e-03
8.000000119209289551e-01 7.861883193254470825e-02 3.685809439048171043e-03 6.592951714992523193e-02 7.267941720783710480e-03
1.000000000000000000e+00 9.625601023435592651e-02 4.484508186578750610e-03 8.055285364389419556e-02 8.916742168366909027e-03
1.200000047683715820e+00 1.111994609236717224e-01 5.118284374475479126e-03 9.319923818111419678e-02 1.041462924331426620e-02
1.399999976158142090e+00 1.238130927085876465e-01 5.676327273249626160e-03 1.039213165640830994e-01 1.155801117420196533e-02
1.600000023841857910e+00 1.344069689512252808e-01 6.087109912186861038e-03 1.130143254995346069e-01 1.262834295630455017e-02
1.799999952316284180e+00 1.432761698961257935e-01 6.388718727976083755e-03 1.210588216781616211e-01 1.359285321086645126e-02
2.000000000000000000e+00 1.509331762790679932e-01 6.668248213827610016e-03 1.282438039779663086e-01 1.447385177016258240e-02
2.200000047683715820e+00 1.571327000856399536e-01 6.956275086849927902e-03 1.343265920877456665e-01 1.509260293096303940e-02
2.400000095367431641e+00 1.622142791748046875e-01 6.994486320763826370e-03 1.390979588031768799e-01 1.569304056465625763e-02
2.599999904632568359e+00 1.666523516178131104e-01 7.053119596093893051e-03 1.441437155008316040e-01 1.647580415010452271e-02
2.799999952316284180e+00 1.699658334255218506e-01 7.039784919470548630e-03 1.489189565181732178e-01 1.664607226848602295e-02
3.000000000000000000e+00 1.731007099151611328e-01 7.196990307420492172e-03 1.530225574970245361e-01 1.695715822279453278e-02
3.200000047683715820e+00 1.743572950363159180e-01 7.140695117413997650e-03 1.566773056983947754e-01 1.738451607525348663e-02
3.400000095367431641e+00 1.762676388025283813e-01 7.046125829219818115e-03 1.600504219532012939e-01 1.756223477423191071e-02
3.599999904632568359e+00 1.766461580991744995e-01 6.641963496804237366e-03 1.608785539865493774e-01 1.763656362891197205e-02
3.799999952316284180e+00 1.774319708347320557e-01 6.751780863851308823e-03 1.658122092485427856e-01 1.800978370010852814e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/15_20/v2_pt_charged_ep.dat <==
 (2.000000029802322388e-01+0.000000000000000000e+00j)  (9.999596101870711004e-03+3.791074394774748932e-05j)  (4.864108770861087110e-04+0.000000000000000000e+00j)
 (4.000000059604644775e-01+0.000000000000000000e+00j)  (3.228522646348110092e-02+3.535649309507746311e-05j)  (1.565112238112116843e-03+0.000000000000000000e+00j)
 (6.000000238418579102e-01+0.000000000000000000e+00j)  (5.429148774267642669e-02-5.956752672788203512e-05j)  (2.681127070129865186e-03+0.000000000000000000e+00j)
 (8.000000119209289551e-01+0.000000000000000000e+00j)  (7.382777479294869161e-02-2.635830940644896911e-05j)  (3.662377306418953659e-03+0.000000000000000000e+00j)
 (1.000000000000000000e+00+0.000000000000000000e+00j)  (9.032619217658280353e-02-5.871133230290197940e-05j)  (4.431528459228386771e-03+0.000000000000000000e+00j)
 (1.200000047683715820e+00+0.000000000000000000e+00j)  (1.043818118564879410e-01+3.862069941208610112e-05j)  (4.898693044156196032e-03+0.000000000000000000e+00j)
 (1.399999976158142090e+00+0.000000000000000000e+00j)  (1.161946294611322372e-01+4.323685579322346785e-05j)  (5.494901538227974294e-03+0.000000000000000000e+00j)
 (1.600000023841857910e+00+0.000000000000000000e+00j)  (1.261136681337335086e-01+1.414430846238505914e-04j)  (5.962701338636171994e-03+0.000000000000000000e+00j)
 (1.799999952316284180e+00+0.000000000000000000e+00j)  (1.345284201893275355e-01+2.741201546785677358e-04j)  (6.307796787168072974e-03+0.000000000000000000e+00j)
 (2.000000000000000000e+00+0.000000000000000000e+00j)  (1.418422646897964379e-01+3.346149336408233495e-04j)  (6.674512631012825825e-03+0.000000000000000000e+00j)
 (2.200000047683715820e+00+0.000000000000000000e+00j)  (1.478385669675288949e-01+2.943642900769843267e-04j)  (7.390237914542385420e-03+0.000000000000000000e+00j)
 (2.400000095367431641e+00+0.000000000000000000e+00j)  (1.527579950456538493e-01+7.859037967987078654e-04j)  (7.561454861028911803e-03+0.000000000000000000e+00j)
 (2.599999904632568359e+00+0.000000000000000000e+00j)  (1.571592264025459817e-01+1.072470512737779165e-03j)  (8.089635232084826585e-03+0.000000000000000000e+00j)
 (2.799999952316284180e+00+0.000000000000000000e+00j)  (1.607511178346816560e-01+1.670340077627554751e-03j)  (8.447415824929076222e-03+0.000000000000000000e+00j)
 (3.000000000000000000e+00+0.000000000000000000e+00j)  (1.641795079197417295e-01+1.771865012257885317e-03j)  (9.197154649275814456e-03+0.000000000000000000e+00j)
 (3.200000047683715820e+00+0.000000000000000000e+00j)  (1.663149444473857319e-01+2.295867701975706342e-03j)  (9.683344260046222382e-03+0.000000000000000000e+00j)
 (3.400000095367431641e+00+0.000000000000000000e+00j)  (1.686090773259004416e-01+2.108106037408459792e-03j)  (1.022700837632025371e-02+0.000000000000000000e+00j)
 (3.599999904632568359e+00+0.000000000000000000e+00j)  (1.696568643614837502e-01+2.481492156804651367e-03j)  (1.031820062846219854e-02+0.000000000000000000e+00j)
 (3.799999952316284180e+00+0.000000000000000000e+00j)  (1.716701872758702729e-01+3.736527350899943121e-03j)  (1.224984926778511368e-02+0.000000000000000000e+00j)


==> anc/dat_w_err/hotspots_fluct/PbPb2760/15_20/v3_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 1.728023588657379150e-02 1.319841132499277592e-03 -4.604637622833251953e-03 3.975350856781005859e-01
-4.473684310913085938e+00 1.991065219044685364e-02 1.484474516473710537e-03 -8.624911308288574219e-03 4.529862701892852783e-01
-3.947368383407592773e+00 2.191262878477573395e-02 1.606158446520566940e-03 -1.489186310209333897e-03 4.955488145351409912e-01
-3.421052694320678711e+00 2.340315654873847961e-02 1.693547819741070271e-03 -9.058165363967418671e-03 5.261805057525634766e-01
-2.894736766815185547e+00 2.431544661521911621e-02 1.756935729645192623e-03 -1.053571701049804688e-02 5.467057824134826660e-01
-2.368421077728271484e+00 2.514738403260707855e-02 1.838971744291484356e-03 -4.696226213127374649e-03 5.612317323684692383e-01
-1.842105269432067871e+00 2.603220380842685699e-02 1.898268354125320911e-03 -3.674745676107704639e-04 5.788356661796569824e-01
-1.315789461135864258e+00 2.697004936635494232e-02 1.973225036635994911e-03 -6.283306982368230820e-03 6.043574810028076172e-01
-7.894737124443054199e-01 2.792375721037387848e-02 1.973120728507637978e-03 4.014802165329456329e-03 6.187433600425720215e-01
-2.631579041481018066e-01 2.862938120961189270e-02 2.059502061456441879e-03 -4.099512007087469101e-03 6.331297159194946289e-01
2.631579041481018066e-01 2.859751880168914795e-02 2.089679939672350883e-03 -1.137266121804714203e-02 6.341408491134643555e-01
7.894737124443054199e-01 2.786538563668727875e-02 2.051323186606168747e-03 -9.784912690520286560e-03 6.143326163291931152e-01
1.315789461135864258e+00 2.696555294096469879e-02 2.065837383270263672e-03 -8.531356230378150940e-03 5.928615331649780273e-01
1.842105269432067871e+00 2.596123889088630676e-02 1.953481230884790421e-03 -1.410922966897487640e-02 5.722904205322265625e-01
2.368421077728271484e+00 2.506836876273155212e-02 1.880909316241741180e-03 -1.254839915782213211e-02 5.540916323661804199e-01
2.894736766815185547e+00 2.428444288671016693e-02 1.811201567761600018e-03 -1.378290634602308273e-02 5.384215116500854492e-01
3.421052694320678711e+00 2.331937849521636963e-02 1.773791736923158169e-03 -2.295243740081787109e-02 5.202999114990234375e-01
3.947368383407592773e+00 2.191377058625221252e-02 1.658503082580864429e-03 -3.769971057772636414e-02 4.887701570987701416e-01
4.473684310913085938e+00 1.986191794276237488e-02 1.520746969617903233e-03 -4.614275693893432617e-02 4.553322196006774902e-01
5.000000000000000000e+00 1.732106506824493408e-02 1.314891967922449112e-03 -3.970490768551826477e-02 3.917193412780761719e-01


==> anc/dat_w_err/hotspots_fluct/PbPb2760/15_20/v3_eta_charged_ep.dat <==
-5.000000000000000000e+00 2.149758635641605894e-02 7.707555771556064313e-04
-4.473684310913085938e+00 2.421430255405823337e-02 8.479270851795704840e-04
-3.947368383407592773e+00 2.611253451707542042e-02 8.823180162719375646e-04
-3.421052694320678711e+00 2.744485291961410584e-02 9.121912670735938394e-04
-2.894736766815185547e+00 2.818250536185282901e-02 9.279419969038374188e-04
-2.368421077728271484e+00 2.881624196161968604e-02 9.677698592424438485e-04
-1.842105269432067871e+00 2.946873411664677894e-02 1.011054902011894376e-03
-1.315789461135864258e+00 3.008291802181277050e-02 9.894493704049290520e-04
-7.894737124443054199e-01 3.069335791884588577e-02 9.568561649306222888e-04
-2.631579041481018066e-01 3.116491406848032747e-02 9.917422366417217271e-04
2.631579041481018066e-01 3.111910025764030863e-02 9.931016025463788172e-04
7.894737124443054199e-01 3.070066049403958469e-02 1.020593069427765598e-03
1.315789461135864258e+00 3.011249240925810769e-02 1.069380755477536199e-03
1.842105269432067871e+00 2.943049455923694643e-02 1.034161281840574121e-03
2.368421077728271484e+00 2.879812818229587207e-02 1.023548849100706188e-03
2.894736766815185547e+00 2.821040974197295409e-02 1.005608944762331368e-03
3.421052694320678711e+00 2.747829533806887131e-02 1.000887952276453222e-03
3.947368383407592773e+00 2.618450213284202396e-02 9.768140429528685866e-04
4.473684310913085938e+00 2.430547057684249654e-02 9.040030989492887697e-04
5.000000000000000000e+00 2.165453187809104202e-02 8.307938819155220823e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/20_25/dN_over_2pidYptdpt_mc_-211.dat <==
1.000000000000000056e-01 3.745727288955474705e+02 6.744393662240643073e-01
3.000000000000000444e-01 1.902339148780297364e+02 3.695513644566010836e-01
5.000000000000000000e-01 9.249208773177699072e+01 1.869168534760647371e-01
7.000000000000000666e-01 4.818185165333682818e+01 1.070989877451689332e-01
9.000000000000000222e-01 2.627041641694599861e+01 6.787642508581674672e-02
1.100000000000000089e+00 1.473532471687284406e+01 4.393531128150369308e-02
1.300000000000000266e+00 8.452371335273344499e+00 2.806614242473705334e-02
1.500000000000000000e+00 4.930699183941988473e+00 1.893045905493165315e-02
1.700000000000000178e+00 2.921571558492856546e+00 1.152036320044811865e-02
1.899999999999999911e+00 1.753928797314051824e+00 7.893795055457633603e-03
2.100000000000000089e+00 1.067154735149895117e+00 5.110008478814120382e-03
2.300000000000000266e+00 6.568966887658327369e-01 3.437691262903872814e-03
2.500000000000000000e+00 4.088080394082277413e-01 2.178658792110827434e-03
2.700000000000000178e+00 2.569557538656568330e-01 1.436650331562232133e-03
2.900000000000000355e+00 1.631114069214587015e-01 9.999625044228928512e-04
3.100000000000000089e+00 1.045318542494985820e-01 6.505395183956508417e-04
3.300000000000000266e+00 6.740838813960002562e-02 4.293120318005183263e-04
3.500000000000000000e+00 4.381027803263352893e-02 2.890632348227013164e-04
3.700000000000000178e+00 2.873829263187396149e-02 2.401594460835810598e-04
3.900000000000000355e+00 1.896990891789504183e-02 1.365606594675845787e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/20_25/dN_over_2pidYptdpt_mc_-2212.dat <==
1.000000000000000056e-01 2.747831313140652210e+00 1.052153455289927056e-02
3.000000000000000444e-01 2.670564240851921234e+00 1.012401540190129706e-02
5.000000000000000000e-01 2.500508775707661613e+00 7.843617006453159832e-03
7.000000000000000666e-01 2.234337594152368656e+00 6.383935988772205909e-03
9.000000000000000222e-01 1.899194756990083777e+00 4.166824458683592372e-03
1.100000000000000089e+00 1.538107130179518611e+00 3.145759062288410682e-03
1.300000000000000266e+00 1.194860428292777943e+00 2.710211068443147114e-03
1.500000000000000000e+00 8.979414017561087036e-01 2.314481945186648744e-03
1.700000000000000178e+00 6.586167018797185468e-01 2.304917154236470894e-03
1.899999999999999911e+00 4.727904206751573080e-01 1.657021170358026789e-03
2.100000000000000089e+00 3.349928609963342963e-01 1.336288424623112859e-03
2.300000000000000266e+00 2.348666794657433277e-01 9.977931769057837158e-04
2.500000000000000000e+00 1.639028533542129795e-01 7.591080403777734822e-04
2.700000000000000178e+00 1.134764919866009664e-01 6.019255791434970559e-04
2.900000000000000355e+00 7.879505121077072516e-02 3.976898085276317886e-04
3.100000000000000089e+00 5.435012955827663722e-02 3.384653875114860947e-04
3.300000000000000266e+00 3.757117689922672560e-02 2.149232791873018869e-04
3.500000000000000000e+00 2.608178155742286661e-02 1.835142742106102645e-04
3.700000000000000178e+00 1.799504720750780967e-02 1.155458179402095198e-04
3.900000000000000355e+00 1.256378642858035563e-02 9.263481057003118810e-05


==> anc/dat_w_err/hotspots_fluct/PbPb2760/20_25/dN_over_2pidYptdpt_mc_-321.dat <==
1.000000000000000056e-01 2.324531950905669220e+01 6.668785679506811226e-02
3.000000000000000444e-01 2.004641302459324947e+01 5.156579737188757978e-02
5.000000000000000000e-01 1.536442774596452310e+01 3.283327520124320470e-02
7.000000000000000666e-01 1.079639947813012846e+01 2.334776639496905296e-02
9.000000000000000222e-01 7.187245949366908526e+00 1.620545896052549839e-02
1.100000000000000089e+00 4.643788928252019943e+00 1.253466710659561535e-02
1.300000000000000266e+00 2.957558351534393726e+00 8.868447095223060128e-03
1.500000000000000000e+00 1.877005492716762092e+00 6.539115265706654453e-03
1.700000000000000178e+00 1.191199696564770871e+00 4.529684045069795086e-03
1.899999999999999911e+00 7.580619744266581250e-01 2.958990244568955250e-03
2.100000000000000089e+00 4.845674343947786733e-01 2.028710129198469606e-03
2.300000000000000266e+00 3.113047620943688587e-01 1.418850665761219303e-03
2.500000000000000000e+00 2.013261222596597066e-01 9.325132381935224632e-04
2.700000000000000178e+00 1.310244051441947222e-01 6.801363072895753176e-04
2.900000000000000355e+00 8.575561032537246109e-02 5.612493593310591495e-04
3.100000000000000089e+00 5.640519636915730661e-02 3.841938771136424718e-04
3.300000000000000266e+00 3.731411755174800227e-02 2.645264755724214580e-04
3.500000000000000000e+00 2.504310608357790402e-02 1.671767764472638514e-04
3.700000000000000178e+00 1.667592515665607122e-02 1.299206150143003677e-04
3.900000000000000355e+00 1.123334632523823387e-02 8.832974460754727938e-05


==> anc/dat_w_err/hotspots_fluct/PbPb2760/20_25/dN_over_2pidYptdpt_mc_211.dat <==
1.000000000000000056e-01 3.745405079773184980e+02 6.869082365444182381e-01
3.000000000000000444e-01 1.902259474047397418e+02 3.541257381238748780e-01
5.000000000000000000e-01 9.250121898137865628e+01 1.824878810703866039e-01
7.000000000000000666e-01 4.818658954441654174e+01 1.071093268729680636e-01
9.000000000000000222e-01 2.626918797657042859e+01 6.717040913559940707e-02
1.100000000000000089e+00 1.473672986210526759e+01 4.593897791830624244e-02
1.300000000000000266e+00 8.448811365668058571e+00 2.932760685636387130e-02
1.500000000000000000e+00 4.928808953734534093e+00 1.873909202928799450e-02
1.700000000000000178e+00 2.918456646601735649e+00 1.173155559531134824e-02
1.899999999999999911e+00 1.752778414216615177e+00 7.979267593958458762e-03
2.100000000000000089e+00 1.066121743781160758e+00 5.331722333739946813e-03
2.300000000000000266e+00 6.566002915167412635e-01 3.505204184684953140e-03
2.500000000000000000e+00 4.083863849123295919e-01 2.248329327130524791e-03
2.700000000000000178e+00 2.568928778387563616e-01 1.552841373128975317e-03
2.900000000000000355e+00 1.630117978794891342e-01 9.584931004531384692e-04
3.100000000000000089e+00 1.044757221835479061e-01 6.767645481525058626e-04
3.300000000000000266e+00 6.744753382509789674e-02 4.736657184938753568e-04
3.500000000000000000e+00 4.379709090877733496e-02 3.143838592634954276e-04
3.700000000000000178e+00 2.874574853911791503e-02 2.256885623125915211e-04
3.900000000000000355e+00 1.884857027752070632e-02 1.187634762184013840e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/20_25/dN_over_2pidYptdpt_mc_2212.dat <==
1.000000000000000056e-01 2.803928125415775074e+00 1.031351962113140341e-02
3.000000000000000444e-01 2.721583126248284579e+00 1.061984911551418047e-02
5.000000000000000000e-01 2.549186845568794713e+00 7.482758765133670775e-03
7.000000000000000666e-01 2.278932051326035602e+00 5.927679630098482873e-03
9.000000000000000222e-01 1.935927128392939789e+00 4.006236389840744580e-03
1.100000000000000089e+00 1.567373795063292885e+00 3.643236853867607046e-03
1.300000000000000266e+00 1.218975258798383532e+00 3.298600569696410328e-03
1.500000000000000000e+00 9.155375722643489533e-01 2.830161091429818018e-03
1.700000000000000178e+00 6.701477895752423475e-01 2.170807718548438490e-03
1.899999999999999911e+00 4.818004053789482488e-01 1.806176019747660804e-03
2.100000000000000089e+00 3.411058002589787419e-01 1.240693658814660556e-03
2.300000000000000266e+00 2.396803091865908342e-01 1.220504046866043458e-03
2.500000000000000000e+00 1.667855737867887933e-01 8.239208939479236195e-04
2.700000000000000178e+00 1.160282762408410273e-01 5.300660999983159869e-04
2.900000000000000355e+00 8.036071509634770682e-02 4.250747195004014813e-04
3.100000000000000089e+00 5.570020842499916192e-02 3.224463946023730710e-04
3.300000000000000266e+00 3.840706187559674023e-02 2.011610787844258900e-04
3.500000000000000000e+00 2.655917059863041607e-02 1.874523147090036558e-04
3.700000000000000178e+00 1.837529847694898549e-02 1.493079511852479150e-04
3.900000000000000355e+00 1.271709208743896161e-02 7.287081953242178221e-05


==> anc/dat_w_err/hotspots_fluct/PbPb2760/20_25/dN_over_2pidYptdpt_mc_321.dat <==
1.000000000000000056e-01 2.324312847600679177e+01 5.914269110426976367e-02
3.000000000000000444e-01 2.004408847822996975e+01 4.782812816555635782e-02
5.000000000000000000e-01 1.535398877324712075e+01 3.431856582289327662e-02
7.000000000000000666e-01 1.079707929710133563e+01 2.161906504000880511e-02
9.000000000000000222e-01 7.185675915326444674e+00 1.702616318558723696e-02
1.100000000000000089e+00 4.644055633353625367e+00 1.236141964823492777e-02
1.300000000000000266e+00 2.959562071458960553e+00 9.585542050793817784e-03
1.500000000000000000e+00 1.877629556932507437e+00 6.519635546128746580e-03
1.700000000000000178e+00 1.190329493508277103e+00 4.558054040175610853e-03
1.899999999999999911e+00 7.572282259002151017e-01 2.939480794854017632e-03
2.100000000000000089e+00 4.838687947199839523e-01 2.277458233156065635e-03
2.300000000000000266e+00 3.112070778648045044e-01 1.426176735747565873e-03
2.500000000000000000e+00 2.010415532214114287e-01 1.096299684005256096e-03
2.700000000000000178e+00 1.308662326390231667e-01 8.199397030763666550e-04
2.900000000000000355e+00 8.561429171210983846e-02 5.786791980203674851e-04
3.100000000000000089e+00 5.631689104589341494e-02 3.399026275966382862e-04
3.300000000000000266e+00 3.734876188532001290e-02 2.615420237989890626e-04
3.500000000000000000e+00 2.490820332229048972e-02 1.736990237206512892e-04
3.700000000000000178e+00 1.669771934706144184e-02 9.920089151548284166e-05
3.900000000000000355e+00 1.122858527993206811e-02 7.527885895767833391e-05


==> anc/dat_w_err/hotspots_fluct/PbPb2760/20_25/dNdEta_mc_charged.dat <==
# Eta,dNdEta,error
-7.799999999999999822e+00 6.330561333333323404e+01 2.816970830672778536e+00
-7.400000000000000355e+00 8.849364666666674850e+01 3.937787559538727500e+00
-7.000000000000000000e+00 1.213950299999999345e+02 5.401823122693228285e+00
-6.599999999999999645e+00 1.628765716666668482e+02 7.247667471953963769e+00
-6.200000000000000178e+00 2.125783466666665333e+02 9.459283070002213023e+00
-5.799999999999999822e+00 2.694164299999997638e+02 1.198845234859082431e+01
-5.399999999999999467e+00 3.317579699999996592e+02 1.476249429784947864e+01
-5.000000000000000000e+00 3.972391733333340653e+02 1.767627360941857617e+01
-4.599999999999999645e+00 4.630219066666672916e+02 2.060343900183492494e+01
-4.200000000000000178e+00 5.252539583333324344e+02 2.337261772189330600e+01
-3.799999999999999822e+00 5.806947149999995190e+02 2.583959370825217050e+01
-3.399999999999999467e+00 6.277608183333326224e+02 2.793391736718055540e+01
-2.999999999999999556e+00 6.672475433333341925e+02 2.969100475087994440e+01
-2.599999999999999645e+00 6.991490916666662088e+02 3.111054877820481224e+01
-2.199999999999999734e+00 7.226331500000011374e+02 3.215551627044148830e+01
-1.799999999999999822e+00 7.360658083333325976e+02 3.275323774769061203e+01
-1.399999999999999467e+00 7.389738233333324615e+02 3.288263219923437930e+01
-9.999999999999995559e-01 7.321673716666671226e+02 3.257975699749918874e+01
-5.999999999999996447e-01 7.208527233333325057e+02 3.207630449449764143e+01
-1.999999999999997335e-01 7.127910383333344271e+02 3.171757783965566091e+01
2.000000000000001776e-01 7.126343866666658187e+02 3.171061766276367067e+01
6.000000000000005329e-01 7.204006166666670197e+02 3.205619640593729969e+01
1.000000000000000888e+00 7.316833566666656452e+02 3.255823046464963255e+01
1.400000000000001243e+00 7.384470716666656926e+02 3.285921632973070672e+01
1.800000000000000711e+00 7.355196333333360599e+02 3.272894691918955345e+01
2.200000000000000178e+00 7.219884699999992108e+02 3.212684147300461746e+01
2.600000000000000533e+00 6.983080799999992223e+02 3.107311269018505584e+01
3.000000000000000888e+00 6.663254433333328279e+02 2.964997700673174563e+01
3.400000000000001243e+00 6.268092449999993505e+02 2.789158144906652126e+01
3.800000000000000711e+00 5.798935766666679683e+02 2.580394771109208563e+01
4.200000000000000178e+00 5.245956216666666023e+02 2.334329728584458508e+01
4.600000000000000533e+00 4.623049116666663281e+02 2.057151110890787393e+01
5.000000000000000888e+00 3.966961299999991866e+02 1.765206725079633188e+01
5.400000000000001243e+00 3.312739733333329468e+02 1.474093706036157236e+01
5.800000000000000711e+00 2.691128133333341452e+02 1.197490973246805446e+01
6.200000000000000178e+00 2.123975816666665253e+02 9.451219489803397877e+00
6.600000000000000533e+00 1.629217466666664791e+02 7.249659450431592767e+00
7.000000000000000888e+00 1.215474716666666097e+02 5.408592516480031698e+00
7.400000000000001243e+00 8.872192666666661864e+01 3.947929827522707491e+00
7.800000000000000711e+00 6.355156500000024522e+01 2.827902248832666388e+00


==> anc/dat_w_err/hotspots_fluct/PbPb2760/20_25/dNdY_mc_-2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 5.346666666666680980e-04 2.384967663419227421e-05
-9.250000000000000000e+00 1.738666666666665098e-02 7.744750285049675385e-04
-8.750000000000000000e+00 9.074666666666666992e-02 4.038332700619010236e-03
-8.250000000000000000e+00 1.863146666666666840e-01 8.291066584766557807e-03
-7.750000000000000000e+00 3.325200000000002043e-01 1.479694580486122339e-02
-7.250000000000000000e+00 6.344266666666658061e-01 2.823084858619882842e-02
-6.750000000000000000e+00 1.248926666666665186e+00 5.557494594860395987e-02
-6.250000000000000000e+00 2.330793333333334161e+00 1.037161391296618912e-01
-5.750000000000000000e+00 3.943709333333335287e+00 1.754861303439441134e-01
-5.250000000000000000e+00 6.001926666666658861e+00 2.670718177256966031e-01
-4.750000000000000000e+00 8.294674666666661977e+00 3.690932203757232855e-01
-4.250000000000000000e+00 1.058438666666666528e+01 4.709811796697750408e-01
-3.750000000000000000e+00 1.266640266666666648e+01 5.636270736937913917e-01
-3.250000000000000000e+00 1.439234399999999958e+01 6.404258904028236055e-01
-2.750000000000000000e+00 1.576958666666665998e+01 7.017105702838026815e-01
-2.250000000000000000e+00 1.683342400000000083e+01 7.490489721206613494e-01
-1.750000000000000000e+00 1.767161999999998656e+01 7.863466492167145994e-01
-1.250000000000000000e+00 1.834267866666666080e+01 8.162070778040539931e-01
-7.500000000000000000e-01 1.878293066666666533e+01 8.357955467168521890e-01
-2.500000000000000000e-01 1.900079466666667116e+01 8.454912520830683009e-01
2.500000000000000000e-01 1.898994266666667130e+01 8.450100722716834545e-01
7.500000000000000000e-01 1.877725733333334546e+01 8.355466715440754699e-01
1.250000000000000000e+00 1.833327200000000801e+01 8.157874957613978628e-01
1.750000000000000000e+00 1.766249600000002928e+01 7.859401605849914985e-01
2.250000000000000000e+00 1.682534666666668244e+01 7.486903789163573686e-01
2.750000000000000000e+00 1.573974799999998986e+01 7.003830433014640588e-01
3.250000000000000000e+00 1.436523333333332531e+01 6.392189984192357954e-01
3.750000000000000000e+00 1.264396266666666868e+01 5.626280559438073814e-01
4.250000000000000000e+00 1.057679066666665868e+01 4.706414527326410191e-01
4.750000000000000000e+00 8.284774666666663734e+00 3.686540457897939937e-01
5.250000000000000000e+00 5.995881333333326957e+00 2.668034943954133986e-01
5.750000000000000000e+00 3.945261333333330622e+00 1.755557401343455226e-01
6.250000000000000000e+00 2.333889333333333038e+00 1.038542773471228253e-01
6.750000000000000000e+00 1.253146666666667075e+00 5.576344539758811697e-02
7.250000000000000000e+00 6.390933333333337352e-01 2.843959515611192354e-02
7.750000000000000000e+00 3.365306666666667557e-01 1.497634887128809593e-02
8.250000000000000000e+00 1.889106666666668100e-01 8.406899082192404588e-03
8.750000000000000000e+00 9.172533333333332539e-02 4.082376713256929621e-03
9.250000000000000000e+00 1.814533333333331888e-02 8.077018948212234904e-04
9.750000000000000000e+00 5.506666666666676195e-04 2.451588582486406806e-05


==> anc/dat_w_err/hotspots_fluct/PbPb2760/20_25/dNdY_mc_2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 4.866666666666669854e-04 2.188558125037289747e-05
-9.250000000000000000e+00 5.930933333333339441e-02 2.639666771400390327e-03
-8.750000000000000000e+00 8.002279999999998283e-01 3.561105732812496621e-02
-8.250000000000000000e+00 2.272428000000001003e+00 1.011227258395702988e-01
-7.750000000000000000e+00 3.393638666666668247e+00 1.510153060561059690e-01
-7.250000000000000000e+00 4.185059999999997338e+00 1.862322317860112819e-01
-6.750000000000000000e+00 4.946404000000002021e+00 2.201092257202596769e-01
-6.250000000000000000e+00 5.336066666666662961e+00 2.374469807127793930e-01
-5.750000000000000000e+00 5.150049333333329038e+00 2.291715682185588021e-01
-5.250000000000000000e+00 4.573338666666669106e+00 2.035054202745023577e-01
-4.750000000000000000e+00 3.839183999999995933e+00 1.708386178267651823e-01
-4.250000000000000000e+00 3.069430666666663754e+00 1.365828183723346856e-01
-3.750000000000000000e+00 2.344230666666666796e+00 1.043145919735869176e-01
-3.250000000000000000e+00 1.759009333333333647e+00 7.827257376628218855e-02
-2.750000000000000000e+00 1.276810666666666094e+00 5.681865283625934376e-02
-2.250000000000000000e+00 9.271613333333340590e-01 4.125987744597997553e-02
-1.750000000000000000e+00 6.739373333333331662e-01 2.998960477990374532e-02
-1.250000000000000000e+00 4.892320000000002223e-01 2.177075733871702140e-02
-7.500000000000000000e-01 3.943906666666666672e-01 1.756055063945681505e-02
-2.500000000000000000e-01 3.398480000000002055e-01 1.514824994777127197e-02
2.500000000000000000e-01 3.468133333333333623e-01 1.546243650301554716e-02
7.500000000000000000e-01 3.899733333333333940e-01 1.737492373646593036e-02
1.250000000000000000e+00 4.854026666666670931e-01 2.161454397374011974e-02
1.750000000000000000e+00 6.649106666666669829e-01 2.959045584869832504e-02
2.250000000000000000e+00 9.213279999999997028e-01 4.100127818841576427e-02
2.750000000000000000e+00 1.271066666666666789e+00 5.656086243629789012e-02
3.250000000000000000e+00 1.749117333333332303e+00 7.783514232410385092e-02
3.750000000000000000e+00 2.351548000000003302e+00 1.046402224602748371e-01
4.250000000000000000e+00 3.062434666666663308e+00 1.362768650767768319e-01
4.750000000000000000e+00 3.837464000000001096e+00 1.707579264046709955e-01
5.250000000000000000e+00 4.572973333333331780e+00 2.034877061033050494e-01
5.750000000000000000e+00 5.132822666666665867e+00 2.283994715260483921e-01
6.250000000000000000e+00 5.319598666666669473e+00 2.367102314506494831e-01
6.750000000000000000e+00 4.939778666666664542e+00 2.198079967750003194e-01
7.250000000000000000e+00 4.181627999999998124e+00 1.860715721309787740e-01
7.750000000000000000e+00 3.394536000000000886e+00 1.510476610539891462e-01
8.250000000000000000e+00 2.276442666666664394e+00 1.012970548234422563e-01
8.750000000000000000e+00 8.157333333333341985e-01 3.629905967658723920e-02
9.250000000000000000e+00 6.050666666666667387e-02 2.693013714368724509e-03
9.750000000000000000e+00 5.333333333333340094e-04 2.380662839537643651e-05


==> anc/dat_w_err/hotspots_fluct/PbPb2760/20_25/integrated_v2_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
7.805673246985139757e-02
6.523743839269630085e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/20_25/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
9.209010137762201065e-02
7.692782693093370983e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/20_25/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-2.4_2.4.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
9.057847310584268841e-02
7.579443080521254539e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/20_25/integrated_v3_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v3_2par_cumulant  
#  v3_4par_cumulant
2.968854812938337764e-02
-1.174835168712580480e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/20_25/r2_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 9.988753854917611363e-01 4.590210159731442975e-04
7.894737124443054199e-01 9.954354441783690444e-01 1.093906832758844696e-03
1.315789461135864258e+00 9.920737856594177284e-01 2.009257934566174852e-03
1.842105269432067871e+00 9.893761868557818806e-01 3.421937137747409294e-03
2.368421077728271484e+00 9.859555169083524806e-01 4.147923317215249268e-03
2.894736766815185547e+00 9.851188969271355012e-01 5.412401732273496024e-03
3.421052694320678711e+00 9.825132626533109592e-01 4.332917204306794938e-03
3.947368383407592773e+00 9.830206396527835233e-01 5.086758636564185296e-03
4.473684310913085938e+00 9.813309894827764168e-01 5.710848562744976625e-03
5.000000000000000000e+00 9.816515218974378731e-01 5.965189505438502765e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/20_25/r2_eta_charged_3_4.dat <==
2.631579041481018066e-01 9.989798241303277093e-01
7.894737124443054199e-01 9.953493013626634189e-01
1.315789461135864258e+00 9.920063125927828240e-01
1.842105269432067871e+00 9.891912715433019976e-01
2.368421077728271484e+00 9.857781022555225370e-01
2.894736766815185547e+00 9.846762534158629565e-01
3.421052694320678711e+00 9.822884976206858187e-01
3.947368383407592773e+00 9.827749834068951751e-01
4.473684310913085938e+00 9.807908488243591849e-01
5.000000000000000000e+00 9.811525049266813792e-01


==> anc/dat_w_err/hotspots_fluct/PbPb2760/20_25/r2_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.987810783051797037e-01 4.510374130289406913e-04
7.894737124443054199e-01 9.951089830918821155e-01 1.071779433862333130e-03
1.315789461135864258e+00 9.914084935771405593e-01 1.972890087070672434e-03
1.842105269432067871e+00 9.885342887866134243e-01 3.338748554360326630e-03
2.368421077728271484e+00 9.850190369562037418e-01 4.031627724167551746e-03
2.894736766815185547e+00 9.841338299131272560e-01 5.216957659016314107e-03
3.421052694320678711e+00 9.814186703135506784e-01 4.186071075547831422e-03
3.947368383407592773e+00 9.813825213384339552e-01 5.026316652765658657e-03
4.473684310913085938e+00 9.790244307481582586e-01 5.616311607079448910e-03
5.000000000000000000e+00 9.792139739739674775e-01 5.905702652718041595e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/20_25/v2_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 5.564749240875244141e-02 1.909190090373158455e-03 4.787569493055343628e-02 1.618261216208338737e-03
-4.473684310913085938e+00 6.055487319827079773e-02 2.093893010169267654e-03 5.176065489649772644e-02 1.785621163435280323e-03
-3.947368383407592773e+00 6.430621445178985596e-02 2.267762552946805954e-03 5.446003749966621399e-02 1.868723775260150433e-03
-3.421052694320678711e+00 6.701423227787017822e-02 2.360499696806073189e-03 5.648497864603996277e-02 1.964326249435544014e-03
-2.894736766815185547e+00 6.907767057418823242e-02 2.414397895336151123e-03 5.803953483700752258e-02 1.996765146031975746e-03
-2.368421077728271484e+00 7.069852203130722046e-02 2.515996340662240982e-03 5.926715210080146790e-02 1.978557091206312180e-03
-1.842105269432067871e+00 7.241611182689666748e-02 2.564243040978908539e-03 6.044883653521537781e-02 2.034478588029742241e-03
-1.315789461135864258e+00 7.443837821483612061e-02 2.643163781613111496e-03 6.202877685427665710e-02 2.120065735653042793e-03
-7.894737124443054199e-01 7.669819891452789307e-02 2.759981667622923851e-03 6.386967003345489502e-02 2.190103055909276009e-03
-2.631579041481018066e-01 7.830895483493804932e-02 2.867972012609243393e-03 6.510754674673080444e-02 2.256722887977957726e-03
2.631579041481018066e-01 7.829351723194122314e-02 2.842775778844952583e-03 6.516827642917633057e-02 2.256586682051420212e-03
7.894737124443054199e-01 7.682364434003829956e-02 2.843478461727499962e-03 6.398648768663406372e-02 2.170418389141559601e-03
1.315789461135864258e+00 7.465720176696777344e-02 2.765872515738010406e-03 6.228141859173774719e-02 2.163599478080868721e-03
1.842105269432067871e+00 7.264493405818939209e-02 2.742084441706538200e-03 6.066228076815605164e-02 2.131694229319691658e-03
2.368421077728271484e+00 7.105331122875213623e-02 2.730057341977953911e-03 5.941477417945861816e-02 2.089184243232011795e-03
2.894736766815185547e+00 6.944961845874786377e-02 2.657861681655049324e-03 5.823750421404838562e-02 2.086482243612408638e-03
3.421052694320678711e+00 6.742899119853973389e-02 2.591930329799652100e-03 5.662297457456588745e-02 2.081239130347967148e-03
3.947368383407592773e+00 6.460779905319213867e-02 2.452662680298089981e-03 5.457613617181777954e-02 1.999133499339222908e-03
4.473684310913085938e+00 6.100209429860115051e-02 2.372844843193888664e-03 5.192308500409126282e-02 1.841830322518944740e-03
5.000000000000000000e+00 5.592962354421615601e-02 2.170730847865343094e-03 4.796463251113891602e-02 1.782935345545411110e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/20_25/v2_eta_charged_cumulant_etaref_-2.4_2.4.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 7.526899129152297974e-02 2.605489920824766159e-03 6.445379555225372314e-02 2.205395838245749474e-03
-4.473684310913085938e+00 7.997406274080276489e-02 2.813402796164155006e-03 6.814013421535491943e-02 2.344398759305477142e-03
-3.947368383407592773e+00 8.338307589292526245e-02 2.977908588945865631e-03 7.044883072376251221e-02 2.389717148616909981e-03
-3.421052694320678711e+00 8.560423552989959717e-02 3.065235679969191551e-03 7.198365777730941772e-02 2.473192987963557243e-03
-2.894736766815185547e+00 8.719871938228607178e-02 3.094953484833240509e-03 7.310299575328826904e-02 2.497842069715261459e-03
-2.368421077728271484e+00 8.820363134145736694e-02 3.194292308762669563e-03 7.380059361457824707e-02 2.408929634839296341e-03
-1.842105269432067871e+00 8.922445774078369141e-02 3.215899923816323280e-03 7.443683594465255737e-02 2.452115993946790695e-03
-1.315789461135864258e+00 9.028272330760955811e-02 3.256899537518620491e-03 7.510743290185928345e-02 2.489423612132668495e-03
-7.894737124443054199e-01 9.142022579908370972e-02 3.343921387568116188e-03 7.602391391992568970e-02 2.543444512411952019e-03
-2.631579041481018066e-01 9.221937507390975952e-02 3.435705089941620827e-03 7.659354060888290405e-02 2.576002618297934532e-03
2.631579041481018066e-01 9.221087396144866943e-02 3.407239681109786034e-03 7.670223712921142578e-02 2.563151996582746506e-03
7.894737124443054199e-01 9.156070649623870850e-02 3.434618934988975525e-03 7.617719471454620361e-02 2.508360426872968674e-03
1.315789461135864258e+00 9.053198993206024170e-02 3.402653383091092110e-03 7.541348785161972046e-02 2.533212536945939064e-03
1.842105269432067871e+00 8.953841030597686768e-02 3.423891495913267136e-03 7.464414834976196289e-02 2.560424152761697769e-03
2.368421077728271484e+00 8.868351578712463379e-02 3.456130856648087502e-03 7.397774606943130493e-02 2.520994748920202255e-03
2.894736766815185547e+00 8.761253207921981812e-02 3.422714071348309517e-03 7.333193719387054443e-02 2.521481597796082497e-03
3.421052694320678711e+00 8.614347875118255615e-02 3.354609943926334381e-03 7.215665280818939209e-02 2.580425934866070747e-03
3.947368383407592773e+00 8.381007611751556396e-02 3.234479809179902077e-03 7.060720026493072510e-02 2.499264432117342949e-03
4.473684310913085938e+00 8.050936460494995117e-02 3.190696006640791893e-03 6.824328750371932983e-02 2.368053654208779335e-03
5.000000000000000000e+00 7.567569613456726074e-02 2.986992010846734047e-03 6.471367180347442627e-02 2.324935281649231911e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/20_25/v2_eta_charged_ep.dat <==
-5.000000000000000000e+00 7.110293323474886629e-02 1.239158270663970156e-03
-4.473684310913085938e+00 7.539292887794660225e-02 1.353760207037691321e-03
-3.947368383407592773e+00 7.841770316251103767e-02 1.447832529190939141e-03
-3.421052694320678711e+00 8.034600066470760915e-02 1.513076777583164442e-03
-2.894736766815185547e+00 8.176383850044958990e-02 1.517908523893214288e-03
-2.368421077728271484e+00 8.267163137455260657e-02 1.606559869507991675e-03
-1.842105269432067871e+00 8.359412007905009379e-02 1.596382964270858613e-03
-1.315789461135864258e+00 8.451195505785649709e-02 1.619409070422080099e-03
-7.894737124443054199e-01 8.561882671631029784e-02 1.677186848085808176e-03
-2.631579041481018066e-01 8.640233714777728613e-02 1.764061938147005971e-03
2.631579041481018066e-01 8.644458273308340546e-02 1.723161385501435858e-03
7.894737124443054199e-01 8.579640458604721742e-02 1.760566602459060588e-03
1.315789461135864258e+00 8.476299731033265505e-02 1.745340344068113366e-03
1.842105269432067871e+00 8.379880623879994161e-02 1.773814665239686113e-03
2.368421077728271484e+00 8.296118669224473996e-02 1.811825846459904753e-03
2.894736766815185547e+00 8.197714938600941803e-02 1.799049068784734249e-03
3.421052694320678711e+00 8.063164575999479111e-02 1.740223070794597125e-03
3.947368383407592773e+00 7.860633382442673567e-02 1.661289218269291351e-03
4.473684310913085938e+00 7.562039201568812596e-02 1.670637201482392826e-03
5.000000000000000000e+00 7.124287849005304929e-02 1.545664873336420088e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/20_25/v2_pt_charged_cumulant.dat <==
# pt vn{2} err vn{4} err
2.000000029802322388e-01 1.191644091159105301e-02 4.123311373405158520e-04 1.023341249674558640e-02 3.199747006874531507e-04
4.000000059604644775e-01 3.885287418961524963e-02 1.469615963287651539e-03 3.260412812232971191e-02 1.030043815262615681e-03
6.000000238418579102e-01 6.544949859380722046e-02 2.500558272004127502e-03 5.482021719217300415e-02 1.689133117906749249e-03
8.000000119209289551e-01 8.918865025043487549e-02 3.340556751936674118e-03 7.473830878734588623e-02 2.321407664567232132e-03
1.000000000000000000e+00 1.094824895262718201e-01 4.188348073512315750e-03 9.144192934036254883e-02 2.816053573042154312e-03
1.200000047683715820e+00 1.266921013593673706e-01 4.761791322380304337e-03 1.054779738187789917e-01 3.386740339919924736e-03
1.399999976158142090e+00 1.411992013454437256e-01 5.259924568235874176e-03 1.169195920228958130e-01 3.966022748500108719e-03
1.600000023841857910e+00 1.534595638513565063e-01 5.724068265408277512e-03 1.269639879465103149e-01 4.494508728384971619e-03
1.799999952316284180e+00 1.642709225416183472e-01 6.053880322724580765e-03 1.355127841234207153e-01 5.283480510115623474e-03
2.000000000000000000e+00 1.734262257814407349e-01 6.447724997997283936e-03 1.433283388614654541e-01 5.571550689637660980e-03
2.200000047683715820e+00 1.809958815574645996e-01 6.579159293323755264e-03 1.491162478923797607e-01 6.178798619657754898e-03
2.400000095367431641e+00 1.877188980579376221e-01 6.820399314165115356e-03 1.544014513492584229e-01 6.863433867692947388e-03
2.599999904632568359e+00 1.930307596921920776e-01 7.157156243920326233e-03 1.585615426301956177e-01 7.425345480442047119e-03
2.799999952316284180e+00 1.975959837436676025e-01 7.217879407107830048e-03 1.635148972272872925e-01 7.708716671913862228e-03
3.000000000000000000e+00 2.014106959104537964e-01 7.619361393153667450e-03 1.665875464677810669e-01 7.799963466823101044e-03
3.200000047683715820e+00 2.044860124588012695e-01 7.534558419138193130e-03 1.707454770803451538e-01 8.741627447307109833e-03
3.400000095367431641e+00 2.063683718442916870e-01 7.858346216380596161e-03 1.733915060758590698e-01 8.912149816751480103e-03
3.599999904632568359e+00 2.083587199449539185e-01 7.904135622084140778e-03 1.754095852375030518e-01 9.260145016014575958e-03
3.799999952316284180e+00 2.087487727403640747e-01 8.163417689502239227e-03 1.779545247554779053e-01 8.856255561113357544e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/20_25/v2_pt_charged_ep.dat <==
 (2.000000029802322388e-01+0.000000000000000000e+00j)  (1.135545489523148537e-02-1.652821468043800740e-06j)  (4.636585588286758100e-04+0.000000000000000000e+00j)
 (4.000000059604644775e-01+0.000000000000000000e+00j)  (3.660447963032913837e-02+9.621575909360093786e-05j)  (1.736704587655220648e-03+0.000000000000000000e+00j)
 (6.000000238418579102e-01+0.000000000000000000e+00j)  (6.145305039175665007e-02+2.243813773455737926e-04j)  (2.986602049684907324e-03+0.000000000000000000e+00j)
 (8.000000119209289551e-01+0.000000000000000000e+00j)  (8.365696621427626267e-02+2.561876790163713472e-04j)  (3.952869686686985400e-03+0.000000000000000000e+00j)
 (1.000000000000000000e+00+0.000000000000000000e+00j)  (1.026046477234030530e-01+3.893068008890921490e-04j)  (5.072224575415995411e-03+0.000000000000000000e+00j)
 (1.200000047683715820e+00+0.000000000000000000e+00j)  (1.186208493495468086e-01+2.116749784197277716e-04j)  (5.580710232429973716e-03+0.000000000000000000e+00j)
 (1.399999976158142090e+00+0.000000000000000000e+00j)  (1.320059005554734821e-01+1.864469651642674879e-04j)  (6.002461044920861036e-03+0.000000000000000000e+00j)
 (1.600000023841857910e+00+0.000000000000000000e+00j)  (1.434240473251454373e-01+3.042302802380650187e-04j)  (6.342921482990015666e-03+0.000000000000000000e+00j)
 (1.799999952316284180e+00+0.000000000000000000e+00j)  (1.534456543118240257e-01+1.447054841279016854e-04j)  (6.481735716974695513e-03+0.000000000000000000e+00j)
 (2.000000000000000000e+00+0.000000000000000000e+00j)  (1.620953538647745273e-01-6.779242959801866180e-05j)  (6.778700319019981789e-03+0.000000000000000000e+00j)
 (2.200000047683715820e+00+0.000000000000000000e+00j)  (1.691513748692877739e-01-1.688435307836823156e-04j)  (6.637926464151812193e-03+0.000000000000000000e+00j)
 (2.400000095367431641e+00+0.000000000000000000e+00j)  (1.755562351819061062e-01+8.294956876221931997e-06j)  (6.812573432019378324e-03+0.000000000000000000e+00j)
 (2.599999904632568359e+00+0.000000000000000000e+00j)  (1.806934367014143838e-01-1.317458520883529535e-04j)  (6.838635367924841661e-03+0.000000000000000000e+00j)
 (2.799999952316284180e+00+0.000000000000000000e+00j)  (1.854398655531370455e-01-2.614662070721182889e-05j)  (6.915677018086808375e-03+0.000000000000000000e+00j)
 (3.000000000000000000e+00+0.000000000000000000e+00j)  (1.894617306234235854e-01-5.065894692332853630e-04j)  (7.373920373671484334e-03+0.000000000000000000e+00j)
 (3.200000047683715820e+00+0.000000000000000000e+00j)  (1.933983038433219059e-01-7.546833545807864153e-04j)  (7.039199087111118990e-03+0.000000000000000000e+00j)
 (3.400000095367431641e+00+0.000000000000000000e+00j)  (1.962682615773146122e-01-9.545784067942624266e-04j)  (7.880810921880086403e-03+0.000000000000000000e+00j)
 (3.599999904632568359e+00+0.000000000000000000e+00j)  (1.984827689588098965e-01-1.650997189125157777e-03j)  (8.137026829736672059e-03+0.000000000000000000e+00j)
 (3.799999952316284180e+00+0.000000000000000000e+00j)  (2.004484374159198612e-01-1.933149469696886962e-03j)  (8.601803851270880055e-03+0.000000000000000000e+00j)


==> anc/dat_w_err/hotspots_fluct/PbPb2760/20_25/v3_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 1.819293759763240814e-02 8.507500169798731804e-04 -6.690461188554763794e-03 1.916368864476680756e-02
-4.473684310913085938e+00 2.096170559525489807e-02 9.637716575525701046e-04 -8.506132289767265320e-03 2.097869664430618286e-02
-3.947368383407592773e+00 2.314625121653079987e-02 1.046774326823651791e-03 -7.500708103179931641e-03 2.286066673696041107e-02
-3.421052694320678711e+00 2.459506876766681671e-02 1.122734392993152142e-03 -9.043055586516857147e-03 2.383755333721637726e-02
-2.894736766815185547e+00 2.561173401772975922e-02 1.170887378975749016e-03 -1.102845650166273117e-02 2.485357783734798431e-02
-2.368421077728271484e+00 2.640119194984436035e-02 1.169972121715545654e-03 -1.203973591327667236e-02 2.458887547254562378e-02
-1.842105269432067871e+00 2.719618007540702820e-02 1.181256724521517754e-03 -1.189975533634424210e-02 2.468814142048358917e-02
-1.315789461135864258e+00 2.810533903539180756e-02 1.263336627744138241e-03 -1.308932341635227203e-02 2.478034794330596924e-02
-7.894737124443054199e-01 2.902866527438163757e-02 1.264822203665971756e-03 -1.340751070529222488e-02 2.497628517448902130e-02
-2.631579041481018066e-01 2.981366775929927826e-02 1.277293078601360321e-03 -1.188326533883810043e-02 2.460476942360401154e-02
2.631579041481018066e-01 2.980983816087245941e-02 1.295365975238382816e-03 -1.221165992319583893e-02 2.451016195118427277e-02
7.894737124443054199e-01 2.896574698388576508e-02 1.268324791453778744e-03 -1.188417524099349976e-02 2.325314655900001526e-02
1.315789461135864258e+00 2.781169675290584564e-02 1.206077286042273045e-03 -1.156419329345226288e-02 2.291315048933029175e-02
1.842105269432067871e+00 2.683323062956333160e-02 1.149503281340003014e-03 -1.086089294403791428e-02 2.186025679111480713e-02
2.368421077728271484e+00 2.593709900975227356e-02 1.121672685258090496e-03 -1.104533858597278595e-02 2.227087691426277161e-02
2.894736766815185547e+00 2.500834688544273376e-02 1.074210507795214653e-03 -8.853422477841377258e-03 2.171246148645877838e-02
3.421052694320678711e+00 2.393304929137229919e-02 1.029158243909478188e-03 -7.597980089485645294e-03 2.032671310007572174e-02
3.947368383407592773e+00 2.251650765538215637e-02 9.437547996640205383e-04 -6.706153042614459991e-03 1.923385821282863617e-02
4.473684310913085938e+00 2.037784457206726074e-02 8.607058553025126457e-04 -6.352889351546764374e-03 1.792364940047264099e-02
5.000000000000000000e+00 1.754664815962314606e-02 7.000300101935863495e-04 -4.616520367562770844e-03 1.517425570636987686e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/20_25/v3_eta_charged_ep.dat <==
-5.000000000000000000e+00 2.269347728109025880e-02 6.160059382332877011e-04
-4.473684310913085938e+00 2.559979457683485629e-02 6.898740996208680212e-04
-3.947368383407592773e+00 2.773514152732257584e-02 7.589350949267854776e-04
-3.421052694320678711e+00 2.899504433369288689e-02 8.009502570314172348e-04
-2.894736766815185547e+00 2.984635791753628004e-02 8.334672369620939976e-04
-2.368421077728271484e+00 3.042511546325837868e-02 8.254427219882466563e-04
-1.842105269432067871e+00 3.098881128824482883e-02 8.240966348545585365e-04
-1.315789461135864258e+00 3.154059465175651500e-02 8.862544053869068255e-04
-7.894737124443054199e-01 3.211581110958823537e-02 8.531262016056846784e-04
-2.631579041481018066e-01 3.261598338890016324e-02 8.609699935077808758e-04
2.631579041481018066e-01 3.255540538322797273e-02 8.834774655606481095e-04
7.894737124443054199e-01 3.203494809485556843e-02 8.685381037163307418e-04
1.315789461135864258e+00 3.125273923986156971e-02 8.493324194281052630e-04
1.842105269432067871e+00 3.058699449688651734e-02 8.167958593238678570e-04
2.368421077728271484e+00 2.988161699834767510e-02 7.936518388650572057e-04
2.894736766815185547e+00 2.912312543008484939e-02 7.772988275549971285e-04
3.421052694320678711e+00 2.824060672116521925e-02 7.516367762138945630e-04
3.947368383407592773e+00 2.701428495054601989e-02 6.716337581831847850e-04
4.473684310913085938e+00 2.497819549055766558e-02 6.450264023445416222e-04
5.000000000000000000e+00 2.207213385220806873e-02 5.356625692522374790e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/20_30/dN_over_2pidYptdpt_mc_-211.dat <==
1.000000000000000056e-01 3.389077122539639504e+02 1.804811469088337006e+00
3.000000000000000444e-01 1.719581953685034819e+02 9.218914532928291772e-01
5.000000000000000000e-01 8.342795880286159615e+01 4.563642599622507179e-01
7.000000000000000666e-01 4.336729810731702628e+01 2.477324414275843267e-01
9.000000000000000222e-01 2.360808275267707401e+01 1.434757465020133627e-01
1.100000000000000089e+00 1.323413279899369321e+01 8.356647309029019421e-02
1.300000000000000266e+00 7.587904165171346804e+00 4.956363922854311460e-02
1.500000000000000000e+00 4.427954886417699853e+00 3.066408881503985065e-02
1.700000000000000178e+00 2.625786284590597486e+00 1.870978881500420105e-02
1.899999999999999911e+00 1.578670059536762427e+00 1.167491613279334275e-02
2.100000000000000089e+00 9.621764323799816276e-01 7.364243123598789541e-03
2.300000000000000266e+00 5.933385180833742334e-01 4.871080102979063499e-03
2.500000000000000000e+00 3.703179893095002173e-01 3.185799797292547964e-03
2.700000000000000178e+00 2.333436685917760767e-01 2.097012537577447495e-03
2.900000000000000355e+00 1.485708130318913189e-01 1.300455819228125715e-03
3.100000000000000089e+00 9.547464846016298634e-02 9.159600259311329517e-04
3.300000000000000266e+00 6.185364069361787287e-02 6.151521374981077294e-04
3.500000000000000000e+00 4.027210369298402093e-02 4.148391555985007895e-04
3.700000000000000178e+00 2.655093385710025761e-02 3.064943674391787842e-04
3.900000000000000355e+00 1.757304214991618763e-02 2.174715334254116489e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/20_30/dN_over_2pidYptdpt_mc_-2212.dat <==
1.000000000000000056e-01 2.520070565747238422e+00 1.596377963476705575e-02
3.000000000000000444e-01 2.440980956087149156e+00 1.502993588602839249e-02
5.000000000000000000e-01 2.276723724124507520e+00 1.290322905155447120e-02
7.000000000000000666e-01 2.024636918698185184e+00 1.124659084246888187e-02
9.000000000000000222e-01 1.714421312445007617e+00 9.657012768056172022e-03
1.100000000000000089e+00 1.383895733019851804e+00 7.861399281529976232e-03
1.300000000000000266e+00 1.072906823212088412e+00 6.735598838699317220e-03
1.500000000000000000e+00 8.051578368671113983e-01 5.065209504347929076e-03
1.700000000000000178e+00 5.897139142034812931e-01 3.866615824644899137e-03
1.899999999999999911e+00 4.232248162512989853e-01 3.018001655804579235e-03
2.100000000000000089e+00 2.999372462249117466e-01 2.218603968221241878e-03
2.300000000000000266e+00 2.106170697695368133e-01 1.488203851495716610e-03
2.500000000000000000e+00 1.469773239202126491e-01 1.106050439432858289e-03
2.700000000000000178e+00 1.021086731893304511e-01 8.224940534356527154e-04
2.900000000000000355e+00 7.098964989244935242e-02 5.945848005239791345e-04
3.100000000000000089e+00 4.913735798678763034e-02 4.304458280039189584e-04
3.300000000000000266e+00 3.406175102692077239e-02 3.232736687769786270e-04
3.500000000000000000e+00 2.369885273815193830e-02 2.237396135863493527e-04
3.700000000000000178e+00 1.643945408381230003e-02 1.656008427726455212e-04
3.900000000000000355e+00 1.148967034087452870e-02 1.046740956370536906e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/20_30/dN_over_2pidYptdpt_mc_-321.dat <==
1.000000000000000056e-01 2.118817227596263209e+01 1.213174745395593640e-01
3.000000000000000444e-01 1.820205942498494522e+01 1.000870132286474923e-01
5.000000000000000000e-01 1.388902747044811825e+01 7.621375134350501235e-02
7.000000000000000666e-01 9.726915825156114082e+00 5.514902243510133584e-02
9.000000000000000222e-01 6.460245320938328817e+00 3.787484031172484722e-02
1.100000000000000089e+00 4.169072701450554419e+00 2.573433795901988730e-02
1.300000000000000266e+00 2.653843873890086691e+00 1.665285113067272241e-02
1.500000000000000000e+00 1.684083678834255693e+00 1.120466751944623057e-02
1.700000000000000178e+00 1.068884535077829323e+00 7.335244711546701213e-03
1.899999999999999911e+00 6.809228090852500470e-01 4.885402095119261920e-03
2.100000000000000089e+00 4.358100186155940969e-01 3.239029739522532227e-03
2.300000000000000266e+00 2.804407229201347773e-01 2.224585165797382177e-03
2.500000000000000000e+00 1.817608100172228291e-01 1.484229539389144347e-03
2.700000000000000178e+00 1.185008720492040785e-01 9.129393294571796179e-04
2.900000000000000355e+00 7.778170406727358266e-02 7.374560277233570792e-04
3.100000000000000089e+00 5.133419842486730555e-02 4.551197895898856393e-04
3.300000000000000266e+00 3.410464797366549033e-02 3.186934848477167097e-04
3.500000000000000000e+00 2.289843171901759927e-02 2.363535929676567659e-04
3.700000000000000178e+00 1.530557688727232635e-02 1.650375957857258883e-04
3.900000000000000355e+00 1.037965979953632892e-02 1.045971170796636604e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/20_30/dN_over_2pidYptdpt_mc_211.dat <==
1.000000000000000056e-01 3.388728514564204488e+02 1.808009071360669573e+00
3.000000000000000444e-01 1.719530661539220375e+02 9.273078087739519138e-01
5.000000000000000000e-01 8.342958074368866050e+01 4.555657559072914808e-01
7.000000000000000666e-01 4.336886775818553019e+01 2.495029372464480366e-01
9.000000000000000222e-01 2.360456063867962584e+01 1.425400766329208979e-01
1.100000000000000089e+00 1.323281644438214322e+01 8.354289639043177562e-02
1.300000000000000266e+00 7.584454270044898472e+00 4.984357548081786576e-02
1.500000000000000000e+00 4.425297949709994683e+00 3.051263398232758120e-02
1.700000000000000178e+00 2.622961829294480740e+00 1.815232266145295342e-02
1.899999999999999911e+00 1.577359413038110336e+00 1.189973376915047162e-02
2.100000000000000089e+00 9.609499859372834241e-01 7.711976036359481992e-03
2.300000000000000266e+00 5.929424562957806843e-01 4.648426956539488883e-03
2.500000000000000000e+00 3.699522261907027820e-01 3.125860812449714980e-03
2.700000000000000178e+00 2.331536483126146475e-01 2.028127693519499435e-03
2.900000000000000355e+00 1.484005623794300288e-01 1.316081304328101109e-03
3.100000000000000089e+00 9.539183319556177043e-02 9.152732925744385024e-04
3.300000000000000266e+00 6.185804348758696530e-02 6.235643201246332448e-04
3.500000000000000000e+00 4.032694531012982753e-02 4.482030747214757970e-04
3.700000000000000178e+00 2.653133580172383280e-02 2.865728538454825653e-04
3.900000000000000355e+00 1.748144414976881417e-02 2.096925013443430585e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/20_30/dN_over_2pidYptdpt_mc_2212.dat <==
1.000000000000000056e-01 2.568942063515422980e+00 1.573909004230294659e-02
3.000000000000000444e-01 2.486114400990364182e+00 1.591477518887265616e-02
5.000000000000000000e-01 2.318983760270113770e+00 1.251009084383391916e-02
7.000000000000000666e-01 2.064870480921341844e+00 1.193192625235213467e-02
9.000000000000000222e-01 1.746369304976510772e+00 9.564680457368914326e-03
1.100000000000000089e+00 1.410086863741639718e+00 7.923986188698474431e-03
1.300000000000000266e+00 1.093273980328440587e+00 6.567156426791960488e-03
1.500000000000000000e+00 8.199845727381311900e-01 5.358498568741565729e-03
1.700000000000000178e+00 6.002793936949319953e-01 3.632170532123156839e-03
1.899999999999999911e+00 4.312399506682796924e-01 2.937471268290891765e-03
2.100000000000000089e+00 3.056601974808149103e-01 2.215294900320173479e-03
2.300000000000000266e+00 2.148215026791893689e-01 1.597944811688637541e-03
2.500000000000000000e+00 1.496934616458365508e-01 1.170469726098222717e-03
2.700000000000000178e+00 1.042180513311157936e-01 8.198986292493112968e-04
2.900000000000000355e+00 7.236507659986049501e-02 5.935506816874678475e-04
3.100000000000000089e+00 5.021296745926935590e-02 4.422978490770317441e-04
3.300000000000000266e+00 3.478586926071813856e-02 3.111202149476712236e-04
3.500000000000000000e+00 2.416622518649453807e-02 2.324478520858298109e-04
3.700000000000000178e+00 1.680554864031097093e-02 1.673135707843469676e-04
3.900000000000000355e+00 1.168920359641944899e-02 1.022279483604639531e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/20_30/dN_over_2pidYptdpt_mc_321.dat <==
1.000000000000000056e-01 2.118258052565885308e+01 1.230666527419270601e-01
3.000000000000000444e-01 1.820313334317995668e+01 9.975476615529856039e-02
5.000000000000000000e-01 1.388334401277345265e+01 7.699599800922782289e-02
7.000000000000000666e-01 9.728696273490536228e+00 5.539106450310982838e-02
9.000000000000000222e-01 6.460391797989061047e+00 3.818150066009835808e-02
1.100000000000000089e+00 4.169020231456372017e+00 2.547759555036631374e-02
1.300000000000000266e+00 2.655684275947525652e+00 1.724212120284152050e-02
1.500000000000000000e+00 1.684424915563163427e+00 1.105515039057635568e-02
1.700000000000000178e+00 1.068784720198256988e+00 7.404919352274950788e-03
1.899999999999999911e+00 6.800973585605127880e-01 4.828532323851487257e-03
2.100000000000000089e+00 4.350132917887259976e-01 3.227676475030635123e-03
2.300000000000000266e+00 2.803614410170872095e-01 2.158290419506823585e-03
2.500000000000000000e+00 1.814841416756135251e-01 1.505220623811517455e-03
2.700000000000000178e+00 1.185047721796414766e-01 9.647012206145689226e-04
2.900000000000000355e+00 7.774047436013051260e-02 6.786736401485434118e-04
3.100000000000000089e+00 5.132555571033727004e-02 4.900726210875774522e-04
3.300000000000000266e+00 3.408550187879073878e-02 3.404643263217085446e-04
3.500000000000000000e+00 2.286175638755134562e-02 2.296962214072115660e-04
3.700000000000000178e+00 1.534596185064912230e-02 1.621216498718800120e-04
3.900000000000000355e+00 1.035867428756226047e-02 1.210045240029664879e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/20_30/dNdEta_mc_charged.dat <==
# Eta,dNdEta,error
-7.799999999999999822e+00 5.696141558224888968e+01 1.797851979607116402e+00
-7.400000000000000355e+00 7.968601601601612572e+01 2.515118097300058420e+00
-7.000000000000000000e+00 1.093931664998331570e+02 3.452778923015106027e+00
-6.599999999999999645e+00 1.468380964297633398e+02 4.634629571892595834e+00
-6.200000000000000178e+00 1.917754537871203411e+02 6.053001107011594328e+00
-5.799999999999999822e+00 2.432163805472132765e+02 7.676587482656572092e+00
-5.399999999999999467e+00 2.996615648982310063e+02 9.458150900687924079e+00
-5.000000000000000000e+00 3.589230413747085890e+02 1.132861559511675864e+01
-4.599999999999999645e+00 4.183192676009352908e+02 1.320316336642300925e+01
-4.200000000000000178e+00 4.744719811478129827e+02 1.497550670394158523e+01
-3.799999999999999822e+00 5.242668593593587048e+02 1.654702167365965693e+01
-3.399999999999999467e+00 5.664168426760088551e+02 1.787723064966160536e+01
-2.999999999999999556e+00 6.019036845178520707e+02 1.899728868830815642e+01
-2.599999999999999645e+00 6.306108024691354785e+02 1.990315914443285905e+01
-2.199999999999999734e+00 6.516192275608950695e+02 2.056616840042474337e+01
-1.799999999999999822e+00 6.636525266933590501e+02 2.094577147235752790e+01
-1.399999999999999467e+00 6.661085493827145001e+02 2.102317143858918769e+01
-9.999999999999995559e-01 6.599218051384725641e+02 2.082785587689426166e+01
-5.999999999999996447e-01 6.497337037037035543e+02 2.050619075332695473e+01
-1.999999999999997335e-01 6.424974616282953548e+02 2.027770724944074843e+01
2.000000000000001776e-01 6.424731189522846080e+02 2.027704827122045472e+01
6.000000000000005329e-01 6.494741750083417173e+02 2.049769503397707737e+01
1.000000000000000888e+00 6.597452327327322337e+02 2.082190569010257164e+01
1.400000000000001243e+00 6.660306156156144652e+02 2.102011755878556087e+01
1.800000000000000711e+00 6.637067500834191378e+02 2.094667026900164686e+01
2.200000000000000178e+00 6.516430113446773476e+02 2.056590495672238106e+01
2.600000000000000533e+00 6.303208491825153033e+02 1.989306873074340132e+01
3.000000000000000888e+00 6.015499958291622988e+02 1.898498015483908574e+01
3.400000000000001243e+00 5.660385343677007768e+02 1.786418095193499767e+01
3.800000000000000711e+00 5.239024607941292970e+02 1.653428105807162041e+01
4.200000000000000178e+00 4.741893401735067073e+02 1.496534074996690933e+01
4.600000000000000533e+00 4.180243001334667952e+02 1.319277851374739186e+01
5.000000000000000888e+00 3.586453186519848373e+02 1.131875454298129924e+01
5.400000000000001243e+00 2.994236945278609596e+02 9.449722127708554353e+00
5.800000000000000711e+00 2.430980455455463982e+02 7.672120552290014217e+00
6.200000000000000178e+00 1.917269619619619618e+02 6.050861747937210211e+00
6.600000000000000533e+00 1.469374049049046391e+02 4.637382636101141209e+00
7.000000000000000888e+00 1.095572055388721537e+02 3.457659253336348826e+00
7.400000000000001243e+00 7.989071404738066917e+01 2.521406405836234210e+00
7.800000000000000711e+00 5.716034117450801233e+01 1.804059692034551299e+00


==> anc/dat_w_err/hotspots_fluct/PbPb2760/20_30/dNdY_mc_-2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 4.778111444778101102e-04 1.514088321571118152e-05
-9.250000000000000000e+00 1.569569569569566683e-02 4.954247749634586992e-04
-8.750000000000000000e+00 8.135201868535203718e-02 2.566323934089345497e-03
-8.250000000000000000e+00 1.667193860527193539e-01 5.262020123857649029e-03
-7.750000000000000000e+00 2.969589589589591294e-01 9.370762506688839685e-03
-7.250000000000000000e+00 5.664678011344675967e-01 1.787896071525666222e-02
-6.750000000000000000e+00 1.117420086753418307e+00 3.526431747766558406e-02
-6.250000000000000000e+00 2.093652986319653131e+00 6.607428440506595002e-02
-5.750000000000000000e+00 3.552924257590919677e+00 1.121346777960350177e-01
-5.250000000000000000e+00 5.417108441775119410e+00 1.709763525404355833e-01
-4.750000000000000000e+00 7.493624290957631828e+00 2.365122651443774815e-01
-4.250000000000000000e+00 9.563450116783455357e+00 3.018451463108728916e-01
-3.750000000000000000e+00 1.143742542542541152e+01 3.609860803761392178e-01
-3.250000000000000000e+00 1.298798998998999821e+01 4.099299812737763338e-01
-2.750000000000000000e+00 1.422416883550215694e+01 4.489455635642851661e-01
-2.250000000000000000e+00 1.518268935602268321e+01 4.791939137247181457e-01
-1.750000000000000000e+00 1.593703570236902856e+01 5.029912165307821592e-01
-1.250000000000000000e+00 1.653510910910911491e+01 5.218737714831450658e-01
-7.500000000000000000e-01 1.693925258591925953e+01 5.346330264724437065e-01
-2.500000000000000000e-01 1.712881348014681393e+01 5.406024769262385288e-01
2.500000000000000000e-01 1.713023023023023583e+01 5.406512088748216538e-01
7.500000000000000000e-01 1.693490623957289998e+01 5.344818483125628461e-01
1.250000000000000000e+00 1.653507173840505828e+01 5.218513881919443209e-01
1.750000000000000000e+00 1.594238838838838745e+01 5.031406301705511064e-01
2.250000000000000000e+00 1.518844110777444278e+01 4.793538700926866514e-01
2.750000000000000000e+00 1.420404204204204746e+01 4.482785594575217636e-01
3.250000000000000000e+00 1.297670737404068397e+01 4.095607275709957085e-01
3.750000000000000000e+00 1.142968368368367571e+01 3.607083438126205133e-01
4.250000000000000000e+00 9.559584250917565029e+00 3.017004892385926063e-01
4.750000000000000000e+00 7.485520186853524827e+00 2.362451351576237146e-01
5.250000000000000000e+00 5.412284951618281603e+00 1.708094505528865159e-01
5.750000000000000000e+00 3.555209876543210967e+00 1.122089871670447353e-01
6.250000000000000000e+00 2.096130797464133000e+00 6.616100543717763627e-02
6.750000000000000000e+00 1.121852519185852382e+00 3.541449762037784249e-02
7.250000000000000000e+00 5.717757757757762072e-01 1.805166064621296571e-02
7.750000000000000000e+00 3.008641975308640193e-01 9.498825913825613074e-03
8.250000000000000000e+00 1.689616282949618076e-01 5.335318270236065648e-03
8.750000000000000000e+00 8.205338672005334233e-02 2.590965130417600525e-03
9.250000000000000000e+00 1.626626626626623620e-02 5.139292412074050612e-04
9.750000000000000000e+00 5.105105105105093438e-04 1.616231404793923678e-05


==> anc/dat_w_err/hotspots_fluct/PbPb2760/20_30/dNdY_mc_2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 4.457791124457793474e-04 1.419107912697227465e-05
-9.250000000000000000e+00 5.333199866533203104e-02 1.683060945491659903e-03
-8.750000000000000000e+00 7.205018351685020805e-01 2.274609915960785003e-02
-8.250000000000000000e+00 2.066623289956625698e+00 6.524071400901645945e-02
-7.750000000000000000e+00 3.099863196529862641e+00 9.786388721346167552e-02
-7.250000000000000000e+00 3.814435101768436365e+00 1.204126362990269178e-01
-6.750000000000000000e+00 4.498900233566905271e+00 1.420312761645329547e-01
-6.250000000000000000e+00 4.841304637971306946e+00 1.528279978367832748e-01
-5.750000000000000000e+00 4.666000000000003034e+00 1.472816716841995333e-01
-5.250000000000000000e+00 4.140214881548215153e+00 1.306817678862353116e-01
-4.750000000000000000e+00 3.472463797130459273e+00 1.096094819793591163e-01
-4.250000000000000000e+00 2.770040040040038676e+00 8.742670585516437720e-02
-3.750000000000000000e+00 2.118488488488487587e+00 6.687786125834344064e-02
-3.250000000000000000e+00 1.577923256589924828e+00 4.979500833096699858e-02
-2.750000000000000000e+00 1.142445111778445321e+00 3.605523368391959360e-02
-2.250000000000000000e+00 8.294974974974970161e-01 2.618573382585730192e-02
-1.750000000000000000e+00 5.996830163496826849e-01 1.893047774454509335e-02
-1.250000000000000000e+00 4.334387721054384079e-01 1.369581305268383585e-02
-7.500000000000000000e-01 3.491524858191526470e-01 1.100661113998558510e-02
-2.500000000000000000e-01 3.067407407407408138e-01 9.677036027849640967e-03
2.500000000000000000e-01 3.005178511845180145e-01 9.477369674985044665e-03
7.500000000000000000e-01 3.427500834167501731e-01 1.081405115539393197e-02
1.250000000000000000e+00 4.356936936936940397e-01 1.374806484522759012e-02
1.750000000000000000e+00 5.968995662328995255e-01 1.884700526768228607e-02
2.250000000000000000e+00 8.244998331665004399e-01 2.602799192973036593e-02
2.750000000000000000e+00 1.152502502502503523e+00 3.637659129484740322e-02
3.250000000000000000e+00 1.571737070403737446e+00 4.958364507043026836e-02
3.750000000000000000e+00 2.116186186186181928e+00 6.680124892619455912e-02
4.250000000000000000e+00 2.769070403737071917e+00 8.738863734616389434e-02
4.750000000000000000e+00 3.475183850517181927e+00 1.096730359228170332e-01
5.250000000000000000e+00 4.147065732399065396e+00 1.308685890529116824e-01
5.750000000000000000e+00 4.654635301968636618e+00 1.468848974550913400e-01
6.250000000000000000e+00 4.829248581915251748e+00 1.523856418042660033e-01
6.750000000000000000e+00 4.495170503837171871e+00 1.418382732419196657e-01
7.250000000000000000e+00 3.810674007340674851e+00 1.202438564655342185e-01
7.750000000000000000e+00 3.094285618952288264e+00 9.764409089012977827e-02
8.250000000000000000e+00 2.066840840840841853e+00 6.522871183858203192e-02
8.750000000000000000e+00 7.332118785452114151e-01 2.313878337076870004e-02
9.250000000000000000e+00 5.425759092425757463e-02 1.712169650581375595e-03
9.750000000000000000e+00 4.838171504838169692e-04 1.527045999785416009e-05


==> anc/dat_w_err/hotspots_fluct/PbPb2760/20_30/integrated_v2_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
8.077894909578992033e-02
6.916400173211124935e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/20_30/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
9.536403558798638158e-02
8.164157889770104481e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/20_30/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-2.4_2.4.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
9.374508343157032797e-02
8.039193547937566187e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/20_30/integrated_v3_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v3_2par_cumulant  
#  v3_4par_cumulant
3.032395299308895606e-02
1.184265857717928250e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/20_30/r2_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 9.983174900035214350e-01 6.526673624895859864e-04
7.894737124443054199e-01 9.954695890737044195e-01 3.584634606547589669e-04
1.315789461135864258e+00 9.922260372380385940e-01 8.921893177816374223e-04
1.842105269432067871e+00 9.917018667909388574e-01 2.103707944213736945e-03
2.368421077728271484e+00 9.876480516349468441e-01 1.336764144452582325e-03
2.894736766815185547e+00 9.848219600987867528e-01 9.484031150929152394e-04
3.421052694320678711e+00 9.832237014371638661e-01 1.094664102160985367e-03
3.947368383407592773e+00 9.835885896115454941e-01 1.146898351665092157e-03
4.473684310913085938e+00 9.820167922952190986e-01 1.823634068854874685e-03
5.000000000000000000e+00 9.809194015671195421e-01 1.476171114218973986e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/20_30/r2_eta_charged_3_4.dat <==
2.631579041481018066e-01 9.982535167372570406e-01
7.894737124443054199e-01 9.956814999065559668e-01
1.315789461135864258e+00 9.927569286143279603e-01
1.842105269432067871e+00 9.919300641833718180e-01
2.368421077728271484e+00 9.880782473369480456e-01
2.894736766815185547e+00 9.850916533089473237e-01
3.421052694320678711e+00 9.837877380819356476e-01
3.947368383407592773e+00 9.836944765491523190e-01
4.473684310913085938e+00 9.824880077683207924e-01
5.000000000000000000e+00 9.815071479595901538e-01


==> anc/dat_w_err/hotspots_fluct/PbPb2760/20_30/r2_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.982030681659068705e-01 6.548062130806893422e-04
7.894737124443054199e-01 9.951590371504795973e-01 3.874073843337137659e-04
1.315789461135864258e+00 9.917092496125835543e-01 9.245303249683845719e-04
1.842105269432067871e+00 9.910601759639199315e-01 2.196460660181802360e-03
2.368421077728271484e+00 9.868745501927786989e-01 1.430806881826513464e-03
2.894736766815185547e+00 9.839471021947838736e-01 1.029934077772838011e-03
3.421052694320678711e+00 9.823473233393416049e-01 1.136785607827828400e-03
3.947368383407592773e+00 9.823054552290561015e-01 1.114391664331821491e-03
4.473684310913085938e+00 9.800916921560961503e-01 1.796414429503975221e-03
5.000000000000000000e+00 9.788429497134563118e-01 1.555377542690345718e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/20_30/v2_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 5.737514421343803406e-02 1.306298887357115746e-03 5.051023885607719421e-02 3.113673068583011627e-03
-4.473684310913085938e+00 6.255595386028289795e-02 1.408384065143764019e-03 5.479166656732559204e-02 3.363701514899730682e-03
-3.947368383407592773e+00 6.648059189319610596e-02 1.503495615907013416e-03 5.780958011746406555e-02 3.619700903072953224e-03
-3.421052694320678711e+00 6.927323341369628906e-02 1.562747522257268429e-03 5.999846383929252625e-02 3.792301053181290627e-03
-2.894736766815185547e+00 7.140161842107772827e-02 1.609961967915296555e-03 6.161431595683097839e-02 3.903890959918498993e-03
-2.368421077728271484e+00 7.313751429319381714e-02 1.641157781705260277e-03 6.304442882537841797e-02 3.959574270993471146e-03
-1.842105269432067871e+00 7.490070909261703491e-02 1.680324668996036053e-03 6.430463492870330811e-02 4.122943151742219925e-03
-1.315789461135864258e+00 7.697754353284835815e-02 1.724922098219394684e-03 6.595136970281600952e-02 4.190558567643165588e-03
-7.894737124443054199e-01 7.932529598474502563e-02 1.773225842043757439e-03 6.784164905548095703e-02 4.341744352132081985e-03
-2.631579041481018066e-01 8.100035041570663452e-02 1.796609722077846527e-03 6.917503476142883301e-02 4.462287761270999908e-03
2.631579041481018066e-01 8.102594316005706787e-02 1.769049675203859806e-03 6.920893490314483643e-02 4.499491304159164429e-03
7.894737124443054199e-01 7.944740355014801025e-02 1.757469028234481812e-03 6.788116693496704102e-02 4.399698227643966675e-03
1.315789461135864258e+00 7.718075066804885864e-02 1.683297334238886833e-03 6.609117984771728516e-02 4.258965142071247101e-03
1.842105269432067871e+00 7.488036900758743286e-02 1.541689271107316017e-03 6.423063576221466064e-02 4.143761936575174332e-03
2.368421077728271484e+00 7.333680242300033569e-02 1.529701286926865578e-03 6.293279677629470825e-02 4.010651726275682449e-03
2.894736766815185547e+00 7.175786793231964111e-02 1.561418175697326660e-03 6.164701655507087708e-02 3.920855931937694550e-03
3.421052694320678711e+00 6.967446208000183105e-02 1.528703840449452400e-03 5.997001007199287415e-02 3.814870724454522133e-03
3.947368383407592773e+00 6.679774820804595947e-02 1.497121527791023254e-03 5.773142725229263306e-02 3.588014747947454453e-03
4.473684310913085938e+00 6.293725222349166870e-02 1.408734591677784920e-03 5.470562726259231567e-02 3.379544941708445549e-03
5.000000000000000000e+00 5.770906805992126465e-02 1.279685180634260178e-03 5.049633234739303589e-02 3.072020597755908966e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/20_30/v2_eta_charged_cumulant_etaref_-2.4_2.4.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 7.760687172412872314e-02 1.689659664407372475e-03 6.818740069866180420e-02 4.223616328090429306e-03
-4.473684310913085938e+00 8.261308819055557251e-02 1.763071399182081223e-03 7.226507365703582764e-02 4.439068958163261414e-03
-3.947368383407592773e+00 8.620852231979370117e-02 1.833889167755842209e-03 7.492601871490478516e-02 4.711813293397426605e-03
-3.421052694320678711e+00 8.851331472396850586e-02 1.892074244096875191e-03 7.661710679531097412e-02 4.857975058257579803e-03
-2.894736766815185547e+00 9.015844017267227173e-02 1.926561468280851841e-03 7.778696715831756592e-02 4.940286744385957718e-03
-2.368421077728271484e+00 9.127719700336456299e-02 1.938242581672966480e-03 7.867039740085601807e-02 4.948200657963752747e-03
-1.842105269432067871e+00 9.232539683580398560e-02 1.975375460460782051e-03 7.931820303201675415e-02 5.089533980935811996e-03
-1.315789461135864258e+00 9.340335428714752197e-02 1.998888794332742691e-03 8.003406226634979248e-02 5.088153760880231857e-03
-7.894737124443054199e-01 9.461334347724914551e-02 2.011965727433562279e-03 8.094868808984756470e-02 5.183706991374492645e-03
-2.631579041481018066e-01 9.543530642986297607e-02 2.013674005866050720e-03 8.153797686100006104e-02 5.271401256322860718e-03
2.631579041481018066e-01 9.547968208789825439e-02 2.002049237489700317e-03 8.159551769495010376e-02 5.292597692459821701e-03
7.894737124443054199e-01 9.475379437208175659e-02 1.999683910980820656e-03 8.098299801349639893e-02 5.255214404314756393e-03
1.315789461135864258e+00 9.366293251514434814e-02 1.959570450708270073e-03 8.012513816356658936e-02 5.174937658011913300e-03
1.842105269432067871e+00 9.244933724403381348e-02 1.863846904598176479e-03 7.900539785623550415e-02 5.093591287732124329e-03
2.368421077728271484e+00 9.162860363721847534e-02 1.854095607995986938e-03 7.839572429656982422e-02 5.022259894758462906e-03
2.894736766815185547e+00 9.060092270374298096e-02 1.886900048702955246e-03 7.777218520641326904e-02 4.932444076985120773e-03
3.421052694320678711e+00 8.903712034225463867e-02 1.864513964392244816e-03 7.653977721929550171e-02 4.886736162006855011e-03
3.947368383407592773e+00 8.662986755371093750e-02 1.854632049798965454e-03 7.475693523883819580e-02 4.683642648160457611e-03
4.473684310913085938e+00 8.310569077730178833e-02 1.785723608918488026e-03 7.207373529672622681e-02 4.468763712793588638e-03
5.000000000000000000e+00 7.806815952062606812e-02 1.657822984270751476e-03 6.817488372325897217e-02 4.174640867859125137e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/20_30/v2_eta_charged_ep.dat <==
-5.000000000000000000e+00 7.377171186792390312e-02 8.634072932677823008e-04
-4.473684310913085938e+00 7.840757146195700966e-02 8.791829711662930546e-04
-3.947368383407592773e+00 8.165978822839972673e-02 9.001608573972794776e-04
-3.421052694320678711e+00 8.370362796777471026e-02 9.314539432370373597e-04
-2.894736766815185547e+00 8.518244163875159092e-02 9.588751732109966359e-04
-2.368421077728271484e+00 8.624289874761544017e-02 9.664736836491856845e-04
-1.842105269432067871e+00 8.717692297050939898e-02 9.848428480906986759e-04
-1.315789461135864258e+00 8.814513232329154735e-02 1.002362535471308484e-03
-7.894737124443054199e-01 8.930639150659215597e-02 9.960190614820686825e-04
-2.631579041481018066e-01 9.013031467131339680e-02 9.993820562828957099e-04
2.631579041481018066e-01 9.013240639809350085e-02 9.904666211798744246e-04
7.894737124443054199e-01 8.938650185105982693e-02 9.875769671010678399e-04
1.315789461135864258e+00 8.831061844095640379e-02 9.761142842732234903e-04
1.842105269432067871e+00 8.717311204650066148e-02 9.085366047518284114e-04
2.368421077728271484e+00 8.634837513090058703e-02 9.109199822985896344e-04
2.894736766815185547e+00 8.538143813163585893e-02 9.669220523162957688e-04
3.421052694320678711e+00 8.394790113496326811e-02 9.555192545533248679e-04
3.947368383407592773e+00 8.181321775766609017e-02 9.774357086505644672e-04
4.473684310913085938e+00 7.862257765574696966e-02 9.453862047215943771e-04
5.000000000000000000e+00 7.398857672376760175e-02 8.923517205507016737e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/20_30/v2_pt_charged_cumulant.dat <==
# pt vn{2} err vn{4} err
2.000000029802322388e-01 1.234634406864643097e-02 3.107678494416177273e-04 1.084359176456928253e-02 6.324945716187357903e-04
4.000000059604644775e-01 4.022904485464096069e-02 9.067815262824296951e-04 3.459841758012771606e-02 2.221439033746719360e-03
6.000000238418579102e-01 6.795590370893478394e-02 1.438520150259137154e-03 5.835584551095962524e-02 3.825109452009201050e-03
8.000000119209289551e-01 9.260277450084686279e-02 1.877693459391593933e-03 7.953221350908279419e-02 5.264148116111755371e-03
1.000000000000000000e+00 1.136157885193824768e-01 2.290366915985941887e-03 9.746567159891128540e-02 6.442443933337926865e-03
1.200000047683715820e+00 1.313575506210327148e-01 2.675574505701661110e-03 1.124682202935218811e-01 7.297303527593612671e-03
1.399999976158142090e+00 1.461965590715408325e-01 2.948277862742543221e-03 1.248147115111351013e-01 8.070213720202445984e-03
1.600000023841857910e+00 1.588367372751235962e-01 3.183846827596426010e-03 1.355496197938919067e-01 8.723111823201179504e-03
1.799999952316284180e+00 1.696794182062149048e-01 3.420852124691009521e-03 1.445104479789733887e-01 9.270970709621906281e-03
2.000000000000000000e+00 1.788233667612075806e-01 3.591252956539392471e-03 1.525718718767166138e-01 9.513019584119319916e-03
2.200000047683715820e+00 1.864614784717559814e-01 3.746397327631711960e-03 1.588665246963500977e-01 9.866064414381980896e-03
2.400000095367431641e+00 1.930486708879470825e-01 3.880335716530680656e-03 1.645803749561309814e-01 1.038823649287223816e-02
2.599999904632568359e+00 1.983040571212768555e-01 4.128585569560527802e-03 1.691015660762786865e-01 1.038734707981348038e-02
2.799999952316284180e+00 2.026505172252655029e-01 4.287623800337314606e-03 1.737798005342483521e-01 1.037038397043943405e-02
3.000000000000000000e+00 2.063074111938476562e-01 4.113632254302501678e-03 1.773079186677932739e-01 1.075844652950763702e-02
3.200000047683715820e+00 2.091314345598220825e-01 4.462730139493942261e-03 1.811579763889312744e-01 1.087470445781946182e-02
3.400000095367431641e+00 2.107827961444854736e-01 4.391618538647890091e-03 1.834185123443603516e-01 1.098322030156850815e-02
3.599999904632568359e+00 2.123382836580276489e-01 4.555697087198495865e-03 1.855621188879013062e-01 1.111430395394563675e-02
3.799999952316284180e+00 2.128742635250091553e-01 4.786971956491470337e-03 1.882134377956390381e-01 1.120112184435129166e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/20_30/v2_pt_charged_ep.dat <==
 (2.000000029802322388e-01+0.000000000000000000e+00j)  (1.181147579649648865e-02-3.704517498556019966e-06j)  (3.849256334842769624e-04+0.000000000000000000e+00j)
 (4.000000059604644775e-01+0.000000000000000000e+00j)  (3.812851016948831662e-02+4.471491172721602657e-06j)  (1.034234601711628851e-03+0.000000000000000000e+00j)
 (6.000000238418579102e-01+0.000000000000000000e+00j)  (6.427678507023301679e-02+1.645885011018304576e-04j)  (1.603549296615742505e-03+0.000000000000000000e+00j)
 (8.000000119209289551e-01+0.000000000000000000e+00j)  (8.754212741866301828e-02+2.100593232768314814e-04j)  (2.057500314854740237e-03+0.000000000000000000e+00j)
 (1.000000000000000000e+00+0.000000000000000000e+00j)  (1.073832291282830198e-01+3.268453344971469191e-04j)  (2.452972535369463917e-03+0.000000000000000000e+00j)
 (1.200000047683715820e+00+0.000000000000000000e+00j)  (1.240843582816129609e-01+2.451577522511606930e-04j)  (2.866815870844718808e-03+0.000000000000000000e+00j)
 (1.399999976158142090e+00+0.000000000000000000e+00j)  (1.379743470694336782e-01+2.653211440043142812e-04j)  (3.197223151235494519e-03+0.000000000000000000e+00j)
 (1.600000023841857910e+00+0.000000000000000000e+00j)  (1.498663930690870560e-01+3.492234465792174673e-04j)  (3.382619973833725802e-03+0.000000000000000000e+00j)
 (1.799999952316284180e+00+0.000000000000000000e+00j)  (1.599713918539417135e-01+1.980573035030019642e-04j)  (3.676815056784462060e-03+0.000000000000000000e+00j)
 (2.000000000000000000e+00+0.000000000000000000e+00j)  (1.686448901155662150e-01+1.368278182470659791e-04j)  (3.962093764124016530e-03+0.000000000000000000e+00j)
 (2.200000047683715820e+00+0.000000000000000000e+00j)  (1.758175345334200279e-01+9.053903626024167102e-05j)  (4.181634271943429626e-03+0.000000000000000000e+00j)
 (2.400000095367431641e+00+0.000000000000000000e+00j)  (1.821341447164871452e-01+9.295752563416226550e-05j)  (4.522511138355607245e-03+0.000000000000000000e+00j)
 (2.599999904632568359e+00+0.000000000000000000e+00j)  (1.872573819776345572e-01+1.101529635061097070e-04j)  (5.207591088789585189e-03+0.000000000000000000e+00j)
 (2.799999952316284180e+00+0.000000000000000000e+00j)  (1.918667786386683838e-01+1.549979329665583183e-04j)  (5.759686100908304254e-03+0.000000000000000000e+00j)
 (3.000000000000000000e+00+0.000000000000000000e+00j)  (1.957780444397041186e-01-3.642279787494063451e-04j)  (5.862004891582412586e-03+0.000000000000000000e+00j)
 (3.200000047683715820e+00+0.000000000000000000e+00j)  (1.992893225443848615e-01-8.574358585537166519e-04j)  (6.853187651110427027e-03+0.000000000000000000e+00j)
 (3.400000095367431641e+00+0.000000000000000000e+00j)  (2.018051779605480045e-01-7.406117012291762482e-04j)  (7.144841045747720581e-03+0.000000000000000000e+00j)
 (3.599999904632568359e+00+0.000000000000000000e+00j)  (2.039729086908183275e-01-1.157251796811414142e-03j)  (7.487417118755536338e-03+0.000000000000000000e+00j)
 (3.799999952316284180e+00+0.000000000000000000e+00j)  (2.058909961128516375e-01-1.171701588770270855e-03j)  (8.549533531852731780e-03+0.000000000000000000e+00j)


==> anc/dat_w_err/hotspots_fluct/PbPb2760/20_30/v3_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 1.840592175722122192e-02 4.619372484739869833e-04 1.727354479953646660e-03 3.404866158962249756e-02
-4.473684310913085938e+00 2.128077484667301178e-02 5.398835055530071259e-04 2.745951758697628975e-03 3.985862806439399719e-02
-3.947368383407592773e+00 2.350163832306861877e-02 5.717580788768827915e-04 3.813885152339935303e-03 4.407302290201187134e-02
-3.421052694320678711e+00 2.501511573791503906e-02 6.402732105925679207e-04 3.876854432746767998e-03 4.614773392677307129e-02
-2.894736766815185547e+00 2.607584372162818909e-02 6.463624886237084866e-04 2.426353050395846367e-03 4.869348555803298950e-02
-2.368421077728271484e+00 2.693430520594120026e-02 6.794852670282125473e-04 2.100294921547174454e-03 5.013769865036010742e-02
-1.842105269432067871e+00 2.774028852581977844e-02 6.993493298068642616e-04 2.295316662639379501e-03 5.214038118720054626e-02
-1.315789461135864258e+00 2.873115614056587219e-02 7.431886624544858932e-04 2.011805772781372070e-03 5.311871320009231567e-02
-7.894737124443054199e-01 2.972491085529327393e-02 7.780597661621868610e-04 2.241432666778564453e-03 5.463347584009170532e-02
-2.631579041481018066e-01 3.054561838507652283e-02 8.085864246822893620e-04 4.608692135661840439e-03 5.529889836907386780e-02
2.631579041481018066e-01 3.053499199450016022e-02 8.152135415002703667e-04 4.592932760715484619e-03 5.489057675004005432e-02
7.894737124443054199e-01 2.971989847719669342e-02 7.852385169826447964e-04 5.001103971153497696e-03 5.288747325539588928e-02
1.315789461135864258e+00 2.853339351713657379e-02 7.471535354852676392e-04 4.635962657630443573e-03 4.988482967019081116e-02
1.842105269432067871e+00 2.750523760914802551e-02 7.301381556317210197e-04 4.282878246158361435e-03 4.881752654910087585e-02
2.368421077728271484e+00 2.658517099916934967e-02 7.152280304580926895e-04 4.137000534683465958e-03 4.635149985551834106e-02
2.894736766815185547e+00 2.572033926844596863e-02 6.908363429829478264e-04 6.255981512367725372e-03 4.391089454293251038e-02
3.421052694320678711e+00 2.462320588529109955e-02 6.781035917811095715e-04 6.855408661067485809e-03 4.200982674956321716e-02
3.947368383407592773e+00 2.310645207762718201e-02 6.197297479957342148e-04 6.527912802994251251e-03 3.887753188610076904e-02
4.473684310913085938e+00 2.095726691186428070e-02 5.490916664712131023e-04 6.706118583679199219e-03 3.491234779357910156e-02
5.000000000000000000e+00 1.806109026074409485e-02 4.520969232544302940e-04 6.937521509826183319e-03 2.979360148310661316e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/20_30/v3_eta_charged_ep.dat <==
-5.000000000000000000e+00 2.304773223531079648e-02 2.609612246358254954e-04
-4.473684310913085938e+00 2.610094075131285524e-02 2.948455117865402442e-04
-3.947368383407592773e+00 2.826443011635689645e-02 2.843292975900781169e-04
-3.421052694320678711e+00 2.958152201961221708e-02 3.189092293496999632e-04
-2.894736766815185547e+00 3.049678590706754108e-02 2.835145255609593457e-04
-2.368421077728271484e+00 3.116898143602523860e-02 3.206374495136081666e-04
-1.842105269432067871e+00 3.173225867313134163e-02 3.238887241314007161e-04
-1.315789461135864258e+00 3.236889175504623767e-02 3.685717501884271043e-04
-7.894737124443054199e-01 3.303890916323665161e-02 3.868430886684174393e-04
-2.631579041481018066e-01 3.357298926233664299e-02 3.875465320570863287e-04
2.631579041481018066e-01 3.358193786388884161e-02 4.310056718053446824e-04
7.894737124443054199e-01 3.304123602706892510e-02 4.252819317023132377e-04
1.315789461135864258e+00 3.222971180293639215e-02 4.193237237255079456e-04
1.842105269432067871e+00 3.153885132780202827e-02 4.277679396964199194e-04
2.368421077728271484e+00 3.081831889954418993e-02 4.256697538730079035e-04
2.894736766815185547e+00 3.015663549115489908e-02 4.378348386240311766e-04
3.421052694320678711e+00 2.925094259947018729e-02 4.169164803260528348e-04
3.947368383407592773e+00 2.788596579527173949e-02 4.147588357728548294e-04
4.473684310913085938e+00 2.586585317860305017e-02 3.644963451176765849e-04
5.000000000000000000e+00 2.284257843014753445e-02 3.333932939723529415e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/25_30/dN_over_2pidYptdpt_mc_-211.dat <==
1.000000000000000056e-01 3.031835887216213337e+02 4.565913054738350851e-01
3.000000000000000444e-01 1.536589861986630581e+02 2.067424626367749818e-01
5.000000000000000000e-01 7.435484281490451508e+01 7.938734316608733743e-02
7.000000000000000666e-01 3.854941559917911320e+01 3.692247739767285514e-02
9.000000000000000222e-01 2.094466904584146150e+01 2.019548034433103073e-02
1.100000000000000089e+00 1.173219529301153408e+01 1.439094312425121501e-02
1.300000000000000266e+00 6.723167297745687776e+00 1.159433066027207651e-02
1.500000000000000000e+00 3.925047232643644968e+00 7.753532854182746716e-03
1.700000000000000178e+00 2.329959333526989695e+00 6.113854721635197075e-03
1.899999999999999911e+00 1.403261630988032138e+00 3.850316236345339895e-03
2.100000000000000089e+00 8.571576918997714234e-01 2.986880880936832947e-03
2.300000000000000266e+00 5.297869876934925282e-01 1.961923878531405142e-03
2.500000000000000000e+00 3.317698930174396987e-01 1.577888247129278793e-03
2.700000000000000178e+00 2.097078244423586091e-01 9.487016037733400631e-04
2.900000000000000355e+00 1.339923673480418742e-01 7.128286557351120288e-04
3.100000000000000089e+00 8.638429699846150722e-02 5.053245996635749018e-04
3.300000000000000266e+00 5.626616833394322559e-02 3.748813537014050019e-04
3.500000000000000000e+00 3.671725206603160263e-02 2.256093967491364885e-04
3.700000000000000178e+00 2.434126330253345502e-02 1.760632866953686830e-04
3.900000000000000355e+00 1.616879840794627210e-02 1.359623477310561318e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/25_30/dN_over_2pidYptdpt_mc_-2212.dat <==
1.000000000000000056e-01 2.291263152780271817e+00 9.373465420741454793e-03
3.000000000000000444e-01 2.210312947522020899e+00 7.624177533603880043e-03
5.000000000000000000e-01 2.052204926003033947e+00 5.714205978645464125e-03
7.000000000000000666e-01 1.814481947189920064e+00 4.277758773774797268e-03
9.000000000000000222e-01 1.529188737363929018e+00 2.514170438190372042e-03
1.100000000000000089e+00 1.229646094834401460e+00 1.691642095854461450e-03
1.300000000000000266e+00 9.508763807595499440e-01 1.359761690883901867e-03
1.500000000000000000e+00 7.123739527777953606e-01 1.208968019517931694e-03
1.700000000000000178e+00 5.207674880593885502e-01 9.876096661974016842e-04
1.899999999999999911e+00 3.736846940197529610e-01 8.172354922761724400e-04
2.100000000000000089e+00 2.648675599264891933e-01 5.536691930830516233e-04
2.300000000000000266e+00 1.863762397924391689e-01 4.731433917592773957e-04
2.500000000000000000e+00 1.300780316268042858e-01 2.759586819419833814e-04
2.700000000000000178e+00 9.073866097386161511e-02 2.923385045485771315e-04
2.900000000000000355e+00 6.318126019919456660e-02 2.337907245444274622e-04
3.100000000000000089e+00 4.392214885187231688e-02 1.812829379589881514e-04
3.300000000000000266e+00 3.055219545763148553e-02 1.373491675379796264e-04
3.500000000000000000e+00 2.131497311927016761e-02 1.078362122201221473e-04
3.700000000000000178e+00 1.487821366270289380e-02 8.775652284683201001e-05
3.900000000000000355e+00 1.041713964911419182e-02 5.719590005784858170e-05


==> anc/dat_w_err/hotspots_fluct/PbPb2760/25_30/dN_over_2pidYptdpt_mc_-321.dat <==
1.000000000000000056e-01 1.912387844372033641e+01 5.800203431538786952e-02
3.000000000000000444e-01 1.635409657371349468e+01 3.763462459065095717e-02
5.000000000000000000e-01 1.241097319783625608e+01 2.037429265968043052e-02
7.000000000000000666e-01 8.656600796713114221e+00 9.972791149111464443e-03
9.000000000000000222e-01 5.733100735523732894e+00 5.053544965029819168e-03
1.100000000000000089e+00 3.694406404058561577e+00 4.056953977262127420e-03
1.300000000000000266e+00 2.350080611838611055e+00 3.054738090160062560e-03
1.500000000000000000e+00 1.491224478121528474e+00 2.139071296786017404e-03
1.700000000000000178e+00 9.466198098490776758e-01 1.969032490424107475e-03
1.899999999999999911e+00 6.037418527749740527e-01 1.716892192015557778e-03
2.100000000000000089e+00 3.870548951488136380e-01 1.088957348167541445e-03
2.300000000000000266e+00 2.495603561182303809e-01 7.207583611090656638e-04
2.500000000000000000e+00 1.621798515860542467e-01 5.985775993089219186e-04
2.700000000000000178e+00 1.059640670711412824e-01 3.826790972914505848e-04
2.900000000000000355e+00 6.981096070801964815e-02 3.135751165915384719e-04
3.100000000000000089e+00 4.625190962684897628e-02 2.320826812849325672e-04
3.300000000000000266e+00 3.088809179452117748e-02 1.903097846747894698e-04
3.500000000000000000e+00 2.075261034295796184e-02 1.251287991785884988e-04
3.700000000000000178e+00 1.392812136432921601e-02 9.728057865114240034e-05
3.900000000000000355e+00 9.523395949432559085e-03 7.038939333623160698e-05


==> anc/dat_w_err/hotspots_fluct/PbPb2760/25_30/dN_over_2pidYptdpt_mc_211.dat <==
1.000000000000000056e-01 3.031621483536985124e+02 4.780235162592373355e-01
3.000000000000000444e-01 1.536581618439354031e+02 2.280535655782559568e-01
5.000000000000000000e-01 7.434952264562838309e+01 8.414164412205257793e-02
7.000000000000000666e-01 3.854798978830123701e+01 3.501540249105151992e-02
9.000000000000000222e-01 2.093832190145927186e+01 2.187695010631062614e-02
1.100000000000000089e+00 1.172856157179781356e+01 1.428155715278632033e-02
1.300000000000000266e+00 6.719977397390555218e+00 1.029814314616979594e-02
1.500000000000000000e+00 3.921776250244207063e+00 7.426404464483740697e-03
1.700000000000000178e+00 2.327401002138331343e+00 5.719363343130356471e-03
1.899999999999999911e+00 1.401915738043791881e+00 3.929246000896341115e-03
2.100000000000000089e+00 8.557461710280176437e-01 2.664698866700621060e-03
2.300000000000000266e+00 5.292310753904367893e-01 1.861811590551471982e-03
2.500000000000000000e+00 3.314575849338236013e-01 1.415186739591251658e-03
2.700000000000000178e+00 2.094010854916808495e-01 8.996844955657001168e-04
2.900000000000000355e+00 1.337404135980061193e-01 6.734834105309865952e-04
3.100000000000000089e+00 8.626666374248884162e-02 4.777812390436746506e-04
3.300000000000000266e+00 5.623596445738463651e-02 3.166774103086138713e-04
3.500000000000000000e+00 3.684716353232642128e-02 2.362416689376164438e-04
3.700000000000000178e+00 2.430266580291201572e-02 1.796409508242316131e-04
3.900000000000000355e+00 1.610524910191156803e-02 1.100164588680804535e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/25_30/dN_over_2pidYptdpt_mc_2212.dat <==
1.000000000000000056e-01 2.332951566240991426e+00 5.279565847591010351e-03
3.000000000000000444e-01 2.249789982536638977e+00 9.282669483135495489e-03
5.000000000000000000e-01 2.088287012815177146e+00 6.169593489197411872e-03
7.000000000000000666e-01 1.850417357296452847e+00 4.652342758003438078e-03
9.000000000000000222e-01 1.556686579336773679e+00 2.752210379182240887e-03
1.100000000000000089e+00 1.252735496985560415e+00 1.355655121788475453e-03
1.300000000000000266e+00 9.676288709556807310e-01 8.754793127827711170e-04
1.500000000000000000e+00 7.245368914815140116e-01 1.130348815646708364e-03
1.700000000000000178e+00 5.304668297090965323e-01 8.858858520305229510e-04
1.899999999999999911e+00 3.806904165236181248e-01 9.266058713223200094e-04
2.100000000000000089e+00 2.701927562226463797e-01 5.919873431456360198e-04
2.300000000000000266e+00 1.899865244076938131e-01 5.043283012974104831e-04
2.500000000000000000e+00 1.325816406979333784e-01 3.562323312509178635e-04
2.700000000000000178e+00 9.238429410847498469e-02 3.169597587402608451e-04
2.900000000000000355e+00 6.437903372888419129e-02 2.638671587734329181e-04
3.100000000000000089e+00 4.471558991713980857e-02 2.222796285616346302e-04
3.300000000000000266e+00 3.116049503606455051e-02 1.772251934485916298e-04
3.500000000000000000e+00 2.177291677947974097e-02 1.141674470387238620e-04
3.700000000000000178e+00 1.523884320888436485e-02 9.735203187647595866e-05
3.900000000000000355e+00 1.065553542418493441e-02 5.483832709392440062e-05


==> anc/dat_w_err/hotspots_fluct/PbPb2760/25_30/dN_over_2pidYptdpt_mc_321.dat <==
1.000000000000000056e-01 1.911632796173999083e+01 5.949936673846620977e-02
3.000000000000000444e-01 1.635828711800634849e+01 3.729706599566363218e-02
5.000000000000000000e-01 1.241054181827669822e+01 2.280533497330765672e-02
7.000000000000000666e-01 8.659494522951149520e+00 9.433821616750805161e-03
9.000000000000000222e-01 5.734568438234999732e+00 6.194418741400325827e-03
1.100000000000000089e+00 3.693874913262989335e+00 4.169728014901672060e-03
1.300000000000000266e+00 2.351784901173533004e+00 2.894889659625719813e-03
1.500000000000000000e+00 1.491249485632227589e+00 2.767484194503972133e-03
1.700000000000000178e+00 9.472708982526352184e-01 1.685552199054100777e-03
1.899999999999999911e+00 6.030491635312495990e-01 1.715454372679423500e-03
2.100000000000000089e+00 3.861553902996892051e-01 1.030493051843482145e-03
2.300000000000000266e+00 2.495085160145296133e-01 7.638486901617849495e-04
2.500000000000000000e+00 1.618936942136263712e-01 5.638166225331510840e-04
2.700000000000000178e+00 1.061249288760745813e-01 3.734892249140420498e-04
2.900000000000000355e+00 6.986380909269893080e-02 2.689922201221525634e-04
3.100000000000000089e+00 4.631725183222393932e-02 2.352739547155297862e-04
3.300000000000000266e+00 3.080600545258366935e-02 1.555968126329480535e-04
3.500000000000000000e+00 2.081155661817717800e-02 1.011449789162894929e-04
3.700000000000000178e+00 1.399481610570133330e-02 1.002615803814966541e-04
3.900000000000000355e+00 9.483205307237636134e-03 5.428075136119164340e-05


==> anc/dat_w_err/hotspots_fluct/PbPb2760/25_30/dNdEta_mc_charged.dat <==
# Eta,dNdEta,error
-7.799999999999999822e+00 5.060450400801592252e+01 2.254297220870340013e+00
-7.400000000000000355e+00 7.086073480293936200e+01 3.156799161739171300e+00
-7.000000000000000000e+00 9.736725116900458943e+01 4.337750389265608852e+00
-6.599999999999999645e+00 1.307674799599200810e+02 5.825907543146990442e+00
-6.200000000000000178e+00 1.709308717434869038e+02 7.615220706969394016e+00
-5.799999999999999822e+00 2.169638259853039131e+02 9.666181124173625960e+00
-5.399999999999999467e+00 2.675008383433528820e+02 1.191745739918835412e+01
-5.000000000000000000e+00 3.205301235804948305e+02 1.427968014742716818e+01
-4.599999999999999645e+00 3.735270440881766945e+02 1.664067234810351081e+01
-4.200000000000000178e+00 4.235882364729453116e+02 1.887096837563211693e+01
-3.799999999999999822e+00 4.677259218436872175e+02 2.083681478251402552e+01
-3.399999999999999467e+00 5.049499331997321292e+02 2.249495048807831665e+01
-2.999999999999999556e+00 5.364288760855049532e+02 2.389709321321181434e+01
-2.599999999999999645e+00 5.619351619906474298e+02 2.503325426825557898e+01
-2.199999999999999734e+00 5.804629926519709215e+02 2.585855759626240413e+01
-1.799999999999999822e+00 5.910941282565128176e+02 2.633141200607005317e+01
-1.399999999999999467e+00 5.930972528390112757e+02 2.642071334787477355e+01
-9.999999999999995559e-01 5.875314579158323340e+02 2.617236016521769315e+01
-5.999999999999996447e-01 5.784721609886438500e+02 2.576810359132366202e+01
-1.999999999999997335e-01 5.720630160320646382e+02 2.548225000201854229e+01
2.000000000000001776e-01 5.721712474949895295e+02 2.548706170538844873e+01
6.000000000000005329e-01 5.784055961923847917e+02 2.576448019745841478e+01
1.000000000000000888e+00 5.876629442217760015e+02 2.617626180590700358e+01
1.400000000000001243e+00 5.934690364061451646e+02 2.643476931273322705e+01
1.800000000000000711e+00 5.917499532398149995e+02 2.635760570206389630e+01
2.200000000000000178e+00 5.811565798263184206e+02 2.588557529269073498e+01
2.600000000000000533e+00 5.621973714094848447e+02 2.504111506439321033e+01
3.000000000000000888e+00 5.366447378089508220e+02 2.390255874690481974e+01
3.400000000000001243e+00 5.051460387441538273e+02 2.249955120246965734e+01
3.800000000000000711e+00 4.677991382765550270e+02 2.083590553179694282e+01
4.200000000000000178e+00 4.236820440881760419e+02 1.887087891572137011e+01
4.600000000000000533e+00 3.736549498997993624e+02 1.664292518614129435e+01
5.000000000000000888e+00 3.205182531730127380e+02 1.427620451706629545e+01
5.400000000000001243e+00 2.675095875083496821e+02 1.191525823110284321e+01
5.800000000000000711e+00 2.170311439545766348e+02 9.667212205613543219e+00
6.200000000000000178e+00 1.710149181696724554e+02 7.617542188865856545e+00
6.600000000000000533e+00 1.309210303941215159e+02 5.831775151796152912e+00
7.000000000000000888e+00 9.754291082164299098e+01 4.345059057504537137e+00
7.400000000000001243e+00 7.104180360721443321e+01 3.164673210804017867e+00
7.800000000000000711e+00 5.075630928523737140e+01 2.261121396245840298e+00


==> anc/dat_w_err/hotspots_fluct/PbPb2760/25_30/dNdY_mc_-2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 4.208416833667343255e-04 1.894363005462253380e-05
-9.250000000000000000e+00 1.400133600534400440e-02 6.243433850628461604e-04
-8.750000000000000000e+00 7.193854375417499392e-02 3.203365344981714755e-03
-8.250000000000000000e+00 1.470848363393455482e-01 6.549523126162064973e-03
-7.750000000000000000e+00 2.613266533066132546e-01 1.163724715428801973e-02
-7.250000000000000000e+00 4.983727454909819277e-01 2.219812894851761961e-02
-6.750000000000000000e+00 9.856499665998669224e-01 4.389726858627173572e-02
-6.250000000000000000e+00 1.856037408149631807e+00 8.268282847654513656e-02
-5.750000000000000000e+00 3.161356045424178696e+00 1.408378829411279787e-01
-5.250000000000000000e+00 4.831118236472945249e+00 2.152236910194578190e-01
-4.750000000000000000e+00 6.690968603874422271e+00 2.980872232994191129e-01
-4.250000000000000000e+00 8.540467601870416203e+00 3.804555170863487823e-01
-3.750000000000000000e+00 1.020598530394121894e+01 4.546805961713766830e-01
-3.250000000000000000e+00 1.158082164328656916e+01 5.159069194680647730e-01
-2.750000000000000000e+00 1.267565397461590315e+01 5.646934015792293149e-01
-2.250000000000000000e+00 1.352864662658651618e+01 6.026850791639345450e-01
-1.750000000000000000e+00 1.419897528390113273e+01 6.325200053314578019e-01
-1.250000000000000000e+00 1.472391716766866487e+01 6.559056201073931724e-01
-7.500000000000000000e-01 1.509187975951904015e+01 6.722846679566096828e-01
-2.500000000000000000e-01 1.525308082832331458e+01 6.794515997439909416e-01
2.500000000000000000e-01 1.526679091516367848e+01 6.800364007761363627e-01
7.500000000000000000e-01 1.508886305945224393e+01 6.720945800516502366e-01
1.250000000000000000e+00 1.473326786907147223e+01 6.562414272692046469e-01
1.750000000000000000e+00 1.421883366733466403e+01 6.333151676731367807e-01
2.250000000000000000e+00 1.354825517702071203e+01 6.034854524324222425e-01
2.750000000000000000e+00 1.266525851703406325e+01 5.641196350892634381e-01
3.250000000000000000e+00 1.158539879759519664e+01 5.160250774665864348e-01
3.750000000000000000e+00 1.021297127588510634e+01 4.549047336139031006e-01
4.250000000000000000e+00 8.540339345357381262e+00 3.803836270049592017e-01
4.750000000000000000e+00 6.684663994655976715e+00 2.977428300724969668e-01
5.250000000000000000e+00 4.827519038076153457e+00 2.150462793455699961e-01
5.750000000000000000e+00 3.164376753507012197e+00 1.409534392633024213e-01
6.250000000000000000e+00 1.857895791583165757e+00 8.278037236558800915e-02
6.750000000000000000e+00 9.902952571810291760e-01 4.412374346697239130e-02
7.250000000000000000e+00 5.043233132932529728e-01 2.246943299704561720e-02
7.750000000000000000e+00 2.651262525050100960e-01 1.182224234888904629e-02
8.250000000000000000e+00 1.489726118904474705e-01 6.643677056762329822e-03
8.750000000000000000e+00 7.236205744822987729e-02 3.225798249645931304e-03
9.250000000000000000e+00 1.438343353373412216e-02 6.418506122209797658e-04
9.750000000000000000e+00 4.702738810955252096e-04 2.126836865922457413e-05


==> anc/dat_w_err/hotspots_fluct/PbPb2760/25_30/dNdY_mc_2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 4.048096192384771251e-04 1.815124622371172750e-05
-9.250000000000000000e+00 4.734268537074148853e-02 2.110172186804636866e-03
-8.750000000000000000e+00 6.406158984635935694e-01 2.855546926338586519e-02
-8.250000000000000000e+00 1.860406145624583285e+00 8.292484948124681510e-02
-7.750000000000000000e+00 2.805498997995995225e+00 1.250471274384477305e-01
-7.250000000000000000e+00 3.443067468269874531e+00 1.534502736236395826e-01
-6.750000000000000000e+00 4.050499665998662735e+00 1.805400882118165795e-01
-6.250000000000000000e+00 4.345551102204410654e+00 1.936491107935566502e-01
-5.750000000000000000e+00 4.180980627922512127e+00 1.863293647087225502e-01
-5.250000000000000000e+00 3.706223112892452320e+00 1.651530575065537909e-01
-4.750000000000000000e+00 3.105008684034735289e+00 1.383336688863644470e-01
-4.250000000000000000e+00 2.470049432197728212e+00 1.100534865462592937e-01
-3.750000000000000000e+00 1.892293921175684401e+00 8.432400809735528247e-02
-3.250000000000000000e+00 1.396474281897126968e+00 6.221509864792125477e-02
-2.750000000000000000e+00 1.007810287241148295e+00 4.489899449604526499e-02
-2.250000000000000000e+00 7.316379425517701707e-01 3.258899457131615718e-02
-1.750000000000000000e+00 5.252798931195724608e-01 2.341624671151356502e-02
-1.250000000000000000e+00 3.775337341349366271e-01 1.685021839707940769e-02
-7.500000000000000000e-01 3.038236472945889388e-01 1.356082486877583683e-02
-2.500000000000000000e-01 2.735671342685369600e-01 1.222079665678217457e-02
2.500000000000000000e-01 2.541295925183699733e-01 1.134555922469069299e-02
7.500000000000000000e-01 2.954321977287909795e-01 1.320638230389285100e-02
1.250000000000000000e+00 3.858851035404142760e-01 1.723396546579007704e-02
1.750000000000000000e+00 5.287521710086844351e-01 2.357834471690221922e-02
2.250000000000000000e+00 7.274776219104877040e-01 3.244444459055654401e-02
2.750000000000000000e+00 1.033700734802939003e+00 4.600976154438241733e-02
3.250000000000000000e+00 1.394001336005342706e+00 6.206697780057468528e-02
3.750000000000000000e+00 1.880352705410822889e+00 8.371229259783927179e-02
4.250000000000000000e+00 2.475118236472944044e+00 1.102362676131580371e-01
4.750000000000000000e+00 3.112177688710752843e+00 1.385958719438294129e-01
5.250000000000000000e+00 3.720304609218440195e+00 1.656609823628682476e-01
5.750000000000000000e+00 4.175489645958584184e+00 1.859578039852843034e-01
6.250000000000000000e+00 4.337915831663326394e+00 1.931669922100984760e-01
6.750000000000000000e+00 4.049671342685371656e+00 1.803398943086719497e-01
7.250000000000000000e+00 3.438976619906477517e+00 1.531522913674634445e-01
7.750000000000000000e+00 2.793433533734136276e+00 1.243998535024768703e-01
8.250000000000000000e+00 1.856818971275885355e+00 8.271136648132537683e-02
8.750000000000000000e+00 6.505250501002006747e-01 2.898579233074517758e-02
9.250000000000000000e+00 4.799599198396795746e-02 2.136209274784952629e-03
9.750000000000000000e+00 4.342017368069479182e-04 1.987761698566883008e-05


==> anc/dat_w_err/hotspots_fluct/PbPb2760/25_30/integrated_v2_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
8.483955279075194866e-02
7.175077054865042214e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/25_30/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
1.002668618137847190e-01
8.470817458378232523e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/25_30/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-2.4_2.4.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
9.848541403517017956e-02
8.345914941620982685e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/25_30/integrated_v3_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v3_2par_cumulant  
#  v3_4par_cumulant
3.128659736904938760e-02
9.001030849644597875e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/25_30/r2_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 9.978638910961852293e-01 1.014533995497067130e-03
7.894737124443054199e-01 9.960625066701037644e-01 1.585190155277994015e-03
1.315789461135864258e+00 9.935241257023287309e-01 2.592233364998350765e-03
1.842105269432067871e+00 9.954884809763283604e-01 4.555825149836651225e-03
2.368421077728271484e+00 9.911207358435583092e-01 4.810572738464401546e-03
2.894736766815185547e+00 9.865505546636021972e-01 5.168232080993754272e-03
3.421052694320678711e+00 9.858425374504070637e-01 6.771479151832897336e-03
3.947368383407592773e+00 9.860413381805293032e-01 7.842590632772743903e-03
4.473684310913085938e+00 9.850313200291684890e-01 7.017436259809683476e-03
5.000000000000000000e+00 9.831432011629622769e-01 8.447915347039827716e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/25_30/r2_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.977191328696095596e-01 1.027298139278216621e-03
7.894737124443054199e-01 9.957754803882117312e-01 1.610462780533642065e-03
1.315789461135864258e+00 9.931615495579062536e-01 2.614477860028201466e-03
1.842105269432067871e+00 9.950586959326604974e-01 4.650461606120765388e-03
2.368421077728271484e+00 9.905216799712569520e-01 4.911995601978676705e-03
2.894736766815185547e+00 9.857816385464095443e-01 5.187398812610723685e-03
3.421052694320678711e+00 9.851949183711579128e-01 6.809722253170969256e-03
3.947368383407592773e+00 9.851358940922413376e-01 7.858050368877697589e-03
4.473684310913085938e+00 9.835115763010409129e-01 7.018381322702067944e-03
5.000000000000000000e+00 9.814411928367728910e-01 8.426789018410584323e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/25_30/v2_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 6.016466766595840454e-02 1.071791630238294601e-03 5.268090963363647461e-02 2.580235945060849190e-03
-4.473684310913085938e+00 6.574520468711853027e-02 1.174947130493819714e-03 5.720555782318115234e-02 2.818895969539880753e-03
-3.947368383407592773e+00 6.991861015558242798e-02 1.227804925292730331e-03 6.043345853686332703e-02 3.113228594884276390e-03
-3.421052694320678711e+00 7.285843789577484131e-02 1.281799282878637314e-03 6.269705295562744141e-02 3.204607171937823296e-03
-2.894736766815185547e+00 7.508427649736404419e-02 1.266699633561074734e-03 6.424216926097869873e-02 3.323469776660203934e-03
-2.368421077728271484e+00 7.699606567621231079e-02 1.292894477955996990e-03 6.581453233957290649e-02 3.434620331972837448e-03
-1.842105269432067871e+00 7.882863283157348633e-02 1.367802149616181850e-03 6.708463281393051147e-02 3.509722650051116943e-03
-1.315789461135864258e+00 8.099343627691268921e-02 1.453639939427375793e-03 6.869358569383621216e-02 3.569963620975613594e-03
-7.894737124443054199e-01 8.345442265272140503e-02 1.519958372227847576e-03 7.046868652105331421e-02 3.695070743560791016e-03
-2.631579041481018066e-01 8.520580828189849854e-02 1.591407577507197857e-03 7.182598859071731567e-02 3.794349264353513718e-03
2.631579041481018066e-01 8.528473228216171265e-02 1.585347345098853111e-03 7.174520194530487061e-02 3.771623829379677773e-03
7.894737124443054199e-01 8.353682607412338257e-02 1.553167123347520828e-03 7.031836360692977905e-02 3.673480590805411339e-03
1.315789461135864258e+00 8.109744638204574585e-02 1.556062721647322178e-03 6.854847818613052368e-02 3.545385552570223808e-03
1.842105269432067871e+00 7.837725430727005005e-02 1.647669239901006222e-03 6.670907884836196899e-02 3.458961378782987595e-03
2.368421077728271484e+00 7.688038051128387451e-02 1.585414865985512733e-03 6.526734679937362671e-02 3.347594989463686943e-03
2.894736766815185547e+00 7.531667500734329224e-02 1.497381832450628281e-03 6.380026042461395264e-02 3.306834725663065910e-03
3.421052694320678711e+00 7.313222438097000122e-02 1.529266010038554668e-03 6.215292215347290039e-02 3.152554621919989586e-03
3.947368383407592773e+00 7.015974819660186768e-02 1.438894309103488922e-03 5.973536521196365356e-02 3.031606785953044891e-03
4.473684310913085938e+00 6.592104583978652954e-02 1.395107246935367584e-03 5.651495605707168579e-02 2.842452842742204666e-03
5.000000000000000000e+00 6.044979020953178406e-02 1.342002418823540211e-03 5.218308418989181519e-02 2.481458475813269615e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/25_30/v2_eta_charged_cumulant_etaref_-2.4_2.4.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 8.140806853771209717e-02 1.514682429842650890e-03 7.125347852706909180e-02 3.224515821784734726e-03
-4.473684310913085938e+00 8.685272186994552612e-02 1.641772454604506493e-03 7.550046592950820923e-02 3.430931828916072845e-03
-3.947368383407592773e+00 9.070821106433868408e-02 1.677330699749290943e-03 7.838416099548339844e-02 3.751241136342287064e-03
-3.421052694320678711e+00 9.315567463636398315e-02 1.718239625915884972e-03 8.011575043201446533e-02 3.815296804532408714e-03
-2.894736766815185547e+00 9.487634897232055664e-02 1.697134226560592651e-03 8.120694011449813843e-02 3.959180321544408798e-03
-2.368421077728271484e+00 9.616614133119583130e-02 1.710150158032774925e-03 8.219095319509506226e-02 4.017326049506664276e-03
-1.842105269432067871e+00 9.724977612495422363e-02 1.788240973837673664e-03 8.276877552270889282e-02 4.052273463457822800e-03
-1.315789461135864258e+00 9.835480898618698120e-02 1.857236842624843121e-03 8.344040066003799438e-02 4.083927720785140991e-03
-7.894737124443054199e-01 9.964631497859954834e-02 1.900548348203301430e-03 8.418832719326019287e-02 4.155356902629137039e-03
-2.631579041481018066e-01 1.004869565367698669e-01 1.956894528120756149e-03 8.471895754337310791e-02 4.187164828181266785e-03
2.631579041481018066e-01 1.005937308073043823e-01 1.956887776032090187e-03 8.459691703319549561e-02 4.174139816313982010e-03
7.894737124443054199e-01 9.974473714828491211e-02 1.944391406141221523e-03 8.393002301454544067e-02 4.143673460930585861e-03
1.315789461135864258e+00 9.854026883840560913e-02 1.987515017390251160e-03 8.299366384744644165e-02 4.153173416852951050e-03
1.842105269432067871e+00 9.700225293636322021e-02 2.084927400574088097e-03 8.157332986593246460e-02 4.478273447602987289e-03
2.368421077728271484e+00 9.621530771255493164e-02 2.049150178208947182e-03 8.102318644523620605e-02 4.198017530143260956e-03
2.894736766815185547e+00 9.523008763790130615e-02 1.972130266949534416e-03 8.044032752513885498e-02 3.928987774997949600e-03
3.421052694320678711e+00 9.351349622011184692e-02 2.036353107541799545e-03 7.929503917694091797e-02 3.756131278350949287e-03
3.947368383407592773e+00 9.098444879055023193e-02 1.929268124513328075e-03 7.729283720254898071e-02 3.658214118331670761e-03
4.473684310913085938e+00 8.712962269783020020e-02 1.903797849081456661e-03 7.448697090148925781e-02 3.447296330705285072e-03
5.000000000000000000e+00 8.177850395441055298e-02 1.831679372116923332e-03 7.037309557199478149e-02 3.111467929556965828e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/25_30/v2_eta_charged_ep.dat <==
-5.000000000000000000e+00 7.660263110574934420e-02 8.062342003741641665e-04
-4.473684310913085938e+00 8.158059413771415191e-02 9.293678373712091099e-04
-3.947368383407592773e+00 8.503489741361042187e-02 9.591401978532312304e-04
-3.421052694320678711e+00 8.718795624003125577e-02 9.882997803723455113e-04
-2.894736766815185547e+00 8.870576722091580435e-02 9.631545475879420325e-04
-2.368421077728271484e+00 8.992204615727904249e-02 9.801642490078435899e-04
-1.842105269432067871e+00 9.087039214309897139e-02 1.031692599129821995e-03
-1.315789461135864258e+00 9.187207848255492249e-02 1.090530740846996308e-03
-7.894737124443054199e-01 9.305337838559482599e-02 1.137761504050828140e-03
-2.631579041481018066e-01 9.390043817208271193e-02 1.176788502258885099e-03
2.631579041481018066e-01 9.386400244623474554e-02 1.167911765920136551e-03
7.894737124443054199e-01 9.300198005810070279e-02 1.167082697208672798e-03
1.315789461135864258e+00 9.187029470353846872e-02 1.196136604702868061e-03
1.842105269432067871e+00 9.054397063587939221e-02 1.326650261456184575e-03
2.368421077728271484e+00 8.973196886482101564e-02 1.300584621776322081e-03
2.894736766815185547e+00 8.879075338473421675e-02 1.187273860190245613e-03
3.421052694320678711e+00 8.727686388666792972e-02 1.227588358046889606e-03
3.947368383407592773e+00 8.502458667156978511e-02 1.161390550865060590e-03
4.473684310913085938e+00 8.163563168614504373e-02 1.150839542125646530e-03
5.000000000000000000e+00 7.674942656231703575e-02 1.077086379950982671e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/25_30/v2_pt_charged_cumulant.dat <==
# pt vn{2} err vn{4} err
2.000000029802322388e-01 1.299598254263401031e-02 3.063188923988491297e-04 1.128154061734676361e-02 6.331348558887839317e-04
4.000000059604644775e-01 4.232525452971458435e-02 8.908677264116704464e-04 3.591127321124076843e-02 2.101353136822581291e-03
6.000000238418579102e-01 7.178372889757156372e-02 1.508846995420753956e-03 6.051571294665336609e-02 3.485956927761435509e-03
8.000000119209289551e-01 9.786382317543029785e-02 2.035450888797640800e-03 8.234573900699615479e-02 4.700602497905492783e-03
1.000000000000000000e+00 1.200864166021347046e-01 2.469761529937386513e-03 1.011250466108322144e-01 5.787899717688560486e-03
1.200000047683715820e+00 1.387131959199905396e-01 2.735474146902561188e-03 1.168328523635864258e-01 6.475944537669420242e-03
1.399999976158142090e+00 1.541847288608551025e-01 2.926127053797245026e-03 1.299405395984649658e-01 7.202705368399620056e-03
1.600000023841857910e+00 1.674963682889938354e-01 3.150215139612555504e-03 1.411728560924530029e-01 7.597752381116151810e-03
1.799999952316284180e+00 1.785038411617279053e-01 3.087153425440192223e-03 1.506020277738571167e-01 7.932030595839023590e-03
2.000000000000000000e+00 1.877537071704864502e-01 3.215054748579859734e-03 1.590428352355957031e-01 8.228342980146408081e-03
2.200000047683715820e+00 1.956022530794143677e-01 3.258945420384407043e-03 1.660390198230743408e-01 8.235368877649307251e-03
2.400000095367431641e+00 2.021046131849288940e-01 3.199539147317409515e-03 1.726977527141571045e-01 8.061813190579414368e-03
2.599999904632568359e+00 2.072660923004150391e-01 3.469664603471755981e-03 1.778425276279449463e-01 7.922786287963390350e-03
2.799999952316284180e+00 2.114415466785430908e-01 3.448898671194911003e-03 1.827115118503570557e-01 7.744750473648309708e-03
3.000000000000000000e+00 2.148929089307785034e-01 3.786370391026139259e-03 1.873866170644760132e-01 7.334020454436540604e-03
3.200000047683715820e+00 2.174402028322219849e-01 3.976463805884122849e-03 1.917518675327301025e-01 7.266479078680276871e-03
3.400000095367431641e+00 2.187261581420898438e-01 4.149895161390304565e-03 1.938554495573043823e-01 6.332839373499155045e-03
3.599999904632568359e+00 2.196678668260574341e-01 4.232774488627910614e-03 1.969759166240692139e-01 5.826022941619157791e-03
3.799999952316284180e+00 2.205708473920822144e-01 5.240619648247957230e-03 2.004795074462890625e-01 6.039903033524751663e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/25_30/v2_pt_charged_ep.dat <==
 (2.000000029802322388e-01+0.000000000000000000e+00j)  (1.227963571921208627e-02-1.070249568646252514e-05j)  (4.325224733693928004e-04+0.000000000000000000e+00j)
 (4.000000059604644775e-01+0.000000000000000000e+00j)  (3.967695458623969607e-02-8.718646397141749426e-05j)  (1.228070296624979513e-03+0.000000000000000000e+00j)
 (6.000000238418579102e-01+0.000000000000000000e+00j)  (6.711807507602012002e-02+1.190779178261378713e-04j)  (2.033425574773019273e-03+0.000000000000000000e+00j)
 (8.000000119209289551e-01+0.000000000000000000e+00j)  (9.143908509963098730e-02+1.963675214279898959e-04j)  (2.820183374495408620e-03+0.000000000000000000e+00j)
 (1.000000000000000000e+00+0.000000000000000000e+00j)  (1.121824602176885455e-01+2.975616756852162261e-04j)  (3.545151660367312774e-03+0.000000000000000000e+00j)
 (1.200000047683715820e+00+0.000000000000000000e+00j)  (1.295645832450736945e-01+3.002553078261718106e-04j)  (3.867230766897233798e-03+0.000000000000000000e+00j)
 (1.399999976158142090e+00+0.000000000000000000e+00j)  (1.439717731164402714e-01+3.688220109677605406e-04j)  (4.322433459033205201e-03+0.000000000000000000e+00j)
 (1.600000023841857910e+00+0.000000000000000000e+00j)  (1.563761066171065472e-01+4.126560143180658989e-04j)  (4.765418618784131137e-03+0.000000000000000000e+00j)
 (1.799999952316284180e+00+0.000000000000000000e+00j)  (1.665759335759276483e-01+2.661084783158232901e-04j)  (4.612876064598631261e-03+0.000000000000000000e+00j)
 (2.000000000000000000e+00+0.000000000000000000e+00j)  (1.752981028029372279e-01+2.961835823556008013e-04j)  (5.108674706667098650e-03+0.000000000000000000e+00j)
 (2.200000047683715820e+00+0.000000000000000000e+00j)  (1.826455949372461085e-01+2.989913641699825514e-04j)  (5.520981826022021074e-03+0.000000000000000000e+00j)
 (2.400000095367431641e+00+0.000000000000000000e+00j)  (1.889321954684091143e-01+6.155650354390358671e-05j)  (5.846293824632111530e-03+0.000000000000000000e+00j)
 (2.599999904632568359e+00+0.000000000000000000e+00j)  (1.940226218218090992e-01+2.730549244968783623e-04j)  (6.750666420010893037e-03+0.000000000000000000e+00j)
 (2.799999952316284180e+00+0.000000000000000000e+00j)  (1.985790607312313549e-01+1.499791595379070365e-04j)  (7.635512539137671688e-03+0.000000000000000000e+00j)
 (3.000000000000000000e+00+0.000000000000000000e+00j)  (2.023924981208918283e-01-4.175149542306648225e-04j)  (8.431757491951758637e-03+0.000000000000000000e+00j)
 (3.200000047683715820e+00+0.000000000000000000e+00j)  (2.056486386358052920e-01-1.194145442443234149e-03j)  (9.462163275975116888e-03+0.000000000000000000e+00j)
 (3.400000095367431641e+00+0.000000000000000000e+00j)  (2.077886312503938737e-01-7.146883054402222669e-04j)  (1.020775704063740102e-02+0.000000000000000000e+00j)
 (3.599999904632568359e+00+0.000000000000000000e+00j)  (2.099998322283107288e-01-9.279771610439995020e-04j)  (1.166699263677342668e-02+0.000000000000000000e+00j)
 (3.799999952316284180e+00+0.000000000000000000e+00j)  (2.120338330478603872e-01-7.755074463460482704e-04j)  (1.315076920204447629e-02+0.000000000000000000e+00j)


==> anc/dat_w_err/hotspots_fluct/PbPb2760/25_30/v3_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 1.866432093083858490e-02 8.632850949652493000e-04 1.750439056195318699e-03 1.187834069132804871e-01
-4.473684310913085938e+00 2.167337015271186829e-02 9.882095037028193474e-04 9.156638756394386292e-03 1.364502012729644775e-01
-3.947368383407592773e+00 2.392907254397869110e-02 1.040804432705044746e-03 5.055567715317010880e-03 1.516947448253631592e-01
-3.421052694320678711e+00 2.552671171724796295e-02 1.108923344872891903e-03 7.752654142677783966e-03 1.605855375528335571e-01
-2.894736766815185547e+00 2.665221132338047028e-02 1.143367728218436241e-03 3.143853042274713516e-03 1.706075072288513184e-01
-2.368421077728271484e+00 2.760048210620880127e-02 1.190618146210908890e-03 5.320787313394248486e-04 1.792451143264770508e-01
-1.842105269432067871e+00 2.841175533831119537e-02 1.227854983881115913e-03 -8.013948681764304638e-04 1.859523057937622070e-01
-1.315789461135864258e+00 2.951977774500846863e-02 1.284725614823400974e-03 -2.253219019621610641e-03 1.922932565212249756e-01
-7.894737124443054199e-01 3.060049936175346375e-02 1.370658283121883869e-03 -5.066382698714733124e-03 2.047010362148284912e-01
-2.631579041481018066e-01 3.146676346659660339e-02 1.378826331347227097e-03 1.109269214794039726e-03 2.088089585304260254e-01
2.631579041481018066e-01 3.144442290067672729e-02 1.373682520352303982e-03 2.723952289670705795e-03 2.090271115303039551e-01
7.894737124443054199e-01 3.066168352961540222e-02 1.353498664684593678e-03 3.447500523179769516e-03 2.034866809844970703e-01
1.315789461135864258e+00 2.944219484925270081e-02 1.245429972186684608e-03 3.039456903934478760e-03 1.965440958738327026e-01
1.842105269432067871e+00 2.833638526499271393e-02 1.105454168282449245e-03 7.085420074872672558e-04 1.913733184337615967e-01
2.368421077728271484e+00 2.738233283162117004e-02 1.162226311862468719e-03 3.305413527414202690e-03 1.890644282102584839e-01
2.894736766815185547e+00 2.662695012986660004e-02 1.163388835266232491e-03 5.871332250535488129e-03 1.790988296270370483e-01
3.421052694320678711e+00 2.550460956990718842e-02 1.102211652323603630e-03 7.479619234800338745e-03 1.742106378078460693e-01
3.947368383407592773e+00 2.384668216109275818e-02 1.071684993803501129e-03 6.628239993005990982e-03 1.591586321592330933e-01
4.473684310913085938e+00 2.169289067387580872e-02 9.257011697627604008e-04 1.110923569649457932e-02 1.488972902297973633e-01
5.000000000000000000e+00 1.871728152036666870e-02 7.950510480441153049e-04 1.140990294516086578e-02 1.295629739761352539e-01


==> anc/dat_w_err/hotspots_fluct/PbPb2760/25_30/v3_eta_charged_ep.dat <==
-5.000000000000000000e+00 2.340196908393886097e-02 5.370436770682675146e-04
-4.473684310913085938e+00 2.658718360016560506e-02 5.824942315256846073e-04
-3.947368383407592773e+00 2.876723664324487562e-02 6.010806062176211710e-04
-3.421052694320678711e+00 3.013947141009924030e-02 6.311819622920409462e-04
-2.894736766815185547e+00 3.111565024329054907e-02 6.248700870353892300e-04
-2.368421077728271484e+00 3.187423906719092509e-02 6.382769317008237095e-04
-1.842105269432067871e+00 3.242760071391325577e-02 6.295345695313252655e-04
-1.315789461135864258e+00 3.315169232297723173e-02 6.381257036338819745e-04
-7.894737124443054199e-01 3.391289794504100813e-02 6.426487985286133539e-04
-2.631579041481018066e-01 3.447672078978984006e-02 6.382147585364227049e-04
2.631579041481018066e-01 3.453995516320385734e-02 6.117067244703418456e-04
7.894737124443054199e-01 3.396096757497587409e-02 5.983415477354489661e-04
1.315789461135864258e+00 3.312856817923368058e-02 5.091750539955362895e-04
1.842105269432067871e+00 3.240668564852744460e-02 4.162988900234207987e-04
2.368421077728271484e+00 3.167873112516586542e-02 4.826660312664533240e-04
2.894736766815185547e+00 3.111193059265027205e-02 5.097331788780256256e-04
3.421052694320678711e+00 3.018732082560373481e-02 5.136680042330145487e-04
3.947368383407592773e+00 2.867466855716729879e-02 5.396052244754964266e-04
4.473684310913085938e+00 2.667493714089856291e-02 4.560682726951209988e-04
5.000000000000000000e+00 2.353154180639580040e-02 4.298733300944408719e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/30_35/dN_over_2pidYptdpt_mc_-211.dat <==
1.000000000000000056e-01 2.435216065843221145e+02 6.443060084742359139e-01
3.000000000000000444e-01 1.231790596051892805e+02 3.184185497549385513e-01
5.000000000000000000e-01 5.919968096938607971e+01 1.302877548675877017e-01
7.000000000000000666e-01 3.048438469261327555e+01 6.430201392139318906e-02
9.000000000000000222e-01 1.646588074195522822e+01 3.938532323830428589e-02
1.100000000000000089e+00 9.183837473703334808e+00 2.381933308957482828e-02
1.300000000000000266e+00 5.247064559055292676e+00 1.544292560928739975e-02
1.500000000000000000e+00 3.058650949719860623e+00 9.937982290559721835e-03
1.700000000000000178e+00 1.813877128685359663e+00 6.785358373608972767e-03
1.899999999999999911e+00 1.093202531097366315e+00 4.060143039329694448e-03
2.100000000000000089e+00 6.675744773967700052e-01 2.916070590428509243e-03
2.300000000000000266e+00 4.137689521059456643e-01 1.873530016131286832e-03
2.500000000000000000e+00 2.595206224067453382e-01 1.252253177265790635e-03
2.700000000000000178e+00 1.646479619003287653e-01 8.970607382292508213e-04
2.900000000000000355e+00 1.054515602450729200e-01 7.142408255593567625e-04
3.100000000000000089e+00 6.832374600541477050e-02 4.717787159769487983e-04
3.300000000000000266e+00 4.441301422867005577e-02 3.062601541738267934e-04
3.500000000000000000e+00 2.928014597347047832e-02 2.365069651259651105e-04
3.700000000000000178e+00 1.939991436413206552e-02 1.941115192021078872e-04
3.900000000000000355e+00 1.295478366749687991e-02 1.096462929455821396e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/30_35/dN_over_2pidYptdpt_mc_-2212.dat <==
1.000000000000000056e-01 1.901936401838051793e+00 1.047753630243144184e-02
3.000000000000000444e-01 1.830175563636324609e+00 8.678139663020813244e-03
5.000000000000000000e-01 1.677411647153727703e+00 7.656603150736004948e-03
7.000000000000000666e-01 1.468913236397449085e+00 5.242545070674713842e-03
9.000000000000000222e-01 1.224172427075915337e+00 3.513951857610396294e-03
1.100000000000000089e+00 9.759323138438393830e-01 1.881270200717284364e-03
1.300000000000000266e+00 7.478990041593122085e-01 1.445483154738830050e-03
1.500000000000000000e+00 5.568690344975049111e-01 1.150372535231827592e-03
1.700000000000000178e+00 4.057604681201814611e-01 1.211994957581700874e-03
1.899999999999999911e+00 2.904533995289967363e-01 9.350298568652966888e-04
2.100000000000000089e+00 2.052741515732603994e-01 6.260421208276136960e-04
2.300000000000000266e+00 1.441302831040522370e-01 5.099981934497676032e-04
2.500000000000000000e+00 1.007178565155231881e-01 3.937184503327869440e-04
2.700000000000000178e+00 7.039296706094877454e-02 3.174635931131326427e-04
2.900000000000000355e+00 4.903655634588525297e-02 1.969704880502415030e-04
3.100000000000000089e+00 3.419929783726739780e-02 1.169536151321066861e-04
3.300000000000000266e+00 2.395719524970256475e-02 1.141064519109736571e-04
3.500000000000000000e+00 1.669458033893761462e-02 1.109385397456123004e-04
3.700000000000000178e+00 1.170134254001591566e-02 8.740744869448485862e-05
3.900000000000000355e+00 8.219158083742950788e-03 5.026401242161419826e-05


==> anc/dat_w_err/hotspots_fluct/PbPb2760/30_35/dN_over_2pidYptdpt_mc_-321.dat <==
1.000000000000000056e-01 1.570556250874857440e+01 6.500427465625382983e-02
3.000000000000000444e-01 1.329770630296082778e+01 4.581192117690909005e-02
5.000000000000000000e-01 9.972480469316167273e+00 2.879336115434533855e-02
7.000000000000000666e-01 6.880730956399910170e+00 1.520904359424362154e-02
9.000000000000000222e-01 4.518083141322900786e+00 8.734034283921951816e-03
1.100000000000000089e+00 2.896455304429317756e+00 6.622067181577811525e-03
1.300000000000000266e+00 1.836313121262181713e+00 4.452743719573912067e-03
1.500000000000000000e+00 1.161739092656478789e+00 3.491752585962449446e-03
1.700000000000000178e+00 7.366774495138926904e-01 2.167669153731950019e-03
1.899999999999999911e+00 4.692646690897473438e-01 1.810234970885322633e-03
2.100000000000000089e+00 3.008110081614611131e-01 1.239015439148165093e-03
2.300000000000000266e+00 1.943061447340350689e-01 7.950867382986849616e-04
2.500000000000000000e+00 1.264452262725666576e-01 6.509813767289281301e-04
2.700000000000000178e+00 8.282745557529014313e-02 4.495819654770388156e-04
2.900000000000000355e+00 5.459884883338168848e-02 2.657338977537454061e-04
3.100000000000000089e+00 3.628912479991480700e-02 2.255866819552622849e-04
3.300000000000000266e+00 2.427628459076528605e-02 1.462652652558132688e-04
3.500000000000000000e+00 1.643115938695146813e-02 1.182611415668796093e-04
3.700000000000000178e+00 1.110767968467541236e-02 9.108189811778916807e-05
3.900000000000000355e+00 7.536191974239140993e-03 6.102446045720364022e-05


==> anc/dat_w_err/hotspots_fluct/PbPb2760/30_35/dN_over_2pidYptdpt_mc_211.dat <==
1.000000000000000056e-01 2.435211296553680711e+02 6.658331859852943957e-01
3.000000000000000444e-01 1.231727094837225138e+02 3.187022037727818558e-01
5.000000000000000000e-01 5.919005718614369016e+01 1.279703035558232005e-01
7.000000000000000666e-01 3.047225018081457648e+01 6.409834555552235136e-02
9.000000000000000222e-01 1.645912156906343071e+01 3.612727607063532381e-02
1.100000000000000089e+00 9.177037704203250712e+00 2.366799236690952588e-02
1.300000000000000266e+00 5.241910675984902568e+00 1.595893385396333561e-02
1.500000000000000000e+00 3.055579848780939578e+00 1.000723236217551139e-02
1.700000000000000178e+00 1.810922407237406162e+00 6.918113594971090664e-03
1.899999999999999911e+00 1.091647646813712402e+00 4.593345180629616713e-03
2.100000000000000089e+00 6.670453644025406970e-01 3.125137489234440340e-03
2.300000000000000266e+00 4.133506199432732120e-01 1.874641180779526572e-03
2.500000000000000000e+00 2.588746784053885808e-01 1.515622606562916320e-03
2.700000000000000178e+00 1.642625286798717055e-01 1.043133840057526270e-03
2.900000000000000355e+00 1.053215643058355300e-01 6.827796235337017794e-04
3.100000000000000089e+00 6.818891288321246580e-02 5.091396978709757755e-04
3.300000000000000266e+00 4.450922819028819977e-02 3.245228857125769515e-04
3.500000000000000000e+00 2.927218439863566932e-02 2.717036352401666047e-04
3.700000000000000178e+00 1.943996017518394639e-02 1.826274484394938837e-04
3.900000000000000355e+00 1.290889076324695274e-02 1.342637811857938935e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/30_35/dN_over_2pidYptdpt_mc_2212.dat <==
1.000000000000000056e-01 1.939297622822451883e+00 1.133948300474591636e-02
3.000000000000000444e-01 1.860015775777982272e+00 9.936466878176416703e-03
5.000000000000000000e-01 1.707159152880722619e+00 7.285250013303982974e-03
7.000000000000000666e-01 1.493165035433907439e+00 5.099913731571145865e-03
9.000000000000000222e-01 1.245483887235348863e+00 2.864356632774519608e-03
1.100000000000000089e+00 9.930518223613289397e-01 2.064690184012980736e-03
1.300000000000000266e+00 7.613282435105666046e-01 1.596830904945729717e-03
1.500000000000000000e+00 5.667691507331108491e-01 1.330178485500346092e-03
1.700000000000000178e+00 4.126010730321189035e-01 1.050948443581056768e-03
1.899999999999999911e+00 2.959114297588644193e-01 9.811281212345624846e-04
2.100000000000000089e+00 2.091802992265860417e-01 6.808215116046764485e-04
2.300000000000000266e+00 1.468100087342256166e-01 6.116028976893049876e-04
2.500000000000000000e+00 1.028443166002951104e-01 4.333743968427368823e-04
2.700000000000000178e+00 7.179606703624266673e-02 3.082860706124888471e-04
2.900000000000000355e+00 5.003356144916205894e-02 1.958919607719250024e-04
3.100000000000000089e+00 3.486404241602256843e-02 1.502565428606982673e-04
3.300000000000000266e+00 2.444013250177408739e-02 1.328003656432871077e-04
3.500000000000000000e+00 1.702590433783214563e-02 1.091080361082817152e-04
3.700000000000000178e+00 1.192865501902467575e-02 7.996259750749247627e-05
3.900000000000000355e+00 8.376760362709024729e-03 7.738136080581299830e-05


==> anc/dat_w_err/hotspots_fluct/PbPb2760/30_35/dN_over_2pidYptdpt_mc_321.dat <==
1.000000000000000056e-01 1.569891497652953660e+01 6.978016841493583922e-02
3.000000000000000444e-01 1.330074292926000012e+01 4.728359978069048009e-02
5.000000000000000000e-01 9.972013186116249983e+00 2.513609842543401349e-02
7.000000000000000666e-01 6.883237704168808868e+00 1.369167341896907440e-02
9.000000000000000222e-01 4.521723818088839053e+00 9.433861176176448413e-03
1.100000000000000089e+00 2.896210506881403468e+00 7.025768713245415797e-03
1.300000000000000266e+00 1.836483158594544252e+00 4.113959295717237521e-03
1.500000000000000000e+00 1.162065440671101957e+00 3.378473468063495407e-03
1.700000000000000178e+00 7.360871987098925873e-01 2.398094450630551891e-03
1.899999999999999911e+00 4.691806212906309281e-01 1.692554443173095854e-03
2.100000000000000089e+00 3.005840267250651787e-01 1.042953031760840161e-03
2.300000000000000266e+00 1.941000657599979140e-01 9.134435489443168714e-04
2.500000000000000000e+00 1.261964729911415062e-01 6.390435213064025056e-04
2.700000000000000178e+00 8.283221891066139264e-02 4.479890520434364376e-04
2.900000000000000355e+00 5.465160482578008960e-02 2.912386600493984171e-04
3.100000000000000089e+00 3.649085589428673060e-02 2.261983690719985402e-04
3.300000000000000266e+00 2.439507026658583461e-02 1.546544126273280851e-04
3.500000000000000000e+00 1.640107382050840640e-02 1.351403183570474133e-04
3.700000000000000178e+00 1.114613235315379744e-02 1.102925242611293890e-04
3.900000000000000355e+00 7.625298406592669227e-03 7.076790672257660087e-05


==> anc/dat_w_err/hotspots_fluct/PbPb2760/30_35/dNdEta_mc_charged.dat <==
# Eta,dNdEta,error
-7.799999999999999822e+00 4.023236973947895478e+01 1.790952040533807743e+00
-7.400000000000000355e+00 5.650777555110224881e+01 2.515526654129609074e+00
-7.000000000000000000e+00 7.778570975283901134e+01 3.463081672874207761e+00
-6.599999999999999645e+00 1.046155277221110111e+02 4.657854432229354913e+00
-6.200000000000000178e+00 1.368712491649965841e+02 6.094071665945586247e+00
-5.799999999999999822e+00 1.738931295925181928e+02 7.742473986284255538e+00
-5.399999999999999467e+00 2.144815514362056774e+02 9.549767086366356850e+00
-5.000000000000000000e+00 2.570290163660657186e+02 1.144434212260282990e+01
-4.599999999999999645e+00 2.993499031396130476e+02 1.332855132149247446e+01
-4.200000000000000178e+00 3.389363777555104775e+02 1.509107399992482890e+01
-3.799999999999999822e+00 3.737134535738142631e+02 1.663929272977295426e+01
-3.399999999999999467e+00 4.028642000668003220e+02 1.793745662035299304e+01
-2.999999999999999556e+00 4.275188142952575276e+02 1.903523795987443989e+01
-2.599999999999999645e+00 4.474241115564459506e+02 1.992147683930442881e+01
-2.199999999999999734e+00 4.618656713426861984e+02 2.056434140817415468e+01
-1.799999999999999822e+00 4.699047678690712360e+02 2.092207421144849278e+01
-1.399999999999999467e+00 4.711336740146956004e+02 2.097659470074435362e+01
-9.999999999999995559e-01 4.662595073480301835e+02 2.075925925767604951e+01
-5.999999999999996447e-01 4.588357782231126976e+02 2.042854118026262356e+01
-1.999999999999997335e-01 4.536488777555115917e+02 2.019672450690204357e+01
2.000000000000001776e-01 4.537499699398793496e+02 2.020079966638086333e+01
6.000000000000005329e-01 4.587455193720774105e+02 2.042274872429391763e+01
1.000000000000000888e+00 4.661268570474279613e+02 2.075109560372770545e+01
1.400000000000001243e+00 4.709511339345353917e+02 2.096550382079780306e+01
1.800000000000000711e+00 4.697771943887793782e+02 2.091245454349954258e+01
2.200000000000000178e+00 4.617680293921173416e+02 2.055565746713818598e+01
2.600000000000000533e+00 4.471905961923843620e+02 1.990655746109834112e+01
3.000000000000000888e+00 4.272550417501665834e+02 1.901870152325672692e+01
3.400000000000001243e+00 4.026625066800268087e+02 1.792427342942626822e+01
3.800000000000000711e+00 3.734002438209765273e+02 1.662191958226540578e+01
4.200000000000000178e+00 3.387471993987971928e+02 1.507943592360649454e+01
4.600000000000000533e+00 2.990929792919167198e+02 1.331397029410838151e+01
5.000000000000000888e+00 2.567869672678689881e+02 1.143090186804619890e+01
5.400000000000001243e+00 2.143029843019369309e+02 9.539934426976961035e+00
5.800000000000000711e+00 1.737712040748169784e+02 7.735711152314598493e+00
6.200000000000000178e+00 1.367857047428189787e+02 6.089249640214499770e+00
6.600000000000000533e+00 1.046077805611220555e+02 4.657015019737569261e+00
7.000000000000000888e+00 7.789231295925169718e+01 3.467797006743322807e+00
7.400000000000001243e+00 5.662848029392113602e+01 2.521163853418682432e+00
7.800000000000000711e+00 4.038966265865077787e+01 1.798149398109800012e+00


==> anc/dat_w_err/hotspots_fluct/PbPb2760/30_35/dNdY_mc_-2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 3.112892451569809456e-04 1.417046565291132404e-05
-9.250000000000000000e+00 1.076820307281227927e-02 4.793157158748903059e-04
-8.750000000000000000e+00 5.569539078156313106e-02 2.481453469708326705e-03
-8.250000000000000000e+00 1.135564462257849377e-01 5.058785137236542113e-03
-7.750000000000000000e+00 2.025023380093519676e-01 9.016088067682488313e-03
-7.250000000000000000e+00 3.885010020040077228e-01 1.729482522906800046e-02
-6.750000000000000000e+00 7.714989979959923083e-01 3.434514072847259791e-02
-6.250000000000000000e+00 1.467799599198396310e+00 6.535291500728616920e-02
-5.750000000000000000e+00 2.516362057448228828e+00 1.120460262794427952e-01
-5.250000000000000000e+00 3.873405477621910897e+00 1.724581861184071030e-01
-4.750000000000000000e+00 5.365731462925854345e+00 2.388947912594185652e-01
-4.250000000000000000e+00 6.844883099532395043e+00 3.047783443564887618e-01
-3.750000000000000000e+00 8.161454909819642722e+00 3.633746458903635568e-01
-3.250000000000000000e+00 9.238999331997325370e+00 4.113748099485082244e-01
-2.750000000000000000e+00 1.009659585838343432e+01 4.495601516403795461e-01
-2.250000000000000000e+00 1.077524248496993309e+01 4.797833375871739525e-01
-1.750000000000000000e+00 1.129774081496326588e+01 5.030209518933477231e-01
-1.250000000000000000e+00 1.171121175684702820e+01 5.214149654661056621e-01
-7.500000000000000000e-01 1.199390647962592560e+01 5.339751796604509382e-01
-2.500000000000000000e-01 1.211807882431528327e+01 5.394856459356162093e-01
2.500000000000000000e-01 1.212356713426853183e+01 5.396985270331871032e-01
7.500000000000000000e-01 1.198367401469605120e+01 5.334661070995870835e-01
1.250000000000000000e+00 1.170072812291248709e+01 5.208966689294033392e-01
1.750000000000000000e+00 1.128534402137608339e+01 5.023614654746523245e-01
2.250000000000000000e+00 1.077132398129590740e+01 4.794894966428767114e-01
2.750000000000000000e+00 1.008990781563126760e+01 4.491407707907569269e-01
3.250000000000000000e+00 9.233911823647307671e+00 4.110396019922464839e-01
3.750000000000000000e+00 8.154776219104874713e+00 3.630225528813024183e-01
4.250000000000000000e+00 6.837191716766872318e+00 3.043741706587187457e-01
4.750000000000000000e+00 5.360514362057449134e+00 2.386197072905531791e-01
5.250000000000000000e+00 3.870086840347366941e+00 1.722774573974416301e-01
5.750000000000000000e+00 2.522451569806279714e+00 1.122852422959422919e-01
6.250000000000000000e+00 1.469238476953907524e+00 6.540543858076000583e-02
6.750000000000000000e+00 7.733640614562465876e-01 3.442975939809744118e-02
7.250000000000000000e+00 3.903299933199730343e-01 1.737565814835524344e-02
7.750000000000000000e+00 2.052785571142282939e-01 9.138658261427366758e-03
8.250000000000000000e+00 1.156780227120909887e-01 5.150600569065939306e-03
8.750000000000000000e+00 5.608416833667329710e-02 2.500038135727291385e-03
9.250000000000000000e+00 1.103139612558451041e-02 4.917640477809309078e-04
9.750000000000000000e+00 3.433533734134940995e-04 1.540947404436990086e-05


==> anc/dat_w_err/hotspots_fluct/PbPb2760/30_35/dNdY_mc_2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 2.925851703406814387e-04 1.326556782329388523e-05
-9.250000000000000000e+00 3.733199732798930109e-02 1.662784221752141873e-03
-8.750000000000000000e+00 5.145584502338008681e-01 2.289494487179513302e-02
-8.250000000000000000e+00 1.521416165664661424e+00 6.773345887190446168e-02
-7.750000000000000000e+00 2.306483633934536481e+00 1.026733534145168047e-01
-7.250000000000000000e+00 2.824969939879759639e+00 1.257677124679947855e-01
-6.750000000000000000e+00 3.315559118236474312e+00 1.476146748159449795e-01
-6.250000000000000000e+00 3.533186372745491077e+00 1.573404654744300357e-01
-5.750000000000000000e+00 3.381760855043419500e+00 1.505972013679382493e-01
-5.250000000000000000e+00 2.985310621242485585e+00 1.329723018064885298e-01
-4.750000000000000000e+00 2.480832331329324347e+00 1.104829120953477739e-01
-4.250000000000000000e+00 1.964665330661322651e+00 8.747634583712082801e-02
-3.750000000000000000e+00 1.491719438877756154e+00 6.647126924621334088e-02
-3.250000000000000000e+00 1.098332665330660207e+00 4.887714727323329983e-02
-2.750000000000000000e+00 7.963072812291248637e-01 3.546313711195116930e-02
-2.250000000000000000e+00 5.717955911823648929e-01 2.544781033935629433e-02
-1.750000000000000000e+00 4.122925851703407862e-01 1.835568216137669142e-02
-1.250000000000000000e+00 2.921816967267866216e-01 1.302223763951199965e-02
-7.500000000000000000e-01 2.240961923847696324e-01 9.992964174135192390e-03
-2.500000000000000000e-01 2.022097528390114085e-01 9.008968544679333765e-03
2.500000000000000000e-01 1.999719438877756716e-01 8.942218922713338070e-03
7.500000000000000000e-01 2.365250501002002792e-01 1.056713035565433334e-02
1.250000000000000000e+00 3.023740814963256640e-01 1.344400735644005890e-02
1.750000000000000000e+00 4.124275217100866753e-01 1.838296912125577873e-02
2.250000000000000000e+00 5.746586506346025303e-01 2.558886222628563301e-02
2.750000000000000000e+00 7.961202404809617494e-01 3.544228953385565595e-02
3.250000000000000000e+00 1.105857047428189466e+00 4.925343578605782119e-02
3.750000000000000000e+00 1.490308617234468835e+00 6.633427303225797322e-02
4.250000000000000000e+00 1.967352037408149013e+00 8.756398959349727396e-02
4.750000000000000000e+00 2.487859719438874073e+00 1.107761718710815052e-01
5.250000000000000000e+00 2.980008016032063001e+00 1.326899967002072023e-01
5.750000000000000000e+00 3.371181028724115070e+00 1.500790960975397770e-01
6.250000000000000000e+00 3.517279893119572343e+00 1.566161382255955026e-01
6.750000000000000000e+00 3.298690714762857024e+00 1.468910341590421997e-01
7.250000000000000000e+00 2.822156312625253349e+00 1.256756908765805925e-01
7.750000000000000000e+00 2.304602538410151613e+00 1.026494167415469838e-01
8.250000000000000000e+00 1.530534402137608607e+00 6.818490426119785952e-02
8.750000000000000000e+00 5.268550434201736410e-01 2.346707938722051440e-02
9.250000000000000000e+00 3.866132264529056201e-02 1.722267551073583883e-03
9.750000000000000000e+00 2.979291917167668649e-04 1.400483866991834351e-05


==> anc/dat_w_err/hotspots_fluct/PbPb2760/30_35/integrated_v2_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
9.044656020682430297e-02
7.597833396740016898e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/30_35/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
1.071805995777395104e-01
9.002136992907096291e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/30_35/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-2.4_2.4.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
1.053911463585947145e-01
8.874630858365901986e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/30_35/integrated_v3_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v3_2par_cumulant  
#  v3_4par_cumulant
3.137313859776452024e-02
-1.779906263414306189e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/30_35/r2_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 9.984425709593953702e-01 7.762510411339632521e-04
7.894737124443054199e-01 9.960855385058955402e-01 1.731965404478285090e-03
1.315789461135864258e+00 9.934555773999796946e-01 3.146535878910634593e-03
1.842105269432067871e+00 9.919682402675679134e-01 4.459660475251102200e-03
2.368421077728271484e+00 9.878662035866309088e-01 5.562223180659464639e-03
2.894736766815185547e+00 9.865930996513597728e-01 6.273494715208972027e-03
3.421052694320678711e+00 9.856630121714766712e-01 6.938639482318023979e-03
3.947368383407592773e+00 9.858430610013103612e-01 6.812361621256666187e-03
4.473684310913085938e+00 9.863508072870328380e-01 8.614288150938878910e-03
5.000000000000000000e+00 9.856785813961833620e-01 8.683770115780526169e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/30_35/r2_eta_charged_3_4.dat <==
2.631579041481018066e-01 9.986577432026068069e-01
7.894737124443054199e-01 9.957113065088867287e-01
1.315789461135864258e+00 9.931599077503375783e-01
1.842105269432067871e+00 9.918367161798979925e-01
2.368421077728271484e+00 9.875322241186815786e-01
2.894736766815185547e+00 9.866954063535556818e-01
3.421052694320678711e+00 9.856077232254289999e-01
3.947368383407592773e+00 9.856106993643194425e-01
4.473684310913085938e+00 9.854018504912609444e-01
5.000000000000000000e+00 9.853154997242020707e-01


==> anc/dat_w_err/hotspots_fluct/PbPb2760/30_35/r2_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.983531602369195568e-01 8.034059337469612446e-04
7.894737124443054199e-01 9.957203530762475108e-01 1.800361057958879555e-03
1.315789461135864258e+00 9.927640529411926318e-01 3.245366858314422537e-03
1.842105269432067871e+00 9.910730908551975693e-01 4.586577972161812525e-03
2.368421077728271484e+00 9.867057631190970790e-01 5.722564210869464547e-03
2.894736766815185547e+00 9.853041843251005849e-01 6.429585467420083356e-03
3.421052694320678711e+00 9.844074157563895699e-01 7.093965775903837527e-03
3.947368383407592773e+00 9.842699986162906090e-01 7.033905040591823324e-03
4.473684310913085938e+00 9.840886886809687706e-01 8.784986269128488429e-03
5.000000000000000000e+00 9.833327302227271582e-01 8.904633740451252735e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/30_35/v2_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 6.394372135400772095e-02 1.050069811753928661e-03 5.418067052960395813e-02 2.990578301250934601e-03
-4.473684310913085938e+00 6.998916715383529663e-02 1.174089265987277031e-03 5.912792682647705078e-02 3.211151110008358955e-03
-3.947368383407592773e+00 7.452267408370971680e-02 1.250468310900032520e-03 6.242892891168594360e-02 3.409815719351172447e-03
-3.421052694320678711e+00 7.768066972494125366e-02 1.381611335091292858e-03 6.469229608774185181e-02 3.580772550776600838e-03
-2.894736766815185547e+00 8.011205494403839111e-02 1.381860463880002499e-03 6.677228212356567383e-02 3.642639145255088806e-03
-2.368421077728271484e+00 8.205930888652801514e-02 1.448958297260105610e-03 6.830056011676788330e-02 3.716784995049238205e-03
-1.842105269432067871e+00 8.406102657318115234e-02 1.572613720782101154e-03 6.985728442668914795e-02 3.800186095759272575e-03
-1.315789461135864258e+00 8.645735681056976318e-02 1.626237994059920311e-03 7.179538905620574951e-02 3.885901067405939102e-03
-7.894737124443054199e-01 8.910299837589263916e-02 1.721799722872674465e-03 7.383286207914352417e-02 3.910124301910400391e-03
-2.631579041481018066e-01 9.086863696575164795e-02 1.801723265089094639e-03 7.548097521066665649e-02 4.014966543763875961e-03
2.631579041481018066e-01 9.093656390905380249e-02 1.870301901362836361e-03 7.554777711629867554e-02 3.950992599129676819e-03
7.894737124443054199e-01 8.911043405532836914e-02 1.847393112257122993e-03 7.420186698436737061e-02 3.832347458228468895e-03
1.315789461135864258e+00 8.660562336444854736e-02 1.840889104641973972e-03 7.245955616235733032e-02 3.697977401316165924e-03
1.842105269432067871e+00 8.407063037157058716e-02 1.830166904255747795e-03 7.057744264602661133e-02 3.446921706199645996e-03
2.368421077728271484e+00 8.229502290487289429e-02 1.837394665926694870e-03 6.919860839843750000e-02 3.320737043395638466e-03
2.894736766815185547e+00 8.028779923915863037e-02 1.756792888045310974e-03 6.761910021305084229e-02 3.197694197297096252e-03
3.421052694320678711e+00 7.787501811981201172e-02 1.773665891960263252e-03 6.576098501682281494e-02 3.105311421677470207e-03
3.947368383407592773e+00 7.463173568248748779e-02 1.640947535634040833e-03 6.350230425596237183e-02 2.917709061875939369e-03
4.473684310913085938e+00 6.994911283254623413e-02 1.616102410480380058e-03 5.982671305537223816e-02 2.669975627213716507e-03
5.000000000000000000e+00 6.396812200546264648e-02 1.446997863240540028e-03 5.512635782361030579e-02 2.524741925299167633e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/30_35/v2_eta_charged_cumulant_etaref_-2.4_2.4.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 8.670137077569961548e-02 1.485204440541565418e-03 7.313425838947296143e-02 4.009270109236240387e-03
-4.473684310913085938e+00 9.270408749580383301e-02 1.630276557989418507e-03 7.802908122539520264e-02 4.186024423688650131e-03
-3.947368383407592773e+00 9.693378955125808716e-02 1.742268563248217106e-03 8.111755549907684326e-02 4.371999762952327728e-03
-3.421052694320678711e+00 9.961733222007751465e-02 1.884262776002287865e-03 8.292599022388458252e-02 4.519890062510967255e-03
-2.894736766815185547e+00 1.015240997076034546e-01 1.873039756901562214e-03 8.453209698200225830e-02 4.523968789726495743e-03
-2.368421077728271484e+00 1.028629988431930542e-01 1.942102098837494850e-03 8.557096868753433228e-02 4.536942113190889359e-03
-1.842105269432067871e+00 1.040414720773696899e-01 2.062797779217362404e-03 8.649151027202606201e-02 4.560565110296010971e-03
-1.315789461135864258e+00 1.053353324532508850e-01 2.097056247293949127e-03 8.750750124454498291e-02 4.634484648704528809e-03
-7.894737124443054199e-01 1.066553145647048950e-01 2.196599729359149933e-03 8.845616132020950317e-02 4.553307779133319855e-03
-2.631579041481018066e-01 1.074867025017738342e-01 2.261776244267821312e-03 8.931054919958114624e-02 4.611458163708448410e-03
2.631579041481018066e-01 1.075494885444641113e-01 2.331469673663377762e-03 8.944694697856903076e-02 4.531133919954299927e-03
7.894737124443054199e-01 1.067561060190200806e-01 2.354429569095373154e-03 8.896316587924957275e-02 4.475735593587160110e-03
1.315789461135864258e+00 1.055222302675247192e-01 2.363598439842462540e-03 8.828660100698471069e-02 4.401608370244503021e-03
1.842105269432067871e+00 1.041272059082984924e-01 2.397286240011453629e-03 8.736315369606018066e-02 4.170804284512996674e-03
2.368421077728271484e+00 1.032227724790573120e-01 2.398560987785458565e-03 8.669394254684448242e-02 4.090416710823774338e-03
2.894736766815185547e+00 1.018161177635192871e-01 2.357825636863708496e-03 8.564665168523788452e-02 4.041146486997604370e-03
3.421052694320678711e+00 9.993582218885421753e-02 2.374688396230340004e-03 8.423440158367156982e-02 3.951370716094970703e-03
3.947368383407592773e+00 9.714074432849884033e-02 2.234903397038578987e-03 8.245621621608734131e-02 3.817548276856541634e-03
4.473684310913085938e+00 9.282222390174865723e-02 2.250288613140583038e-03 7.915482670068740845e-02 3.549845423549413681e-03
5.000000000000000000e+00 8.678086102008819580e-02 2.051137620583176613e-03 7.450647652149200439e-02 3.379609901458024979e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/30_35/v2_eta_charged_ep.dat <==
-5.000000000000000000e+00 8.159538118300566079e-02 6.871849166366161919e-04
-4.473684310913085938e+00 8.706409773528153706e-02 7.679661138376771582e-04
-3.947368383407592773e+00 9.089063665171537298e-02 7.750027200774826713e-04
-3.421052694320678711e+00 9.323221956443376868e-02 8.929423031810246412e-04
-2.894736766815185547e+00 9.494788339287316137e-02 8.558589487759925892e-04
-2.368421077728271484e+00 9.616778928859545661e-02 8.839880031159586026e-04
-1.842105269432067871e+00 9.725664480913658039e-02 9.643563690208257046e-04
-1.315789461135864258e+00 9.844452557730545839e-02 9.640966317953319868e-04
-7.894737124443054199e-01 9.965212977572994457e-02 1.035947891249943808e-03
-2.631579041481018066e-01 1.005485220906267296e-01 1.079891069850554518e-03
2.631579041481018066e-01 1.005446618300521455e-01 1.163948785921198499e-03
7.894737124443054199e-01 9.976546577419480311e-02 1.188575657558658656e-03
1.315789461135864258e+00 9.860649718077879600e-02 1.204582079196881957e-03
1.842105269432067871e+00 9.735601770356110130e-02 1.267251390265338330e-03
2.368421077728271484e+00 9.652045565593922460e-02 1.275161591598921893e-03
2.894736766815185547e+00 9.521166659248611608e-02 1.262352395595342297e-03
3.421052694320678711e+00 9.348799512784572441e-02 1.254848032341386761e-03
3.947368383407592773e+00 9.108633643647347233e-02 1.176500403560525087e-03
4.473684310913085938e+00 8.722621663538300540e-02 1.221740220023684190e-03
5.000000000000000000e+00 8.174516627021495563e-02 1.096774966600194646e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/30_35/v2_pt_charged_cumulant.dat <==
# pt vn{2} err vn{4} err
2.000000029802322388e-01 1.373341679573059082e-02 2.712632995098829269e-04 1.189741026610136032e-02 6.274351035244762897e-04
4.000000059604644775e-01 4.501402378082275391e-02 1.010907115414738655e-03 3.814727440476417542e-02 1.878057257272303104e-03
6.000000238418579102e-01 7.668247818946838379e-02 1.806323067285120487e-03 6.461714208126068115e-02 3.172443713992834091e-03
8.000000119209289551e-01 1.049831286072731018e-01 2.515481552109122276e-03 8.811683952808380127e-02 4.337602294981479645e-03
1.000000000000000000e+00 1.291874051094055176e-01 2.984863705933094025e-03 1.080077290534973145e-01 5.476333666592836380e-03
1.200000047683715820e+00 1.493736207485198975e-01 3.382213413715362549e-03 1.240632757544517517e-01 6.475202739238739014e-03
1.399999976158142090e+00 1.664079725742340088e-01 3.601610893383622169e-03 1.379190236330032349e-01 7.511594332754611969e-03
1.600000023841857910e+00 1.804816722869873047e-01 3.777879755944013596e-03 1.489013582468032837e-01 8.444678969681262970e-03
1.799999952316284180e+00 1.924397647380828857e-01 3.755713580176234245e-03 1.586459726095199585e-01 9.059149771928787231e-03
2.000000000000000000e+00 2.025871276855468750e-01 3.652578918263316154e-03 1.666895449161529541e-01 9.919722564518451691e-03
2.200000047683715820e+00 2.106257677078247070e-01 3.623908851295709610e-03 1.742711514234542847e-01 1.032407023012638092e-02
2.400000095367431641e+00 2.185128182172775269e-01 3.644709940999746323e-03 1.799379140138626099e-01 1.101460214704275131e-02
2.599999904632568359e+00 2.236682474613189697e-01 3.318634582683444023e-03 1.852968782186508179e-01 1.184623409062623978e-02
2.799999952316284180e+00 2.289922684431076050e-01 3.123339498415589333e-03 1.901217848062515259e-01 1.189907174557447433e-02
3.000000000000000000e+00 2.321139276027679443e-01 3.008770057931542397e-03 1.942329555749893188e-01 1.195472292602062225e-02
3.200000047683715820e+00 2.345325648784637451e-01 2.520110458135604858e-03 1.977964043617248535e-01 1.204661000519990921e-02
3.400000095367431641e+00 2.367316037416458130e-01 2.781082177534699440e-03 2.027021348476409912e-01 1.256001275032758713e-02
3.599999904632568359e+00 2.378423213958740234e-01 1.899127615615725517e-03 2.050590217113494873e-01 1.257164031267166138e-02
3.799999952316284180e+00 2.399887591600418091e-01 2.001430373638868332e-03 2.091350257396697998e-01 1.369205862283706665e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/30_35/v2_pt_charged_ep.dat <==
 (2.000000029802322388e-01+0.000000000000000000e+00j)  (1.309426097381659153e-02+5.569448854454367242e-05j)  (3.761800641512159623e-04+0.000000000000000000e+00j)
 (4.000000059604644775e-01+0.000000000000000000e+00j)  (4.245718835149197429e-02+1.213444245737750453e-04j)  (1.191413521530759224e-03+0.000000000000000000e+00j)
 (6.000000238418579102e-01+0.000000000000000000e+00j)  (7.203734247464237128e-02+1.342260886507603559e-04j)  (2.187531180887328924e-03+0.000000000000000000e+00j)
 (8.000000119209289551e-01+0.000000000000000000e+00j)  (9.847045408283260082e-02-1.096525413380068778e-04j)  (3.045396355276128088e-03+0.000000000000000000e+00j)
 (1.000000000000000000e+00+0.000000000000000000e+00j)  (1.209527212289942116e-01-1.973733360820419797e-04j)  (3.447520838751163934e-03+0.000000000000000000e+00j)
 (1.200000047683715820e+00+0.000000000000000000e+00j)  (1.395057724082470751e-01-2.371884023864432505e-04j)  (3.859449049001425353e-03+0.000000000000000000e+00j)
 (1.399999976158142090e+00+0.000000000000000000e+00j)  (1.551726075229611090e-01-1.340295199392193919e-04j)  (3.967649967582576737e-03+0.000000000000000000e+00j)
 (1.600000023841857910e+00+0.000000000000000000e+00j)  (1.679281883840271217e-01-3.606886673069493489e-04j)  (3.937804690327223814e-03+0.000000000000000000e+00j)
 (1.799999952316284180e+00+0.000000000000000000e+00j)  (1.787118283063367508e-01-2.071613586054348749e-04j)  (4.173451913485815533e-03+0.000000000000000000e+00j)
 (2.000000000000000000e+00+0.000000000000000000e+00j)  (1.877895553109836524e-01+2.735761718583192399e-05j)  (3.971022328912413198e-03+0.000000000000000000e+00j)
 (2.200000047683715820e+00+0.000000000000000000e+00j)  (1.952672485745147180e-01-2.785169777642622704e-05j)  (4.250317901192721994e-03+0.000000000000000000e+00j)
 (2.400000095367431641e+00+0.000000000000000000e+00j)  (2.019576410631549190e-01+8.054784487183698494e-04j)  (4.819817544198615536e-03+0.000000000000000000e+00j)
 (2.599999904632568359e+00+0.000000000000000000e+00j)  (2.070481291442980987e-01+6.217701962953912963e-04j)  (4.545195751338233087e-03+0.000000000000000000e+00j)
 (2.799999952316284180e+00+0.000000000000000000e+00j)  (2.119464537566346785e-01+1.382724066105716926e-03j)  (5.116502779149482115e-03+0.000000000000000000e+00j)
 (3.000000000000000000e+00+0.000000000000000000e+00j)  (2.152781845307593089e-01+1.826723708914727200e-03j)  (6.318181842190211638e-03+0.000000000000000000e+00j)
 (3.200000047683715820e+00+0.000000000000000000e+00j)  (2.177687596659182712e-01+2.172048569525646903e-03j)  (6.610709743921452421e-03+0.000000000000000000e+00j)
 (3.400000095367431641e+00+0.000000000000000000e+00j)  (2.213072859231673961e-01+2.801613031125718429e-03j)  (6.782904790699276210e-03+0.000000000000000000e+00j)
 (3.599999904632568359e+00+0.000000000000000000e+00j)  (2.225086959185791358e-01+2.509073293436305755e-03j)  (6.156400247974803258e-03+0.000000000000000000e+00j)
 (3.799999952316284180e+00+0.000000000000000000e+00j)  (2.259415686721332195e-01+3.836483886778911927e-03j)  (7.313533109165279780e-03+0.000000000000000000e+00j)


==> anc/dat_w_err/hotspots_fluct/PbPb2760/30_35/v3_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 1.855205930769443512e-02 7.857400923967361450e-04 -1.380562316626310349e-02 1.309892628341913223e-02
-4.473684310913085938e+00 2.176728658378124237e-02 9.125666110776364803e-04 -1.550772599875926971e-02 1.513672061264514923e-02
-3.947368383407592773e+00 2.397016435861587524e-02 9.512449032627046108e-04 -1.594777405261993408e-02 1.620247215032577515e-02
-3.421052694320678711e+00 2.563476562500000000e-02 1.016539754346013069e-03 -1.686377637088298798e-02 1.721504516899585724e-02
-2.894736766815185547e+00 2.683385647833347321e-02 1.150705618783831596e-03 -1.837700232863426208e-02 1.836435310542583466e-02
-2.368421077728271484e+00 2.781396731734275818e-02 1.153152901679277420e-03 -1.813070476055145264e-02 1.879011839628219604e-02
-1.842105269432067871e+00 2.871361747384071350e-02 1.198236714117228985e-03 -1.831289008259773254e-02 1.927813887596130371e-02
-1.315789461135864258e+00 2.970852330327033997e-02 1.196846133098006248e-03 -1.785482838749885559e-02 1.947330124676227570e-02
-7.894737124443054199e-01 3.079182468354701996e-02 1.261793193407356739e-03 -1.827460527420043945e-02 2.021819725632667542e-02
-2.631579041481018066e-01 3.160092979669570923e-02 1.316245179623365402e-03 -1.984706893563270569e-02 2.088966593146324158e-02
2.631579041481018066e-01 3.153118491172790527e-02 1.309204264543950558e-03 -1.873209699988365173e-02 2.058891579508781433e-02
7.894737124443054199e-01 3.085185028612613678e-02 1.272992463782429695e-03 -1.815559528768062592e-02 1.938419416546821594e-02
1.315789461135864258e+00 2.971945144236087799e-02 1.257709925994277000e-03 -1.743653044104576111e-02 1.878921128809452057e-02
1.842105269432067871e+00 2.858326397836208344e-02 1.220236532390117645e-03 -1.635300554335117340e-02 1.819340698421001434e-02
2.368421077728271484e+00 2.767857350409030914e-02 1.213813666254281998e-03 -1.567159779369831085e-02 1.729499734938144684e-02
2.894736766815185547e+00 2.678614854812622070e-02 1.145730842836201191e-03 -1.533348392695188522e-02 1.671951450407505035e-02
3.421052694320678711e+00 2.546000853180885315e-02 1.131570199504494667e-03 -1.341427117586135864e-02 1.556406076997518539e-02
3.947368383407592773e+00 2.381576225161552429e-02 1.066249911673367023e-03 -1.253635622560977936e-02 1.444196607917547226e-02
4.473684310913085938e+00 2.153394743800163269e-02 9.890049695968627930e-04 -1.205169782042503357e-02 1.303024217486381531e-02
5.000000000000000000e+00 1.844206079840660095e-02 8.766450337134301662e-04 -9.404215961694717407e-03 1.053273957222700119e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/30_35/v3_eta_charged_ep.dat <==
-5.000000000000000000e+00 2.306217160123060633e-02 5.629735014647860693e-04
-4.473684310913085938e+00 2.642496365200687133e-02 5.620245890828373583e-04
-3.947368383407592773e+00 2.852918759632599999e-02 6.627055060913025243e-04
-3.421052694320678711e+00 3.008486864637587715e-02 6.237496301609771589e-04
-2.894736766815185547e+00 3.102361025257793087e-02 7.642946019998024358e-04
-2.368421077728271484e+00 3.192598936775391943e-02 7.108865978241355561e-04
-1.842105269432067871e+00 3.259180819224506698e-02 7.315406974607065183e-04
-1.315789461135864258e+00 3.332652806019763270e-02 7.043377462327630577e-04
-7.894737124443054199e-01 3.400792149778425477e-02 7.554309234641031151e-04
-2.631579041481018066e-01 3.451213807747179063e-02 7.265491984383617161e-04
2.631579041481018066e-01 3.445653375631226728e-02 7.305573953841960379e-04
7.894737124443054199e-01 3.412844532879134862e-02 7.331275175455465422e-04
1.315789461135864258e+00 3.340101070310393799e-02 7.032786079155685767e-04
1.842105269432067871e+00 3.262102945145435584e-02 7.197839230415646128e-04
2.368421077728271484e+00 3.192660978406721556e-02 7.667548154338735527e-04
2.894736766815185547e+00 3.126195214507220682e-02 7.062327391012651048e-04
3.421052694320678711e+00 3.009710874956009197e-02 7.247222343909397266e-04
3.947368383407592773e+00 2.859788233939666857e-02 6.871951583958533279e-04
4.473684310913085938e+00 2.629441738667736075e-02 7.224984939061098246e-04
5.000000000000000000e+00 2.317843741305478794e-02 6.645730948886847001e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/30_40/dN_over_2pidYptdpt_mc_-211.dat <==
1.000000000000000056e-01 2.174980394419687002e+02 1.572766377481763733e+00
3.000000000000000444e-01 1.099132754524687670e+02 7.746031685684348078e-01
5.000000000000000000e-01 5.267721023421567850e+01 3.129871742854697381e-01
7.000000000000000666e-01 2.704779874375175197e+01 1.312339474078980106e-01
9.000000000000000222e-01 1.458295732938956313e+01 6.010684731499296024e-02
1.100000000000000089e+00 8.125242039671846328e+00 3.298128033659219333e-02
1.300000000000000266e+00 4.640941940017851763e+00 2.102549131920517997e-02
1.500000000000000000e+00 2.705718897425791969e+00 1.541966616413245270e-02
1.700000000000000178e+00 1.606444900272638865e+00 1.076477345975486444e-02
1.899999999999999911e+00 9.698461374371165622e-01 7.649892760087231153e-03
2.100000000000000089e+00 5.937347702932500582e-01 5.207704316780680312e-03
2.300000000000000266e+00 3.687986652286199818e-01 3.602381278674628064e-03
2.500000000000000000e+00 2.319401508671834478e-01 2.544117933073992456e-03
2.700000000000000178e+00 1.475713088489623848e-01 1.754860495516146141e-03
2.900000000000000355e+00 9.469052635981638211e-02 1.239974823409822555e-03
3.100000000000000089e+00 6.149428983574990737e-02 8.559103882406721240e-04
3.300000000000000266e+00 4.024456632289309665e-02 5.572475833735166754e-04
3.500000000000000000e+00 2.659848899136745340e-02 4.062251596501563976e-04
3.700000000000000178e+00 1.767344708162267575e-02 2.847763036333634461e-04
3.900000000000000355e+00 1.180503405257596859e-02 2.010972754080055265e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/30_40/dN_over_2pidYptdpt_mc_-2212.dat <==
1.000000000000000056e-01 1.726663180094555772e+00 2.339069631604125468e-02
3.000000000000000444e-01 1.654971031762040967e+00 2.079283722584070182e-02
5.000000000000000000e-01 1.509958396081258147e+00 1.727133262754202217e-02
7.000000000000000666e-01 1.314192331916512746e+00 1.280004607148828473e-02
9.000000000000000222e-01 1.089885822709805385e+00 8.654013514095068929e-03
1.100000000000000089e+00 8.652105732569486118e-01 5.290891611043425750e-03
1.300000000000000266e+00 6.612476719818335402e-01 3.419383042518039234e-03
1.500000000000000000e+00 4.913640055174524623e-01 2.189249641086841048e-03
1.700000000000000178e+00 3.574373973853319231e-01 1.521736413466515244e-03
1.899999999999999911e+00 2.558772451313751084e-01 1.359550576761876274e-03
2.100000000000000089e+00 1.810307817682439424e-01 1.130801519136221062e-03
2.300000000000000266e+00 1.273037283155018240e-01 9.206521719862570440e-04
2.500000000000000000e+00 8.911359852645525659e-02 7.842364006877928454e-04
2.700000000000000178e+00 6.241235569710237158e-02 5.680687980624905733e-04
2.900000000000000355e+00 4.357855942220074941e-02 4.327935227805161439e-04
3.100000000000000089e+00 3.052224084648515537e-02 3.253902492327641468e-04
3.300000000000000266e+00 2.138877310184928229e-02 2.721342750519948456e-04
3.500000000000000000e+00 1.498143493271866800e-02 1.933062742002546468e-04
3.700000000000000178e+00 1.056807123255425716e-02 1.459924332243378673e-04
3.900000000000000355e+00 7.433997992558054324e-03 1.217779116079243843e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/30_40/dN_over_2pidYptdpt_mc_-321.dat <==
1.000000000000000056e-01 1.415326519784223436e+01 1.583077951404978645e-01
3.000000000000000444e-01 1.193563390015399328e+01 1.183661065044647048e-01
5.000000000000000000e-01 8.900318711735803134e+00 7.304048670417169487e-02
7.000000000000000666e-01 6.113360349783720338e+00 3.916113378777867637e-02
9.000000000000000222e-01 4.003179288921067780e+00 2.011987781306718778e-02
1.100000000000000089e+00 2.560096204149830079e+00 1.054990173676323417e-02
1.300000000000000266e+00 1.621636092844973565e+00 6.687611943389896139e-03
1.500000000000000000e+00 1.026131279086082593e+00 4.851922456927977058e-03
1.700000000000000178e+00 6.510987321845123077e-01 3.759006189320415747e-03
1.899999999999999911e+00 4.153859828005483368e-01 2.678758104388020197e-03
2.100000000000000089e+00 2.665990652464318988e-01 2.071261212229996186e-03
2.300000000000000266e+00 1.725255346769381526e-01 1.512041357394857842e-03
2.500000000000000000e+00 1.124984449219910976e-01 1.099543936970390299e-03
2.700000000000000178e+00 7.390737305224751030e-02 8.323007425307498959e-04
2.900000000000000355e+00 4.889006722379877351e-02 5.581442300583728524e-04
3.100000000000000089e+00 3.260186715616244374e-02 4.145104462812034397e-04
3.300000000000000266e+00 2.185199549852403014e-02 3.044045473973864060e-04
3.500000000000000000e+00 1.483062048556769465e-02 1.973918247092151118e-04
3.700000000000000178e+00 1.006320515158865524e-02 1.578787054503615333e-04
3.900000000000000355e+00 6.852453226696995914e-03 1.053569988606765971e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/30_40/dN_over_2pidYptdpt_mc_211.dat <==
1.000000000000000056e-01 2.174969370873796777e+02 1.585124931273439897e+00
3.000000000000000444e-01 1.099088615909258380e+02 7.749941403941886797e-01
5.000000000000000000e-01 5.267550031829442503e+01 3.121776941999245825e-01
7.000000000000000666e-01 2.704032657341563350e+01 1.286749019606084621e-01
9.000000000000000222e-01 1.457636467725681584e+01 5.950664279701672194e-02
1.100000000000000089e+00 8.118397431931935415e+00 3.203496670081443232e-02
1.300000000000000266e+00 4.636456440636009368e+00 2.152790737689295672e-02
1.500000000000000000e+00 2.703058050713898375e+00 1.509728393661604294e-02
1.700000000000000178e+00 1.604284413869075054e+00 1.054155988982243518e-02
1.899999999999999911e+00 9.682818083702630085e-01 7.502741421909826791e-03
2.100000000000000089e+00 5.929984073296982183e-01 5.254896849003118896e-03
2.300000000000000266e+00 3.681476611226731643e-01 3.726697925390216447e-03
2.500000000000000000e+00 2.314751091875695832e-01 2.464726119768985511e-03
2.700000000000000178e+00 1.472765281041265306e-01 1.737039186695322947e-03
2.900000000000000355e+00 9.461578889736982356e-02 1.186116391805694522e-03
3.100000000000000089e+00 6.148925900191896943e-02 8.215882714326327128e-04
3.300000000000000266e+00 4.025082717670236399e-02 5.941036596003752010e-04
3.500000000000000000e+00 2.654021977315004083e-02 3.970566028132077314e-04
3.700000000000000178e+00 1.765986534104011657e-02 2.684899656483714426e-04
3.900000000000000355e+00 1.175509947115233912e-02 2.208164374672915396e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/30_40/dN_over_2pidYptdpt_mc_2212.dat <==
1.000000000000000056e-01 1.758750096259614537e+00 2.313763463546077842e-02
3.000000000000000444e-01 1.682514789654864673e+00 2.144847661990062840e-02
5.000000000000000000e-01 1.535944639352322616e+00 1.766518093545194415e-02
7.000000000000000666e-01 1.336837159240687356e+00 1.317826871235459538e-02
9.000000000000000222e-01 1.108772623987457129e+00 8.789621639491259492e-03
1.100000000000000089e+00 8.804009395172102126e-01 5.420238150198233157e-03
1.300000000000000266e+00 6.732199749197530503e-01 3.435628423895685513e-03
1.500000000000000000e+00 5.002913448462937840e-01 2.252671648568065933e-03
1.700000000000000178e+00 3.638294701367051909e-01 1.611804163072302074e-03
1.899999999999999911e+00 2.606770792764505629e-01 1.303834278813235329e-03
2.100000000000000089e+00 1.844408005158414687e-01 1.159296484887639136e-03
2.300000000000000266e+00 1.295905591724907380e-01 9.886298454581871672e-04
2.500000000000000000e+00 9.093404315693651152e-02 7.711335414552892599e-04
2.700000000000000178e+00 6.364227910961198220e-02 5.947923444855882959e-04
2.900000000000000355e+00 4.448984166725936107e-02 5.006367995326584455e-04
3.100000000000000089e+00 3.108814515459356123e-02 3.599362307708831878e-04
3.300000000000000266e+00 2.185445944744251329e-02 2.885677649429107075e-04
3.500000000000000000e+00 1.530606683865677088e-02 1.990213422812386619e-04
3.700000000000000178e+00 1.078152431730672670e-02 1.532486399690465137e-04
3.900000000000000355e+00 7.580554792793858972e-03 1.217070404434460965e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/30_40/dN_over_2pidYptdpt_mc_321.dat <==
1.000000000000000056e-01 1.414644179622006348e+01 1.539940796669303780e-01
3.000000000000000444e-01 1.193439558405573031e+01 1.205673516757641561e-01
5.000000000000000000e-01 8.898907377952340880e+00 7.077817845259284923e-02
7.000000000000000666e-01 6.115019118280099697e+00 3.906126779165263602e-02
9.000000000000000222e-01 4.005279435108525909e+00 1.977443571043764614e-02
1.100000000000000089e+00 2.560882042284406079e+00 1.080361909426453756e-02
1.300000000000000266e+00 1.622531429118055923e+00 6.922502980681525218e-03
1.500000000000000000e+00 1.026110929291571994e+00 4.879714811190928939e-03
1.700000000000000178e+00 6.508373159955931353e-01 3.827071921610854504e-03
1.899999999999999911e+00 4.149648388688810252e-01 2.888784674876100893e-03
2.100000000000000089e+00 2.663741130575836835e-01 1.953323848923052379e-03
2.300000000000000266e+00 1.722325741360709039e-01 1.620613157722821263e-03
2.500000000000000000e+00 1.123670154631229295e-01 1.096940710607105084e-03
2.700000000000000178e+00 7.393324227185793518e-02 7.509426779432983902e-04
2.900000000000000355e+00 4.891465796328763743e-02 5.721559017544706549e-04
3.100000000000000089e+00 3.272222018088665613e-02 4.009479922502054709e-04
3.300000000000000266e+00 2.195249230031395132e-02 2.926968613823357438e-04
3.500000000000000000e+00 1.483035389437324658e-02 2.138540169811224299e-04
3.700000000000000178e+00 1.008806297918008084e-02 1.509499735643998275e-04
3.900000000000000355e+00 6.926346837263648928e-03 1.325228685696323849e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/30_40/dNdEta_mc_charged.dat <==
# Eta,dNdEta,error
-7.799999999999999822e+00 3.559698730794916344e+01 1.124209820169801866e+00
-7.400000000000000355e+00 5.010339846359386229e+01 1.582362348621600079e+00
-7.000000000000000000e+00 6.910587758851032447e+01 2.182507578541324378e+00
-6.599999999999999645e+00 9.306506262525067541e+01 2.939179041273499937e+00
-6.200000000000000178e+00 1.218816766867066832e+02 3.849345565194305596e+00
-5.799999999999999822e+00 1.549642309619237892e+02 4.894176805501142091e+00
-5.399999999999999467e+00 1.912765188710751829e+02 6.041051804534654401e+00
-5.000000000000000000e+00 2.292719046426192335e+02 7.241140257954742587e+00
-4.599999999999999645e+00 2.670042735470940443e+02 8.432972475933146583e+00
-4.200000000000000178e+00 3.021933633934533532e+02 9.544432087395707143e+00
-3.799999999999999822e+00 3.329723229792922439e+02 1.051670915370813653e+01
-3.399999999999999467e+00 3.586970257181027364e+02 1.132935671324295335e+01
-2.999999999999999556e+00 3.804672411489650017e+02 1.201722266236657966e+01
-2.599999999999999645e+00 3.980986882097524813e+02 1.257426239073846830e+01
-2.199999999999999734e+00 4.108523822645294672e+02 1.297723781111729835e+01
-1.799999999999999822e+00 4.178912992651965510e+02 1.319969222126074548e+01
-1.399999999999999467e+00 4.188178991315963913e+02 1.322898710016357349e+01
-9.999999999999995559e-01 4.143326745156985567e+02 1.308736946718358851e+01
-5.999999999999996447e-01 4.076223430193716695e+02 1.287551482675489645e+01
-1.999999999999997335e-01 4.029948613894458163e+02 1.272939754556883507e+01
2.000000000000001776e-01 4.030746835337342304e+02 1.273192638407254229e+01
6.000000000000005329e-01 4.074912399799594596e+02 1.287138529322106351e+01
1.000000000000000888e+00 4.140935470941876702e+02 1.307982381367193092e+01
1.400000000000001243e+00 4.184620357381430154e+02 1.321767711820382374e+01
1.800000000000000711e+00 4.175146609886459146e+02 1.318771585771833443e+01
2.200000000000000178e+00 4.105195833333330597e+02 1.296673326350093269e+01
2.600000000000000533e+00 3.976665673012685147e+02 1.256063014804738742e+01
3.000000000000000888e+00 3.800842075818302987e+02 1.200525809199714544e+01
3.400000000000001243e+00 3.583637291249162899e+02 1.131906650898118549e+01
3.800000000000000711e+00 3.325776052104224050e+02 1.050457145545323456e+01
4.200000000000000178e+00 3.019048622244486069e+02 9.535627992236115347e+00
4.600000000000000533e+00 2.666931821977285040e+02 8.423436822283591141e+00
5.000000000000000888e+00 2.290024674348697147e+02 7.232894747373810773e+00
5.400000000000001243e+00 1.910665146960588174e+02 6.034620906552166986e+00
5.800000000000000711e+00 1.548309301937213434e+02 4.890107457149344583e+00
6.200000000000000178e+00 1.217754417167668777e+02 3.846068946861484150e+00
6.600000000000000533e+00 9.301883433533723178e+01 2.937777333781438571e+00
7.000000000000000888e+00 6.915644121576477232e+01 2.184076091982625645e+00
7.400000000000001243e+00 5.019030978623913342e+01 1.585097197235609157e+00
7.800000000000000711e+00 3.571831663326661044e+01 1.128063468739881392e+00


==> anc/dat_w_err/hotspots_fluct/PbPb2760/30_40/dNdY_mc_-2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 2.765531062124253225e-04 8.756790065885241355e-06
-9.250000000000000000e+00 9.458249832999305121e-03 2.991345981086981475e-04
-8.750000000000000000e+00 4.839679358717435126e-02 1.529910156241622932e-03
-8.250000000000000000e+00 9.861723446893790046e-02 3.116732793400018523e-03
-7.750000000000000000e+00 1.758122912491650314e-01 5.555138139191484990e-03
-7.250000000000000000e+00 3.391703406813629251e-01 1.071309382259524878e-02
-6.750000000000000000e+00 6.784983299933200485e-01 2.142797821232664615e-02
-6.250000000000000000e+00 1.298705410821642925e+00 4.102018515680432714e-02
-5.750000000000000000e+00 2.236943219772876912e+00 7.064420428454595835e-02
-5.250000000000000000e+00 3.448812291249163220e+00 1.089247709488825183e-01
-4.750000000000000000e+00 4.787068136272547569e+00 1.511894640434185422e-01
-4.250000000000000000e+00 6.103098196392785724e+00 1.927581695042428211e-01
-3.750000000000000000e+00 7.269813627254500865e+00 2.296103285769088564e-01
-3.250000000000000000e+00 8.227107548430192097e+00 2.598554810338000176e-01
-2.750000000000000000e+00 8.984265197060780750e+00 2.837657685896189941e-01
-2.250000000000000000e+00 9.585449565798278115e+00 3.027685445390584928e-01
-1.750000000000000000e+00 1.004977955911826371e+01 3.174380197841435991e-01
-1.250000000000000000e+00 1.041430661322644724e+01 3.289511629186712138e-01
-7.500000000000000000e-01 1.065972411489646277e+01 3.366966469742189161e-01
-2.500000000000000000e-01 1.077100668002671924e+01 3.402167739119023593e-01
2.500000000000000000e-01 1.077475951903807960e+01 3.403269842816172841e-01
7.500000000000000000e-01 1.064566399465598678e+01 3.362545318731943733e-01
1.250000000000000000e+00 1.040166132264530319e+01 3.285511650992383736e-01
1.750000000000000000e+00 1.003460855043421418e+01 3.169554549606795057e-01
2.250000000000000000e+00 9.577097528390108749e+00 3.024958138036580868e-01
2.750000000000000000e+00 8.976162992651962824e+00 2.835214383247875447e-01
3.250000000000000000e+00 8.219406813627259112e+00 2.596050831129615988e-01
3.750000000000000000e+00 7.263812959251827017e+00 2.294366976440087025e-01
4.250000000000000000e+00 6.095809619238478305e+00 1.925313263242026396e-01
4.750000000000000000e+00 4.779092184368743723e+00 1.509468130742172287e-01
5.250000000000000000e+00 3.448758183032730074e+00 1.089256610498008787e-01
5.750000000000000000e+00 2.239668670674682449e+00 7.074043695959186806e-02
6.250000000000000000e+00 1.300586506346024018e+00 4.107462669733211863e-02
6.750000000000000000e+00 6.827548430193719486e-01 2.156121087928531549e-02
7.250000000000000000e+00 3.419652638610551909e-01 1.079919890324921791e-02
7.750000000000000000e+00 1.786639946559788195e-01 5.642575561830395943e-03
8.250000000000000000e+00 1.012464929859719642e-01 3.197332736685782033e-03
8.750000000000000000e+00 4.916967267869074010e-02 1.553536474550579931e-03
9.250000000000000000e+00 9.752171008684010559e-03 3.086011051689101833e-04
9.750000000000000000e+00 2.985971943887777533e-04 9.481493700636398932e-06


==> anc/dat_w_err/hotspots_fluct/PbPb2760/30_40/dNdY_mc_2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 2.605210420841684474e-04 8.468159607006065805e-06
-9.250000000000000000e+00 3.362324649298593926e-02 1.061564784675794260e-03
-8.750000000000000000e+00 4.577348029392117601e-01 1.445314794071090973e-02
-8.250000000000000000e+00 1.361871075484301752e+00 4.300260597982581007e-02
-7.750000000000000000e+00 2.074213092852373208e+00 6.549485367442110795e-02
-7.250000000000000000e+00 2.541286573146290806e+00 8.025250892088739429e-02
-6.750000000000000000e+00 2.977867735470942634e+00 9.404800698753380817e-02
-6.250000000000000000e+00 3.171128256513026766e+00 1.001484899650160465e-01
-5.750000000000000000e+00 3.031732130928521673e+00 9.575948567082677443e-02
-5.250000000000000000e+00 2.672883099532396667e+00 8.442691302570720646e-02
-4.750000000000000000e+00 2.215905811623242627e+00 6.999525239808995769e-02
-4.250000000000000000e+00 1.753223112892450253e+00 5.537557653900886806e-02
-3.750000000000000000e+00 1.331748830995324040e+00 4.206402573993826138e-02
-3.250000000000000000e+00 9.769759519038077045e-01 3.085736515818834902e-02
-2.750000000000000000e+00 7.063246492985967295e-01 2.232191094297143047e-02
-2.250000000000000000e+00 5.044829659318632586e-01 1.593399112648322472e-02
-1.750000000000000000e+00 3.650574482297925250e-01 1.152906500681719071e-02
-1.250000000000000000e+00 2.569425517702070838e-01 8.117232540116934084e-03
-7.500000000000000000e-01 2.013674014696059389e-01 6.366805685772268519e-03
-2.500000000000000000e-01 1.775651302605210091e-01 5.612246279949338439e-03
2.500000000000000000e-01 1.783647294589179033e-01 5.645802898360000217e-03
7.500000000000000000e-01 2.137515030060122279e-01 6.750922141549422703e-03
1.250000000000000000e+00 2.631315965263860690e-01 8.311583777562301864e-03
1.750000000000000000e+00 3.596118904475615885e-01 1.136147770896739004e-02
2.250000000000000000e+00 5.082571810287240810e-01 1.606350099110187904e-02
2.750000000000000000e+00 7.065090180360726890e-01 2.232173958344930292e-02
3.250000000000000000e+00 9.807782231128930883e-01 3.099556863554284170e-02
3.750000000000000000e+00 1.324968603874415285e+00 4.185035298194592079e-02
4.250000000000000000e+00 1.754287909151637681e+00 5.541560275444954581e-02
4.750000000000000000e+00 2.220636606546426695e+00 7.013898016823646997e-02
5.250000000000000000e+00 2.660592518370078263e+00 8.403575170195919097e-02
5.750000000000000000e+00 3.019649298597188114e+00 9.537191929110173938e-02
6.250000000000000000e+00 3.150388109552440419e+00 9.950448377619060258e-02
6.750000000000000000e+00 2.958943887775549175e+00 9.345585708474293818e-02
7.250000000000000000e+00 2.530768203072810252e+00 7.993939020429481623e-02
7.750000000000000000e+00 2.066573814295255662e+00 6.527895738713324070e-02
8.250000000000000000e+00 1.367312625250500568e+00 4.319810567720671485e-02
8.750000000000000000e+00 4.672545090180360017e-01 1.476600025231323068e-02
9.250000000000000000e+00 3.452905811623242088e-02 1.091393436125320934e-03
9.750000000000000000e+00 2.912491649966603125e-04 9.351842817908699246e-06


==> anc/dat_w_err/hotspots_fluct/PbPb2760/30_40/integrated_v2_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
9.272018578757369733e-02
7.973655755602020168e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/30_40/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
1.100363752992302852e-01
9.470308575376536198e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/30_40/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-2.4_2.4.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
1.081908385298539221e-01
9.339899159960732278e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/30_40/integrated_v3_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v3_2par_cumulant  
#  v3_4par_cumulant
3.247392369129932510e-02
1.364928402374701241e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/30_40/r2_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 9.991590749089059864e-01 5.528488065776088374e-04
7.894737124443054199e-01 9.955572080569915494e-01 9.223972514762518622e-04
1.315789461135864258e+00 9.931379582215711377e-01 1.427229764790884613e-03
1.842105269432067871e+00 9.906001715806885821e-01 1.173638993797518088e-03
2.368421077728271484e+00 9.860925450767628053e-01 1.096321381909439547e-03
2.894736766815185547e+00 9.836768456286192341e-01 1.499115254392874037e-03
3.421052694320678711e+00 9.822549492600638477e-01 2.135171006860305670e-03
3.947368383407592773e+00 9.822728244303480238e-01 2.193627545516409032e-03
4.473684310913085938e+00 9.814249781465935740e-01 1.368351959941227275e-03
5.000000000000000000e+00 9.816301441506501968e-01 1.836816766374573407e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/30_40/r2_eta_charged_3_4.dat <==
2.631579041481018066e-01 9.997913788397494450e-01
7.894737124443054199e-01 9.964604108539030225e-01
1.315789461135864258e+00 9.932995877183887767e-01
1.842105269432067871e+00 9.916460150722490319e-01
2.368421077728271484e+00 9.881619899845993649e-01
2.894736766815185547e+00 9.840572913564504809e-01
3.421052694320678711e+00 9.825394627045894724e-01
3.947368383407592773e+00 9.847628872551403845e-01
4.473684310913085938e+00 9.810623779911252784e-01
5.000000000000000000e+00 9.835230268548295074e-01


==> anc/dat_w_err/hotspots_fluct/PbPb2760/30_40/r2_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.989848876408664591e-01 5.607371162961338100e-04
7.894737124443054199e-01 9.950109353031380000e-01 9.594060800555675311e-04
1.315789461135864258e+00 9.922857401727455118e-01 1.498493591713174382e-03
1.842105269432067871e+00 9.894891998864314697e-01 1.290069403878069685e-03
2.368421077728271484e+00 9.846390870481627200e-01 1.233150699302164918e-03
2.894736766815185547e+00 9.820899941299116032e-01 1.690426207642404654e-03
3.421052694320678711e+00 9.805529095342355728e-01 2.376626442375941606e-03
3.947368383407592773e+00 9.800827923405893705e-01 2.454012315609831012e-03
4.473684310913085938e+00 9.784137132649683988e-01 1.713962684210828700e-03
5.000000000000000000e+00 9.783820105117089216e-01 2.118800778051291474e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/30_40/v1_eta_30_40.dat <==
# eta, v1odd, err, v1even,err
-5.000000000000000000e+00 1.838607391934730679e-03 2.123079892299018358e-04 1.904742223446096762e-04 2.123079892299018358e-04
-4.500000000000000000e+00 1.692733513286261669e-03 2.073820728579823841e-04 2.012710188533112102e-04 2.073820728579823841e-04
-4.000000000000000000e+00 1.694521909761046710e-03 1.830584085848512769e-04 2.220462405635654276e-04 1.830584085848512769e-04
-3.500000000000000000e+00 1.653213961819454542e-03 1.827217293252323695e-04 2.333835772259403160e-04 1.827217293252323695e-04
-3.000000000000000000e+00 1.340289739074935734e-03 1.798029725750862056e-04 2.419774563710952019e-04 1.798029725750862056e-04
-2.500000000000000000e+00 1.212598607003320499e-03 1.977844771613697177e-04 2.412103765322290644e-04 1.977844771613697177e-04
-2.000000000000000000e+00 1.204152955584105768e-03 1.959009979900513758e-04 2.461966275450850825e-04 1.959009979900513758e-04
-1.500000000000000000e+00 9.725676641884960054e-04 1.787187005265339086e-04 2.559148561864187359e-04 1.787187005265339086e-04
-1.000000000000000000e+00 5.808313342632551732e-04 1.460663645103444145e-04 2.430561279943337582e-04 1.460663645103444145e-04
-5.000000000000000000e-01 2.225500425743079456e-04 1.428783601105134944e-04 2.383700807960573815e-04 1.428783601105134944e-04
0.000000000000000000e+00 -1.412449460659959480e-04 1.236821726702927633e-04 2.297674317950579585e-04 1.236821726702927633e-04
5.000000000000000000e-01 -4.998779513099727706e-04 1.232716729157975393e-04 2.414477456909952741e-04 1.232716729157975393e-04
1.000000000000000000e+00 -7.518011983307911015e-04 1.178184915676314646e-04 2.503717788380125753e-04 1.178184915676314646e-04
1.500000000000000000e+00 -1.096068594941634108e-03 1.462131120960210142e-04 2.602973798918339107e-04 1.462131120960210142e-04
2.000000000000000000e+00 -1.342566666129998282e-03 1.643706740815285513e-04 2.514971872538686011e-04 1.643706740815285513e-04
2.500000000000000000e+00 -1.320256175457868407e-03 1.534693312538060325e-04 2.438237876375377649e-04 1.534693312538060325e-04
3.000000000000000000e+00 -1.502587019132122642e-03 1.589132001073801845e-04 2.411477974287602180e-04 1.589132001073801845e-04
3.500000000000000000e+00 -1.779407356421977430e-03 1.419359165455949155e-04 2.326333624132466502e-04 1.419359165455949155e-04
4.000000000000000000e+00 -1.779202687257312602e-03 1.386880258318543533e-04 2.188434002564707947e-04 1.386880258318543533e-04
4.500000000000000000e+00 -1.718296086349024084e-03 1.540043753747560569e-04 2.000745091378643105e-04 1.540043753747560569e-04
5.000000000000000000e+00 -1.849044407244005220e-03 1.661732396052963340e-04 1.951088471395880141e-04 1.661732396052963340e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/30_40/v2_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 6.512638926506042480e-02 5.795764154754579067e-04 5.647871643304824829e-02 1.536215888336300850e-03
-4.473684310913085938e+00 7.134672999382019043e-02 6.310652242973446846e-04 6.180637329816818237e-02 1.701451838016510010e-03
-3.947368383407592773e+00 7.602249830961227417e-02 6.791155901737511158e-04 6.551682949066162109e-02 1.863956102170050144e-03
-3.421052694320678711e+00 7.927738130092620850e-02 7.105672848410904408e-04 6.807503104209899902e-02 2.024633577093482018e-03
-2.894736766815185547e+00 8.174080401659011841e-02 7.202787091955542564e-04 7.019774615764617920e-02 2.086489927023649216e-03
-2.368421077728271484e+00 8.379997313022613525e-02 7.663448341190814972e-04 7.200402021408081055e-02 2.154868794605135918e-03
-1.842105269432067871e+00 8.593816310167312622e-02 7.737841224297881126e-04 7.384504377841949463e-02 2.277449006214737892e-03
-1.315789461135864258e+00 8.837011456489562988e-02 7.943245582282543182e-04 7.580812275409698486e-02 2.279442735016345978e-03
-7.894737124443054199e-01 9.106884896755218506e-02 8.155649411492049694e-04 7.790182530879974365e-02 2.320081228390336037e-03
-2.631579041481018066e-01 9.298544377088546753e-02 7.846699445508420467e-04 7.964566349983215332e-02 2.479173475876450539e-03
2.631579041481018066e-01 9.300377219915390015e-02 7.794341654516756535e-04 7.966104149818420410e-02 2.434586873278021812e-03
7.894737124443054199e-01 9.114829450845718384e-02 7.274597883224487305e-04 7.825122773647308350e-02 2.418706193566322327e-03
1.315789461135864258e+00 8.855094760656356812e-02 6.600975757464766502e-04 7.634007930755615234e-02 2.346499357372522354e-03
1.842105269432067871e+00 8.609617501497268677e-02 6.429969798773527145e-04 7.448642700910568237e-02 2.235611900687217712e-03
2.368421077728271484e+00 8.418332040309906006e-02 6.685892003588378429e-04 7.296410948038101196e-02 2.219028538092970848e-03
2.894736766815185547e+00 8.211712539196014404e-02 6.163755315355956554e-04 7.124771177768707275e-02 2.092085313051939011e-03
3.421052694320678711e+00 7.962024211883544922e-02 5.790448049083352089e-04 6.931953132152557373e-02 2.040505409240722656e-03
3.947368383407592773e+00 7.626731693744659424e-02 5.833663162775337696e-04 6.671837717294692993e-02 1.881756470538675785e-03
4.473684310913085938e+00 7.151027023792266846e-02 5.650259554386138916e-04 6.284867227077484131e-02 1.743979635648429394e-03
5.000000000000000000e+00 6.527329981327056885e-02 5.087240133434534073e-04 5.759052559733390808e-02 1.546313636936247349e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/30_40/v2_eta_charged_cumulant_etaref_-2.4_2.4.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 8.833532035350799561e-02 8.627326460555195808e-04 7.621137052774429321e-02 2.234926447272300720e-03
-4.473684310913085938e+00 9.457735717296600342e-02 8.936682716012001038e-04 8.160373568534851074e-02 2.410977380350232124e-03
-3.947368383407592773e+00 9.898956120014190674e-02 9.531808318570256233e-04 8.516517281532287598e-02 2.574367215856909752e-03
-3.421052694320678711e+00 1.017732247710227966e-01 9.872766677290201187e-04 8.730392903089523315e-02 2.754193963482975960e-03
-2.894736766815185547e+00 1.037317886948585510e-01 9.937190916389226913e-04 8.902145177125930786e-02 2.789658959954977036e-03
-2.368421077728271484e+00 1.051938757300376892e-01 1.006828970275819302e-03 9.036485850811004639e-02 2.848732518032193184e-03
-1.842105269432067871e+00 1.065113544464111328e-01 1.010544132441282272e-03 9.159149229526519775e-02 2.932942938059568405e-03
-1.315789461135864258e+00 1.078211292624473572e-01 1.024882192723453045e-03 9.256767481565475464e-02 2.909612143412232399e-03
-7.894737124443054199e-01 1.091748028993606567e-01 1.015307614579796791e-03 9.347928315401077271e-02 2.930887276306748390e-03
-2.631579041481018066e-01 1.101289764046669006e-01 9.734846535138785839e-04 9.438015520572662354e-02 3.083083545789122581e-03
2.631579041481018066e-01 1.101373061537742615e-01 9.595740702934563160e-04 9.442227333784103394e-02 3.031632164493203163e-03
7.894737124443054199e-01 1.093322634696960449e-01 9.172763093374669552e-04 9.393826872110366821e-02 3.048771061003208160e-03
1.315789461135864258e+00 1.080578342080116272e-01 8.532546926289796829e-04 9.315745532512664795e-02 3.016933333128690720e-03
1.842105269432067871e+00 1.067902594804763794e-01 8.414898766204714775e-04 9.235244989395141602e-02 2.945557702332735062e-03
2.368421077728271484e+00 1.057338342070579529e-01 8.670233073644340038e-04 9.156291186809539795e-02 2.945256652310490608e-03
2.894736766815185547e+00 1.042690649628639221e-01 8.086423040367662907e-04 9.037258476018905640e-02 2.861842280253767967e-03
3.421052694320678711e+00 1.022976636886596680e-01 7.832541014067828655e-04 8.891572058200836182e-02 2.811698243021965027e-03
3.947368383407592773e+00 9.935469925403594971e-02 7.897641044110059738e-04 8.678969740867614746e-02 2.656372962519526482e-03
4.473684310913085938e+00 9.490956366062164307e-02 7.990713929757475853e-04 8.317293971776962280e-02 2.486424287781119347e-03
5.000000000000000000e+00 8.855943381786346436e-02 7.250488852150738239e-04 7.780812680721282959e-02 2.294201403856277466e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/30_40/v2_eta_charged_ep.dat <==
-5.000000000000000000e+00 8.395290961489239312e-02 6.245045264278924983e-04
-4.473684310913085938e+00 8.978951854623992701e-02 6.234161631354565416e-04
-3.947368383407592773e+00 9.391180504302892862e-02 6.292209615865384728e-04
-3.421052694320678711e+00 9.646160625067459748e-02 6.405165786931646139e-04
-2.894736766815185547e+00 9.830905604738779391e-02 6.437165392953034162e-04
-2.368421077728271484e+00 9.973800694501470943e-02 6.240517536885892193e-04
-1.842105269432067871e+00 1.010344170784714946e-01 6.214753494756985108e-04
-1.315789461135864258e+00 1.022276652216794340e-01 6.534262798376652215e-04
-7.894737124443054199e-01 1.034919321290677513e-01 6.240871684651443443e-04
-2.631579041481018066e-01 1.044986721590873968e-01 5.650283686398459423e-04
2.631579041481018066e-01 1.045261507648891780e-01 5.675459092710330618e-04
7.894737124443054199e-01 1.037274413468786405e-01 5.384560205199150681e-04
1.315789461135864258e+00 1.024757421199382901e-01 5.177761911830926428e-04
1.842105269432067871e+00 1.013228883372433720e-01 5.266528802071016079e-04
2.368421077728271484e+00 1.003029971014624822e-01 5.702235222446328661e-04
2.894736766815185547e+00 9.888260150880204269e-02 5.260250806568035620e-04
3.421052694320678711e+00 9.705452564937905313e-02 5.172177399666939759e-04
3.947368383407592773e+00 9.442360921870150692e-02 5.129696263224181379e-04
4.473684310913085938e+00 9.030422366071326479e-02 5.541742277435124679e-04
5.000000000000000000e+00 8.429218958632782310e-02 5.254843986250804259e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/30_40/v2_pt_charged_cumulant.dat <==
# pt vn{2} err vn{4} err
2.000000029802322388e-01 1.404342800378799438e-02 1.155550780822522938e-04 1.244873274117708206e-02 3.094953717663884163e-04
4.000000059604644775e-01 4.616627469658851624e-02 3.229815338272601366e-04 4.024933278560638428e-02 1.051812549121677876e-03
6.000000238418579102e-01 7.892955839633941650e-02 5.852665053680539131e-04 6.863449513912200928e-02 1.853682915680110455e-03
8.000000119209289551e-01 1.080801710486412048e-01 9.272893075831234455e-04 9.370394051074981689e-02 2.610867144539952278e-03
1.000000000000000000e+00 1.328096836805343628e-01 1.244593760930001736e-03 1.147011741995811462e-01 3.384875832125544548e-03
1.200000047683715820e+00 1.534025967121124268e-01 1.549474895000457764e-03 1.317165791988372803e-01 4.283050540834665298e-03
1.399999976158142090e+00 1.704861819744110107e-01 1.799560734070837498e-03 1.458499729633331299e-01 5.005862563848495483e-03
1.600000023841857910e+00 1.845295429229736328e-01 2.114435192197561264e-03 1.571226269006729126e-01 5.657355766743421555e-03
1.799999952316284180e+00 1.964739859104156494e-01 2.294427948072552681e-03 1.669007241725921631e-01 6.363694090396165848e-03
2.000000000000000000e+00 2.063272893428802490e-01 2.652975497767329216e-03 1.746718436479568481e-01 6.880547851324081421e-03
2.200000047683715820e+00 2.143065184354782104e-01 2.807123819366097450e-03 1.818259060382843018e-01 7.409227080643177032e-03
2.400000095367431641e+00 2.210581600666046143e-01 2.990626031532883644e-03 1.864224970340728760e-01 8.047350682318210602e-03
2.599999904632568359e+00 2.261835038661956787e-01 3.316916525363922119e-03 1.916319876909255981e-01 8.264672942459583282e-03
2.799999952316284180e+00 2.306295931339263916e-01 3.363879630342125893e-03 1.952940076589584351e-01 8.929104544222354889e-03
3.000000000000000000e+00 2.333834618330001831e-01 3.678177949041128159e-03 1.986780911684036255e-01 8.690392598509788513e-03
3.200000047683715820e+00 2.346974611282348633e-01 3.666640724986791611e-03 2.010511457920074463e-01 8.649495430290699005e-03
3.400000095367431641e+00 2.363457232713699341e-01 3.642275463789701462e-03 2.038503587245941162e-01 9.629865176975727081e-03
3.599999904632568359e+00 2.372426986694335938e-01 4.033245611935853958e-03 2.070165127515792847e-01 8.570834062993526459e-03
3.799999952316284180e+00 2.382415980100631714e-01 4.051540046930313110e-03 2.089890539646148682e-01 1.017278991639614105e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/30_40/v2_pt_charged_ep.dat <==
 (2.000000029802322388e-01+0.000000000000000000e+00j)  (1.353350561028951460e-02+3.832994832315068424e-05j)  (1.785134873131453384e-04+0.000000000000000000e+00j)
 (4.000000059604644775e-01+0.000000000000000000e+00j)  (4.410716493583755060e-02+1.681203644213060145e-05j)  (5.538568407900072016e-04+0.000000000000000000e+00j)
 (6.000000238418579102e-01+0.000000000000000000e+00j)  (7.527333949074795083e-02-1.012982865026817319e-04j)  (9.860262428413094343e-04+0.000000000000000000e+00j)
 (8.000000119209289551e-01+0.000000000000000000e+00j)  (1.030108479766698726e-01-2.196286197032001376e-04j)  (1.485994757496676309e-03+0.000000000000000000e+00j)
 (1.000000000000000000e+00+0.000000000000000000e+00j)  (1.264371240271497665e-01-3.143225615619377558e-04j)  (1.829736667221062681e-03+0.000000000000000000e+00j)
 (1.200000047683715820e+00+0.000000000000000000e+00j)  (1.457387515648323750e-01-2.576864141479539671e-04j)  (2.030674523708672023e-03+0.000000000000000000e+00j)
 (1.399999976158142090e+00+0.000000000000000000e+00j)  (1.616283971116226903e-01-2.084132483145302453e-04j)  (2.141883636875406820e-03+0.000000000000000000e+00j)
 (1.600000023841857910e+00+0.000000000000000000e+00j)  (1.745461603349811597e-01-3.336715582522536256e-04j)  (2.516592143850266122e-03+0.000000000000000000e+00j)
 (1.799999952316284180e+00+0.000000000000000000e+00j)  (1.854171782763116560e-01-1.500365202815298388e-04j)  (2.526194503525733964e-03+0.000000000000000000e+00j)
 (2.000000000000000000e+00+0.000000000000000000e+00j)  (1.942503525484971516e-01-5.564851276677557302e-05j)  (3.104280016396345713e-03+0.000000000000000000e+00j)
 (2.200000047683715820e+00+0.000000000000000000e+00j)  (2.015981505118008832e-01-5.004155857962788202e-05j)  (3.352856601473073583e-03+0.000000000000000000e+00j)
 (2.400000095367431641e+00+0.000000000000000000e+00j)  (2.072904110846797432e-01+4.697662993811128245e-04j)  (3.973711281935732136e-03+0.000000000000000000e+00j)
 (2.599999904632568359e+00+0.000000000000000000e+00j)  (2.123062879802266323e-01+4.216519973646236071e-04j)  (4.551823711753464306e-03+0.000000000000000000e+00j)
 (2.799999952316284180e+00+0.000000000000000000e+00j)  (2.163625411323407688e-01+9.511592565842220005e-04j)  (5.442703732530336860e-03+0.000000000000000000e+00j)
 (3.000000000000000000e+00+0.000000000000000000e+00j)  (2.192395356493040404e-01+1.049037747961866548e-03j)  (5.713831101030461719e-03+0.000000000000000000e+00j)
 (3.200000047683715820e+00+0.000000000000000000e+00j)  (2.207678705889308812e-01+1.367447573096545847e-03j)  (7.004118156558715794e-03+0.000000000000000000e+00j)
 (3.400000095367431641e+00+0.000000000000000000e+00j)  (2.232364143347895513e-01+1.856567258828107541e-03j)  (7.624586380434721089e-03+0.000000000000000000e+00j)
 (3.599999904632568359e+00+0.000000000000000000e+00j)  (2.252066569772896709e-01+1.469615526306075615e-03j)  (8.269736336693467998e-03+0.000000000000000000e+00j)
 (3.799999952316284180e+00+0.000000000000000000e+00j)  (2.271080936862828747e-01+1.391286163752178959e-03j)  (8.675802318567979107e-03+0.000000000000000000e+00j)


==> anc/dat_w_err/hotspots_fluct/PbPb2760/30_40/v3_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 1.904113404452800751e-02 3.745148424059152603e-04 3.648125100880861282e-03 1.981274597346782684e-02
-4.473684310913085938e+00 2.237431332468986511e-02 4.437863826751708984e-04 5.708595272153615952e-03 2.318585105240345001e-02
-3.947368383407592773e+00 2.466352470219135284e-02 5.038002273067831993e-04 8.131044916808605194e-03 2.506916970014572144e-02
-3.421052694320678711e+00 2.640749514102935791e-02 5.164833273738622665e-04 8.408198133111000061e-03 2.660718373954296112e-02
-2.894736766815185547e+00 2.765711769461631775e-02 5.574014503508806229e-04 7.764086127281188965e-03 2.906543947756290436e-02
-2.368421077728271484e+00 2.863324061036109924e-02 5.555258248932659626e-04 9.554989635944366455e-03 2.941136248409748077e-02
-1.842105269432067871e+00 2.960227802395820618e-02 6.076443241909146309e-04 1.132399402558803558e-02 3.028696775436401367e-02
-1.315789461135864258e+00 3.057502768933773041e-02 6.207104306668043137e-04 1.272721122950315475e-02 3.092563338577747345e-02
-7.894737124443054199e-01 3.177694976329803467e-02 6.500696181319653988e-04 1.363593619316816330e-02 3.216477483510971069e-02
-2.631579041481018066e-01 3.257883340120315552e-02 6.741901161149144173e-04 1.186422258615493774e-02 3.315585851669311523e-02
2.631579041481018066e-01 3.251881524920463562e-02 7.142809918150305748e-04 1.428009103983640671e-02 3.283541649580001831e-02
7.894737124443054199e-01 3.177431970834732056e-02 6.922414177097380161e-04 1.349542103707790375e-02 3.212574869394302368e-02
1.315789461135864258e+00 3.058993816375732422e-02 6.768670864403247833e-04 1.355673186480998993e-02 3.083376586437225342e-02
1.842105269432067871e+00 2.946922555565834045e-02 6.718127988278865814e-04 1.361538935452699661e-02 3.006310202181339264e-02
2.368421077728271484e+00 2.853848412632942200e-02 6.856889231130480766e-04 1.386882644146680832e-02 2.833493240177631378e-02
2.894736766815185547e+00 2.759603038430213928e-02 6.961252074688673019e-04 1.289130561053752899e-02 2.815444208681583405e-02
3.421052694320678711e+00 2.629300393164157867e-02 6.268919096328318119e-04 1.421110797673463821e-02 2.630409598350524902e-02
3.947368383407592773e+00 2.457082085311412811e-02 6.109345704317092896e-04 1.367635093629360199e-02 2.412884868681430817e-02
4.473684310913085938e+00 2.216962166130542755e-02 5.735747399739921093e-04 1.106950081884860992e-02 2.229738235473632812e-02
5.000000000000000000e+00 1.897513493895530701e-02 4.780842864420264959e-04 1.075002085417509079e-02 1.906192675232887268e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/30_40/v3_eta_charged_ep.dat <==
-5.000000000000000000e+00 2.411505237544091934e-02 2.613003515820830087e-04
-4.473684310913085938e+00 2.766452608443565470e-02 3.210009239965906625e-04
-3.947368383407592773e+00 2.988943377523326644e-02 3.426509821187066806e-04
-3.421052694320678711e+00 3.157593011663399618e-02 3.724215652740514213e-04
-2.894736766815185547e+00 3.258942705827681807e-02 3.850431567046549552e-04
-2.368421077728271484e+00 3.347238142560725327e-02 3.800170654605815801e-04
-1.842105269432067871e+00 3.424307145241493877e-02 3.912474357197085265e-04
-1.315789461135864258e+00 3.484882329289967773e-02 4.034120333042959185e-04
-7.894737124443054199e-01 3.565250415914884841e-02 4.169443530938105220e-04
-2.631579041481018066e-01 3.610557063325349481e-02 4.027293839195263234e-04
2.631579041481018066e-01 3.603607485558586038e-02 3.946225931013522281e-04
7.894737124443054199e-01 3.561461827692435911e-02 3.808799751576532320e-04
1.315789461135864258e+00 3.487224275353807690e-02 4.097249106306678594e-04
1.842105269432067871e+00 3.413568472011270505e-02 4.528577856465107704e-04
2.368421077728271484e+00 3.343716727991584425e-02 5.076197445263686773e-04
2.894736766815185547e+00 3.271074344946801882e-02 5.061927986028799328e-04
3.421052694320678711e+00 3.155333637348416154e-02 4.618862071578401464e-04
3.947368383407592773e+00 2.993780983705094864e-02 5.017113763944553795e-04
4.473684310913085938e+00 2.754653396805430490e-02 4.458210815642713412e-04
5.000000000000000000e+00 2.417880073962264814e-02 4.284772026530649265e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/35_40/dN_over_2pidYptdpt_mc_-211.dat <==
1.000000000000000056e-01 1.911647693505372558e+02 8.157303729522652480e-01
3.000000000000000444e-01 9.649702098220609514e+01 4.157189385770461154e-01
5.000000000000000000e-01 4.608807716717122105e+01 1.604500715458811733e-01
7.000000000000000666e-01 2.357970968266571532e+01 6.367503697310808453e-02
9.000000000000000222e-01 1.268516906110490972e+01 2.566824432644855894e-02
1.100000000000000089e+00 7.059315795783463798e+00 1.648724498601841087e-02
1.300000000000000266e+00 4.030836367749985882e+00 1.195861139620889128e-02
1.500000000000000000e+00 2.350495049496691191e+00 9.286338494977395761e-03
1.700000000000000178e+00 1.397854492314380082e+00 7.026495527548179409e-03
1.899999999999999911e+00 8.457232225199359243e-01 4.768457409369852504e-03
2.100000000000000089e+00 5.193646582732854844e-01 3.330997646681626689e-03
2.300000000000000266e+00 3.234791017377478539e-01 2.160659141521439203e-03
2.500000000000000000e+00 2.040814362129767523e-01 1.562927587119233635e-03
2.700000000000000178e+00 1.303037184566938067e-01 9.337014104560766763e-04
2.900000000000000355e+00 8.379028237850387473e-02 6.920995757027932193e-04
3.100000000000000089e+00 5.455866713237511600e-02 5.603057813347517638e-04
3.300000000000000266e+00 3.600505068827559996e-02 3.370217341436052396e-04
3.500000000000000000e+00 2.386642819301224711e-02 2.526144454099551388e-04
3.700000000000000178e+00 1.590086636374199447e-02 1.813635403836253573e-04
3.900000000000000355e+00 1.062881036467411972e-02 1.219890331856692738e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/35_40/dN_over_2pidYptdpt_mc_-2212.dat <==
1.000000000000000056e-01 1.547945263513607950e+00 1.230528423210952224e-02
3.000000000000000444e-01 1.476324645996872853e+00 1.203577306492161630e-02
5.000000000000000000e-01 1.339563750110912110e+00 9.623067415476369360e-03
7.000000000000000666e-01 1.157267341457597354e+00 7.227020583123806852e-03
9.000000000000000222e-01 9.541133419521242720e-01 4.657550012980445596e-03
1.100000000000000089e+00 7.534973264058626441e-01 2.741051216665179278e-03
1.300000000000000266e+00 5.739176301087809406e-01 1.193533220268998664e-03
1.500000000000000000e+00 4.254477780210231264e-01 9.319434513479037856e-04
1.700000000000000178e+00 3.088918790294470917e-01 8.058241861247329371e-04
1.899999999999999911e+00 2.211234135843769266e-01 6.694691871732897899e-04
2.100000000000000089e+00 1.566658026519563152e-01 7.236454684293161434e-04
2.300000000000000266e+00 1.104287404516909737e-01 5.819971634559127638e-04
2.500000000000000000e+00 7.745197603658852958e-02 4.528152561712552363e-04
2.700000000000000178e+00 5.438935104739113513e-02 3.942228363048761071e-04
2.900000000000000355e+00 3.807504374669472280e-02 2.891760493920358011e-04
3.100000000000000089e+00 2.682185169707417341e-02 2.461476535018792384e-04
3.300000000000000266e+00 1.879866542907177723e-02 1.686529890359473357e-04
3.500000000000000000e+00 1.325395515263547673e-02 1.333498128170518379e-04
3.700000000000000178e+00 9.410113857047689226e-03 9.935761594803116359e-05
3.900000000000000355e+00 6.633173510974063429e-03 6.160623253684353309e-05


==> anc/dat_w_err/hotspots_fluct/PbPb2760/35_40/dN_over_2pidYptdpt_mc_-321.dat <==
1.000000000000000056e-01 1.257651738128669194e+01 7.742732749365974221e-02
3.000000000000000444e-01 1.055378309214219357e+01 6.400385984626227875e-02
5.000000000000000000e-01 7.815130928703695190e+00 4.019503610732411136e-02
7.000000000000000666e-01 5.338172387244482842e+00 1.948397873390905408e-02
9.000000000000000222e-01 3.483929688876895803e+00 9.135696179310825310e-03
1.100000000000000089e+00 2.221420098353581007e+00 3.948797552817290626e-03
1.300000000000000266e+00 1.405710580785775488e+00 3.867495026613553249e-03
1.500000000000000000e+00 8.898101006910115185e-01 2.753537239547488528e-03
1.700000000000000178e+00 5.650769618326643151e-01 2.273720939935753704e-03
1.899999999999999911e+00 3.611958397621228833e-01 1.656229563193058977e-03
2.100000000000000089e+00 2.321963955022258441e-01 1.357183419209758574e-03
2.300000000000000266e+00 1.506009764974348963e-01 1.013520914267006462e-03
2.500000000000000000e+00 9.845378367187583579e-02 7.544443823381191206e-04
2.700000000000000178e+00 6.492902444551061636e-02 5.480713596365251140e-04
2.900000000000000355e+00 4.312853194323153228e-02 3.426531783715645353e-04
3.100000000000000089e+00 2.887053727115214755e-02 2.523012758503422113e-04
3.300000000000000266e+00 1.938918369307919901e-02 1.669239173365735655e-04
3.500000000000000000e+00 1.320572638200156676e-02 1.247202992930216661e-04
3.700000000000000178e+00 8.997055437084013410e-03 1.105721801094422914e-04
3.900000000000000355e+00 6.146901091391728141e-03 6.971881448246267446e-05


==> anc/dat_w_err/hotspots_fluct/PbPb2760/35_40/dN_over_2pidYptdpt_mc_211.dat <==
1.000000000000000056e-01 1.911612486502809247e+02 8.181700314439535049e-01
3.000000000000000444e-01 9.649187836625591785e+01 4.030926784585998068e-01
5.000000000000000000e-01 4.609231326085857461e+01 1.578169224542053661e-01
7.000000000000000666e-01 2.357776598665556378e+01 6.165675615902034556e-02
9.000000000000000222e-01 1.267897732053920734e+01 2.674022207813421537e-02
1.100000000000000089e+00 7.052280241182505627e+00 1.559626665018360933e-02
1.300000000000000266e+00 4.027072462581966938e+00 1.271686925519343800e-02
1.500000000000000000e+00 2.348287779427345789e+00 9.758605604928801552e-03
1.700000000000000178e+00 1.396407313974639353e+00 6.482843082295181372e-03
1.899999999999999911e+00 8.441346345047575639e-01 4.781959705502138169e-03
2.100000000000000089e+00 5.183736718671647647e-01 3.508496795404375014e-03
2.300000000000000266e+00 3.225660169449252601e-01 2.103863630538108358e-03
2.500000000000000000e+00 2.038049245946755850e-01 1.537596323695495770e-03
2.700000000000000178e+00 1.301162613626044295e-01 1.039479875845002914e-03
2.900000000000000355e+00 8.377217349144594483e-02 7.060624683971973613e-04
3.100000000000000089e+00 5.468961083759086433e-02 4.666999528626309735e-04
3.300000000000000266e+00 3.591533218398187954e-02 3.475182047271517917e-04
3.500000000000000000e+00 2.375320541242883360e-02 2.302646034833819629e-04
3.700000000000000178e+00 1.584228216638038783e-02 1.824898379828627409e-04
3.900000000000000355e+00 1.057068851288453862e-02 9.695837207309405763e-05


==> anc/dat_w_err/hotspots_fluct/PbPb2760/35_40/dN_over_2pidYptdpt_mc_2212.dat <==
1.000000000000000056e-01 1.575398151508887068e+00 1.281687391968817750e-02
3.000000000000000444e-01 1.502073450763086848e+00 1.280294762367676330e-02
5.000000000000000000e-01 1.362087657747405700e+00 1.048682812212903791e-02
7.000000000000000666e-01 1.178208962649277991e+00 7.443792171532698058e-03
9.000000000000000222e-01 9.704483074824444833e-01 4.724577098484568360e-03
1.100000000000000089e+00 7.666642679482187361e-01 2.771335840828070569e-03
1.300000000000000266e+00 5.844735477018845327e-01 1.503455012995507560e-03
1.500000000000000000e+00 4.333715864110977978e-01 5.120216449230817176e-04
1.700000000000000178e+00 3.148134579231939845e-01 5.868142749913927850e-04
1.899999999999999911e+00 2.252840616802330997e-01 7.707561346082060288e-04
2.100000000000000089e+00 1.596210269520159930e-01 8.048590558584686749e-04
2.300000000000000266e+00 1.123117594094843880e-01 6.137057812335611120e-04
2.500000000000000000e+00 7.897964914017902016e-02 4.834273834185443962e-04
2.700000000000000178e+00 5.542805586678436341e-02 3.579475048458093155e-04
2.900000000000000355e+00 3.890380250643830917e-02 2.845008008410513278e-04
3.100000000000000089e+00 2.728184007935671035e-02 2.042057135506080323e-04
3.300000000000000266e+00 1.924904420130458052e-02 1.857360305664815952e-04
3.500000000000000000e+00 1.356001646215033996e-02 1.380968626968125741e-04
3.700000000000000178e+00 9.616136158028870326e-03 9.330539988542086674e-05
3.900000000000000355e+00 6.766524000718245231e-03 6.703215387313853297e-05


==> anc/dat_w_err/hotspots_fluct/PbPb2760/35_40/dN_over_2pidYptdpt_mc_321.dat <==
1.000000000000000056e-01 1.257039500679233157e+01 7.880540797831914190e-02
3.000000000000000444e-01 1.054767768703009523e+01 6.473551061171237131e-02
5.000000000000000000e-01 7.812816483588496119e+00 3.934377674200753572e-02
7.000000000000000666e-01 5.339048160476311367e+00 1.997223901360003009e-02
9.000000000000000222e-01 3.484291702365110321e+00 8.458662064363553154e-03
1.100000000000000089e+00 2.223081311564304663e+00 4.058200486011579594e-03
1.300000000000000266e+00 1.407391167947095401e+00 3.271484139058090414e-03
1.500000000000000000e+00 8.894073011436803844e-01 2.798924959717036687e-03
1.700000000000000178e+00 5.651437886259610410e-01 2.204474785757279658e-03
1.899999999999999911e+00 3.605430591209990432e-01 1.733492318665381081e-03
2.100000000000000089e+00 2.319912318430213394e-01 1.286550730179675424e-03
2.300000000000000266e+00 1.502238834284929658e-01 8.498401057611706900e-04
2.500000000000000000e+00 9.844488814307003621e-02 6.991200445172717198e-04
2.700000000000000178e+00 6.495413119236323474e-02 4.895868190812245830e-04
2.900000000000000355e+00 4.311033066389268614e-02 3.857126965995842454e-04
3.100000000000000089e+00 2.890476414063428146e-02 2.572990189542847606e-04
3.300000000000000266e+00 1.947630401444314791e-02 1.620181859408662938e-04
3.500000000000000000e+00 1.322876901685999217e-02 1.352151815095461616e-04
3.700000000000000178e+00 9.002124527090578018e-03 8.634782462965224722e-05
3.900000000000000355e+00 6.209213762281977876e-03 5.542203155325471149e-05


==> anc/dat_w_err/hotspots_fluct/PbPb2760/35_40/dNdEta_mc_charged.dat <==
# Eta,dNdEta,error
-7.799999999999999822e+00 3.096160487641947157e+01 1.378637410281248199e+00
-7.400000000000000355e+00 4.369902137608553971e+01 1.945821209487138992e+00
-7.000000000000000000e+00 6.042604542418164471e+01 2.690620725800956237e+00
-6.599999999999999645e+00 8.151459752839025441e+01 3.629797660239442614e+00
-6.200000000000000178e+00 1.068921042084165833e+02 4.759840409004080009e+00
-5.799999999999999822e+00 1.360353323313291867e+02 6.057684344389352660e+00
-5.399999999999999467e+00 1.680714863059450295e+02 7.484210575989909131e+00
-5.000000000000000000e+00 2.015147929191719527e+02 8.973491826207359523e+00
-4.599999999999999645e+00 2.346586439545761209e+02 1.044978656694911834e+01
-4.200000000000000178e+00 2.654503490313958878e+02 1.182134129466923866e+01
-3.799999999999999822e+00 2.922311923847694288e+02 1.301424295340556192e+01
-3.399999999999999467e+00 3.145298513694053213e+02 1.400762209767752253e+01
-2.999999999999999556e+00 3.334156680026725894e+02 1.484931647253060483e+01
-2.599999999999999645e+00 3.487732648630588983e+02 1.553346560145521060e+01
-2.199999999999999734e+00 3.598390931863730771e+02 1.602667258248881765e+01
-1.799999999999999822e+00 3.658778306613224345e+02 1.629595012059341386e+01
-1.399999999999999467e+00 3.665021242484964432e+02 1.632424025957444513e+01
-9.999999999999995559e-01 3.624058416833674414e+02 1.614190795912613652e+01
-5.999999999999996447e-01 3.564089078156309256e+02 1.587475742362680897e+01
-1.999999999999997335e-01 3.523408450233801545e+02 1.569406110746248473e+01
2.000000000000001776e-01 3.523993971275879744e+02 1.569688925879880337e+01
6.000000000000005329e-01 3.562369605878420771e+02 1.586774530030163000e+01
1.000000000000000888e+00 3.620602371409484590e+02 1.612720370833313055e+01
1.400000000000001243e+00 3.659729375417498431e+02 1.630132316966629347e+01
1.800000000000000711e+00 3.652521275885115983e+02 1.626915657194384934e+01
2.200000000000000178e+00 3.592711372745485505e+02 1.600226513428097874e+01
2.600000000000000533e+00 3.481425384101533496e+02 1.550613679746814633e+01
3.000000000000000888e+00 3.329133734134932183e+02 1.482761839577241147e+01
3.400000000000001243e+00 3.140649515698058849e+02 1.398779886413522711e+01
3.800000000000000711e+00 2.917549665998675437e+02 1.299420410882309618e+01
4.200000000000000178e+00 2.650625250501000210e+02 1.180525405960637286e+01
4.600000000000000533e+00 2.342933851035401744e+02 1.043468640039581352e+01
5.000000000000000888e+00 2.012179676018702423e+02 8.961570687330636886e+00
5.400000000000001243e+00 1.678300450901801923e+02 7.474492368229197048e+00
5.800000000000000711e+00 1.358906563126257083e+02 6.052063891978413324e+00
6.200000000000000178e+00 1.067651786907147766e+02 4.754958307037226994e+00
6.600000000000000533e+00 8.142988810955236545e+01 3.626463752331126944e+00
7.000000000000000888e+00 6.042056947227788299e+01 2.690702012596988268e+00
7.400000000000001243e+00 4.375213927855710239e+01 1.948327643426351452e+00
7.800000000000000711e+00 3.104697060788255314e+01 1.382481212130715731e+00


==> anc/dat_w_err/hotspots_fluct/PbPb2760/35_40/dNdY_mc_-2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 2.418169672678689675e-04 1.091508049679283330e-05
-9.250000000000000000e+00 8.148296593186355255e-03 3.634458525863931960e-04
-8.750000000000000000e+00 4.109819639278556452e-02 1.830597522457088223e-03
-8.250000000000000000e+00 8.367802271209089093e-02 3.729028529363865360e-03
-7.750000000000000000e+00 1.491222444889777898e-01 6.643159337645233864e-03
-7.250000000000000000e+00 2.898396793587175169e-01 1.291027383954383365e-02
-6.750000000000000000e+00 5.854976619906478996e-01 2.607515762903090187e-02
-6.250000000000000000e+00 1.129611222444890428e+00 5.030799870274329372e-02
-5.750000000000000000e+00 1.957524382097528104e+00 8.718743235169092165e-02
-5.250000000000000000e+00 3.024219104876416875e+00 1.346566749783643935e-01
-4.750000000000000000e+00 4.208404809619239018e+00 1.874049477353891824e-01
-4.250000000000000000e+00 5.361313293253172851e+00 2.387734817942353260e-01
-3.750000000000000000e+00 6.378172344689380324e+00 2.840369859268049857e-01
-3.250000000000000000e+00 7.215215764863064152e+00 3.213327993758047230e-01
-2.750000000000000000e+00 7.871934535738153826e+00 3.505845551514955027e-01
-2.250000000000000000e+00 8.395656646626589392e+00 3.739245904561658840e-01
-1.750000000000000000e+00 8.801818303273220678e+00 3.920188025924630226e-01
-1.250000000000000000e+00 9.117401469605884046e+00 4.060930684087498688e-01
-7.500000000000000000e-01 9.325541750167008814e+00 4.153475350794360588e-01
-2.500000000000000000e-01 9.423934535738144547e+00 4.197323753972939664e-01
2.500000000000000000e-01 9.425951903807611387e+00 4.198534519260339049e-01
7.500000000000000000e-01 9.307653974615906378e+00 4.145710637007786747e-01
1.250000000000000000e+00 9.102594522378094410e+00 4.054459180948596919e-01
1.750000000000000000e+00 8.783873079492316549e+00 3.912557569507625344e-01
2.250000000000000000e+00 8.382871075484311874e+00 3.733827894733270925e-01
2.750000000000000000e+00 7.862418169672684698e+00 3.501874709710466882e-01
3.250000000000000000e+00 7.204901803607220323e+00 3.208788032252300471e-01
3.750000000000000000e+00 6.372849699398791756e+00 2.838435902915019682e-01
4.250000000000000000e+00 5.354427521710087845e+00 2.384574463011665812e-01
4.750000000000000000e+00 4.197670006680025878e+00 1.869572984732669751e-01
5.250000000000000000e+00 3.027429525718102976e+00 1.348394438299378439e-01
5.750000000000000000e+00 1.956885771543086738e+00 8.715417047874220169e-02
6.250000000000000000e+00 1.131934535738141623e+00 5.041442373547774108e-02
6.750000000000000000e+00 5.921456245824985309e-01 2.636829987997081973e-02
7.250000000000000000e+00 2.936005344021375696e-01 1.307099289406692295e-02
7.750000000000000000e+00 1.520494321977288732e-01 6.767486447466128895e-03
8.250000000000000000e+00 8.681496325985310625e-02 3.863250244411236840e-03
8.750000000000000000e+00 4.225517702070808596e-02 1.881002582491211623e-03
9.250000000000000000e+00 8.472945891783559280e-03 3.772227478198016083e-04
9.750000000000000000e+00 2.538410153640611902e-04 1.169508799458445053e-05


==> anc/dat_w_err/hotspots_fluct/PbPb2760/35_40/dNdY_mc_2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 2.284569138276552663e-04 1.046914850412488488e-05
-9.250000000000000000e+00 2.991449565798262947e-02 1.333374541095556616e-03
-8.750000000000000000e+00 4.009111556446227631e-01 1.785672230243028416e-02
-8.250000000000000000e+00 1.202325985303942080e+00 5.353068490134529206e-02
-7.750000000000000000e+00 1.841942551770208603e+00 8.199667667916625546e-02
-7.250000000000000000e+00 2.257603206412823305e+00 1.004998853218709021e-01
-6.750000000000000000e+00 2.640176352705411844e+00 1.175664865914665125e-01
-6.250000000000000000e+00 2.809070140280558459e+00 1.250628547256084633e-01
-5.750000000000000000e+00 2.681703406813627399e+00 1.194061433928122473e-01
-5.250000000000000000e+00 2.360455577822308193e+00 1.051241709492274357e-01
-4.750000000000000000e+00 1.950979291917167791e+00 8.688807938399138731e-02
-4.250000000000000000e+00 1.541780895123581407e+00 6.864837311944790854e-02
-3.750000000000000000e+00 1.171778223112892814e+00 5.220473021936041652e-02
-3.250000000000000000e+00 8.556192384769544246e-01 3.813819710158269927e-02
-2.750000000000000000e+00 6.163420173680693726e-01 2.745918415501900911e-02
-2.250000000000000000e+00 4.371703406813625681e-01 1.946754876842308676e-02
-1.750000000000000000e+00 3.178223112892453739e-01 1.415419669703798719e-02
-1.250000000000000000e+00 2.217034068136275182e-01 9.891692823278747798e-03
-7.500000000000000000e-01 1.786386105544424396e-01 7.970259855589283821e-03
-2.500000000000000000e-01 1.529205076820306652e-01 6.837759481183953471e-03
2.500000000000000000e-01 1.567575150300602738e-01 6.986964381459295596e-03
7.500000000000000000e-01 1.909779559118235659e-01 8.548054319950192451e-03
1.250000000000000000e+00 2.238891115564465573e-01 9.983626682770719088e-03
1.750000000000000000e+00 3.067962591850368348e-01 1.367916964884923620e-02
2.250000000000000000e+00 4.418557114228456872e-01 1.968652920392035405e-02
2.750000000000000000e+00 6.168977955911825184e-01 2.746662768089727300e-02
3.250000000000000000e+00 8.556993987975946014e-01 3.812851713226125122e-02
3.750000000000000000e+00 1.159628590514360624e+00 5.168856500401998455e-02
4.250000000000000000e+00 1.541223780895123907e+00 6.867334335079389174e-02
4.750000000000000000e+00 1.953413493653974875e+00 8.702345659171924208e-02
5.250000000000000000e+00 2.341177020708084644e+00 1.042645976687234799e-01
5.750000000000000000e+00 2.668117568470274037e+00 1.188574766248219339e-01
6.250000000000000000e+00 2.783496325985301834e+00 1.239847157289837853e-01
6.750000000000000000e+00 2.619197060788242659e+00 1.166616411879511095e-01
7.250000000000000000e+00 2.239380093520375148e+00 9.972178831941692911e-02
7.750000000000000000e+00 1.828545090180360821e+00 8.143979297372620774e-02
8.250000000000000000e+00 1.204090848363393640e+00 5.362871235606531117e-02
8.750000000000000000e+00 4.076539746158983624e-01 1.815825556337561167e-02
9.250000000000000000e+00 3.039679358717434568e-02 1.353437045580932994e-03
9.750000000000000000e+00 2.845691382765533264e-04 1.273386411256827314e-05


==> anc/dat_w_err/hotspots_fluct/PbPb2760/35_40/integrated_v2_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
9.636327452442779162e-02
8.257457372782112115e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/35_40/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
1.146317761388438855e-01
9.817338893911231601e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/35_40/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-2.4_2.4.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
1.126870059488767895e-01
9.705830540112279914e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/35_40/integrated_v3_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v3_2par_cumulant  
#  v3_4par_cumulant
3.421707056519746742e-02
1.944400697787950286e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/35_40/r2_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 9.997798554483441347e-01 6.682321716236540310e-04
7.894737124443054199e-01 9.955582400846563207e-01 1.842199176473750854e-03
1.315789461135864258e+00 9.936112224568915963e-01 2.862116159033300470e-03
1.842105269432067871e+00 9.905967275514757642e-01 4.787370289488632712e-03
2.368421077728271484e+00 9.860478205200653434e-01 4.521630729086198106e-03
2.894736766815185547e+00 9.829216062371013418e-01 5.940804213834444125e-03
3.421052694320678711e+00 9.811362975539248410e-01 6.311923509173349850e-03
3.947368383407592773e+00 9.811480308279797447e-01 6.066530819495785133e-03
4.473684310913085938e+00 9.792966324810992162e-01 7.964975036171838968e-03
5.000000000000000000e+00 9.797105462567075040e-01 7.985914809472917722e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/35_40/r2_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.995369380271714732e-01 6.295838976537412347e-04
7.894737124443054199e-01 9.948453419838489964e-01 1.797575071595599282e-03
1.315789461135864258e+00 9.926241046565682513e-01 2.850426506325071368e-03
1.842105269432067871e+00 9.892951879372926527e-01 4.748496252053308400e-03
2.368421077728271484e+00 9.843105389725946841e-01 4.402568489547425100e-03
2.894736766815185547e+00 9.810283384529746575e-01 5.777583006610909067e-03
3.421052694320678711e+00 9.789790091526068272e-01 6.120192431539090913e-03
3.947368383407592773e+00 9.783439772913151700e-01 5.794838687561090600e-03
4.473684310913085938e+00 9.755602729269037265e-01 7.645762823746298127e-03
5.000000000000000000e+00 9.756249191761430239e-01 7.650233010090519772e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/35_40/v2_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 6.723041832447052002e-02 1.582325785420835018e-03 5.774483084678649902e-02 2.136747352778911591e-03
-4.473684310913085938e+00 7.374413311481475830e-02 1.799973077140748501e-03 6.338962167501449585e-02 2.387286163866519928e-03
-3.947368383407592773e+00 7.866732031106948853e-02 1.972774975001811981e-03 6.747492402791976929e-02 2.611012430861592293e-03
-3.421052694320678711e+00 8.209043741226196289e-02 2.103358041495084763e-03 7.033437490463256836e-02 2.693334594368934631e-03
-2.894736766815185547e+00 8.461784571409225464e-02 2.183332340791821480e-03 7.244580239057540894e-02 2.794503234326839447e-03
-2.368421077728271484e+00 8.686627447605133057e-02 2.299048239365220070e-03 7.457419484853744507e-02 2.832984551787376404e-03
-1.842105269432067871e+00 8.922685682773590088e-02 2.380405785515904427e-03 7.667494565248489380e-02 3.103277878835797310e-03
-1.315789461135864258e+00 9.169558435678482056e-02 2.528142184019088745e-03 7.849065959453582764e-02 2.963811857625842094e-03
-7.894737124443054199e-01 9.450866281986236572e-02 2.593688666820526123e-03 8.045640587806701660e-02 2.887584967538714409e-03
-2.631579041481018066e-01 9.668243676424026489e-02 2.733440138399600983e-03 8.203662931919097900e-02 2.772469073534011841e-03
2.631579041481018066e-01 9.663326293230056763e-02 2.742206677794456482e-03 8.204038441181182861e-02 2.789491787552833557e-03
7.894737124443054199e-01 9.471169114112854004e-02 2.734920941293239594e-03 8.058239519596099854e-02 2.695490838959813118e-03
1.315789461135864258e+00 9.196810424327850342e-02 2.721509663388133049e-03 7.861810177564620972e-02 2.580105327069759369e-03
1.842105269432067871e+00 8.962991088628768921e-02 2.696761628612875938e-03 7.675115019083023071e-02 2.504015341401100159e-03
2.368421077728271484e+00 8.746673911809921265e-02 2.620081882923841476e-03 7.527472078800201416e-02 2.514214254915714264e-03
2.894736766815185547e+00 8.530589938163757324e-02 2.582011278718709946e-03 7.342651486396789551e-02 2.432376379147171974e-03
3.421052694320678711e+00 8.266063779592514038e-02 2.546000760048627853e-03 7.163470983505249023e-02 2.311762189492583275e-03
3.947368383407592773e+00 7.908905297517776489e-02 2.473849570378661156e-03 6.863557547330856323e-02 2.243175404146313667e-03
4.473684310913085938e+00 7.421550899744033813e-02 2.316481666639447212e-03 6.468591094017028809e-02 2.020291052758693695e-03
5.000000000000000000e+00 6.757652759552001953e-02 2.039244631305336952e-03 5.898715928196907043e-02 1.716311438940465450e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/35_40/v2_eta_charged_cumulant_etaref_-2.4_2.4.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 9.121280163526535034e-02 2.064316300675272942e-03 7.772521674633026123e-02 3.158378880470991135e-03
-4.473684310913085938e+00 9.786683320999145508e-02 2.260012086480855942e-03 8.358172327280044556e-02 3.528536530211567879e-03
-3.947368383407592773e+00 1.025891080498695374e-01 2.449913648888468742e-03 8.757504075765609741e-02 3.842960344627499580e-03
-3.421052694320678711e+00 1.055467277765274048e-01 2.622206695377826691e-03 9.005897492170333862e-02 3.968910779803991318e-03
-2.894736766815185547e+00 1.076037287712097168e-01 2.711088163778185844e-03 9.189025312662124634e-02 4.072280600666999817e-03
-2.368421077728271484e+00 1.092670559883117676e-01 2.817556029185652733e-03 9.358629584312438965e-02 4.175520967692136765e-03
-1.842105269432067871e+00 1.108134984970092773e-01 2.875782549381256104e-03 9.515078365802764893e-02 4.519492853432893753e-03
-1.315789461135864258e+00 1.121265664696693420e-01 3.027607919648289680e-03 9.589011967182159424e-02 4.271673969924449921e-03
-7.894737124443054199e-01 1.135592684149742126e-01 3.060575574636459351e-03 9.653210639953613281e-02 4.040972329676151276e-03
-2.631579041481018066e-01 1.147257536649703979e-01 3.196789650246500969e-03 9.723593294620513916e-02 3.775539807975292206e-03
2.631579041481018066e-01 1.146675571799278259e-01 3.245635190978646278e-03 9.718171507120132446e-02 3.777736332267522812e-03
7.894737124443054199e-01 1.138269156217575073e-01 3.254224080592393875e-03 9.673467278480529785e-02 3.777887905016541481e-03
1.315789461135864258e+00 1.124934405088424683e-01 3.296183655038475990e-03 9.589215368032455444e-02 3.715759841725230217e-03
1.842105269432067871e+00 1.114317551255226135e-01 3.320861374959349632e-03 9.514436870813369751e-02 3.680784720927476883e-03
2.368421077728271484e+00 1.100969463586807251e-01 3.270498942583799362e-03 9.445177018642425537e-02 3.702829591929912567e-03
2.894736766815185547e+00 1.085332185029983521e-01 3.240831894800066948e-03 9.308396279811859131e-02 3.674168605357408524e-03
3.421052694320678711e+00 1.064059734344482422e-01 3.269104519858956337e-03 9.182349592447280884e-02 3.600145690143108368e-03
3.947368383407592773e+00 1.031692475080490112e-01 3.180207917466759682e-03 8.937876671552658081e-02 3.533847164362668991e-03
4.473684310913085938e+00 9.851036220788955688e-02 3.057890804484486580e-03 8.551625162363052368e-02 3.150334581732749939e-03
5.000000000000000000e+00 9.169872105121612549e-02 2.732355846092104912e-03 7.952376455068588257e-02 2.798352390527725220e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/35_40/v2_eta_charged_ep.dat <==
-5.000000000000000000e+00 8.638922290618844535e-02 9.769704788378987675e-04
-4.473684310913085938e+00 9.261160010823174527e-02 1.110521484171938167e-03
-3.947368383407592773e+00 9.703649287120005851e-02 1.208573673070023440e-03
-3.421052694320678711e+00 9.980241536261218183e-02 1.322275588132579239e-03
-2.894736766815185547e+00 1.017882787161450420e-01 1.332947014413774986e-03
-2.368421077728271484e+00 1.034247748097245206e-01 1.394927693215451204e-03
-1.842105269432067871e+00 1.049302990512769318e-01 1.415784894029327359e-03
-1.315789461135864258e+00 1.061058130511971509e-01 1.537775997932537076e-03
-7.894737124443054199e-01 1.074350746549312119e-01 1.544279742937695052e-03
-2.631579041481018066e-01 1.085607254657328102e-01 1.672963385887117583e-03
2.631579041481018066e-01 1.086286736583419177e-01 1.648363864451977794e-03
7.894737124443054199e-01 1.077866097633311260e-01 1.669350829413582303e-03
1.315789461135864258e+00 1.064443124514001526e-01 1.724617069373163150e-03
1.842105269432067871e+00 1.054030061190373707e-01 1.762328237186220822e-03
2.368421077728271484e+00 1.041795122071622892e-01 1.714505795597894055e-03
2.894736766815185547e+00 1.026482498841424507e-01 1.712127000339469258e-03
3.421052694320678711e+00 1.007111005623034794e-01 1.721893872145930943e-03
3.947368383407592773e+00 9.781588020706384612e-02 1.641605918523143587e-03
4.473684310913085938e+00 9.344145356350030962e-02 1.594932481409356900e-03
5.000000000000000000e+00 8.693419281958478240e-02 1.369878140648118307e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/35_40/v2_pt_charged_cumulant.dat <==
# pt vn{2} err vn{4} err
2.000000029802322388e-01 1.458806730806827545e-02 4.379294114187359810e-04 1.276920177042484283e-02 5.366826080717146397e-04
4.000000059604644775e-01 4.815261811017990112e-02 1.432873308658599854e-03 4.143359139561653137e-02 1.679140375927090645e-03
6.000000238418579102e-01 8.276637643575668335e-02 2.417331328615546227e-03 7.087011635303497314e-02 2.888757735490798950e-03
8.000000119209289551e-01 1.133929491043090820e-01 3.216172335669398308e-03 9.690101444721221924e-02 3.822458442300558090e-03
1.000000000000000000e+00 1.390988677740097046e-01 3.832540242001414299e-03 1.187159866094589233e-01 4.551273304969072342e-03
1.200000047683715820e+00 1.603895872831344604e-01 4.317951854318380356e-03 1.365295946598052979e-01 5.166702438145875931e-03
1.399999976158142090e+00 1.776298433542251587e-01 4.603768233209848404e-03 1.508926451206207275e-01 5.589801352471113205e-03
1.600000023841857910e+00 1.916298270225524902e-01 4.855426494032144547e-03 1.627558767795562744e-01 5.869498476386070251e-03
1.799999952316284180e+00 2.035491913557052612e-01 4.994043614715337753e-03 1.726085543632507324e-01 6.491834763437509537e-03
2.000000000000000000e+00 2.128368616104125977e-01 5.306238308548927307e-03 1.804012060165405273e-01 6.543996743857860565e-03
2.200000047683715820e+00 2.206893265247344971e-01 5.085287615656852722e-03 1.871099174022674561e-01 6.707737687975168228e-03
2.400000095367431641e+00 2.256941348314285278e-01 5.221564788371324539e-03 1.919789314270019531e-01 7.150635588914155960e-03
2.599999904632568359e+00 2.306870669126510620e-01 5.209478549659252167e-03 1.973375976085662842e-01 7.272971794009208679e-03
2.799999952316284180e+00 2.337032854557037354e-01 5.272486247122287750e-03 2.007319480180740356e-01 7.225180510431528091e-03
3.000000000000000000e+00 2.357001602649688721e-01 5.266589578241109848e-03 2.035290449857711792e-01 7.404010742902755737e-03
3.200000047683715820e+00 2.354136407375335693e-01 5.290709901601076126e-03 2.063827812671661377e-01 7.790330331772565842e-03
3.400000095367431641e+00 2.362770736217498779e-01 4.467201419174671173e-03 2.070446014404296875e-01 7.268891669809818268e-03
3.599999904632568359e+00 2.365845739841461182e-01 5.347679369151592255e-03 2.123222351074218750e-01 7.969396188855171204e-03
3.799999952316284180e+00 2.356765717267990112e-01 5.259699653834104538e-03 2.128706723451614380e-01 8.169256150722503662e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/35_40/v2_pt_charged_ep.dat <==
 (2.000000029802322388e-01+0.000000000000000000e+00j)  (1.399390436779713101e-02+2.290607480967853305e-05j)  (5.092564700987270128e-04+0.000000000000000000e+00j)
 (4.000000059604644775e-01+0.000000000000000000e+00j)  (4.580421236594046930e-02-9.488178964472702222e-05j)  (1.498748732795966319e-03+0.000000000000000000e+00j)
 (6.000000238418579102e-01+0.000000000000000000e+00j)  (7.856538402140039734e-02-3.432329551945876613e-04j)  (2.484393550921795268e-03+0.000000000000000000e+00j)
 (8.000000119209289551e-01+0.000000000000000000e+00j)  (1.076266548558227759e-01-3.569435589237079627e-04j)  (3.479962142794515000e-03+0.000000000000000000e+00j)
 (1.000000000000000000e+00+0.000000000000000000e+00j)  (1.320508576747645157e-01-4.300541365569772326e-04j)  (4.194602873351473138e-03+0.000000000000000000e+00j)
 (1.200000047683715820e+00+0.000000000000000000e+00j)  (1.521206791449284390e-01-3.089018524332026814e-04j)  (4.876913153727192515e-03+0.000000000000000000e+00j)
 (1.399999976158142090e+00+0.000000000000000000e+00j)  (1.682758287331985181e-01-2.980913039378168660e-04j)  (5.313447994154804274e-03+0.000000000000000000e+00j)
 (1.600000023841857910e+00+0.000000000000000000e+00j)  (1.814023731324128086e-01-2.630932020352234001e-04j)  (5.898161168539105270e-03+0.000000000000000000e+00j)
 (1.799999952316284180e+00+0.000000000000000000e+00j)  (1.923884718817141792e-01-1.984432633116909976e-05j)  (6.393622661579191450e-03+0.000000000000000000e+00j)
 (2.000000000000000000e+00+0.000000000000000000e+00j)  (2.009626898650342663e-01-3.603813252481740331e-05j)  (7.296398802225684266e-03+0.000000000000000000e+00j)
 (2.200000047683715820e+00+0.000000000000000000e+00j)  (2.082050764012588207e-01-2.565834537227866906e-05j)  (7.539130522295149628e-03+0.000000000000000000e+00j)
 (2.400000095367431641e+00+0.000000000000000000e+00j)  (2.130013435513615772e-01+2.330272305108096759e-04j)  (8.470089931717815837e-03+0.000000000000000000e+00j)
 (2.599999904632568359e+00+0.000000000000000000e+00j)  (2.180194755505130422e-01+4.055740825906651724e-04j)  (9.208560220237711064e-03+0.000000000000000000e+00j)
 (2.799999952316284180e+00+0.000000000000000000e+00j)  (2.212011011815583628e-01+7.880585446473685560e-04j)  (1.026159670792379554e-02+0.000000000000000000e+00j)
 (3.000000000000000000e+00+0.000000000000000000e+00j)  (2.235441828675531206e-01+5.254321146338504197e-04j)  (1.125504341412152456e-02+0.000000000000000000e+00j)
 (3.200000047683715820e+00+0.000000000000000000e+00j)  (2.242046708371611963e-01+8.377683811803071732e-04j)  (1.229608839401607513e-02+0.000000000000000000e+00j)
 (3.400000095367431641e+00+0.000000000000000000e+00j)  (2.256908332966920117e-01+1.149643623701375158e-03j)  (1.120473850283146798e-02+0.000000000000000000e+00j)
 (3.599999904632568359e+00+0.000000000000000000e+00j)  (2.282321726215257307e-01+6.391416796711437733e-04j)  (1.441215120335076136e-02+0.000000000000000000e+00j)
 (3.799999952316284180e+00+0.000000000000000000e+00j)  (2.285195684542976058e-01-9.860721376463794843e-04j)  (1.408836956352010374e-02+0.000000000000000000e+00j)


==> anc/dat_w_err/hotspots_fluct/PbPb2760/35_40/v3_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 1.988949999213218689e-02 7.390288519673049450e-04 1.144864410161972046e-02 1.086433324962854385e-02
-4.473684310913085938e+00 2.343194000422954559e-02 8.945221779868006706e-04 1.371977012604475021e-02 1.294229459017515182e-02
-3.947368383407592773e+00 2.587023749947547913e-02 9.192423895001411438e-04 1.493761129677295685e-02 1.459983829408884048e-02
-3.421052694320678711e+00 2.773430570960044861e-02 1.022768556140363216e-03 1.503886561840772629e-02 1.548854261636734009e-02
-2.894736766815185547e+00 2.907176315784454346e-02 1.100087305530905724e-03 1.571638695895671844e-02 1.675584353506565094e-02
-2.368421077728271484e+00 3.005078807473182678e-02 1.123459893278777599e-03 1.652598194777965546e-02 1.763062551617622375e-02
-1.842105269432067871e+00 3.112782165408134460e-02 1.210523303598165512e-03 1.772528328001499176e-02 1.787128672003746033e-02
-1.315789461135864258e+00 3.207251429557800293e-02 1.253643888048827648e-03 1.770028099417686462e-02 1.861257664859294891e-02
-7.894737124443054199e-01 3.346464782953262329e-02 1.257428084500133991e-03 1.799952425062656403e-02 1.924765482544898987e-02
-2.631579041481018066e-01 3.425901383161544800e-02 1.275703078135848045e-03 1.809297874569892883e-02 1.930908672511577606e-02
2.631579041481018066e-01 3.421255201101303101e-02 1.279018470086157322e-03 1.881641522049903870e-02 1.945596747100353241e-02
7.894737124443054199e-01 3.337761759757995605e-02 1.253766007721424103e-03 1.759143173694610596e-02 1.931733451783657074e-02
1.315789461135864258e+00 3.210579231381416321e-02 1.258679199963808060e-03 1.764634437859058380e-02 1.840292662382125854e-02
1.842105269432067871e+00 3.101546131074428558e-02 1.244374318048357964e-03 1.649840176105499268e-02 1.815590634942054749e-02
2.368421077728271484e+00 3.003667294979095459e-02 1.200895756483078003e-03 1.637700200080871582e-02 1.733829081058502197e-02
2.894736766815185547e+00 2.899764478206634521e-02 1.155673526227474213e-03 1.543409842997789383e-02 1.737538725137710571e-02
3.421052694320678711e+00 2.772399224340915680e-02 1.084107323549687862e-03 1.440582890063524246e-02 1.664482802152633667e-02
3.947368383407592773e+00 2.588836476206779480e-02 1.072995131835341454e-03 1.397457160055637360e-02 1.578468084335327148e-02
4.473684310913085938e+00 2.327605523169040680e-02 9.232947486452758312e-04 1.265456993132829666e-02 1.417373679578304291e-02
5.000000000000000000e+00 1.988466456532478333e-02 7.747411727905273438e-04 1.055940892547369003e-02 1.227624155580997467e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/35_40/v3_eta_charged_ep.dat <==
-5.000000000000000000e+00 2.518376677069241246e-02 4.211148123771056291e-04
-4.473684310913085938e+00 2.892539325518705268e-02 5.562733197111756431e-04
-3.947368383407592773e+00 3.127219282214153961e-02 5.302178961193625617e-04
-3.421052694320678711e+00 3.306243817156506032e-02 6.127590618983840345e-04
-2.894736766815185547e+00 3.415528165910333008e-02 6.312662173098009151e-04
-2.368421077728271484e+00 3.500840168886705517e-02 5.935900290038327153e-04
-1.842105269432067871e+00 3.587954876413246286e-02 6.623967175832494317e-04
-1.315789461135864258e+00 3.635687597181642278e-02 6.699586366460876397e-04
-7.894737124443054199e-01 3.728277025988243482e-02 6.894038864671148820e-04
-2.631579041481018066e-01 3.767798779922794383e-02 6.675836021440976261e-04
2.631579041481018066e-01 3.761225460398622683e-02 6.562670808466151929e-04
7.894737124443054199e-01 3.710438317989692841e-02 6.662690370199960506e-04
1.315789461135864258e+00 3.634423741155318882e-02 6.832522596743583745e-04
1.842105269432067871e+00 3.567173522467837615e-02 6.728368727083612047e-04
2.368421077728271484e+00 3.495532589424077408e-02 6.441970190678076615e-04
2.894736766815185547e+00 3.416050371258156498e-02 6.148302464262779500e-04
3.421052694320678711e+00 3.301341849030229453e-02 5.528676233071355781e-04
3.947368383407592773e+00 3.131070192837930727e-02 6.150805087370312882e-04
4.473684310913085938e+00 2.879607765108403022e-02 5.004105517342475511e-04
5.000000000000000000e+00 2.514857337674915663e-02 4.252128373590651779e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/40_45/dN_over_2pidYptdpt_mc_-211.dat <==
1.000000000000000056e-01 1.479355886749990816e+02 8.795933796708270691e-01
3.000000000000000444e-01 7.455725217750212153e+01 4.356510550315220720e-01
5.000000000000000000e-01 3.543498317679045329e+01 1.805833139652783526e-01
7.000000000000000666e-01 1.803514533363759043e+01 8.456700782714153541e-02
9.000000000000000222e-01 9.673471379889921451e+00 4.968647929039170241e-02
1.100000000000000089e+00 5.374627352743749142e+00 3.294137150533246045e-02
1.300000000000000266e+00 3.072221536468125347e+00 2.272957227830026128e-02
1.500000000000000000e+00 1.794664898443656398e+00 1.413954708055864366e-02
1.700000000000000178e+00 1.070620234628616219e+00 9.985782519337522978e-03
1.899999999999999911e+00 6.503968424724069219e-01 6.652680458807300537e-03
2.100000000000000089e+00 4.008161710363552510e-01 4.366005581234255230e-03
2.300000000000000266e+00 2.513540237062745208e-01 2.882805849253119220e-03
2.500000000000000000e+00 1.592883760239827140e-01 1.980504842640197320e-03
2.700000000000000178e+00 1.021694750310191413e-01 1.286237600621050045e-03
2.900000000000000355e+00 6.633082066306292268e-02 8.990316185639312015e-04
3.100000000000000089e+00 4.346855639974551988e-02 5.837876425085137318e-04
3.300000000000000266e+00 2.869205886634727115e-02 4.060346203049651579e-04
3.500000000000000000e+00 1.910678440667481354e-02 2.811584628247791465e-04
3.700000000000000178e+00 1.277569995912200551e-02 2.065082510597625743e-04
3.900000000000000355e+00 8.630888884895385887e-03 1.629964963755728836e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/40_45/dN_over_2pidYptdpt_mc_-2212.dat <==
1.000000000000000056e-01 1.235629141769153616e+00 1.643040363188827402e-02
3.000000000000000444e-01 1.169876358012877260e+00 1.278394717357874202e-02
5.000000000000000000e-01 1.051416137081567337e+00 1.034013890438528066e-02
7.000000000000000666e-01 8.994596824980021221e-01 6.750694287868828393e-03
9.000000000000000222e-01 7.334923192296172179e-01 4.567454641283001833e-03
1.100000000000000089e+00 5.748051031938909983e-01 2.815246581558067309e-03
1.300000000000000266e+00 4.357100497288793894e-01 2.217642123693392472e-03
1.500000000000000000e+00 3.217191243923788191e-01 1.591225996451767384e-03
1.700000000000000178e+00 2.330483545589500660e-01 1.503180470076909050e-03
1.899999999999999911e+00 1.669194931243602187e-01 1.236431280017675572e-03
2.100000000000000089e+00 1.188276527135093963e-01 1.122756013567673388e-03
2.300000000000000266e+00 8.412926564009896857e-02 9.001598622561316062e-04
2.500000000000000000e+00 5.930423987237001121e-02 6.155598175442159254e-04
2.700000000000000178e+00 4.188857278246656268e-02 5.005651797454870652e-04
2.900000000000000355e+00 2.956571467507996404e-02 3.995578211028788149e-04
3.100000000000000089e+00 2.087113013905641731e-02 2.672738741521031884e-04
3.300000000000000266e+00 1.478958797521578647e-02 1.862267481234031001e-04
3.500000000000000000e+00 1.050904912112849907e-02 1.408986751853201480e-04
3.700000000000000178e+00 7.466697164101475034e-03 1.077885482694006426e-04
3.900000000000000355e+00 5.319111266081252148e-03 9.363370929793142744e-05


==> anc/dat_w_err/hotspots_fluct/PbPb2760/40_45/dN_over_2pidYptdpt_mc_-321.dat <==
1.000000000000000056e-01 9.889397837895597121e+00 9.250474359368819621e-02
3.000000000000000444e-01 8.231657098657750637e+00 6.753282061250867607e-02
5.000000000000000000e-01 6.034104054844848797e+00 3.856021633685695338e-02
7.000000000000000666e-01 4.088017199082021769e+00 2.112590236631004328e-02
9.000000000000000222e-01 2.655092960314032080e+00 1.248586517640937546e-02
1.100000000000000089e+00 1.690209419379048672e+00 8.944494577843605312e-03
1.300000000000000266e+00 1.069126730966454497e+00 6.690797830707616474e-03
1.500000000000000000e+00 6.760239283510190988e-01 5.021518115326131446e-03
1.700000000000000178e+00 4.301963785746948377e-01 3.680619039917051860e-03
1.899999999999999911e+00 2.761446847888209266e-01 2.631536384112384552e-03
2.100000000000000089e+00 1.784303750885803119e-01 1.837520455940581769e-03
2.300000000000000266e+00 1.162756051814393399e-01 1.280345746144216515e-03
2.500000000000000000e+00 7.657614156187678156e-02 8.881357033476755319e-04
2.700000000000000178e+00 5.049542361754771891e-02 6.317939434324454069e-04
2.900000000000000355e+00 3.385456435482324389e-02 4.612658433329537458e-04
3.100000000000000089e+00 2.285464637073660737e-02 3.173905485850517564e-04
3.300000000000000266e+00 1.547567065510891370e-02 2.309891387983786814e-04
3.500000000000000000e+00 1.049993924223098160e-02 1.415385093823455748e-04
3.700000000000000178e+00 7.227798193649130273e-03 1.116238058376812906e-04
3.900000000000000355e+00 4.934174226392099884e-03 7.993920181444939702e-05


==> anc/dat_w_err/hotspots_fluct/PbPb2760/40_45/dN_over_2pidYptdpt_mc_211.dat <==
1.000000000000000056e-01 1.479352564323569368e+02 8.735546591925914539e-01
3.000000000000000444e-01 7.456511168086470320e+01 4.359351849452862693e-01
5.000000000000000000e-01 3.543941861606308663e+01 1.797339879294854725e-01
7.000000000000000666e-01 1.804426975771989561e+01 8.584915187574790330e-02
9.000000000000000222e-01 9.666464215850350428e+00 4.972707011994639131e-02
1.100000000000000089e+00 5.370314775046407973e+00 3.232787172193155034e-02
1.300000000000000266e+00 3.068212159223931756e+00 2.120673144397487025e-02
1.500000000000000000e+00 1.793907706744703789e+00 1.468224893861273805e-02
1.700000000000000178e+00 1.069259111546280838e+00 9.740128933482127341e-03
1.899999999999999911e+00 6.487184248464280545e-01 6.353369106744367022e-03
2.100000000000000089e+00 4.005335606475878829e-01 4.316968293896212942e-03
2.300000000000000266e+00 2.510094326349336380e-01 2.933288459430464633e-03
2.500000000000000000e+00 1.592586885362813898e-01 1.967323782202465982e-03
2.700000000000000178e+00 1.022388411023629901e-01 1.344538377260195679e-03
2.900000000000000355e+00 6.646599057003112210e-02 8.832381324049220443e-04
3.100000000000000089e+00 4.339275598425099828e-02 5.682670047471253399e-04
3.300000000000000266e+00 2.862629236093739912e-02 4.060100708785823517e-04
3.500000000000000000e+00 1.905044095399774720e-02 2.562226922827361424e-04
3.700000000000000178e+00 1.273348168092445186e-02 1.924208983043951206e-04
3.900000000000000355e+00 8.618110321735974674e-03 1.346246129077818636e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/40_45/dN_over_2pidYptdpt_mc_2212.dat <==
1.000000000000000056e-01 1.255022466316277230e+00 1.646207718725932814e-02
3.000000000000000444e-01 1.190596866877815296e+00 1.284728713594494864e-02
5.000000000000000000e-01 1.069970816894890042e+00 1.080744336666805173e-02
7.000000000000000666e-01 9.144465815884785798e-01 7.206937258303681461e-03
9.000000000000000222e-01 7.458701439002712874e-01 4.502916619838920678e-03
1.100000000000000089e+00 5.843626814874933739e-01 2.985909560484276311e-03
1.300000000000000266e+00 4.433802792123874292e-01 1.937529799960505724e-03
1.500000000000000000e+00 3.274286963351277779e-01 1.740346988797434810e-03
1.700000000000000178e+00 2.376031363973464816e-01 1.461348381492373399e-03
1.899999999999999911e+00 1.701474362816998154e-01 1.319374982275310247e-03
2.100000000000000089e+00 1.209539290696312885e-01 9.950984323009812865e-04
2.300000000000000266e+00 8.547978771246347862e-02 8.413890069780420632e-04
2.500000000000000000e+00 6.046226624281307582e-02 6.822285778029281173e-04
2.700000000000000178e+00 4.258104266206204358e-02 4.873169050551655313e-04
2.900000000000000355e+00 3.010269861171650449e-02 3.579650041750813611e-04
3.100000000000000089e+00 2.127995108009294450e-02 2.823079310776666594e-04
3.300000000000000266e+00 1.511460442108705435e-02 2.090361075990987481e-04
3.500000000000000000e+00 1.067356281651304917e-02 1.656335688762793263e-04
3.700000000000000178e+00 7.618552617583912619e-03 1.159591702234712021e-04
3.900000000000000355e+00 5.433431314991255152e-03 7.020664590611709632e-05


==> anc/dat_w_err/hotspots_fluct/PbPb2760/40_45/dN_over_2pidYptdpt_mc_321.dat <==
1.000000000000000056e-01 9.882841404465533941e+00 9.465329955199912326e-02
3.000000000000000444e-01 8.230555875061607907e+00 6.595500988661673336e-02
5.000000000000000000e-01 6.035605041362024359e+00 3.853322786460766647e-02
7.000000000000000666e-01 4.087550604864540027e+00 2.055567556723305114e-02
9.000000000000000222e-01 2.654916716905296070e+00 1.243027561282077607e-02
1.100000000000000089e+00 1.690997886705017716e+00 8.538696743476596393e-03
1.300000000000000266e+00 1.068300040372383242e+00 6.653485547296578498e-03
1.500000000000000000e+00 6.771769532193222529e-01 4.883032176793464241e-03
1.700000000000000178e+00 4.302498084872596884e-01 3.592010766977158948e-03
1.899999999999999911e+00 2.755993612331446574e-01 2.486122450859294241e-03
2.100000000000000089e+00 1.782915578863324413e-01 1.839309532966090658e-03
2.300000000000000266e+00 1.161419858579681302e-01 1.309821051630631053e-03
2.500000000000000000e+00 7.624732852119937843e-02 9.134345828169667487e-04
2.700000000000000178e+00 5.066382737015212578e-02 5.830598495185797519e-04
2.900000000000000355e+00 3.381797701158374692e-02 4.244375766551760319e-04
3.100000000000000089e+00 2.279449005467710718e-02 3.188237345631863531e-04
3.300000000000000266e+00 1.537653373769477284e-02 2.236801824079214494e-04
3.500000000000000000e+00 1.055850274942929726e-02 1.386199807113550975e-04
3.700000000000000178e+00 7.227363700219997973e-03 1.163304892004591326e-04
3.900000000000000355e+00 4.998135744141625827e-03 8.447431829228203501e-05


==> anc/dat_w_err/hotspots_fluct/PbPb2760/40_45/dNdEta_mc_charged.dat <==
# Eta,dNdEta,error
-7.799999999999999822e+00 2.364220774883094478e+01 1.052913257938235647e+00
-7.400000000000000355e+00 3.345271543086177246e+01 1.489937245916722164e+00
-7.000000000000000000e+00 4.635121576486305628e+01 2.064521585038578522e+00
-6.599999999999999645e+00 6.263552438209754314e+01 2.789777989502177036e+00
-6.200000000000000178e+00 8.233119071476284034e+01 3.666990603695384099e+00
-5.799999999999999822e+00 1.049564462257848874e+02 4.674375787895928447e+00
-5.399999999999999467e+00 1.297739178356711989e+02 5.779591610005060609e+00
-5.000000000000000000e+00 1.557390664662661095e+02 6.935865810255188002e+00
-4.599999999999999645e+00 1.813356479625920485e+02 8.075680983468869201e+00
-4.200000000000000178e+00 2.049239729458914496e+02 9.126295805632949509e+00
-3.799999999999999822e+00 2.252215163660651740e+02 1.003011692532797206e+01
-3.399999999999999467e+00 2.421832615230459282e+02 1.078512381545098187e+01
-2.999999999999999556e+00 2.565552221108888489e+02 1.142512157085103119e+01
-2.599999999999999645e+00 2.681713927855707311e+02 1.194222677753160688e+01
-2.199999999999999734e+00 2.766369338677357064e+02 1.231915438570644383e+01
-1.799999999999999822e+00 2.810922578490310002e+02 1.251742956479992230e+01
-1.399999999999999467e+00 2.814354876419503171e+02 1.253259006241449036e+01
-9.999999999999995559e-01 2.783435637942553171e+02 1.239471836573829577e+01
-5.999999999999996447e-01 2.738513460253836342e+02 1.219462226318060871e+01
-1.999999999999997335e-01 2.708386823647296637e+02 1.206037630756602752e+01
2.000000000000001776e-01 2.708288710754841304e+02 1.205994238979736544e+01
6.000000000000005329e-01 2.738346459585837920e+02 1.219328403137799555e+01
1.000000000000000888e+00 2.783959468937874817e+02 1.239621059230780986e+01
1.400000000000001243e+00 2.815928139612555015e+02 1.253831357039721439e+01
1.800000000000000711e+00 2.812924181696735673e+02 1.252530741505927203e+01
2.200000000000000178e+00 2.769127638610552822e+02 1.233015605356273348e+01
2.600000000000000533e+00 2.684232181028721129e+02 1.195195547064354358e+01
3.000000000000000888e+00 2.568127872411488397e+02 1.143481961672871172e+01
3.400000000000001243e+00 2.424738476953907593e+02 1.079654820756483602e+01
3.800000000000000711e+00 2.255321526386114215e+02 1.004210222655657248e+01
4.200000000000000178e+00 2.051934218436873039e+02 9.136523011832620611e+00
4.600000000000000533e+00 1.815759418837671433e+02 8.085123073544874472e+00
5.000000000000000888e+00 1.559596359385435278e+02 6.944358655679801373e+00
5.400000000000001243e+00 1.300550751503004392e+02 5.790751115135754468e+00
5.800000000000000711e+00 1.051927989311960232e+02 4.683776715273165081e+00
6.200000000000000178e+00 8.250881930527722830e+01 3.673723498146183708e+00
6.600000000000000533e+00 6.283392284569131903e+01 2.797883512899947966e+00
7.000000000000000888e+00 4.651753340013352300e+01 2.071443748587882716e+00
7.400000000000001243e+00 3.357682197728787088e+01 1.495320357792597976e+00
7.800000000000000711e+00 2.373715430861735598e+01 1.057173661756131589e+00


==> anc/dat_w_err/hotspots_fluct/PbPb2760/40_45/dNdY_mc_-2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 1.857047428189712599e-04 8.331234144957509061e-06
-9.250000000000000000e+00 6.323313293253167086e-03 2.811485052499134666e-04
-8.750000000000000000e+00 3.137474949899801691e-02 1.394648511112354331e-03
-8.250000000000000000e+00 6.404275217100870166e-02 2.846854369966090540e-03
-7.750000000000000000e+00 1.130661322645291067e-01 5.028804880617478677e-03
-7.250000000000000000e+00 2.174843019372078856e-01 9.680176656292206749e-03
-6.750000000000000000e+00 4.447294589178356627e-01 1.980487632545566840e-02
-6.250000000000000000e+00 8.614188376753507681e-01 3.836475941442651916e-02
-5.750000000000000000e+00 1.501511022044087484e+00 6.686567101647641898e-02
-5.250000000000000000e+00 2.334989979959921413e+00 1.039824658139746061e-01
-4.750000000000000000e+00 3.249935871743488303e+00 1.447267437377555699e-01
-4.250000000000000000e+00 4.142184368737474642e+00 1.844703859054225847e-01
-3.750000000000000000e+00 4.925214428857717763e+00 2.193306161202632498e-01
-3.250000000000000000e+00 5.554483633934538922e+00 2.473610143129066907e-01
-2.750000000000000000e+00 6.056959251837009894e+00 2.697036865164435526e-01
-2.250000000000000000e+00 6.456845691382769203e+00 2.875281540662328328e-01
-1.750000000000000000e+00 6.763905143620577043e+00 3.012054287027964850e-01
-1.250000000000000000e+00 7.001186372745491049e+00 3.117642858629207647e-01
-7.500000000000000000e-01 7.169080828323317611e+00 3.192447800334757280e-01
-2.500000000000000000e-01 7.250535738142954045e+00 3.228789594029425336e-01
2.500000000000000000e-01 7.249981295925183922e+00 3.228249148681794911e-01
7.500000000000000000e-01 7.167565798263195731e+00 3.191355321817813118e-01
1.250000000000000000e+00 7.003258517034067765e+00 3.118277530750502846e-01
1.750000000000000000e+00 6.767873079492314758e+00 3.013650833471563928e-01
2.250000000000000000e+00 6.462591850367402024e+00 2.877769235548923166e-01
2.750000000000000000e+00 6.058422177688711940e+00 2.697379452857285309e-01
3.250000000000000000e+00 5.561850367401461881e+00 2.476383959532419410e-01
3.750000000000000000e+00 4.928836339345361139e+00 2.194354489375360262e-01
4.250000000000000000e+00 4.147965263861056684e+00 1.847093064748434044e-01
4.750000000000000000e+00 3.254098864395459145e+00 1.449054229828717621e-01
5.250000000000000000e+00 2.335243820975284823e+00 1.039908883478595364e-01
5.750000000000000000e+00 1.506237808951234713e+00 6.707545312354482037e-02
6.250000000000000000e+00 8.585905143620579105e-01 3.824317460471900881e-02
6.750000000000000000e+00 4.432464929859717961e-01 1.974671290583740468e-02
7.250000000000000000e+00 2.149979959919840755e-01 9.581461974886273589e-03
7.750000000000000000e+00 1.113600534402137826e-01 4.966006543773522110e-03
8.250000000000000000e+00 6.308216432865736134e-02 2.815011589390992684e-03
8.750000000000000000e+00 3.030995323981295134e-02 1.353414819081277896e-03
9.250000000000000000e+00 6.024048096192370638e-03 2.684330292101719836e-04
9.750000000000000000e+00 1.509686038744155283e-04 6.849625614226136181e-06


==> anc/dat_w_err/hotspots_fluct/PbPb2760/40_45/dNdY_mc_2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 1.482965931863727339e-04 6.917549838419801382e-06
-9.250000000000000000e+00 2.141883767535068123e-02 9.541274602333855081e-04
-8.750000000000000000e+00 3.037808951235800858e-01 1.354631472366435441e-02
-8.250000000000000000e+00 9.314615898463591837e-01 4.151038914000749341e-02
-7.750000000000000000e+00 1.431279893119572932e+00 6.379040862958573754e-02
-7.250000000000000000e+00 1.757282565130260599e+00 7.830671601753036448e-02
-6.750000000000000000e+00 2.048927187708752928e+00 9.130841018129215447e-02
-6.250000000000000000e+00 2.175893119572477996e+00 9.693985488301493092e-02
-5.750000000000000000e+00 2.084472945891783002e+00 9.287762576441899176e-02
-5.250000000000000000e+00 1.828855043420172910e+00 8.146738504321503205e-02
-4.750000000000000000e+00 1.520267201068802310e+00 6.771979693497921782e-02
-4.250000000000000000e+00 1.191159652638610789e+00 5.304230257612688876e-02
-3.750000000000000000e+00 8.867321309285239872e-01 3.951102745749258266e-02
-3.250000000000000000e+00 6.570888443553771774e-01 2.926460424539692462e-02
-2.750000000000000000e+00 4.754549098196395041e-01 2.118409178508362176e-02
-2.250000000000000000e+00 3.396459585838345063e-01 1.515456802006499848e-02
-1.750000000000000000e+00 2.390501002004009057e-01 1.064771009002959436e-02
-1.250000000000000000e+00 1.739331997327989709e-01 7.768428390767858141e-03
-7.500000000000000000e-01 1.369819639278557766e-01 6.104299833764149398e-03
-2.500000000000000000e-01 1.184462257849032280e-01 5.283290437590341081e-03
2.500000000000000000e-01 1.129699398797594512e-01 5.044072892793811241e-03
7.500000000000000000e-01 1.372264529058117299e-01 6.136985241025558202e-03
1.250000000000000000e+00 1.750808283233130369e-01 7.808225594117421293e-03
1.750000000000000000e+00 2.353613894455577338e-01 1.047780162727864582e-02
2.250000000000000000e+00 3.426599866399466787e-01 1.523838981747580555e-02
2.750000000000000000e+00 4.770848363393454528e-01 2.127019328282099900e-02
3.250000000000000000e+00 6.601416165664659719e-01 2.940597732302238990e-02
3.750000000000000000e+00 8.926065464261855320e-01 3.974852755525835890e-02
4.250000000000000000e+00 1.193680694722780267e+00 5.313502170329255370e-02
4.750000000000000000e+00 1.524331329325316675e+00 6.784562972323192331e-02
5.250000000000000000e+00 1.845338677354710688e+00 8.214991041739440336e-02
5.750000000000000000e+00 2.096923179692718797e+00 9.331248405804946910e-02
6.250000000000000000e+00 2.204458249832996763e+00 9.811424342203588222e-02
6.750000000000000000e+00 2.074379425517701936e+00 9.232428015675241129e-02
7.250000000000000000e+00 1.786633266533068642e+00 7.952171725462552077e-02
7.750000000000000000e+00 1.463907815631261267e+00 6.512923254919575355e-02
8.250000000000000000e+00 9.593226452905813106e-01 4.266978891898252912e-02
8.750000000000000000e+00 3.203500334001332384e-01 1.425544671288278380e-02
9.250000000000000000e+00 2.347494989979958049e-02 1.046354555999881759e-03
9.750000000000000000e+00 2.311289245156979524e-04 1.060198255446199413e-05


==> anc/dat_w_err/hotspots_fluct/PbPb2760/40_45/integrated_v2_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
9.968943607641260474e-02
8.231477733822871456e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/40_45/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
1.186556678712388097e-01
9.821567001930668617e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/40_45/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-2.4_2.4.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
1.166655466297156357e-01
9.694257732844202557e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/40_45/integrated_v3_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v3_2par_cumulant  
#  v3_4par_cumulant
3.446793574078983041e-02
2.266321918533938454e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/40_45/r2_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 9.998556195269310276e-01 8.515888864010125051e-04
7.894737124443054199e-01 9.967025623080140173e-01 1.957557542477600561e-03
1.315789461135864258e+00 9.931807111180288583e-01 2.823463083454321593e-03
1.842105269432067871e+00 9.916783639280126739e-01 3.777333850032945847e-03
2.368421077728271484e+00 9.869742525080467122e-01 4.682609861501571373e-03
2.894736766815185547e+00 9.857687797384265815e-01 5.838895177243220297e-03
3.421052694320678711e+00 9.843377139819340371e-01 4.705797619758046377e-03
3.947368383407592773e+00 9.836766390615336864e-01 5.206062236488290772e-03
4.473684310913085938e+00 9.844991013050641282e-01 5.901633606864890684e-03
5.000000000000000000e+00 9.786313769729272360e-01 6.294468339239020667e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/40_45/r2_eta_charged_3_4.dat <==
2.631579041481018066e-01 9.987477284282016976e-01
7.894737124443054199e-01 9.970389381773845372e-01
1.315789461135864258e+00 9.933223421974877176e-01
1.842105269432067871e+00 9.944455952832246259e-01
2.368421077728271484e+00 9.897567469057001466e-01
2.894736766815185547e+00 9.845766234922409543e-01
3.421052694320678711e+00 9.838829659768650870e-01
3.947368383407592773e+00 9.863543873017613928e-01
4.473684310913085938e+00 9.834939118177586925e-01
5.000000000000000000e+00 9.788563547685223964e-01


==> anc/dat_w_err/hotspots_fluct/PbPb2760/40_45/r2_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.996550452256952601e-01 8.273695567983695631e-04
7.894737124443054199e-01 9.963566536774399740e-01 1.953610677904200812e-03
1.315789461135864258e+00 9.924858765875420596e-01 2.857798959795281382e-03
1.842105269432067871e+00 9.906614174400140138e-01 3.734455864010820161e-03
2.368421077728271484e+00 9.858089897679350733e-01 4.612608509248144334e-03
2.894736766815185547e+00 9.846250544321406561e-01 5.767343159936690923e-03
3.421052694320678711e+00 9.831828572396321686e-01 4.660534715080712556e-03
3.947368383407592773e+00 9.821215328633779995e-01 5.131631097826198744e-03
4.473684310913085938e+00 9.821826117554559588e-01 5.855342469544835664e-03
5.000000000000000000e+00 9.761073289998432045e-01 6.184998533469130561e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/40_45/v2_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 6.917577981948852539e-02 3.348491154611110687e-03 5.907530710101127625e-02 7.912516593933105469e-03
-4.473684310913085938e+00 7.637245208024978638e-02 3.727183211594820023e-03 6.500983983278274536e-02 8.824718184769153595e-03
-3.947368383407592773e+00 8.143611997365951538e-02 3.953051287680864334e-03 6.893925368785858154e-02 9.519692510366439819e-03
-3.421052694320678711e+00 8.512258529663085938e-02 4.202142357826232910e-03 7.199415564537048340e-02 9.918813593685626984e-03
-2.894736766815185547e+00 8.766911178827285767e-02 4.262534435838460922e-03 7.433635741472244263e-02 1.019901782274246216e-02
-2.368421077728271484e+00 8.980971574783325195e-02 4.372404888272285461e-03 7.597123086452484131e-02 1.050246972590684891e-02
-1.842105269432067871e+00 9.224971383810043335e-02 4.499092698097229004e-03 7.802599668502807617e-02 1.059025619179010391e-02
-1.315789461135864258e+00 9.491212666034698486e-02 4.711573943495750427e-03 8.006916940212249756e-02 1.094862911850214005e-02
-7.894737124443054199e-01 9.780275821685791016e-02 4.837537650018930435e-03 8.211006224155426025e-02 1.133655104786157608e-02
-2.631579041481018066e-01 9.985540807247161865e-02 4.947814159095287323e-03 8.359797298908233643e-02 1.163995452225208282e-02
2.631579041481018066e-01 9.986855834722518921e-02 4.943378269672393799e-03 8.341912925243377686e-02 1.164400298148393631e-02
7.894737124443054199e-01 9.796429425477981567e-02 4.824986215680837631e-03 8.186254650354385376e-02 1.137736905366182327e-02
1.315789461135864258e+00 9.519910067319869995e-02 4.689793102443218231e-03 7.979923486709594727e-02 1.099006831645965576e-02
1.842105269432067871e+00 9.255070984363555908e-02 4.571845754981040955e-03 7.791586965322494507e-02 1.046851556748151779e-02
2.368421077728271484e+00 9.047684073448181152e-02 4.452433437108993530e-03 7.617236673831939697e-02 1.035474240779876709e-02
2.894736766815185547e+00 8.823157846927642822e-02 4.380546975880861282e-03 7.420546561479568481e-02 1.003500726073980331e-02
3.421052694320678711e+00 8.559981733560562134e-02 4.270139150321483612e-03 7.198905199766159058e-02 9.713084436953067780e-03
3.947368383407592773e+00 8.198122680187225342e-02 4.047504160553216934e-03 6.938895583152770996e-02 9.249245747923851013e-03
4.473684310913085938e+00 7.676064968109130859e-02 3.805622691288590431e-03 6.504441797733306885e-02 8.675241842865943909e-03
5.000000000000000000e+00 6.985537707805633545e-02 3.438206855207681656e-03 5.935232713818550110e-02 7.812842726707458496e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/40_45/v2_eta_charged_cumulant_etaref_-2.4_2.4.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 9.381939470767974854e-02 4.410094581544399261e-03 7.966607064008712769e-02 9.475247934460639954e-03
-4.473684310913085938e+00 1.014060527086257935e-01 4.839045926928520203e-03 8.598652482032775879e-02 1.036331802606582642e-02
-3.947368383407592773e+00 1.063547581434249878e-01 5.032815970480442047e-03 8.978962898254394531e-02 1.093628257513046265e-02
-3.421052694320678711e+00 1.095814108848571777e-01 5.285842809826135635e-03 9.248950332403182983e-02 1.123906951397657394e-02
-2.894736766815185547e+00 1.115969046950340271e-01 5.287368316203355789e-03 9.453660994768142700e-02 1.142302714288234711e-02
-2.368421077728271484e+00 1.131646484136581421e-01 5.370810162276029587e-03 9.569008648395538330e-02 1.158383116126060486e-02
-1.842105269432067871e+00 1.147346347570419312e-01 5.427394527941942215e-03 9.694254398345947266e-02 1.155307330191135406e-02
-1.315789461135864258e+00 1.161826997995376587e-01 5.591471213847398758e-03 9.793533384799957275e-02 1.174853462725877762e-02
-7.894737124443054199e-01 1.176526397466659546e-01 5.652755498886108398e-03 9.889012575149536133e-02 1.189719140529632568e-02
-2.631579041481018066e-01 1.186792999505996704e-01 5.698383785784244537e-03 9.947711229324340820e-02 1.207582280039787292e-02
2.631579041481018066e-01 1.186451911926269531e-01 5.694890394806861877e-03 9.928204119205474854e-02 1.206585671752691269e-02
7.894737124443054199e-01 1.178153306245803833e-01 5.594523157924413681e-03 9.853346645832061768e-02 1.196916308254003525e-02
1.315789461135864258e+00 1.165452226996421814e-01 5.551712587475776672e-03 9.783591330051422119e-02 1.174077950417995453e-02
1.842105269432067871e+00 1.151227578520774841e-01 5.520740523934364319e-03 9.697518497705459595e-02 1.131033431738615036e-02
2.368421077728271484e+00 1.139479726552963257e-01 5.452597048133611679e-03 9.589172899723052979e-02 1.132937334477901459e-02
2.894736766815185547e+00 1.122834682464599609e-01 5.401553586125373840e-03 9.436357021331787109e-02 1.113761495798826218e-02
3.421052694320678711e+00 1.102067232131958008e-01 5.339332390576601028e-03 9.263865649700164795e-02 1.089228689670562744e-02
3.947368383407592773e+00 1.069869250059127808e-01 5.159895401448011398e-03 9.033479541540145874e-02 1.054534595459699631e-02
4.473684310913085938e+00 1.019381284713745117e-01 4.925379529595375061e-03 8.622884750366210938e-02 1.000350434333086014e-02
5.000000000000000000e+00 9.481274336576461792e-02 4.542417824268341064e-03 8.018751442432403564e-02 9.244184009730815887e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/40_45/v2_eta_charged_ep.dat <==
-5.000000000000000000e+00 8.816687240173791407e-02 2.151546469530697149e-03
-4.473684310913085938e+00 9.525978738666038281e-02 2.340530450014623610e-03
-3.947368383407592773e+00 9.969689067941148175e-02 2.424822785596884075e-03
-3.421052694320678711e+00 1.026313957183355302e-01 2.583061636454716398e-03
-2.894736766815185547e+00 1.046002867995626806e-01 2.565554245161959582e-03
-2.368421077728271484e+00 1.060830077527247922e-01 2.596022158695784725e-03
-1.842105269432067871e+00 1.075768305785681223e-01 2.629254223589306497e-03
-1.315789461135864258e+00 1.088494429541201763e-01 2.764029963493372204e-03
-7.894737124443054199e-01 1.102266385611378602e-01 2.776494153261170258e-03
-2.631579041481018066e-01 1.112535070568471951e-01 2.775742839606621087e-03
2.631579041481018066e-01 1.111521462535411953e-01 2.762070939371967081e-03
7.894737124443054199e-01 1.103235010958534545e-01 2.723295471201233123e-03
1.315789461135864258e+00 1.091766870099470516e-01 2.737426589063681349e-03
1.842105269432067871e+00 1.078002893720010763e-01 2.771818835783394427e-03
2.368421077728271484e+00 1.066651219927818584e-01 2.732443484730997293e-03
2.894736766815185547e+00 1.050645480229352724e-01 2.763958640039510060e-03
3.421052694320678711e+00 1.030936031376532974e-01 2.738563807825304328e-03
3.947368383407592773e+00 1.002208029109516590e-01 2.634405370967582427e-03
4.473684310913085938e+00 9.557127971118870025e-02 2.544527789072247199e-03
5.000000000000000000e+00 8.887500862930738932e-02 2.411696690898991729e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/40_45/v2_pt_charged_cumulant.dat <==
# pt vn{2} err vn{4} err
2.000000029802322388e-01 1.514394301921129227e-02 7.522245869040489197e-04 1.318923104554414749e-02 1.539268414489924908e-03
4.000000059604644775e-01 5.006846785545349121e-02 2.317895879969000816e-03 4.291924834251403809e-02 5.163887515664100647e-03
6.000000238418579102e-01 8.616765588521957397e-02 3.919089678674936295e-03 7.351081073284149170e-02 8.927986957132816315e-03
8.000000119209289551e-01 1.179938167333602905e-01 5.355422850698232651e-03 1.003200188279151917e-01 1.214820332825183868e-02
1.000000000000000000e+00 1.444398760795593262e-01 6.593847181648015976e-03 1.222222298383712769e-01 1.504424028098583221e-02
1.200000047683715820e+00 1.661395281553268433e-01 7.799954153597354889e-03 1.401265561580657959e-01 1.746262982487678528e-02
1.399999976158142090e+00 1.836354285478591919e-01 8.708662353456020355e-03 1.546308696269989014e-01 1.944490149617195129e-02
1.600000023841857910e+00 1.980425864458084106e-01 9.590860456228256226e-03 1.657046973705291748e-01 2.125922776758670807e-02
1.799999952316284180e+00 2.093081176280975342e-01 1.043517142534255981e-02 1.747006624937057495e-01 2.265477553009986877e-02
2.000000000000000000e+00 2.188208401203155518e-01 1.120116189122200012e-02 1.818598359823226929e-01 2.424489893019199371e-02
2.200000047683715820e+00 2.262731492519378662e-01 1.208127383142709732e-02 1.867926120758056641e-01 2.489996142685413361e-02
2.400000095367431641e+00 2.320871800184249878e-01 1.263872440904378891e-02 1.927854120731353760e-01 2.579882554709911346e-02
2.599999904632568359e+00 2.355968058109283447e-01 1.308977231383323669e-02 1.951047331094741821e-01 2.635888010263442993e-02
2.799999952316284180e+00 2.390798032283782959e-01 1.291207876056432724e-02 1.988900005817413330e-01 2.749440260231494904e-02
3.000000000000000000e+00 2.401011884212493896e-01 1.311092916876077652e-02 1.996764689683914185e-01 2.743698470294475555e-02
3.200000047683715820e+00 2.412434071302413940e-01 1.385002117604017258e-02 2.009056359529495239e-01 2.780987694859504700e-02
3.400000095367431641e+00 2.411427795886993408e-01 1.373317651450634003e-02 2.031671106815338135e-01 2.781191281974315643e-02
3.599999904632568359e+00 2.430394887924194336e-01 1.343544665724039078e-02 2.086216211318969727e-01 2.793838083744049072e-02
3.799999952316284180e+00 2.417313754558563232e-01 1.351456157863140106e-02 2.063235789537429810e-01 2.874206937849521637e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/40_45/v2_pt_charged_ep.dat <==
 (2.000000029802322388e-01+0.000000000000000000e+00j)  (1.444500265449991973e-02-9.155856317815278737e-05j)  (8.956631990338111268e-04+0.000000000000000000e+00j)
 (4.000000059604644775e-01+0.000000000000000000e+00j)  (4.726056282958976396e-02+1.558227264657848399e-04j)  (2.599407867046130399e-03+0.000000000000000000e+00j)
 (6.000000238418579102e-01+0.000000000000000000e+00j)  (8.110140566486916114e-02+2.074385055829372796e-04j)  (4.268799896282612569e-03+0.000000000000000000e+00j)
 (8.000000119209289551e-01+0.000000000000000000e+00j)  (1.109071068800016741e-01+2.293288551630714295e-04j)  (5.907601402288298331e-03+0.000000000000000000e+00j)
 (1.000000000000000000e+00+0.000000000000000000e+00j)  (1.356565767344845297e-01+1.178669612349750659e-04j)  (7.157755602383723652e-03+0.000000000000000000e+00j)
 (1.200000047683715820e+00+0.000000000000000000e+00j)  (1.559042429026251675e-01+1.496720567084985871e-05j)  (8.534197342579862358e-03+0.000000000000000000e+00j)
 (1.399999976158142090e+00+0.000000000000000000e+00j)  (1.722032513806931453e-01-5.594389776400674179e-04j)  (9.301522540780291642e-03+0.000000000000000000e+00j)
 (1.600000023841857910e+00+0.000000000000000000e+00j)  (1.853489551076170638e-01-6.662438330532932966e-04j)  (1.042289518524320245e-02+0.000000000000000000e+00j)
 (1.799999952316284180e+00+0.000000000000000000e+00j)  (1.957813177604516286e-01-6.964329434181187753e-04j)  (1.125049869172535001e-02+0.000000000000000000e+00j)
 (2.000000000000000000e+00+0.000000000000000000e+00j)  (2.042958255002468582e-01-1.882103993572180681e-03j)  (1.202257186652993214e-02+0.000000000000000000e+00j)
 (2.200000047683715820e+00+0.000000000000000000e+00j)  (2.111367191544089028e-01-1.832377940454844910e-03j)  (1.329318462752707500e-02+0.000000000000000000e+00j)
 (2.400000095367431641e+00+0.000000000000000000e+00j)  (2.167344103213475204e-01-2.311179941823945233e-03j)  (1.395817924425443723e-02+0.000000000000000000e+00j)
 (2.599999904632568359e+00+0.000000000000000000e+00j)  (2.200214610050744979e-01-3.143801423814802584e-03j)  (1.454913704186480694e-02+0.000000000000000000e+00j)
 (2.799999952316284180e+00+0.000000000000000000e+00j)  (2.238582202470826010e-01-3.055624846290092966e-03j)  (1.423595818076541127e-02+0.000000000000000000e+00j)
 (3.000000000000000000e+00+0.000000000000000000e+00j)  (2.253764160106101200e-01-3.649976961059505070e-03j)  (1.455159867778758193e-02+0.000000000000000000e+00j)
 (3.200000047683715820e+00+0.000000000000000000e+00j)  (2.274393669091219206e-01-3.770578428416726698e-03j)  (1.581176948830792864e-02+0.000000000000000000e+00j)
 (3.400000095367431641e+00+0.000000000000000000e+00j)  (2.290742196461354740e-01-5.032759282429289521e-03j)  (1.544298505586353017e-02+0.000000000000000000e+00j)
 (3.599999904632568359e+00+0.000000000000000000e+00j)  (2.324650797405473923e-01-4.094127372298267224e-03j)  (1.538336678073530701e-02+0.000000000000000000e+00j)
 (3.799999952316284180e+00+0.000000000000000000e+00j)  (2.326896566141816725e-01-5.985464413872008949e-03j)  (1.551697831145529456e-02+0.000000000000000000e+00j)


==> anc/dat_w_err/hotspots_fluct/PbPb2760/40_45/v3_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 1.994567550718784332e-02 5.912630585953593254e-04 1.339609920978546143e-02 7.556732278317213058e-03
-4.473684310913085938e+00 2.357554063200950623e-02 6.632098811678588390e-04 1.558478362858295441e-02 9.116617031395435333e-03
-3.947368383407592773e+00 2.614671364426612854e-02 7.551240269094705582e-04 1.693649031221866608e-02 9.843481704592704773e-03
-3.421052694320678711e+00 2.795431949198246002e-02 7.596304058097302914e-04 1.816082373261451721e-02 1.099886745214462280e-02
-2.894736766815185547e+00 2.933487668633460999e-02 8.192652021534740925e-04 1.902983896434307098e-02 1.162389665842056274e-02
-2.368421077728271484e+00 3.029218316078186035e-02 8.611311204731464386e-04 1.983175799250602722e-02 1.214775256812572479e-02
-1.842105269432067871e+00 3.135623410344123840e-02 8.558203699067234993e-04 1.990035362541675568e-02 1.252559386193752289e-02
-1.315789461135864258e+00 3.237185627222061157e-02 8.814960601739585400e-04 2.028860524296760559e-02 1.306083984673023224e-02
-7.894737124443054199e-01 3.367104381322860718e-02 9.464058093726634979e-04 2.066788449883460999e-02 1.342022791504859924e-02
-2.631579041481018066e-01 3.458169847726821899e-02 9.775168728083372116e-04 2.079394087195396423e-02 1.400049496442079544e-02
2.631579041481018066e-01 3.463729470968246460e-02 1.016744761727750301e-03 2.140285633504390717e-02 1.396172586828470230e-02
7.894737124443054199e-01 3.387717902660369873e-02 1.020058640278875828e-03 2.059659920632839203e-02 1.371620595455169678e-02
1.315789461135864258e+00 3.269996121525764465e-02 9.599017794243991375e-04 1.954992301762104034e-02 1.338849123567342758e-02
1.842105269432067871e+00 3.138289973139762878e-02 9.646504768170416355e-04 1.862881146371364594e-02 1.267331931740045547e-02
2.368421077728271484e+00 3.040358051657676697e-02 9.677797788754105568e-04 1.794602163136005402e-02 1.236882898956537247e-02
2.894736766815185547e+00 2.930887602269649506e-02 8.655503042973577976e-04 1.752474159002304077e-02 1.198861934244632721e-02
3.421052694320678711e+00 2.799618802964687347e-02 8.273613639175891876e-04 1.663055457174777985e-02 1.121271401643753052e-02
3.947368383407592773e+00 2.624942734837532043e-02 8.441467653028666973e-04 1.551780663430690765e-02 1.057029422372579575e-02
4.473684310913085938e+00 2.365973591804504395e-02 6.796575034968554974e-04 1.449911110103130341e-02 9.601188823580741882e-03
5.000000000000000000e+00 2.002920769155025482e-02 6.536899018101394176e-04 1.166410557925701141e-02 8.260308764874935150e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/40_45/v3_eta_charged_ep.dat <==
-5.000000000000000000e+00 2.534526543382715352e-02 3.539070931967416497e-04
-4.473684310913085938e+00 2.929517747377475764e-02 3.344817146638442420e-04
-3.947368383407592773e+00 3.180545366411628022e-02 4.377651731179414306e-04
-3.421052694320678711e+00 3.344498329880496446e-02 3.802499366918420218e-04
-2.894736766815185547e+00 3.471652988235997966e-02 3.411000127182668121e-04
-2.368421077728271484e+00 3.550274516002378811e-02 3.012871526839932873e-04
-1.842105269432067871e+00 3.622275329569130120e-02 2.790678689506872058e-04
-1.315789461135864258e+00 3.674918618968627676e-02 2.882877837222292306e-04
-7.894737124443054199e-01 3.761720116767870020e-02 3.227233671126496532e-04
-2.631579041481018066e-01 3.818026931395427509e-02 3.169267253661452221e-04
2.631579041481018066e-01 3.836025320671618971e-02 2.836434654089542494e-04
7.894737124443054199e-01 3.790576646989883558e-02 3.748570434082096770e-04
1.315789461135864258e+00 3.721552166136508216e-02 3.384955034322566746e-04
1.842105269432067871e+00 3.625780709171851773e-02 3.430208196106426257e-04
2.368421077728271484e+00 3.555730774164229946e-02 3.492455300537247427e-04
2.894736766815185547e+00 3.458977677850790661e-02 2.884054564783420380e-04
3.421052694320678711e+00 3.347710944678206069e-02 3.317203852213752814e-04
3.947368383407592773e+00 3.187790575457016135e-02 3.686712026090456376e-04
4.473684310913085938e+00 2.929199999064606083e-02 2.711129698209740189e-04
5.000000000000000000e+00 2.551540686128674421e-02 2.403801856742389495e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/40_50/dN_over_2pidYptdpt_mc_-211.dat <==
1.000000000000000056e-01 1.311043962270421446e+02 7.945996164040536325e-01
3.000000000000000444e-01 6.603094924530999776e+01 3.969871386007028935e-01
5.000000000000000000e-01 3.124993578162850483e+01 1.930204714669040422e-01
7.000000000000000666e-01 1.583364643277821493e+01 1.014745975579330051e-01
9.000000000000000222e-01 8.457288252577370713e+00 5.773400914418622132e-02
1.100000000000000089e+00 4.686321661742215205e+00 3.424400193205880821e-02
1.300000000000000266e+00 2.673786228191576519e+00 2.066644136410123941e-02
1.500000000000000000e+00 1.561398500008054580e+00 1.253484120360981793e-02
1.700000000000000178e+00 9.316288824731007168e-01 8.380193383763837739e-03
1.899999999999999911e+00 5.667718270857171614e-01 5.499409281188898796e-03
2.100000000000000089e+00 3.500751156408695719e-01 3.525049192111912467e-03
2.300000000000000266e+00 2.200231025653327510e-01 2.517100100146376848e-03
2.500000000000000000e+00 1.398888773325090429e-01 1.660473787798144845e-03
2.700000000000000178e+00 9.013798802703523738e-02 1.138495068865863317e-03
2.900000000000000355e+00 5.869294719204167649e-02 7.709458063380540379e-04
3.100000000000000089e+00 3.858567851010889782e-02 5.286451723637937070e-04
3.300000000000000266e+00 2.559412801662095879e-02 3.837551042633789104e-04
3.500000000000000000e+00 1.704610756488927209e-02 2.715727496617289963e-04
3.700000000000000178e+00 1.143964430924903838e-02 1.917863107121275728e-04
3.900000000000000355e+00 7.758760752782078822e-03 1.381947604838052270e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/40_50/dN_over_2pidYptdpt_mc_-2212.dat <==
1.000000000000000056e-01 1.121622467666589351e+00 6.033063281037688748e-03
3.000000000000000444e-01 1.058825134537192625e+00 6.085348182457762413e-03
5.000000000000000000e-01 9.439319720063631403e-01 5.135294613832484291e-03
7.000000000000000666e-01 8.015732643612369923e-01 4.521730962465064091e-03
9.000000000000000222e-01 6.486904292277987372e-01 3.958201010492489423e-03
1.100000000000000089e+00 5.044882092354474601e-01 3.306409263698217079e-03
1.300000000000000266e+00 3.804491150248153208e-01 2.707596503470643696e-03
1.500000000000000000e+00 2.796427884296365241e-01 1.895660455701158632e-03
1.700000000000000178e+00 2.021310118221485153e-01 1.550290239093721776e-03
1.899999999999999911e+00 1.445290486081114989e-01 1.077677354743416041e-03
2.100000000000000089e+00 1.027690647151383169e-01 8.418474982263077092e-04
2.300000000000000266e+00 7.271836988556049097e-02 6.522785311123274624e-04
2.500000000000000000e+00 5.139990197467077249e-02 4.409982797257878972e-04
2.700000000000000178e+00 3.643106904750510744e-02 3.824910557101372354e-04
2.900000000000000355e+00 2.577541560024681350e-02 2.473150483792434413e-04
3.100000000000000089e+00 1.827177348098742854e-02 2.054799994282531311e-04
3.300000000000000266e+00 1.300399532485781509e-02 1.654318781996939641e-04
3.500000000000000000e+00 9.250790616632595734e-03 1.281415654468907991e-04
3.700000000000000178e+00 6.607823013031900727e-03 1.059710564397602469e-04
3.900000000000000355e+00 4.719416065802327712e-03 7.289971571497472084e-05


==> anc/dat_w_err/hotspots_fluct/PbPb2760/40_50/dN_over_2pidYptdpt_mc_-321.dat <==
1.000000000000000056e-01 8.883551725151516365e+00 4.929992756452179770e-02
3.000000000000000444e-01 7.361910058836832249e+00 4.235269571791803328e-02
5.000000000000000000e-01 5.352697446519454338e+00 3.215892823153763264e-02
7.000000000000000666e-01 3.600949901164690825e+00 2.199304027360670516e-02
9.000000000000000222e-01 2.323534649686988640e+00 1.489769460630682718e-02
1.100000000000000089e+00 1.473479341516363172e+00 1.006672724180067424e-02
1.300000000000000266e+00 9.295657621702639872e-01 6.647260668026623055e-03
1.500000000000000000e+00 5.876792274800322069e-01 4.620361318985969495e-03
1.700000000000000178e+00 3.739227695772645577e-01 3.055862444020225870e-03
1.899999999999999911e+00 2.399322854796401006e-01 2.074487407317317754e-03
2.100000000000000089e+00 1.553180610626940794e-01 1.470974074759441586e-03
2.300000000000000266e+00 1.013955846734920785e-01 1.047842233081437615e-03
2.500000000000000000e+00 6.687578740419779233e-02 7.917592932232494531e-04
2.700000000000000178e+00 4.436645216300914851e-02 5.620134683734834312e-04
2.900000000000000355e+00 2.979308279273785651e-02 3.524814388043927531e-04
3.100000000000000089e+00 2.015364932238794538e-02 2.860449678717686263e-04
3.300000000000000266e+00 1.370068697971009962e-02 2.051771842469832751e-04
3.500000000000000000e+00 9.357274756590702042e-03 1.387460139360466554e-04
3.700000000000000178e+00 6.439618379663241202e-03 1.153344992111123121e-04
3.900000000000000355e+00 4.434505271314067611e-03 6.031746080379818029e-05


==> anc/dat_w_err/hotspots_fluct/PbPb2760/40_50/dN_over_2pidYptdpt_mc_211.dat <==
1.000000000000000056e-01 1.310966797449185322e+02 7.767580339759141417e-01
3.000000000000000444e-01 6.604195324117998211e+01 3.984430096287535084e-01
5.000000000000000000e-01 3.125222659976247286e+01 1.951701389240134699e-01
7.000000000000000666e-01 1.583627921124576687e+01 1.034846669000803882e-01
9.000000000000000222e-01 8.450376875861023152e+00 5.728589639045120196e-02
1.100000000000000089e+00 4.681845232053808203e+00 3.434864025126811021e-02
1.300000000000000266e+00 2.670503875377339575e+00 2.078042150709945995e-02
1.500000000000000000e+00 1.559924695021354113e+00 1.269768140260598387e-02
1.700000000000000178e+00 9.305502858639906894e-01 8.398751133657053614e-03
1.899999999999999911e+00 5.653732756484710631e-01 5.487092047226068380e-03
2.100000000000000089e+00 3.498703482138876275e-01 3.662672808443149727e-03
2.300000000000000266e+00 2.196332998753479371e-01 2.343735337042097792e-03
2.500000000000000000e+00 1.397022101781490444e-01 1.625717224272249907e-03
2.700000000000000178e+00 9.008299125099319959e-02 1.122960356857661147e-03
2.900000000000000355e+00 5.871386081160695491e-02 8.382214767205519194e-04
3.100000000000000089e+00 3.846012265723476597e-02 5.244818753171973406e-04
3.300000000000000266e+00 2.550481996647726429e-02 3.670041862482709139e-04
3.500000000000000000e+00 1.701415470601056606e-02 2.755188275927009534e-04
3.700000000000000178e+00 1.143748275902370035e-02 1.803115495862350575e-04
3.900000000000000355e+00 7.766587596824523106e-03 1.254931449093115597e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/40_50/dN_over_2pidYptdpt_mc_2212.dat <==
1.000000000000000056e-01 1.139745337065897868e+00 5.700174657621761426e-03
3.000000000000000444e-01 1.076785827626538294e+00 5.879595962414788102e-03
5.000000000000000000e-01 9.605038138363104494e-01 5.154370127808973606e-03
7.000000000000000666e-01 8.146977392867249534e-01 4.708138297967309413e-03
9.000000000000000222e-01 6.594998135257877925e-01 4.194862361793311178e-03
1.100000000000000089e+00 5.129763516891994168e-01 3.326890152872612021e-03
1.300000000000000266e+00 3.866919630535165520e-01 2.675935329108139991e-03
1.500000000000000000e+00 2.844856840681748156e-01 1.899897131666305897e-03
1.700000000000000178e+00 2.057354031804061734e-01 1.553838028063937336e-03
1.899999999999999911e+00 1.473689463848724679e-01 1.144987447282769287e-03
2.100000000000000089e+00 1.045503382127804526e-01 8.156318393010194559e-04
2.300000000000000266e+00 7.397389850224639352e-02 6.014124977366876483e-04
2.500000000000000000e+00 5.241849361045891609e-02 4.931380884840014375e-04
2.700000000000000178e+00 3.703465125925567425e-02 3.502570124741865914e-04
2.900000000000000355e+00 2.621933590301974218e-02 2.838679765470962101e-04
3.100000000000000089e+00 1.864233524128513717e-02 2.106143351704396879e-04
3.300000000000000266e+00 1.324210973263576993e-02 1.425855645925777182e-04
3.500000000000000000e+00 9.424988919983235888e-03 1.154989663003247745e-04
3.700000000000000178e+00 6.743640418857522849e-03 8.771141535989234210e-05
3.900000000000000355e+00 4.809441861469562589e-03 7.938630457298867136e-05


==> anc/dat_w_err/hotspots_fluct/PbPb2760/40_50/dN_over_2pidYptdpt_mc_321.dat <==
1.000000000000000056e-01 8.878999680506129977e+00 5.327274805849208789e-02
3.000000000000000444e-01 7.356353854025653227e+00 4.269148966897915592e-02
5.000000000000000000e-01 5.352828875978324241e+00 3.280880383035581632e-02
7.000000000000000666e-01 3.599327312901845488e+00 2.269473949351790212e-02
9.000000000000000222e-01 2.325369833848400347e+00 1.561060563292752598e-02
1.100000000000000089e+00 1.474481118518449430e+00 1.001013265741509950e-02
1.300000000000000266e+00 9.294334919237823289e-01 6.385515010906147107e-03
1.500000000000000000e+00 5.881654009549933670e-01 4.451756379827241129e-03
1.700000000000000178e+00 3.738478104061167540e-01 3.055229066577967115e-03
1.899999999999999911e+00 2.396621163507293706e-01 2.046924240031618158e-03
2.100000000000000089e+00 1.550915220214980073e-01 1.500873059711408568e-03
2.300000000000000266e+00 1.013812119308343113e-01 1.058316335741449734e-03
2.500000000000000000e+00 6.667877651149274609e-02 7.335997931436569067e-04
2.700000000000000178e+00 4.439804815642649227e-02 5.249122190117449290e-04
2.900000000000000355e+00 2.976407950934071428e-02 3.332227917964569481e-04
3.100000000000000089e+00 2.015223036925615357e-02 2.818732177964860630e-04
3.300000000000000266e+00 1.367176587437184468e-02 1.976801933827848471e-04
3.500000000000000000e+00 9.388656348624140405e-03 1.573734861924019435e-04
3.700000000000000178e+00 6.443617247580121776e-03 1.099872688568192701e-04
3.900000000000000355e+00 4.476066154963024082e-03 8.481570985756093630e-05


==> anc/dat_w_err/hotspots_fluct/PbPb2760/40_50/dNdEta_mc_charged.dat <==
# Eta,dNdEta,error
-7.799999999999999822e+00 2.071403820487151037e+01 6.537933005939068343e-01
-7.400000000000000355e+00 2.939242992993000669e+01 9.276579026570143105e-01
-7.000000000000000000e+00 4.082074491157825236e+01 1.288300386886270354e+00
-6.599999999999999645e+00 5.527175342008685988e+01 1.744329825909423093e+00
-6.200000000000000178e+00 7.271447947947937962e+01 2.294778348254101985e+00
-5.799999999999999822e+00 9.276187354020682108e+01 2.927435744819445240e+00
-5.399999999999999467e+00 1.147458792125456739e+02 3.621161165266607807e+00
-5.000000000000000000e+00 1.376956831831833483e+02 4.345301915490535904e+00
-4.599999999999999645e+00 1.602559467801138169e+02 5.057262412291300357e+00
-4.200000000000000178e+00 1.809788763763762915e+02 5.711123977078314873e+00
-3.799999999999999822e+00 1.987254412746077321e+02 6.271195601807415088e+00
-3.399999999999999467e+00 2.135302961294626130e+02 6.738392881634811538e+00
-2.999999999999999556e+00 2.261481748415083928e+02 7.136582386332085193e+00
-2.599999999999999645e+00 2.363438229896561609e+02 7.458333446253077703e+00
-2.199999999999999734e+00 2.437151501501504924e+02 7.690817367489679590e+00
-1.799999999999999822e+00 2.475192659325992111e+02 7.810950723153483821e+00
-1.399999999999999467e+00 2.477134242575907024e+02 7.817265994096303849e+00
-9.999999999999995559e-01 2.448699407741077607e+02 7.727551708684591958e+00
-5.999999999999996447e-01 2.408374332665994757e+02 7.600446252184299922e+00
-1.999999999999997335e-01 2.381493343343351512e+02 7.515760218398221504e+00
2.000000000000001776e-01 2.381664531197861834e+02 7.516280915789253392e+00
6.000000000000005329e-01 2.407767233900563326e+02 7.598805052365759316e+00
1.000000000000000888e+00 2.448399307640971756e+02 7.727108628232106646e+00
1.400000000000001243e+00 2.477506548214880127e+02 7.819014918583528484e+00
1.800000000000000711e+00 2.476156114447792334e+02 7.814825447339026177e+00
2.200000000000000178e+00 2.438393818818816214e+02 7.695745136938693776e+00
2.600000000000000533e+00 2.364079671338000139e+02 7.461198183515540094e+00
3.000000000000000888e+00 2.262312645979309593e+02 7.140001441537699556e+00
3.400000000000001243e+00 2.136522897897895916e+02 6.743049670292465159e+00
3.800000000000000711e+00 1.988501201201206072e+02 6.275908223954287379e+00
4.200000000000000178e+00 1.810366474808141675e+02 5.713770992529751069e+00
4.600000000000000533e+00 1.602729304304302218e+02 5.058551254795709440e+00
5.000000000000000888e+00 1.377229371037704198e+02 4.346786485845243853e+00
5.400000000000001243e+00 1.148185744077410533e+02 3.623905067874327646e+00
5.800000000000000711e+00 9.284721971972000176e+01 2.930440324150396236e+00
6.200000000000000178e+00 7.278267600934259463e+01 2.297171239643194252e+00
6.600000000000000533e+00 5.534810643977304778e+01 1.746886064498046398e+00
7.000000000000000888e+00 4.090905572238905563e+01 1.291157735729832279e+00
7.400000000000001243e+00 2.946236986986985329e+01 9.298797107836279663e-01
7.800000000000000711e+00 2.077959959959967406e+01 6.558268203636600235e-01


==> anc/dat_w_err/hotspots_fluct/PbPb2760/40_50/dNdY_mc_-2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 1.588254921588257086e-04 5.087900946325279990e-06
-9.250000000000000000e+00 5.350684017350656151e-03 1.692117592490046264e-04
-8.750000000000000000e+00 2.697097097097095678e-02 8.517539149606804779e-04
-8.250000000000000000e+00 5.532332332332331321e-02 1.746599135234664767e-03
-7.750000000000000000e+00 9.759759759759771558e-02 3.081595375634892456e-03
-7.250000000000000000e+00 1.883176509843175472e-01 5.945422151300511736e-03
-6.750000000000000000e+00 3.864751418084744761e-01 1.220027381354516285e-02
-6.250000000000000000e+00 7.549863196529866816e-01 2.382823183715455581e-02
-5.750000000000000000e+00 1.322314981648314847e+00 4.173057493703095228e-02
-5.250000000000000000e+00 2.060534534534532281e+00 6.502763593279138610e-02
-4.750000000000000000e+00 2.870354354354357262e+00 9.058311830119201991e-02
-4.250000000000000000e+00 3.659592258925593811e+00 1.154920935733086407e-01
-3.750000000000000000e+00 4.345224557891227413e+00 1.371221393831301982e-01
-3.250000000000000000e+00 4.894828161494826801e+00 1.544691292055255238e-01
-2.750000000000000000e+00 5.341053053053054889e+00 1.685584238803242985e-01
-2.250000000000000000e+00 5.689869869869870200e+00 1.795496831001364979e-01
-1.750000000000000000e+00 5.957990657323990469e+00 1.880198926887043376e-01
-1.250000000000000000e+00 6.163602268935607142e+00 1.945134565147609296e-01
-7.500000000000000000e-01 6.313750417083757505e+00 1.992521382615976555e-01
-2.500000000000000000e-01 6.380227560894221384e+00 2.013536715188648518e-01
2.500000000000000000e-01 6.380761428094755772e+00 2.013673738981680283e-01
7.500000000000000000e-01 6.307314647981305811e+00 1.990475581432589458e-01
1.250000000000000000e+00 6.163827160493831059e+00 1.945254826456717656e-01
1.750000000000000000e+00 5.959450784117452216e+00 1.880806438998768315e-01
2.250000000000000000e+00 5.688953620286952173e+00 1.795532209001733936e-01
2.750000000000000000e+00 5.337046379713050293e+00 1.684456685685855881e-01
3.250000000000000000e+00 4.900302302302301349e+00 1.546573853726317116e-01
3.750000000000000000e+00 4.345365365365363886e+00 1.371394062985715478e-01
4.250000000000000000e+00 3.659615615615616768e+00 1.155078846495572326e-01
4.750000000000000000e+00 2.870298965632302579e+00 9.059153927493208969e-02
5.250000000000000000e+00 2.059487487487489332e+00 6.499922246647853175e-02
5.750000000000000000e+00 1.323982649315982973e+00 4.178702268947469961e-02
6.250000000000000000e+00 7.540126793460127930e-01 2.379589233080858096e-02
6.750000000000000000e+00 3.872732732732735439e-01 1.222127103825326223e-02
7.250000000000000000e+00 1.879806473139808143e-01 5.934283336803639064e-03
7.750000000000000000e+00 9.761695028361697113e-02 3.081862301974429286e-03
8.250000000000000000e+00 5.551685018351689566e-02 1.752784279144045405e-03
8.750000000000000000e+00 2.668468468468472923e-02 8.426454396352996753e-04
9.250000000000000000e+00 5.253253253253228547e-03 1.659528138491777737e-04
9.750000000000000000e+00 1.414748081414748764e-04 4.563076583998846511e-06


==> anc/dat_w_err/hotspots_fluct/PbPb2760/40_50/dNdY_mc_2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 1.254587921254587902e-04 4.002511249593653890e-06
-9.250000000000000000e+00 1.892559225892555957e-02 5.972794358795781300e-04
-8.750000000000000000e+00 2.677564230897562791e-01 8.452614022942990177e-03
-8.250000000000000000e+00 8.288368368368363992e-01 2.616187371213555407e-02
-7.750000000000000000e+00 1.281224557891224691e+00 4.043738528521553799e-02
-7.250000000000000000e+00 1.573847847847849257e+00 4.967036695356297910e-02
-6.750000000000000000e+00 1.833220553887221493e+00 5.785210580983020379e-02
-6.250000000000000000e+00 1.941542208875541853e+00 6.126819403982544654e-02
-5.750000000000000000e+00 1.854481815148481649e+00 5.852077693439988737e-02
-5.250000000000000000e+00 1.625701034367697639e+00 5.130212405457029029e-02
-4.750000000000000000e+00 1.346050717384050133e+00 4.247364443439127085e-02
-4.250000000000000000e+00 1.053531531531531229e+00 3.324525944018619922e-02
-3.750000000000000000e+00 7.843783783783787600e-01 2.475103089273026150e-02
-3.250000000000000000e+00 5.771991991991992643e-01 1.821426638167994438e-02
-2.750000000000000000e+00 4.178825492158821930e-01 1.317897645549870149e-02
-2.250000000000000000e+00 2.958925592258923043e-01 9.346054334808666375e-03
-1.750000000000000000e+00 2.085732399065731435e-01 6.588368106929204902e-03
-1.250000000000000000e+00 1.523750417083749309e-01 4.807793427875562547e-03
-7.500000000000000000e-01 1.167961294627961055e-01 3.685116562927756492e-03
-2.500000000000000000e-01 1.015942609275943542e-01 3.212152918405246620e-03
2.500000000000000000e-01 9.893493493493493718e-02 3.127099417198880415e-03
7.500000000000000000e-01 1.195442108775442575e-01 3.786533293168048778e-03
1.250000000000000000e+00 1.522168835502167861e-01 4.811086863179863532e-03
1.750000000000000000e+00 2.067914581247915773e-01 6.532921319054333861e-03
2.250000000000000000e+00 3.008975642308977516e-01 9.488038918366208455e-03
2.750000000000000000e+00 4.189275942609274606e-01 1.321981729730725003e-02
3.250000000000000000e+00 5.766706706706711261e-01 1.821002834445536664e-02
3.750000000000000000e+00 7.883636970303636859e-01 2.488178512349705288e-02
4.250000000000000000e+00 1.048770103436770018e+00 3.309886890945090004e-02
4.750000000000000000e+00 1.347658992325658112e+00 4.253753665603936251e-02
5.250000000000000000e+00 1.631925258591922612e+00 5.151646240901960883e-02
5.750000000000000000e+00 1.855745745745745801e+00 5.858563083312975928e-02
6.250000000000000000e+00 1.949753086419750536e+00 6.155080984339112576e-02
6.750000000000000000e+00 1.838424424424425663e+00 5.804192593357281743e-02
7.250000000000000000e+00 1.581001668335003663e+00 4.991114037648849283e-02
7.750000000000000000e+00 1.293030363697028173e+00 4.081985585959794355e-02
8.250000000000000000e+00 8.417263930597267407e-01 2.657093507837902935e-02
8.750000000000000000e+00 2.773219886553220381e-01 8.755131274954053647e-03
9.250000000000000000e+00 2.051451451451446681e-02 6.475631347779911562e-04
9.750000000000000000e+00 1.768435101768438191e-04 5.959017311836215323e-06


==> anc/dat_w_err/hotspots_fluct/PbPb2760/40_50/integrated_v2_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
9.970728564183103937e-02
8.107710306706553127e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/40_50/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
1.189397153135901691e-01
9.713311046495423651e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/40_50/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-2.4_2.4.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
1.169274668917866800e-01
9.582597827183968187e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/40_50/integrated_v3_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v3_2par_cumulant  
#  v3_4par_cumulant
3.504912087214635125e-02
2.333431061528676298e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/40_50/r2_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 1.000061486146385237e+00 5.093909461099881781e-04
7.894737124443054199e-01 9.967876925171701430e-01 3.363548545664841170e-04
1.315789461135864258e+00 9.941015950321692163e-01 1.487178565146541134e-03
1.842105269432067871e+00 9.925549837817442267e-01 1.411897351464656055e-03
2.368421077728271484e+00 9.883634608182632064e-01 1.324010385347648569e-03
2.894736766815185547e+00 9.878689763427794812e-01 1.863808163768095006e-03
3.421052694320678711e+00 9.860020092897769928e-01 1.751635363630659956e-03
3.947368383407592773e+00 9.853409421571106552e-01 2.906288702400033029e-03
4.473684310913085938e+00 9.859898969538042346e-01 2.283412130089550966e-03
5.000000000000000000e+00 9.828721000196380952e-01 3.050742006583014899e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/40_50/r2_eta_charged_3_4.dat <==
2.631579041481018066e-01 9.996546150121843333e-01
7.894737124443054199e-01 9.968404060149742563e-01
1.315789461135864258e+00 9.941198434547711127e-01
1.842105269432067871e+00 9.938908744371136583e-01
2.368421077728271484e+00 9.895789036679754069e-01
2.894736766815185547e+00 9.873460809764565971e-01
3.421052694320678711e+00 9.855646629945443715e-01
3.947368383407592773e+00 9.863467879935593485e-01
4.473684310913085938e+00 9.853825874981059219e-01
5.000000000000000000e+00 9.830595128244515868e-01


==> anc/dat_w_err/hotspots_fluct/PbPb2760/40_50/r2_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.998340947055798233e-01 5.060801587347734873e-04
7.894737124443054199e-01 9.962847099374204651e-01 3.276008569381177907e-04
1.315789461135864258e+00 9.931703242365896855e-01 1.577548533057680259e-03
1.842105269432067871e+00 9.912045366474824259e-01 1.558269301794208478e-03
2.368421077728271484e+00 9.867709075028441301e-01 1.487866798181953056e-03
2.894736766815185547e+00 9.862520626848008121e-01 2.035902220348200647e-03
3.421052694320678711e+00 9.843024269633527945e-01 1.908630943096017432e-03
3.947368383407592773e+00 9.831313665291918635e-01 3.029993485155444387e-03
4.473684310913085938e+00 9.828432428557144496e-01 2.412729128818584014e-03
5.000000000000000000e+00 9.792256088102012646e-01 3.284854385247861202e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/40_50/v2_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 6.869307905435562134e-02 1.200546510517597198e-03 5.695962905883789062e-02 5.104488227516412735e-03
-4.473684310913085938e+00 7.599356770515441895e-02 1.291684457100927830e-03 6.278871744871139526e-02 5.687299650162458420e-03
-3.947368383407592773e+00 8.121733367443084717e-02 1.413932070136070251e-03 6.682451814413070679e-02 6.057155784219503403e-03
-3.421052694320678711e+00 8.491192013025283813e-02 1.423288602381944656e-03 6.980370730161666870e-02 6.346435751765966415e-03
-2.894736766815185547e+00 8.759470283985137939e-02 1.494187628850340843e-03 7.213733345270156860e-02 6.536428816616535187e-03
-2.368421077728271484e+00 8.981614559888839722e-02 1.511817798018455505e-03 7.378751784563064575e-02 6.746835540980100632e-03
-1.842105269432067871e+00 9.221417456865310669e-02 1.560795004479587078e-03 7.573263347148895264e-02 6.926931440830230713e-03
-1.315789461135864258e+00 9.486760944128036499e-02 1.591348904184997082e-03 7.768579572439193726e-02 7.071855477988719940e-03
-7.894737124443054199e-01 9.773375093936920166e-02 1.595960697159171104e-03 7.959747314453125000e-02 7.193947210907936096e-03
-2.631579041481018066e-01 9.981630742549896240e-02 1.603892655111849308e-03 8.107474446296691895e-02 7.393484935164451599e-03
2.631579041481018066e-01 9.978074580430984497e-02 1.599621842615306377e-03 8.094320446252822876e-02 7.375560700893402100e-03
7.894737124443054199e-01 9.786301106214523315e-02 1.560123870149254799e-03 7.946129143238067627e-02 7.250023074448108673e-03
1.315789461135864258e+00 9.505746513605117798e-02 1.488114008679986000e-03 7.730137556791305542e-02 6.974745076149702072e-03
1.842105269432067871e+00 9.238015115261077881e-02 1.421236083842813969e-03 7.552697509527206421e-02 6.798603571951389313e-03
2.368421077728271484e+00 9.025277942419052124e-02 1.426204806193709373e-03 7.387024164199829102e-02 6.600621622055768967e-03
2.894736766815185547e+00 8.785500377416610718e-02 1.353023806586861610e-03 7.181824743747711182e-02 6.400745362043380737e-03
3.421052694320678711e+00 8.517754077911376953e-02 1.282995683141052723e-03 6.965844333171844482e-02 6.233519408851861954e-03
3.947368383407592773e+00 8.150903880596160889e-02 1.199462334625422955e-03 6.694178283214569092e-02 5.996415391564369202e-03
4.473684310913085938e+00 7.615826278924942017e-02 1.162622589617967606e-03 6.265871226787567139e-02 5.635703448206186295e-03
5.000000000000000000e+00 6.900729984045028687e-02 1.050388440489768982e-03 5.685559660196304321e-02 4.938617814332246780e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/40_50/v2_eta_charged_cumulant_etaref_-2.4_2.4.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 9.323283284902572632e-02 1.652994425967335701e-03 7.696650922298431396e-02 6.624345667660236359e-03
-4.473684310913085938e+00 1.010168418288230896e-01 1.737639075145125389e-03 8.331339061260223389e-02 7.217535283416509628e-03
-3.947368383407592773e+00 1.061836257576942444e-01 1.874779001809656620e-03 8.734279870986938477e-02 7.498378865420818329e-03
-3.421052694320678711e+00 1.095107793807983398e-01 1.840378623455762863e-03 9.015603363513946533e-02 7.761654444038867950e-03
-2.894736766815185547e+00 1.117396131157875061e-01 1.923436415381729603e-03 9.225528687238693237e-02 7.927727885544300079e-03
-2.368421077728271484e+00 1.133905425667762756e-01 1.922239200212061405e-03 9.342594444751739502e-02 8.081545121967792511e-03
-1.842105269432067871e+00 1.149537935853004456e-01 1.943414681591093540e-03 9.468775987625122070e-02 8.175284601747989655e-03
-1.315789461135864258e+00 1.163726821541786194e-01 1.965105766430497169e-03 9.558387100696563721e-02 8.203259669244289398e-03
-7.894737124443054199e-01 1.178416013717651367e-01 1.920540118589997292e-03 9.647346287965774536e-02 8.157345466315746307e-03
-2.631579041481018066e-01 1.188769116997718811e-01 1.919015776365995407e-03 9.703186899423599243e-02 8.300613611936569214e-03
2.631579041481018066e-01 1.187892109155654907e-01 1.907274592667818069e-03 9.689156711101531982e-02 8.319873362779617310e-03
7.894737124443054199e-01 1.179404035210609436e-01 1.911322935484349728e-03 9.620454162359237671e-02 8.252758532762527466e-03
1.315789461135864258e+00 1.166024357080459595e-01 1.815543510019779205e-03 9.529604017734527588e-02 8.076252415776252747e-03
1.842105269432067871e+00 1.151525825262069702e-01 1.791659160517156124e-03 9.452002495527267456e-02 7.980951108038425446e-03
2.368421077728271484e+00 1.138748526573181152e-01 1.806663814932107925e-03 9.346579760313034058e-02 7.846102118492126465e-03
2.894736766815185547e+00 1.120287030935287476e-01 1.713686040602624416e-03 9.181395918130874634e-02 7.718978449702262878e-03
3.421052694320678711e+00 1.098144203424453735e-01 1.638808869756758213e-03 8.998819440603256226e-02 7.557866629213094711e-03
3.947368383407592773e+00 1.065085306763648987e-01 1.571287517435848713e-03 8.743175864219665527e-02 7.430687081068754196e-03
4.473684310913085938e+00 1.012422665953636169e-01 1.545769511722028255e-03 8.323286473751068115e-02 7.075726520270109177e-03
5.000000000000000000e+00 9.368176013231277466e-02 1.422396511770784855e-03 7.686090469360351562e-02 6.405537016689777374e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/40_50/v2_eta_charged_ep.dat <==
-5.000000000000000000e+00 8.708561403686218561e-02 9.614395461911888702e-04
-4.473684310913085938e+00 9.438224574199285954e-02 9.678535164166035629e-04
-3.947368383407592773e+00 9.907975164879033458e-02 1.054191131119118279e-03
-3.421052694320678711e+00 1.021684392117414991e-01 9.569383552740648924e-04
-2.894736766815185547e+00 1.043266164924097489e-01 1.035463587752364495e-03
-2.368421077728271484e+00 1.059516453752693266e-01 1.032690179872927921e-03
-1.842105269432067871e+00 1.074707519829257718e-01 1.024652689773613472e-03
-1.315789461135864258e+00 1.087578249197959923e-01 1.012363839575751651e-03
-7.894737124443054199e-01 1.101402989035571850e-01 9.678504466021788750e-04
-2.631579041481018066e-01 1.112257925727427182e-01 9.532570205072557219e-04
2.631579041481018066e-01 1.111183316653021197e-01 9.527349576935424192e-04
7.894737124443054199e-01 1.102490654340130688e-01 9.642574799968864699e-04
1.315789461135864258e+00 1.089276077855150515e-01 9.119467206052208523e-04
1.842105269432067871e+00 1.075416823954597340e-01 8.995435746423322432e-04
2.368421077728271484e+00 1.063074613043960281e-01 9.261763996532342436e-04
2.894736766815185547e+00 1.044998792548757771e-01 9.247732344430539906e-04
3.421052694320678711e+00 1.023753507749296521e-01 8.623007176856112245e-04
3.947368383407592773e+00 9.936719457733225735e-02 8.187595213676268722e-04
4.473684310913085938e+00 9.445860757497108462e-02 8.276804939215978664e-04
5.000000000000000000e+00 8.736940372634392771e-02 7.572671802033175987e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/40_50/v2_pt_charged_cumulant.dat <==
# pt vn{2} err vn{4} err
2.000000029802322388e-01 1.511415280401706696e-02 2.218694280600175261e-04 1.302134804427623749e-02 1.033583655953407288e-03
4.000000059604644775e-01 5.022840946912765503e-02 7.798074511811137199e-04 4.227669164538383484e-02 3.439289750531315804e-03
6.000000238418579102e-01 8.683414757251739502e-02 1.364852185361087322e-03 7.303570210933685303e-02 5.954364314675331116e-03
8.000000119209289551e-01 1.189322248101234436e-01 1.855723094195127487e-03 9.959400445222854614e-02 8.089307695627212524e-03
1.000000000000000000e+00 1.454771310091018677e-01 2.274788683280348778e-03 1.209209412336349487e-01 1.009782962501049042e-02
1.200000047683715820e+00 1.670628339052200317e-01 2.738582668825984001e-03 1.376128196716308594e-01 1.173080224543809891e-02
1.399999976158142090e+00 1.844439953565597534e-01 2.959103556349873543e-03 1.508342772722244263e-01 1.311476062983274460e-02
1.600000023841857910e+00 1.983335763216018677e-01 3.340240567922592163e-03 1.605277359485626221e-01 1.431322097778320312e-02
1.799999952316284180e+00 2.093960791826248169e-01 3.637023037299513817e-03 1.676730215549468994e-01 1.557683106511831284e-02
2.000000000000000000e+00 2.180415838956832886e-01 3.882299177348613739e-03 1.727707087993621826e-01 1.658158749341964722e-02
2.200000047683715820e+00 2.248877286911010742e-01 4.160655196756124496e-03 1.761744916439056396e-01 1.743903569877147675e-02
2.400000095367431641e+00 2.298843860626220703e-01 4.467682912945747375e-03 1.795949041843414307e-01 1.830864511430263519e-02
2.599999904632568359e+00 2.330752909183502197e-01 4.677650053054094315e-03 1.806351244449615479e-01 1.881002075970172882e-02
2.799999952316284180e+00 2.358043193817138672e-01 4.651497118175029755e-03 1.828912198543548584e-01 1.977366581559181213e-02
3.000000000000000000e+00 2.367389947175979614e-01 5.351139232516288757e-03 1.832699477672576904e-01 1.984564773738384247e-02
3.200000047683715820e+00 2.372038662433624268e-01 5.388266872614622116e-03 1.824925839900970459e-01 2.034763060510158539e-02
3.400000095367431641e+00 2.377006262540817261e-01 5.648850928992033005e-03 1.859433799982070923e-01 2.047454938292503357e-02
3.599999904632568359e+00 2.381420433521270752e-01 6.086257286369800568e-03 1.874704658985137939e-01 2.101488970220088959e-02
3.799999952316284180e+00 2.360084503889083862e-01 6.900047883391380310e-03 1.837254464626312256e-01 2.121490053832530975e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/40_50/v2_pt_charged_ep.dat <==
 (2.000000029802322388e-01+0.000000000000000000e+00j)  (1.439434265754402711e-02-5.693183497208963254e-05j)  (3.720868412131211216e-04+0.000000000000000000e+00j)
 (4.000000059604644775e-01+0.000000000000000000e+00j)  (4.738278568707608024e-02+2.328407907779990720e-05j)  (1.156595227692009190e-03+0.000000000000000000e+00j)
 (6.000000238418579102e-01+0.000000000000000000e+00j)  (8.183374546135842309e-02+8.026352862169582850e-05j)  (1.843532578231109201e-03+0.000000000000000000e+00j)
 (8.000000119209289551e-01+0.000000000000000000e+00j)  (1.119615839848563388e-01+9.372482043554756928e-05j)  (2.326394760576049481e-03+0.000000000000000000e+00j)
 (1.000000000000000000e+00+0.000000000000000000e+00j)  (1.368236322015397854e-01+3.094654924169409552e-05j)  (2.502964706924229107e-03+0.000000000000000000e+00j)
 (1.200000047683715820e+00+0.000000000000000000e+00j)  (1.567641191831213032e-01-7.673633290122014537e-05j)  (2.849298024526067483e-03+0.000000000000000000e+00j)
 (1.399999976158142090e+00+0.000000000000000000e+00j)  (1.727601408145572337e-01-1.976460881718658568e-04j)  (2.930338510571004092e-03+0.000000000000000000e+00j)
 (1.600000023841857910e+00+0.000000000000000000e+00j)  (1.852067328049010753e-01-3.601902583847351358e-04j)  (3.002295934707632785e-03+0.000000000000000000e+00j)
 (1.799999952316284180e+00+0.000000000000000000e+00j)  (1.950187323410678408e-01+3.730015746722405959e-05j)  (3.657903468310628667e-03+0.000000000000000000e+00j)
 (2.000000000000000000e+00+0.000000000000000000e+00j)  (2.025802795698679049e-01-6.495129755302077052e-04j)  (3.885571883465861222e-03+0.000000000000000000e+00j)
 (2.200000047683715820e+00+0.000000000000000000e+00j)  (2.086063299539476779e-01-5.620589531342272968e-04j)  (4.500859158763854777e-03+0.000000000000000000e+00j)
 (2.400000095367431641e+00+0.000000000000000000e+00j)  (2.129983358432198381e-01-4.683031618305380029e-04j)  (5.273096694755632918e-03+0.000000000000000000e+00j)
 (2.599999904632568359e+00+0.000000000000000000e+00j)  (2.158593352549724731e-01-9.432712191941769984e-04j)  (6.394330139505541820e-03+0.000000000000000000e+00j)
 (2.799999952316284180e+00+0.000000000000000000e+00j)  (2.191067680797182948e-01-3.237964525449842351e-04j)  (6.549969403589211633e-03+0.000000000000000000e+00j)
 (3.000000000000000000e+00+0.000000000000000000e+00j)  (2.209977964789327509e-01-5.720398950159269209e-04j)  (7.579938274544387698e-03+0.000000000000000000e+00j)
 (3.200000047683715820e+00+0.000000000000000000e+00j)  (2.219056748703586435e-01-1.418412875842349355e-03j)  (7.910630234242533448e-03+0.000000000000000000e+00j)
 (3.400000095367431641e+00+0.000000000000000000e+00j)  (2.244737212870562826e-01-1.174695315898888768e-03j)  (9.638244298646484950e-03+0.000000000000000000e+00j)
 (3.599999904632568359e+00+0.000000000000000000e+00j)  (2.260688580345576737e-01-3.046606128444481493e-04j)  (1.054529570369701699e-02+0.000000000000000000e+00j)
 (3.799999952316284180e+00+0.000000000000000000e+00j)  (2.255449680422841330e-01-2.038025999569112977e-03j)  (1.211991978024270188e-02+0.000000000000000000e+00j)


==> anc/dat_w_err/hotspots_fluct/PbPb2760/40_50/v3_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 2.000740543007850647e-02 6.054828991182148457e-04 1.404942851513624191e-02 2.562865847721695900e-03
-4.473684310913085938e+00 2.372190728783607483e-02 7.583194528706371784e-04 1.647694222629070282e-02 3.371021943166851997e-03
-3.947368383407592773e+00 2.645698562264442444e-02 8.241504547186195850e-04 1.847065426409244537e-02 3.635222557932138443e-03
-3.421052694320678711e+00 2.826452255249023438e-02 8.527961908839643002e-04 1.967795193195343018e-02 3.829988418146967888e-03
-2.894736766815185547e+00 2.961912192404270172e-02 9.117228328250348568e-04 2.058602869510650635e-02 4.060234408825635910e-03
-2.368421077728271484e+00 3.067814372479915619e-02 9.202781366184353828e-04 2.151612564921379089e-02 4.010291770100593567e-03
-1.842105269432067871e+00 3.181277215480804443e-02 1.003824640065431595e-03 2.188638970255851746e-02 4.135372117161750793e-03
-1.315789461135864258e+00 3.293552249670028687e-02 1.050584483891725540e-03 2.258494496345520020e-02 4.295927938073873520e-03
-7.894737124443054199e-01 3.421714156866073608e-02 1.085648313164710999e-03 2.311850525438785553e-02 4.489435814321041107e-03
-2.631579041481018066e-01 3.513696789741516113e-02 1.130655175074934959e-03 2.339418604969978333e-02 4.630138631910085678e-03
2.631579041481018066e-01 3.516493365168571472e-02 1.143437228165566921e-03 2.364727295935153961e-02 4.631937481462955475e-03
7.894737124443054199e-01 3.440599888563156128e-02 1.099045737646520138e-03 2.281226217746734619e-02 4.517876077443361282e-03
1.315789461135864258e+00 3.313662484288215637e-02 1.068941666744649410e-03 2.173577621579170227e-02 4.506850149482488632e-03
1.842105269432067871e+00 3.183064609766006470e-02 1.026306417770683765e-03 2.084120549261569977e-02 4.345798864960670471e-03
2.368421077728271484e+00 3.082771971821784973e-02 1.004885416477918625e-03 2.022116258740425110e-02 4.220211412757635117e-03
2.894736766815185547e+00 2.974994480609893799e-02 9.629497071728110313e-04 1.964690536260604858e-02 4.105420783162117004e-03
3.421052694320678711e+00 2.842371538281440735e-02 9.874548995867371559e-04 1.849640905857086182e-02 3.888212610036134720e-03
3.947368383407592773e+00 2.653547190129756927e-02 9.143424103967845440e-04 1.701070368289947510e-02 3.542108926922082901e-03
4.473684310913085938e+00 2.382727339863777161e-02 8.453024202026426792e-04 1.545562408864498138e-02 3.122542286291718483e-03
5.000000000000000000e+00 2.016651257872581482e-02 7.114215404726564884e-04 1.267356611788272858e-02 2.638150472193956375e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/40_50/v3_eta_charged_ep.dat <==
-5.000000000000000000e+00 2.550521581559097098e-02 2.934058716032601614e-04
-4.473684310913085938e+00 2.955449928664436593e-02 3.933092534614068088e-04
-3.947368383407592773e+00 3.237868559060677609e-02 4.655268219418947154e-04
-3.421052694320678711e+00 3.406014783913687005e-02 4.682160366088185472e-04
-2.894736766815185547e+00 3.533336956639789028e-02 4.777349941130213436e-04
-2.368421077728271484e+00 3.620749813216590784e-02 4.754723703704120778e-04
-1.842105269432067871e+00 3.701331325885152262e-02 5.546804480797124350e-04
-1.315789461135864258e+00 3.775795159924243138e-02 5.737226545370654237e-04
-7.894737124443054199e-01 3.856774863848234924e-02 6.184534250069755046e-04
-2.631579041481018066e-01 3.913431317496999379e-02 6.342325906352004519e-04
2.631579041481018066e-01 3.914145969399960429e-02 6.127417499576225677e-04
7.894737124443054199e-01 3.869823264817835728e-02 5.991087871069899345e-04
1.315789461135864258e+00 3.793271769877201022e-02 6.119720549559544073e-04
1.842105269432067871e+00 3.696931343717475144e-02 5.703726760588421346e-04
2.368421077728271484e+00 3.627252012529914166e-02 5.970199747692126781e-04
2.894736766815185547e+00 3.535751230811376433e-02 5.525989712050796395e-04
3.421052694320678711e+00 3.418046055793070442e-02 5.954208985672765093e-04
3.947368383407592773e+00 3.235759097236735882e-02 5.771336130264624565e-04
4.473684310913085938e+00 2.962121295183406389e-02 5.392022641552785076e-04
5.000000000000000000e+00 2.578889444501141284e-02 4.887925722851683020e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/45_50/dN_over_2pidYptdpt_mc_-211.dat <==
1.000000000000000056e-01 1.143018651987487857e+02 6.760214490880080973e-01
3.000000000000000444e-01 5.751915878087656608e+01 3.337862411830485043e-01
5.000000000000000000e-01 2.706949819528407630e+01 1.598817946223209663e-01
7.000000000000000666e-01 1.363322379346197621e+01 8.806840835722742900e-02
9.000000000000000222e-01 7.240980194931244895e+00 5.283398809509792793e-02
1.100000000000000089e+00 3.997807228072839614e+00 3.367238872010567402e-02
1.300000000000000266e+00 2.275120931722638407e+00 2.185251693613315949e-02
1.500000000000000000e+00 1.328075849860998803e+00 1.405726143701675410e-02
1.700000000000000178e+00 7.925621261228895653e-01 8.961425513823822325e-03
1.899999999999999911e+00 4.832788710345125582e-01 6.010767728777460447e-03
2.100000000000000089e+00 2.994255206187024787e-01 4.048832360601281946e-03
2.300000000000000266e+00 1.888446057476747819e-01 2.728751408935387902e-03
2.500000000000000000e+00 1.205933980334555622e-01 1.648369611996618536e-03
2.700000000000000178e+00 7.823614905333423075e-02 1.184093480142400659e-03
2.900000000000000355e+00 5.113895286109469696e-02 7.763484044237663412e-04
3.100000000000000089e+00 3.377978099951770008e-02 5.614100283490525232e-04
3.300000000000000266e+00 2.254855789703961999e-02 3.801763009003128317e-04
3.500000000000000000e+00 1.503135070628000558e-02 2.309380555109259378e-04
3.700000000000000178e+00 1.013981877751728503e-02 1.747533399319573509e-04
3.900000000000000355e+00 6.914602128013411231e-03 1.107715261423441707e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/45_50/dN_over_2pidYptdpt_mc_-2212.dat <==
1.000000000000000056e-01 1.008729334481202278e+00 8.040546123998635122e-03
3.000000000000000444e-01 9.487190789942749891e-01 7.172209592421371210e-03
5.000000000000000000e-01 8.368732964140965791e-01 6.824611691249927482e-03
7.000000000000000666e-01 7.038903984687778781e-01 4.721918660378239367e-03
9.000000000000000222e-01 5.639307625437519622e-01 3.844835171594030224e-03
1.100000000000000089e+00 4.341862596596423041e-01 2.720662209586333091e-03
1.300000000000000266e+00 3.251137600009691986e-01 2.225803045299365110e-03
1.500000000000000000e+00 2.374966649241473104e-01 1.829414131809757680e-03
1.700000000000000178e+00 1.711319766965922196e-01 1.556796907054713072e-03
1.899999999999999911e+00 1.220751919818646308e-01 1.201384128374718193e-03
2.100000000000000089e+00 8.668222399363792463e-02 9.573556146932490039e-04
2.300000000000000266e+00 6.128883863965520901e-02 7.649739234570948187e-04
2.500000000000000000e+00 4.348781496031572241e-02 5.740556904416407825e-04
2.700000000000000178e+00 3.098167103626211019e-02 4.644756197578809752e-04
2.900000000000000355e+00 2.200756136364330484e-02 3.422757595242318773e-04
3.100000000000000089e+00 1.567744643194131718e-02 2.449581982423047690e-04
3.300000000000000266e+00 1.123264144320586765e-02 1.868003840665734532e-04
3.500000000000000000e+00 7.998445347185419163e-03 1.181945283632752783e-04
3.700000000000000178e+00 5.765782116290843820e-03 1.136055843920414119e-04
3.900000000000000355e+00 4.130546877765307184e-03 6.595351619684787698e-05


==> anc/dat_w_err/hotspots_fluct/PbPb2760/45_50/dN_over_2pidYptdpt_mc_-321.dat <==
1.000000000000000056e-01 7.883082265625587226e+00 5.805148491347678769e-02
3.000000000000000444e-01 6.494889526465788876e+00 4.505650608825944453e-02
5.000000000000000000e-01 4.672618302872462159e+00 2.929433572308050987e-02
7.000000000000000666e-01 3.114036605805904578e+00 1.965867201565369565e-02
9.000000000000000222e-01 1.991895143056709117e+00 1.319082167562158486e-02
1.100000000000000089e+00 1.256503196749782614e+00 9.315372499394000694e-03
1.300000000000000266e+00 7.898035484663472605e-01 6.906975896035442986e-03
1.500000000000000000e+00 4.991825822935293533e-01 4.759054234707774458e-03
1.700000000000000178e+00 3.176330095728764347e-01 3.462493441405928383e-03
1.899999999999999911e+00 2.037086940952810843e-01 2.306865837892408625e-03
2.100000000000000089e+00 1.322282003627906766e-01 1.563742488646410137e-03
2.300000000000000266e+00 8.653265788873232278e-02 1.200160162358569326e-03
2.500000000000000000e+00 5.722935885016539048e-02 8.797399548287850903e-04
2.700000000000000178e+00 3.826733240956571580e-02 5.612019818827587974e-04
2.900000000000000355e+00 2.576965493224655374e-02 4.104170774765906245e-04
3.100000000000000089e+00 1.748761999167736461e-02 2.520598815588971230e-04
3.300000000000000266e+00 1.194658801115647956e-02 1.959471305571058159e-04
3.500000000000000000e+00 8.231796808985395592e-03 1.506210548449331537e-04
3.700000000000000178e+00 5.667636568050840075e-03 1.010786625018532327e-04
3.900000000000000355e+00 3.944662066025925867e-03 6.363963593367772493e-05


==> anc/dat_w_err/hotspots_fluct/PbPb2760/45_50/dN_over_2pidYptdpt_mc_211.dat <==
1.000000000000000056e-01 1.142866552913539664e+02 6.694351156609580356e-01
3.000000000000000444e-01 5.753329616079376052e+01 3.380889509818681971e-01
5.000000000000000000e-01 2.707007274462863933e+01 1.618795647308508834e-01
7.000000000000000666e-01 1.362946811574534856e+01 8.747691736417713415e-02
9.000000000000000222e-01 7.234194889190762368e+00 5.260267390752778466e-02
1.100000000000000089e+00 3.992699077831149079e+00 3.355032712663495037e-02
1.300000000000000266e+00 2.272503240998374530e+00 2.133484098974883919e-02
1.500000000000000000e+00 1.325928849678689181e+00 1.410950814574831944e-02
1.700000000000000178e+00 7.919013210405422276e-01 9.201076331736066441e-03
1.899999999999999911e+00 4.821215074571161274e-01 6.121221941845176109e-03
2.100000000000000089e+00 2.993287645183783097e-01 3.996672633391451859e-03
2.300000000000000266e+00 1.883879002588024210e-01 2.684334756304479139e-03
2.500000000000000000e+00 1.202794383823829472e-01 1.815936823104033915e-03
2.700000000000000178e+00 7.802502314425738272e-02 1.165531130464807176e-03
2.900000000000000355e+00 5.104190493315187427e-02 8.069406939905740149e-04
3.100000000000000089e+00 3.360821881623853036e-02 5.322035116610981205e-04
3.300000000000000266e+00 2.243739058072845988e-02 3.827934097002370938e-04
3.500000000000000000e+00 1.502490872048818996e-02 2.388981140594238003e-04
3.700000000000000178e+00 1.016971409790887529e-02 1.921243376972193962e-04
3.900000000000000355e+00 6.937319115617124332e-03 1.073864942845250445e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/45_50/dN_over_2pidYptdpt_mc_2212.dat <==
1.000000000000000056e-01 1.025252270156525869e+00 7.939535258638054718e-03
3.000000000000000444e-01 9.636486968504229811e-01 8.319989212725991193e-03
5.000000000000000000e-01 8.515373023541068509e-01 6.905867371251284484e-03
7.000000000000000666e-01 7.153715329111547394e-01 5.137163995632423007e-03
9.000000000000000222e-01 5.732731577032460502e-01 3.903249472468658075e-03
1.100000000000000089e+00 4.415512752231462446e-01 2.868749441341306682e-03
1.300000000000000266e+00 3.299228918647292841e-01 2.540901764106143299e-03
1.500000000000000000e+00 2.414990580652572327e-01 1.775869531279117286e-03
1.700000000000000178e+00 1.738001625072504719e-01 1.534960084277467093e-03
1.899999999999999911e+00 1.245134736319523372e-01 1.260710338727788829e-03
2.100000000000000089e+00 8.811272377976150927e-02 9.632531216369772525e-04
2.300000000000000266e+00 6.243290895521436124e-02 7.863208897755058447e-04
2.500000000000000000e+00 4.435881691220996959e-02 6.023966281691930371e-04
2.700000000000000178e+00 3.148291086320953447e-02 4.633524613922909013e-04
2.900000000000000355e+00 2.235706195993877529e-02 3.299730976596380871e-04
3.100000000000000089e+00 1.602425018696898226e-02 2.472352217733954382e-04
3.300000000000000266e+00 1.138842037235339097e-02 1.817739528705067918e-04
3.500000000000000000e+00 8.183671385717131846e-03 1.347247718273216930e-04
3.700000000000000178e+00 5.875326599644183426e-03 1.077078336372055078e-04
3.900000000000000355e+00 4.194752974465626623e-03 6.888992127857013908e-05


==> anc/dat_w_err/hotspots_fluct/PbPb2760/45_50/dN_over_2pidYptdpt_mc_321.dat <==
1.000000000000000056e-01 7.880347453186793416e+00 5.657150759533591949e-02
3.000000000000000444e-01 6.485082045194817013e+00 4.325552652502103607e-02
5.000000000000000000e-01 4.671036302738127866e+00 2.927284779451167981e-02
7.000000000000000666e-01 3.111407517722163174e+00 1.950751476660439812e-02
9.000000000000000222e-01 1.995384467818311691e+00 1.348389061615378783e-02
1.100000000000000089e+00 1.257634884852707247e+00 9.715057403832544694e-03
1.300000000000000266e+00 7.904207839828251148e-01 6.803826172291104792e-03
1.500000000000000000e+00 4.990679907345031419e-01 4.875070234136950724e-03
1.700000000000000178e+00 3.174204909135712738e-01 3.338781871098889069e-03
1.899999999999999911e+00 2.036821682714324011e-01 2.496554529098769792e-03
2.100000000000000089e+00 1.319299743146637449e-01 1.708939759778650615e-03
2.300000000000000266e+00 8.661984711842612983e-02 1.176632865760414903e-03
2.500000000000000000e+00 5.714638607316679941e-02 8.270774757265094649e-04
2.700000000000000178e+00 3.816761496065319836e-02 5.496059333813600430e-04
2.900000000000000355e+00 2.574523288063417653e-02 3.820930003605873897e-04
3.100000000000000089e+00 1.753587987764716749e-02 2.855807364386032010e-04
3.300000000000000266e+00 1.198838627903920165e-02 2.030147184488672707e-04
3.500000000000000000e+00 8.237405126027681074e-03 1.543097552260259660e-04
3.700000000000000178e+00 5.674949092463169378e-03 1.039748292590383135e-04
3.900000000000000355e+00 3.966018754970736075e-03 6.759468988890071693e-05


==> anc/dat_w_err/hotspots_fluct/PbPb2760/45_50/dNdEta_mc_charged.dat <==
# Eta,dNdEta,error
-7.799999999999999822e+00 1.779172499999998180e+01 7.917343532571252673e-01
-7.400000000000000355e+00 2.534026500000006621e+01 1.127645134622895506e+00
-7.000000000000000000e+00 3.530133499999996616e+01 1.570920430718004024e+00
-6.599999999999999645e+00 4.792271000000010872e+01 2.132578987128900483e+00
-6.200000000000000178e+00 6.311700166666661005e+01 2.808727981432111331e+00
-5.799999999999999822e+00 8.059168999999988614e+01 3.586337676403892782e+00
-5.399999999999999467e+00 9.974789666666661958e+01 4.438789388852205420e+00
-5.000000000000000000e+00 1.196883866666669007e+02 5.326155021210083440e+00
-4.599999999999999645e+00 1.392184050000002742e+02 6.195274607129217515e+00
-4.200000000000000178e+00 1.570816699999998605e+02 6.990186497300167723e+00
-3.799999999999999822e+00 1.722823583333331783e+02 7.666641736255149553e+00
-3.399999999999999467e+00 1.849346366666665062e+02 8.229701889025736961e+00
-2.999999999999999556e+00 1.958019416666670907e+02 8.713283852054976464e+00
-2.599999999999999645e+00 2.045799083333331794e+02 9.103925001436268261e+00
-2.199999999999999734e+00 2.108592100000002461e+02 9.383404678855001180e+00
-1.799999999999999822e+00 2.140134199999996270e+02 9.523788277774054123e+00
-1.399999999999999467e+00 2.140588049999996088e+02 9.525860551354108807e+00
-9.999999999999995559e-01 2.114632650000002627e+02 9.410371965138713435e+00
-5.999999999999996447e-01 2.078895483333330674e+02 9.251378447186962006e+00
-1.999999999999997335e-01 2.055253650000001926e+02 9.146185198214269008e+00
2.000000000000001776e-01 2.055693599999997048e+02 9.148194936471842453e+00
6.000000000000005329e-01 2.077849166666664473e+02 9.246786664962600710e+00
1.000000000000000888e+00 2.113510266666662289e+02 9.405521874157690476e+00
1.400000000000001243e+00 2.139761799999999141e+02 9.522395735147133777e+00
1.800000000000000711e+00 2.140061583333342696e+02 9.523812854661420246e+00
2.200000000000000178e+00 2.108321466666665458e+02 9.382606761591603117e+00
2.600000000000000533e+00 2.044567466666666746e+02 9.098950350831959355e+00
3.000000000000000888e+00 1.957109049999997978e+02 8.709763818223516196e+00
3.400000000000001243e+00 1.848883749999997974e+02 8.228100091300383667e+00
3.800000000000000711e+00 1.722214516666672637e+02 7.664365741951147726e+00
4.200000000000000178e+00 1.569281866666663916e+02 6.983745452184432878e+00
4.600000000000000533e+00 1.390125249999999255e+02 6.186432470953336704e+00
5.000000000000000888e+00 1.195227116666666234e+02 5.319042743358735947e+00
5.400000000000001243e+00 9.961254666666658864e+01 4.432991694319620812e+00
5.800000000000000711e+00 8.052633166666689135e+01 3.583585014836430105e+00
6.200000000000000178e+00 6.307598499999991049e+01 2.806999727649162502e+00
6.600000000000000533e+00 4.787726166666663374e+01 2.130602496514521160e+00
7.000000000000000888e+00 3.531179499999998228e+01 1.571407867039054995e+00
7.400000000000001243e+00 2.535614666666662487e+01 1.128364907889825242e+00
7.800000000000000711e+00 1.782796000000006487e+01 7.933520104161142505e-01


==> anc/dat_w_err/hotspots_fluct/PbPb2760/45_50/dNdY_mc_-2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 1.320000000000001728e-04 6.201645659733293130e-06
-9.250000000000000000e+00 4.380000000000002815e-03 1.950765798346891337e-04
-8.750000000000000000e+00 2.257600000000000579e-02 1.005492584663544549e-03
-8.250000000000000000e+00 4.662133333333336876e-02 2.076278207382909868e-03
-7.750000000000000000e+00 8.216000000000008019e-02 3.658624536200652099e-03
-7.250000000000000000e+00 1.592093333333334804e-01 7.087566863743484727e-03
-6.750000000000000000e+00 3.283373333333338140e-01 1.461239484515745174e-02
-6.250000000000000000e+00 6.487666666666664916e-01 2.887136864361591893e-02
-5.750000000000000000e+00 1.143477333333332790e+00 5.088524296303863215e-02
-5.250000000000000000e+00 1.786628000000000105e+00 7.950573479305293734e-02
-4.750000000000000000e+00 2.491532000000001190e+00 1.108742792694977775e-01
-4.250000000000000000e+00 3.177965333333333309e+00 1.414207388869071491e-01
-3.750000000000000000e+00 3.766394666666670332e+00 1.676062315209994047e-01
-3.250000000000000000e+00 4.236491999999999258e+00 1.885257119191597053e-01
-2.750000000000000000e+00 4.626578666666664397e+00 2.058870889902844059e-01
-2.250000000000000000e+00 4.924427999999999805e+00 2.191411090422456243e-01
-1.750000000000000000e+00 5.153688000000004266e+00 2.293406928372780373e-01
-1.250000000000000000e+00 5.327693333333340497e+00 2.370872354551273875e-01
-7.500000000000000000e-01 5.460130666666668908e+00 2.429805061321316240e-01
-2.500000000000000000e-01 5.511660000000000004e+00 2.452773445610709757e-01
2.500000000000000000e-01 5.513280000000001735e+00 2.453483842577688923e-01
7.500000000000000000e-01 5.448784000000001626e+00 2.424772022382833403e-01
1.250000000000000000e+00 5.326074666666666957e+00 2.370226710050676311e-01
1.750000000000000000e+00 5.152645333333336630e+00 2.293050085309472907e-01
2.250000000000000000e+00 4.916862666666667714e+00 2.188161276744703398e-01
2.750000000000000000e+00 4.617113333333332292e+00 2.054794850669292849e-01
3.250000000000000000e+00 4.240077333333333698e+00 1.886985451218822218e-01
3.750000000000000000e+00 3.763061333333334701e+00 1.674679755054396535e-01
4.250000000000000000e+00 3.172242666666669653e+00 1.411749179928549758e-01
4.750000000000000000e+00 2.487266666666667625e+00 1.106885385172882985e-01
5.250000000000000000e+00 1.784282666666667572e+00 7.940263160039914836e-02
5.750000000000000000e+00 1.142092000000000329e+00 5.082593235242117979e-02
6.250000000000000000e+00 6.496439999999995552e-01 2.891016570102659944e-02
6.750000000000000000e+00 3.314120000000000399e-01 1.474887900947833251e-02
7.250000000000000000e+00 1.610173333333334844e-01 7.166668746247179672e-03
7.750000000000000000e+00 8.390133333333330001e-02 3.734519314117892667e-03
8.250000000000000000e+00 4.796666666666666440e-02 2.137081431402272722e-03
8.750000000000000000e+00 2.306666666666666587e-02 1.027525891536450187e-03
9.250000000000000000e+00 4.484000000000000138e-03 1.999163141361350341e-04
9.750000000000000000e+00 1.320000000000001728e-04 6.172912872650417873e-06


==> anc/dat_w_err/hotspots_fluct/PbPb2760/45_50/dNdY_mc_2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 1.026666666666667318e-04 4.742511289742345278e-06
-9.250000000000000000e+00 1.643733333333331770e-02 7.336450832142386684e-04
-8.750000000000000000e+00 2.318039999999998990e-01 1.032218661398373767e-02
-8.250000000000000000e+00 7.264173333333334703e-01 3.233810307940870876e-02
-7.750000000000000000e+00 1.131469333333332772e+00 5.036460365070147271e-02
-7.250000000000000000e+00 1.390779999999998573e+00 6.190169400583390297e-02
-6.750000000000000000e+00 1.617945333333332902e+00 7.200855040928857975e-02
-6.250000000000000000e+00 1.707660000000001732e+00 7.599980474980164158e-02
-5.750000000000000000e+00 1.624950666666665766e+00 7.231761094065976281e-02
-5.250000000000000000e+00 1.422953333333333736e+00 6.332622386237504730e-02
-4.750000000000000000e+00 1.172182666666665929e+00 5.216548155952422522e-02
-4.250000000000000000e+00 9.161786666666659196e-01 4.077148965138074205e-02
-3.750000000000000000e+00 6.822293333333330212e-01 3.036052023586799722e-02
-3.250000000000000000e+00 4.974693333333330414e-01 2.213820419704537121e-02
-2.750000000000000000e+00 3.604253333333332088e-01 1.604027773850852032e-02
-2.250000000000000000e+00 2.522266666666664880e-01 1.122959016582718642e-02
-1.750000000000000000e+00 1.781573333333331677e-01 7.934451793597686181e-03
-1.250000000000000000e+00 1.308599999999999763e-01 5.828749423256237606e-03
-7.500000000000000000e-01 9.665066666666677353e-02 4.317279809657867048e-03
-2.500000000000000000e-01 8.477599999999986535e-02 3.775640374946278265e-03
2.500000000000000000e-01 8.492800000000000349e-02 3.787657337940361722e-03
7.500000000000000000e-01 1.018973333333333259e-01 4.542923497567024835e-03
1.250000000000000000e+00 1.293986666666666341e-01 5.771956984821639131e-03
1.750000000000000000e+00 1.782786666666668351e-01 7.938793072152403388e-03
2.250000000000000000e+00 2.592186666666669304e-01 1.153729033714991255e-02
2.750000000000000000e+00 3.608866666666669665e-01 1.606413923166210081e-02
3.250000000000000000e+00 4.933666666666667866e-01 2.195615456140795688e-02
3.750000000000000000e+00 6.843293333333330120e-01 3.046381065387655102e-02
4.250000000000000000e+00 9.041493333333333604e-01 4.023907833998929817e-02
4.750000000000000000e+00 1.171339999999999826e+00 5.212920566591341953e-02
5.250000000000000000e+00 1.418938666666666570e+00 6.314964758093229158e-02
5.750000000000000000e+00 1.615050666666665968e+00 7.188156689915302378e-02
6.250000000000000000e+00 1.695557333333332917e+00 7.546352205292418402e-02
6.750000000000000000e+00 1.602941333333332219e+00 7.133842524145876662e-02
7.250000000000000000e+00 1.375781333333334189e+00 6.122860951885698150e-02
7.750000000000000000e+00 1.122494666666666863e+00 4.995667895264006148e-02
8.250000000000000000e+00 7.243653333333334166e-01 3.223893925794254350e-02
8.750000000000000000e+00 2.343800000000002826e-01 1.043118414034490023e-02
9.250000000000000000e+00 1.755999999999997840e-02 7.814500959398734984e-04
9.750000000000000000e+00 1.226666666666668384e-04 5.639656411914106880e-06


==> anc/dat_w_err/hotspots_fluct/PbPb2760/45_50/integrated_v2_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
9.973812741008684923e-02
7.693448871610832074e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/45_50/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
1.194342089725690115e-01
9.210188699397195422e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/45_50/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-2.4_2.4.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
1.173823830269257601e-01
9.083101366920649788e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/45_50/integrated_v3_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v3_2par_cumulant  
#  v3_4par_cumulant
3.603148481240838613e-02
2.022512992287307104e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/45_50/r2_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 1.000488676112270658e+00 7.264367068491758795e-04
7.894737124443054199e-01 9.967178702377472721e-01 9.114681092777413918e-04
1.315789461135864258e+00 9.949488416561077520e-01 1.814990285915078772e-03
1.842105269432067871e+00 9.934613763445702128e-01 2.410141693312027773e-03
2.368421077728271484e+00 9.896952188570310449e-01 3.485381036481680159e-03
2.894736766815185547e+00 9.902237381166838492e-01 3.325590156739114973e-03
3.421052694320678711e+00 9.873674789043809241e-01 4.062466927313984968e-03
3.947368383407592773e+00 9.866357957079434637e-01 3.784769740679851981e-03
4.473684310913085938e+00 9.877343470716736240e-01 6.270225931506998203e-03
5.000000000000000000e+00 9.874555495666432758e-01 4.814936139804467177e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/45_50/r2_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 1.000229894537119524e+00 6.932414569305657978e-04
7.894737124443054199e-01 9.960774267605764232e-01 9.512612181918312596e-04
1.315789461135864258e+00 9.938114387936736183e-01 1.940097115526587214e-03
1.842105269432067871e+00 9.917887641981308899e-01 2.467247715425864053e-03
2.368421077728271484e+00 9.877169753864494250e-01 3.504944257392303940e-03
2.894736766815185547e+00 9.881819442917005869e-01 3.167990409213331925e-03
3.421052694320678711e+00 9.851636230065787814e-01 4.053072050436669176e-03
3.947368383407592773e+00 9.837995056727258936e-01 3.521616232473446292e-03
4.473684310913085938e+00 9.837712996150986822e-01 5.804994388796159283e-03
5.000000000000000000e+00 9.826886242903525304e-01 4.326114598558541101e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/45_50/v2_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 6.798382103443145752e-02 1.111262943595647812e-03 5.594798177480697632e-02 1.236560195684432983e-02
-4.473684310913085938e+00 7.550002634525299072e-02 1.040774048306047916e-03 6.151111051440238953e-02 1.366272382438182831e-02
-3.947368383407592773e+00 8.098379522562026978e-02 1.118762767873704433e-03 6.526358425617218018e-02 1.474123634397983551e-02
-3.421052694320678711e+00 8.476526290178298950e-02 1.110833371058106422e-03 6.805597245693206787e-02 1.518279034644365311e-02
-2.894736766815185547e+00 8.768862485885620117e-02 1.106220763176679611e-03 6.968651711940765381e-02 1.586377434432506561e-02
-2.368421077728271484e+00 9.006064385175704956e-02 1.064484822563827038e-03 7.134743034839630127e-02 1.602757535874843597e-02
-1.842105269432067871e+00 9.239716827869415283e-02 1.222931779921054840e-03 7.325033098459243774e-02 1.639041304588317871e-02
-1.315789461135864258e+00 9.505981206893920898e-02 1.231609727256000042e-03 7.513581961393356323e-02 1.686655171215534210e-02
-7.894737124443054199e-01 9.790577739477157593e-02 1.255619921721518040e-03 7.693933695554733276e-02 1.732891425490379333e-02
-2.631579041481018066e-01 1.000381559133529663e-01 1.340085174888372421e-03 7.846933603286743164e-02 1.759230718016624451e-02
2.631579041481018066e-01 9.990371018648147583e-02 1.366071170195937157e-03 7.862664759159088135e-02 1.730740442872047424e-02
7.894737124443054199e-01 9.799896180629730225e-02 1.395543455146253109e-03 7.718865573406219482e-02 1.679331436753273010e-02
1.315789461135864258e+00 9.509950131177902222e-02 1.436461578123271465e-03 7.485368102788925171e-02 1.617619581520557404e-02
1.842105269432067871e+00 9.238176792860031128e-02 1.500230515375733376e-03 7.333089411258697510e-02 1.561900041997432709e-02
2.368421077728271484e+00 9.016738831996917725e-02 1.556791248731315136e-03 7.212278991937637329e-02 1.516915578395128250e-02
2.894736766815185547e+00 8.748497813940048218e-02 1.540237455628812313e-03 7.033837586641311646e-02 1.458171382546424866e-02
3.421052694320678711e+00 8.474494516849517822e-02 1.575989299453794956e-03 6.853967905044555664e-02 1.427051518112421036e-02
3.947368383407592773e+00 8.097293227910995483e-02 1.566232647746801376e-03 6.554721295833587646e-02 1.346242520958185196e-02
4.473684310913085938e+00 7.537226378917694092e-02 1.587060047313570976e-03 6.176154688000679016e-02 1.253558788448572159e-02
5.000000000000000000e+00 6.775915622711181641e-02 1.499605714343488216e-03 5.634495615959167480e-02 1.085861958563327789e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/45_50/v2_eta_charged_cumulant_etaref_-2.4_2.4.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 9.239865839481353760e-02 1.458506914786994457e-03 7.517400383949279785e-02 1.605305634438991547e-02
-4.473684310913085938e+00 1.005607470870018005e-01 1.369750010780990124e-03 8.123792707920074463e-02 1.732426509261131287e-02
-3.947368383407592773e+00 1.060753464698791504e-01 1.433005323633551598e-03 8.500426262617111206e-02 1.830921135842800140e-02
-3.421052694320678711e+00 1.096615418791770935e-01 1.447000890038907528e-03 8.774922788143157959e-02 1.862859725952148438e-02
-2.894736766815185547e+00 1.122797951102256775e-01 1.411401201039552689e-03 8.893493562936782837e-02 1.921729743480682373e-02
-2.368421077728271484e+00 1.140808612108230591e-01 1.364159979857504368e-03 9.007225930690765381e-02 1.932961679995059967e-02
-1.842105269432067871e+00 1.156466007232666016e-01 1.540097407996654510e-03 9.144439548254013062e-02 1.941535249352455139e-02
-1.315789461135864258e+00 1.170394048094749451e-01 1.527072512544691563e-03 9.226165711879730225e-02 1.965929754078388214e-02
-7.894737124443054199e-01 1.185374036431312561e-01 1.518980949185788631e-03 9.303285181522369385e-02 1.980918459594249725e-02
-2.631579041481018066e-01 1.195826977491378784e-01 1.617130474187433720e-03 9.362477809190750122e-02 1.996901445090770721e-02
2.631579041481018066e-01 1.193856969475746155e-01 1.617108006030321121e-03 9.377907216548919678e-02 1.961165107786655426e-02
7.894737124443054199e-01 1.185701116919517517e-01 1.685563591308891773e-03 9.313579648733139038e-02 1.932891085743904114e-02
1.315789461135864258e+00 1.170870289206504822e-01 1.776359393261373043e-03 9.196427464485168457e-02 1.894106343388557434e-02
1.842105269432067871e+00 1.155900359153747559e-01 1.846115454100072384e-03 9.146410971879959106e-02 1.856855675578117371e-02
2.368421077728271484e+00 1.141542196273803711e-01 1.953148748725652695e-03 9.100889414548873901e-02 1.826927810907363892e-02
2.894736766815185547e+00 1.119529604911804199e-01 1.982866786420345306e-03 8.971465378999710083e-02 1.770498044788837433e-02
3.421052694320678711e+00 1.095316186547279358e-01 2.018009545281529427e-03 8.824755996465682983e-02 1.753692887723445892e-02
3.947368383407592773e+00 1.060419827699661255e-01 2.009334508329629898e-03 8.523441106081008911e-02 1.683506183326244354e-02
4.473684310913085938e+00 1.003654450178146362e-01 2.101912861689925194e-03 8.147521317005157471e-02 1.584033481776714325e-02
5.000000000000000000e+00 9.201355278491973877e-02 2.001225482672452927e-03 7.567255944013595581e-02 1.415053661912679672e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/45_50/v2_eta_charged_ep.dat <==
-5.000000000000000000e+00 8.602391262596156829e-02 1.426506386015722553e-03
-4.473684310913085938e+00 9.357456604366312658e-02 1.291084802742611601e-03
-3.947368383407592773e+00 9.849559140746023955e-02 1.414072398835126325e-03
-3.421052694320678711e+00 1.017973550733702465e-01 1.481225346425958959e-03
-2.894736766815185547e+00 1.041519745367363303e-01 1.481944102909877898e-03
-2.368421077728271484e+00 1.059451463316554570e-01 1.382373681420262556e-03
-1.842105269432067871e+00 1.075067433390994587e-01 1.470671937857989187e-03
-1.315789461135864258e+00 1.088259952061772368e-01 1.446067170234920660e-03
-7.894737124443054199e-01 1.102401226308964421e-01 1.435574964902536568e-03
-2.631579041481018066e-01 1.113848445634816331e-01 1.500114583517544054e-03
2.631579041481018066e-01 1.112500608311972200e-01 1.473672554762028722e-03
7.894737124443054199e-01 1.103693683566960432e-01 1.480655605647879930e-03
1.315789461135864258e+00 1.088660762529167353e-01 1.525236795324383301e-03
1.842105269432067871e+00 1.074696785469891613e-01 1.579921678907163316e-03
2.368421077728271484e+00 1.061408013517712440e-01 1.689764498443705647e-03
2.894736766815185547e+00 1.040935349984583730e-01 1.694883381001818529e-03
3.421052694320678711e+00 1.018348015824571406e-01 1.761949323411648007e-03
3.947368383407592773e+00 9.868512912516744229e-02 1.655922380746883450e-03
4.473684310913085938e+00 9.348644488403130837e-02 1.673759270216603791e-03
5.000000000000000000e+00 8.597015687014755714e-02 1.579322620497290242e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/45_50/v2_pt_charged_cumulant.dat <==
# pt vn{2} err vn{4} err
2.000000029802322388e-01 1.513809524476528168e-02 2.945204614661633968e-04 1.341384183615446091e-02 2.356834011152386665e-03
4.000000059604644775e-01 5.073828250169754028e-02 7.721853326074779034e-04 4.151947051286697388e-02 8.325309492647647858e-03
6.000000238418579102e-01 8.840353786945343018e-02 1.324554206803441048e-03 7.187060266733169556e-02 1.460084412246942520e-02
8.000000119209289551e-01 1.211061105132102966e-01 1.738148741424083710e-03 9.768407791852951050e-02 2.021657302975654602e-02
1.000000000000000000e+00 1.478735059499740601e-01 2.044717781245708466e-03 1.180341467261314392e-01 2.482445910573005676e-02
1.200000047683715820e+00 1.692207157611846924e-01 2.122809644788503647e-03 1.329929679632186890e-01 2.887623198330402374e-02
1.399999976158142090e+00 1.862870752811431885e-01 2.290939912199974060e-03 1.445885002613067627e-01 3.258796036243438721e-02
1.600000023841857910e+00 1.991685628890991211e-01 2.212252933531999588e-03 1.539414972066879272e-01 3.522370383143424988e-02
1.799999952316284180e+00 2.095399200916290283e-01 2.246569609269499779e-03 1.583380550146102905e-01 3.838315233588218689e-02
2.000000000000000000e+00 2.163428813219070435e-01 2.197610447183251381e-03 1.639366894960403442e-01 3.924530744552612305e-02
2.200000047683715820e+00 2.218635827302932739e-01 2.079216996207833290e-03 1.678370386362075806e-01 4.070937633514404297e-02
2.400000095367431641e+00 2.251821011304855347e-01 2.043625339865684509e-03 1.693868339061737061e-01 4.340486228466033936e-02
2.599999904632568359e+00 2.271698415279388428e-01 2.270925324410200119e-03 1.711314767599105835e-01 4.325393214821815491e-02
2.799999952316284180e+00 2.285720556974411011e-01 2.122126519680023193e-03 1.749357432126998901e-01 4.386366903781890869e-02
3.000000000000000000e+00 2.290369272232055664e-01 2.555056475102901459e-03 1.765084713697433472e-01 4.663778468966484070e-02
3.200000047683715820e+00 2.277090102434158325e-01 3.042668337002396584e-03 1.768127083778381348e-01 4.410337656736373901e-02
3.400000095367431641e+00 2.292382419109344482e-01 3.029780928045511246e-03 1.858354061841964722e-01 4.468598961830139160e-02
3.599999904632568359e+00 2.266490012407302856e-01 2.904521068558096886e-03 1.827836483716964722e-01 4.307648167014122009e-02
3.799999952316284180e+00 2.232897281646728516e-01 3.155883867293596268e-03 1.806222945451736450e-01 4.443100467324256897e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/45_50/v2_pt_charged_ep.dat <==
 (2.000000029802322388e-01+0.000000000000000000e+00j)  (1.437289249326118359e-02-1.185455891643221170e-05j)  (6.455490596482560970e-04+0.000000000000000000e+00j)
 (4.000000059604644775e-01+0.000000000000000000e+00j)  (4.760125274928423550e-02-1.004348836633124392e-04j)  (1.513721766472651180e-03+0.000000000000000000e+00j)
 (6.000000238418579102e-01+0.000000000000000000e+00j)  (8.273950720386076541e-02-5.025698035689488141e-05j)  (2.755358728253225371e-03+0.000000000000000000e+00j)
 (8.000000119209289551e-01+0.000000000000000000e+00j)  (1.132499628432244165e-01-1.141072587279311052e-05j)  (3.617459355452753988e-03+0.000000000000000000e+00j)
 (1.000000000000000000e+00+0.000000000000000000e+00j)  (1.382506843724043977e-01-7.431211517783441372e-06j)  (4.349155907545384711e-03+0.000000000000000000e+00j)
 (1.200000047683715820e+00+0.000000000000000000e+00j)  (1.579052606488993149e-01-1.430546441428863177e-04j)  (4.619258635316426422e-03+0.000000000000000000e+00j)
 (1.399999976158142090e+00+0.000000000000000000e+00j)  (1.736052310900547679e-01+1.615562903058222514e-04j)  (4.871326433086544533e-03+0.000000000000000000e+00j)
 (1.600000023841857910e+00+0.000000000000000000e+00j)  (1.853497238037396522e-01-8.064167927489128862e-05j)  (4.845077186534612126e-03+0.000000000000000000e+00j)
 (1.799999952316284180e+00+0.000000000000000000e+00j)  (1.944842061643120013e-01+7.474709044203734160e-04j)  (4.966176687478618401e-03+0.000000000000000000e+00j)
 (2.000000000000000000e+00+0.000000000000000000e+00j)  (2.010358931093032264e-01+4.850378275723835173e-04j)  (4.440037624198588627e-03+0.000000000000000000e+00j)
 (2.200000047683715820e+00+0.000000000000000000e+00j)  (2.062446464261577239e-01+5.768815666733140756e-04j)  (4.757181960234904694e-03+0.000000000000000000e+00j)
 (2.400000095367431641e+00+0.000000000000000000e+00j)  (2.093993087741140013e-01+1.220007584897369202e-03j)  (4.749044391136128702e-03+0.000000000000000000e+00j)
 (2.599999904632568359e+00+0.000000000000000000e+00j)  (2.116322494386991826e-01+1.140309206849977625e-03j)  (5.300872641186697362e-03+0.000000000000000000e+00j)
 (2.799999952316284180e+00+0.000000000000000000e+00j)  (2.143770606801417289e-01+2.195570449564316750e-03j)  (4.455378309760829256e-03+0.000000000000000000e+00j)
 (3.000000000000000000e+00+0.000000000000000000e+00j)  (2.165206570732007563e-01+2.222390254102615120e-03j)  (4.995466071760383715e-03+0.000000000000000000e+00j)
 (3.200000047683715820e+00+0.000000000000000000e+00j)  (2.161437275718292028e-01+6.240507215167983646e-04j)  (4.570917774816200645e-03+0.000000000000000000e+00j)
 (3.400000095367431641e+00+0.000000000000000000e+00j)  (2.198468309161212275e-01+2.485999375345009869e-03j)  (6.396512009268657921e-03+0.000000000000000000e+00j)
 (3.599999904632568359e+00+0.000000000000000000e+00j)  (2.193180591329440543e-01+3.323302144775476530e-03j)  (5.782159957773793692e-03+0.000000000000000000e+00j)
 (3.799999952316284180e+00+0.000000000000000000e+00j)  (2.180918225593130588e-01+1.655361508436326186e-03j)  (6.420149132284310237e-03+0.000000000000000000e+00j)


==> anc/dat_w_err/hotspots_fluct/PbPb2760/45_50/v3_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 2.015748992562294006e-02 1.225791987963020802e-03 1.254733372479677200e-02 7.556651253253221512e-03
-4.473684310913085938e+00 2.400534972548484802e-02 1.421229098923504353e-03 1.419762708246707916e-02 9.615180082619190216e-03
-3.947368383407592773e+00 2.703506872057914734e-02 1.671407604590058327e-03 1.647437736392021179e-02 1.085818558931350708e-02
-3.421052694320678711e+00 2.883493341505527496e-02 1.769589260220527649e-03 1.711820065975189209e-02 1.184755098074674606e-02
-2.894736766815185547e+00 3.016958199441432953e-02 1.738964929245412350e-03 1.797481440007686615e-02 1.253040228039026260e-02
-2.368421077728271484e+00 3.139919042587280273e-02 1.837431453168392181e-03 1.820871606469154358e-02 1.311241183429956436e-02
-1.842105269432067871e+00 3.263453394174575806e-02 1.912340056151151657e-03 1.862724684178829193e-02 1.368967257440090179e-02
-1.315789461135864258e+00 3.393212705850601196e-02 1.967365154996514320e-03 1.915215142071247101e-02 1.513601560145616531e-02
-7.894737124443054199e-01 3.523071855306625366e-02 2.024698769673705101e-03 1.981223188340663910e-02 1.542117819190025330e-02
-2.631579041481018066e-01 3.617245331406593323e-02 2.056607510894536972e-03 1.991857960820198059e-02 1.544797606766223907e-02
2.631579041481018066e-01 3.618572652339935303e-02 2.092989161610603333e-03 1.942641474306583405e-02 1.610033027827739716e-02
7.894737124443054199e-01 3.539891913533210754e-02 2.041977830231189728e-03 1.859167218208312988e-02 1.591748744249343872e-02
1.315789461135864258e+00 3.400954604148864746e-02 1.915149157866835594e-03 1.810533739626407623e-02 1.513846591114997864e-02
1.842105269432067871e+00 3.271069005131721497e-02 1.829208922572433949e-03 1.789994724094867706e-02 1.460047625005245209e-02
2.368421077728271484e+00 3.165441006422042847e-02 1.736867823638021946e-03 1.802967861294746399e-02 1.385840587317943573e-02
2.894736766815185547e+00 3.059126995503902435e-02 1.703101908788084984e-03 1.712394133210182190e-02 1.319045480340719223e-02
3.421052694320678711e+00 2.925317548215389252e-02 1.685995492152869701e-03 1.545098889619112015e-02 1.319505553692579269e-02
3.947368383407592773e+00 2.712429501116275787e-02 1.471329829655587673e-03 1.407780218869447708e-02 1.235799025744199753e-02
4.473684310913085938e+00 2.421562746167182922e-02 1.343922340311110020e-03 1.236277632415294647e-02 1.112870592623949051e-02
5.000000000000000000e+00 2.051730267703533173e-02 1.150737167336046696e-03 1.091302372515201569e-02 9.185997769236564636e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/45_50/v3_eta_charged_ep.dat <==
-5.000000000000000000e+00 2.560129828168073926e-02 8.666673273675916953e-04
-4.473684310913085938e+00 2.974586230617660282e-02 9.767760062672863324e-04
-3.947368383407592773e+00 3.289577669117092068e-02 1.094554450353221265e-03
-3.421052694320678711e+00 3.458970122008084291e-02 1.204570464417369438e-03
-2.894736766815185547e+00 3.587329358154321690e-02 1.101294151383447936e-03
-2.368421077728271484e+00 3.681952476293100240e-02 1.161321791526302716e-03
-1.842105269432067871e+00 3.770255255435689401e-02 1.226683153758423425e-03
-1.315789461135864258e+00 3.865953523860930080e-02 1.198443952123944565e-03
-7.894737124443054199e-01 3.941488098114508815e-02 1.262347287815495647e-03
-2.631579041481018066e-01 3.999710707919872793e-02 1.232553991385540665e-03
2.631579041481018066e-01 3.985782839986265480e-02 1.350592685920184652e-03
7.894737124443054199e-01 3.940393884147656844e-02 1.380129881243167319e-03
1.315789461135864258e+00 3.860206180615199933e-02 1.226902646348544549e-03
1.842105269432067871e+00 3.763255403880810118e-02 1.175142502957884222e-03
2.368421077728271484e+00 3.694179390151893644e-02 1.118592262775893560e-03
2.894736766815185547e+00 3.607770624111535790e-02 1.114881739433669534e-03
3.421052694320678711e+00 3.484606455220086441e-02 1.137431890327316375e-03
3.947368383407592773e+00 3.279971178182282399e-02 9.561782606821385465e-04
4.473684310913085938e+00 2.993383378848446519e-02 8.843229991781359489e-04
5.000000000000000000e+00 2.606837900189156593e-02 7.445747525939132045e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/5_10/dN_over_2pidYptdpt_mc_-211.dat <==
1.000000000000000056e-01 6.790742623385553998e+02 1.963963277978690636e+00
3.000000000000000444e-01 3.465958011542167014e+02 9.673516203681332692e-01
5.000000000000000000e-01 1.698901797885444864e+02 3.980488174082281727e-01
7.000000000000000666e-01 8.907082696797428412e+01 1.847740863575013659e-01
9.000000000000000222e-01 4.868073613810723543e+01 1.039733482504942574e-01
1.100000000000000089e+00 2.731852264029269506e+01 6.899582608404498940e-02
1.300000000000000266e+00 1.562462762402572380e+01 4.819411186543952341e-02
1.500000000000000000e+00 9.078460354198977456e+00 3.402976513448882634e-02
1.700000000000000178e+00 5.349426172342847785e+00 2.327749671260154890e-02
1.899999999999999911e+00 3.190367022184315893e+00 1.604074947087845079e-02
2.100000000000000089e+00 1.923285670971992989e+00 1.095452698441053141e-02
2.300000000000000266e+00 1.172457257377942152e+00 7.536913538060899774e-03
2.500000000000000000e+00 7.219729071345549754e-01 4.781834811117275340e-03
2.700000000000000178e+00 4.489655952771888781e-01 3.447175296482631653e-03
2.900000000000000355e+00 2.814592249436873583e-01 2.387103288968552440e-03
3.100000000000000089e+00 1.781783408678482838e-01 1.562293292386903072e-03
3.300000000000000266e+00 1.132434268584786852e-01 1.105764469395880203e-03
3.500000000000000000e+00 7.280018096782103765e-02 6.551909255704662380e-04
3.700000000000000178e+00 4.712124688304429598e-02 4.892919528473458268e-04
3.900000000000000355e+00 3.059373515634770252e-02 3.215151022201443777e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/5_10/dN_over_2pidYptdpt_mc_-2212.dat <==
1.000000000000000056e-01 4.799113676348982338e+00 2.821677121296151114e-02
3.000000000000000444e-01 4.708044360511433268e+00 2.593553326304401385e-02
5.000000000000000000e-01 4.472104927568522292e+00 2.132756193881186688e-02
7.000000000000000666e-01 4.060708997398645437e+00 1.593818565182466077e-02
9.000000000000000222e-01 3.493976456300243338e+00 1.092296271999509266e-02
1.100000000000000089e+00 2.853554595052209208e+00 6.853658717155350182e-03
1.300000000000000266e+00 2.230789014840071083e+00 5.484556785525684236e-03
1.500000000000000000e+00 1.679412069384577766e+00 3.362608733487851189e-03
1.700000000000000178e+00 1.230249742519134326e+00 3.173840413176106864e-03
1.899999999999999911e+00 8.827496625058424140e-01 2.820763900790323412e-03
2.100000000000000089e+00 6.221178403595897244e-01 2.418838036384183404e-03
2.300000000000000266e+00 4.337151600961332010e-01 2.081330880913320313e-03
2.500000000000000000e+00 3.002143442669031326e-01 1.643442201307145599e-03
2.700000000000000178e+00 2.061604296607736642e-01 1.324100091903514676e-03
2.900000000000000355e+00 1.411329047780065515e-01 8.850753740932836185e-04
3.100000000000000089e+00 9.648338428290406665e-02 7.110218565720326451e-04
3.300000000000000266e+00 6.589487188524814631e-02 5.576269888631919368e-04
3.500000000000000000e+00 4.501382547273062584e-02 4.253712213797646892e-04
3.700000000000000178e+00 3.074721717497504517e-02 2.856986278564187937e-04
3.900000000000000355e+00 2.112694961575038374e-02 2.043883293818967394e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/5_10/dN_over_2pidYptdpt_mc_-321.dat <==
1.000000000000000056e-01 4.112699573865194935e+01 1.898962278874125609e-01
3.000000000000000444e-01 3.602414262360289854e+01 1.475562886583595135e-01
5.000000000000000000e-01 2.807120226981463773e+01 9.213372055772796332e-02
7.000000000000000666e-01 1.994469499141142066e+01 5.070791268869689200e-02
9.000000000000000222e-01 1.334654031489534987e+01 2.862664657666516566e-02
1.100000000000000089e+00 8.634221672820373783e+00 1.862107526234290517e-02
1.300000000000000266e+00 5.497919914120126705e+00 1.415417623128811635e-02
1.500000000000000000e+00 3.477426902511450812e+00 1.146336528900915482e-02
1.700000000000000178e+00 2.197437074108874011e+00 8.233006776166722218e-03
1.899999999999999911e+00 1.390655448259151994e+00 5.714153729931907046e-03
2.100000000000000089e+00 8.828243291308313090e-01 4.510618174590464574e-03
2.300000000000000266e+00 5.624461365303169424e-01 3.425930609321253383e-03
2.500000000000000000e+00 3.603954903644434049e-01 2.351728569641780339e-03
2.700000000000000178e+00 2.316422891738905976e-01 1.646357286701609487e-03
2.900000000000000355e+00 1.499184867695358414e-01 1.106465739173376423e-03
3.100000000000000089e+00 9.757337178552809298e-02 7.705462461315758325e-04
3.300000000000000266e+00 6.373821766710360825e-02 5.728048720708368759e-04
3.500000000000000000e+00 4.191547145072085229e-02 3.597266551486618747e-04
3.700000000000000178e+00 2.774493999522852777e-02 2.674697734598949239e-04
3.900000000000000355e+00 1.840305460422164349e-02 1.838311895973907613e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/5_10/dN_over_2pidYptdpt_mc_211.dat <==
1.000000000000000056e-01 6.790189894880327302e+02 1.951078991145412500e+00
3.000000000000000444e-01 3.465909059339972487e+02 9.563502650279583905e-01
5.000000000000000000e-01 1.699226173879223722e+02 3.944952006844644199e-01
7.000000000000000666e-01 8.907685556430354268e+01 1.845238348375405069e-01
9.000000000000000222e-01 4.868500319347448624e+01 1.067538506725483893e-01
1.100000000000000089e+00 2.731969693778372488e+01 6.763440501380794945e-02
1.300000000000000266e+00 1.562499675961634082e+01 4.987700849146047000e-02
1.500000000000000000e+00 9.076552995632940934e+00 3.257969902285546421e-02
1.700000000000000178e+00 5.346741279833866933e+00 2.356491719235984106e-02
1.899999999999999911e+00 3.187011174070938591e+00 1.653206142147393976e-02
2.100000000000000089e+00 1.921925185836359962e+00 1.068110691070915143e-02
2.300000000000000266e+00 1.172145750777277895e+00 7.395156998441946260e-03
2.500000000000000000e+00 7.218791289694335145e-01 5.066318616147073677e-03
2.700000000000000178e+00 4.485170478630627899e-01 3.271742066558083056e-03
2.900000000000000355e+00 2.812399780610930766e-01 2.318267468798897429e-03
3.100000000000000089e+00 1.776547389099625840e-01 1.501233633394091988e-03
3.300000000000000266e+00 1.132597466950062970e-01 1.098633987339736780e-03
3.500000000000000000e+00 7.266728391096313744e-02 6.965299618444715677e-04
3.700000000000000178e+00 4.697656057114257822e-02 4.825063670191279846e-04
3.900000000000000355e+00 3.053788046898962133e-02 3.234983828313180501e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/5_10/dN_over_2pidYptdpt_mc_2212.dat <==
1.000000000000000056e-01 4.893682257433637162e+00 3.216470760664538742e-02
3.000000000000000444e-01 4.797816858294159381e+00 2.799453065052182402e-02
5.000000000000000000e-01 4.565105001857116207e+00 2.121558497882350403e-02
7.000000000000000666e-01 4.141483384545958657e+00 1.685824314873539745e-02
9.000000000000000222e-01 3.562195754653445956e+00 1.069796966536324702e-02
1.100000000000000089e+00 2.910935383863024750e+00 7.031424816713100455e-03
1.300000000000000266e+00 2.272700022626794603e+00 4.752791013251333324e-03
1.500000000000000000e+00 1.712567205694472294e+00 3.568677596552211843e-03
1.700000000000000178e+00 1.255345094726367350e+00 3.607819718377381843e-03
1.899999999999999911e+00 8.995987078723317598e-01 2.711166079723098012e-03
2.100000000000000089e+00 6.344737196637122434e-01 2.421494368561641006e-03
2.300000000000000266e+00 4.424452665485609226e-01 1.975533415245733001e-03
2.500000000000000000e+00 3.059750029815087036e-01 1.658824278798744223e-03
2.700000000000000178e+00 2.104567596933341334e-01 1.319795078121463634e-03
2.900000000000000355e+00 1.441188385123871041e-01 9.389530054084299637e-04
3.100000000000000089e+00 9.842238829795973976e-02 7.984909219100812684e-04
3.300000000000000266e+00 6.726484502818740052e-02 5.430104035810266912e-04
3.500000000000000000e+00 4.598506104897251423e-02 4.431359769282317159e-04
3.700000000000000178e+00 3.136253228620074218e-02 2.968518831718851194e-04
3.900000000000000355e+00 2.153270334703793684e-02 2.448047640428291090e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/5_10/dN_over_2pidYptdpt_mc_321.dat <==
1.000000000000000056e-01 4.109213973436435197e+01 1.919039661550901998e-01
3.000000000000000444e-01 3.600165015397985968e+01 1.481402070830738216e-01
5.000000000000000000e-01 2.806292246164726478e+01 9.255454192227628718e-02
7.000000000000000666e-01 1.994305176829768200e+01 5.169337672944965961e-02
9.000000000000000222e-01 1.334217948136296705e+01 2.954099767241065086e-02
1.100000000000000089e+00 8.638627297943884287e+00 1.762182755521676455e-02
1.300000000000000266e+00 5.501595399875315096e+00 1.350688935584538029e-02
1.500000000000000000e+00 3.479174213009007754e+00 1.047420196775442937e-02
1.700000000000000178e+00 2.198382736278166494e+00 8.851279459147827489e-03
1.899999999999999911e+00 1.391403135223774568e+00 5.868216913074230691e-03
2.100000000000000089e+00 8.821623956333478622e-01 4.362381721160837889e-03
2.300000000000000266e+00 5.622477462008736993e-01 3.251340636740652525e-03
2.500000000000000000e+00 3.601164065450418450e-01 2.118910665018509335e-03
2.700000000000000178e+00 2.321308287579043339e-01 1.631276681360957969e-03
2.900000000000000355e+00 1.500915375116762540e-01 1.160749700854513946e-03
3.100000000000000089e+00 9.751079538778803513e-02 8.039598048869528012e-04
3.300000000000000266e+00 6.384263214359384153e-02 5.909989146513447032e-04
3.500000000000000000e+00 4.191845704128390609e-02 3.851799900538523027e-04
3.700000000000000178e+00 2.767715902028358016e-02 2.329531251602734660e-04
3.900000000000000355e+00 1.841878735133726727e-02 1.855918007855867182e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/5_10/dNdEta_mc_charged.dat <==
# Eta,dNdEta,error
-7.799999999999999822e+00 1.165797444889777807e+02 5.194169611543510534e+00
-7.400000000000000355e+00 1.621350016700070000e+02 7.223588314823389922e+00
-7.000000000000000000e+00 2.214380611222444486e+02 9.865323726596292531e+00
-6.599999999999999645e+00 2.958212558450237566e+02 1.317893014400650564e+01
-6.200000000000000178e+00 3.846726569806275506e+02 1.713725679625251885e+01
-5.799999999999999822e+00 4.857220424181689395e+02 2.163869097509829942e+01
-5.399999999999999467e+00 5.964839412157641618e+02 2.657294509978676444e+01
-5.000000000000000000e+00 7.133538026052111718e+02 3.177915341033123653e+01
-4.599999999999999645e+00 8.313554959919846397e+02 3.703494221979511281e+01
-4.200000000000000178e+00 9.447454792919166948e+02 4.208577658477010885e+01
-3.799999999999999822e+00 1.047764121576484058e+03 4.667448777490264433e+01
-3.399999999999999467e+00 1.136814879759518817e+03 5.064121380476100853e+01
-2.999999999999999556e+00 1.212610562792253631e+03 5.401780662015320900e+01
-2.599999999999999645e+00 1.274673911155642600e+03 5.678243844779382243e+01
-2.199999999999999734e+00 1.319636546426186442e+03 5.878542919550331192e+01
-1.799999999999999822e+00 1.346276469605877310e+03 5.997117238541055428e+01
-1.399999999999999467e+00 1.353517570140279531e+03 6.029339683551814488e+01
-9.999999999999995559e-01 1.342196429525720532e+03 5.978840268704969674e+01
-5.999999999999996447e-01 1.321664295257179674e+03 5.887264541555678221e+01
-1.999999999999997335e-01 1.307139355377422589e+03 5.822539383663386303e+01
2.000000000000001776e-01 1.307011117234468202e+03 5.821992213966933605e+01
6.000000000000005329e-01 1.321433959585836419e+03 5.886329176404617414e+01
1.000000000000000888e+00 1.342020158650633903e+03 5.978079276409273746e+01
1.400000000000001243e+00 1.353404121576484840e+03 6.028803185492939321e+01
1.800000000000000711e+00 1.346258168002677849e+03 5.997040999377599491e+01
2.200000000000000178e+00 1.319105135270541041e+03 5.876144923892301364e+01
2.600000000000000533e+00 1.273385372411488561e+03 5.672535940697149925e+01
3.000000000000000888e+00 1.212195504342016875e+03 5.400005977433482940e+01
3.400000000000001243e+00 1.137049303607213460e+03 5.065289241216492400e+01
3.800000000000000711e+00 1.048209614228459259e+03 4.669613863371178297e+01
4.200000000000000178e+00 9.451167234468927063e+02 4.210388940936395130e+01
4.600000000000000533e+00 8.316989645958576602e+02 3.705147186066864862e+01
5.000000000000000888e+00 7.135224298597183861e+02 3.178733543461922295e+01
5.400000000000001243e+00 5.965812625250492829e+02 2.657818860719959631e+01
5.800000000000000711e+00 4.857098112892466588e+02 2.163938485839560144e+01
6.200000000000000178e+00 3.846709301937205510e+02 1.713790881452388604e+01
6.600000000000000533e+00 2.960433466933866384e+02 1.318972841206173285e+01
7.000000000000000888e+00 2.217043253173010271e+02 9.877808886547420286e+00
7.400000000000001243e+00 1.624646442885768920e+02 7.238355009714992683e+00
7.800000000000000711e+00 1.169207147628594754e+02 5.209378944402845768e+00


==> anc/dat_w_err/hotspots_fluct/PbPb2760/5_10/dNdY_mc_-2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 8.630594522378080792e-04 3.854039457643874966e-05
-9.250000000000000000e+00 3.211088844355376726e-02 1.433005169434760275e-03
-8.750000000000000000e+00 1.709592518370071923e-01 7.617845232253115870e-03
-8.250000000000000000e+00 3.526826987307947192e-01 1.571518665254020841e-02
-7.750000000000000000e+00 6.405023380093515240e-01 2.854545471056013292e-02
-7.250000000000000000e+00 1.226432865731463151e+00 5.464113994613405134e-02
-6.750000000000000000e+00 2.377175684702738323e+00 1.059133029822428712e-01
-6.250000000000000000e+00 4.355572478289915672e+00 1.940424319220372396e-01
-5.750000000000000000e+00 7.233687374749503185e+00 3.222742982595079297e-01
-5.250000000000000000e+00 1.084480026720107304e+01 4.831405750631209139e-01
-4.750000000000000000e+00 1.491587307949230023e+01 6.644227824395789739e-01
-4.250000000000000000e+00 1.902915430861722967e+01 8.477443672935933705e-01
-3.750000000000000000e+00 2.281697795591182043e+01 1.016407533157343446e+00
-3.250000000000000000e+00 2.604412157648628678e+01 1.160194567521330544e+00
-2.750000000000000000e+00 2.866958316633264658e+01 1.277123330530225420e+00
-2.250000000000000000e+00 3.073696593186375026e+01 1.369207971308726179e+00
-1.750000000000000000e+00 3.233723847695387832e+01 1.440525570023631241e+00
-1.250000000000000000e+00 3.358000400801603291e+01 1.495839239553549804e+00
-7.500000000000000000e-01 3.440497394789581875e+01 1.532572029621143805e+00
-2.500000000000000000e-01 3.480853440213761729e+01 1.550556175452045826e+00
2.500000000000000000e-01 3.481185170340681623e+01 1.550748145307166093e+00
7.500000000000000000e-01 3.442013092852372580e+01 1.533244591668874390e+00
1.250000000000000000e+00 3.357270140280557769e+01 1.495498375865194296e+00
1.750000000000000000e+00 3.234894054776220429e+01 1.441030671768930960e+00
2.250000000000000000e+00 3.071781963927853099e+01 1.368389549464158472e+00
2.750000000000000000e+00 2.864996526386103071e+01 1.276260758357866676e+00
3.250000000000000000e+00 2.605105544422178454e+01 1.160488168973471401e+00
3.750000000000000000e+00 2.282711022044088978e+01 1.016910797115366361e+00
4.250000000000000000e+00 1.903030193720772800e+01 8.477760309859964094e-01
4.750000000000000000e+00 1.490935738142951195e+01 6.641948951607372642e-01
5.250000000000000000e+00 1.084470407481630438e+01 4.831421867593032049e-01
5.750000000000000000e+00 7.223173012692049255e+00 3.218003141575671577e-01
6.250000000000000000e+00 4.358864395457582752e+00 1.941783281683543416e-01
6.750000000000000000e+00 2.383066132264529458e+00 1.061570322905131536e-01
7.250000000000000000e+00 1.235661990647962449e+00 5.503816622846281759e-02
7.750000000000000000e+00 6.460360721442885978e-01 2.876526057815113543e-02
8.250000000000000000e+00 3.529832999331996568e-01 1.571248035403564544e-02
8.750000000000000000e+00 1.715484301937208189e-01 7.641963663196932148e-03
9.250000000000000000e+00 3.215230460921845307e-02 1.430012629152020449e-03
9.750000000000000000e+00 9.405477621910487930e-04 4.229103022790450849e-05


==> anc/dat_w_err/hotspots_fluct/PbPb2760/5_10/dNdY_mc_2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 9.271877087508359049e-04 4.177712199775304898e-05
-9.250000000000000000e+00 1.013493653974615188e-01 4.516401641785396277e-03
-8.750000000000000000e+00 1.396960587842352330e+00 6.223817200051943305e-02
-8.250000000000000000e+00 3.775695390781562466e+00 1.681932123594772899e-01
-7.750000000000000000e+00 5.595382765531061509e+00 2.492385757848743222e-01
-7.250000000000000000e+00 7.021551102204408146e+00 3.127742104429653835e-01
-6.750000000000000000e+00 8.440431529726124538e+00 3.759652111353504744e-01
-6.250000000000000000e+00 9.190375417501671862e+00 4.093810097611229049e-01
-5.750000000000000000e+00 8.940363393453571561e+00 3.982141348572011408e-01
-5.250000000000000000e+00 8.020851035404133356e+00 3.572872054242677287e-01
-4.750000000000000000e+00 6.777160988643953665e+00 3.019398116830865342e-01
-4.250000000000000000e+00 5.461664662658648695e+00 2.432592254002748089e-01
-3.750000000000000000e+00 4.258952571810288745e+00 1.896937409238712291e-01
-3.250000000000000000e+00 3.205055444221778682e+00 1.427354817884238514e-01
-2.750000000000000000e+00 2.364411489645958930e+00 1.053229549024481820e-01
-2.250000000000000000e+00 1.709174348697394263e+00 7.615051944217890445e-02
-1.750000000000000000e+00 1.252594522378090325e+00 5.583418937353886585e-02
-1.250000000000000000e+00 9.337515030060123955e-01 4.166961036638302390e-02
-7.500000000000000000e-01 7.447575150300600466e-01 3.324226221243684748e-02
-2.500000000000000000e-01 6.425731462925852178e-01 2.860866947656457229e-02
2.500000000000000000e-01 6.345918503674017330e-01 2.828805726410718938e-02
7.500000000000000000e-01 7.211169004676019068e-01 3.215666090605705935e-02
1.250000000000000000e+00 9.239318637274538393e-01 4.114395735129091486e-02
1.750000000000000000e+00 1.248908483633934363e+00 5.563561808722623792e-02
2.250000000000000000e+00 1.725640614562458985e+00 7.683638034350363799e-02
2.750000000000000000e+00 2.358264529058115233e+00 1.050621636987636026e-01
3.250000000000000000e+00 3.211038076152306520e+00 1.430530393460923144e-01
3.750000000000000000e+00 4.255346693386772294e+00 1.895487410039398413e-01
4.250000000000000000e+00 5.472185704742815737e+00 2.437652336774688289e-01
4.750000000000000000e+00 6.789718102872410732e+00 3.024709599502840573e-01
5.250000000000000000e+00 8.037190380761519037e+00 3.580825734553226836e-01
5.750000000000000000e+00 8.956999331997327118e+00 3.990720233779048165e-01
6.250000000000000000e+00 9.191114228456902069e+00 4.095626132042582412e-01
6.750000000000000000e+00 8.431523046092179285e+00 3.757326768304526943e-01
7.250000000000000000e+00 7.037398797595197486e+00 3.136063732996562936e-01
7.750000000000000000e+00 5.620046760187042523e+00 2.505231260368111501e-01
8.250000000000000000e+00 3.806575818303271408e+00 1.697040653833712109e-01
8.750000000000000000e+00 1.424955243820974937e+00 6.351943682148267212e-02
9.250000000000000000e+00 1.069245156980627720e-01 4.770132380753324547e-03
9.750000000000000000e+00 8.897795591182376500e-04 4.018258783187988857e-05


==> anc/dat_w_err/hotspots_fluct/PbPb2760/5_10/integrated_v2_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
4.606893288851005019e-02
3.139419510106045141e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/5_10/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
5.447988342090603203e-02
3.726993930373381780e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/5_10/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-2.4_2.4.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
5.354213420515272631e-02
3.675857874137437170e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/5_10/integrated_v3_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v3_2par_cumulant  
#  v3_4par_cumulant
2.490468118264760333e-02
7.942569828647355612e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/5_10/r2_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 9.974705038133617752e-01 1.536603955991214460e-03
7.894737124443054199e-01 9.892365538657804658e-01 2.809588492059054976e-03
1.315789461135864258e+00 9.819367162969239171e-01 4.401022938657447869e-03
1.842105269432067871e+00 9.796508816184840152e-01 5.013900335316237404e-03
2.368421077728271484e+00 9.767158841607554987e-01 4.031891423094287157e-03
2.894736766815185547e+00 9.729725834752246394e-01 3.272479254342187081e-03
3.421052694320678711e+00 9.754307120602913050e-01 5.067062664116845500e-03
3.947368383407592773e+00 9.745531351191534242e-01 6.654704984188525817e-03
4.473684310913085938e+00 9.732951520851649274e-01 6.931366052135666880e-03
5.000000000000000000e+00 9.777271504994354823e-01 7.587409532086799788e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/5_10/r2_eta_charged_3_4.dat <==
2.631579041481018066e-01 9.976514369167408525e-01
7.894737124443054199e-01 9.890529086411767867e-01
1.315789461135864258e+00 9.821452167518854859e-01
1.842105269432067871e+00 9.801367178769636590e-01
2.368421077728271484e+00 9.768950746477027547e-01
2.894736766815185547e+00 9.730939013297124074e-01
3.421052694320678711e+00 9.758629666339508901e-01
3.947368383407592773e+00 9.752102244303784140e-01
4.473684310913085938e+00 9.734459790700459303e-01
5.000000000000000000e+00 9.781274210098904742e-01


==> anc/dat_w_err/hotspots_fluct/PbPb2760/5_10/r2_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.973356810785055648e-01 1.621546188548202844e-03
7.894737124443054199e-01 9.887319796049871545e-01 2.808658582575754466e-03
1.315789461135864258e+00 9.809383962090609810e-01 4.439763844820713602e-03
1.842105269432067871e+00 9.781694311172330902e-01 5.136056694390295219e-03
2.368421077728271484e+00 9.752366958217079107e-01 4.309810543826409109e-03
2.894736766815185547e+00 9.712372150496765277e-01 3.559096017076781270e-03
3.421052694320678711e+00 9.729522397317239557e-01 5.075821212898920173e-03
3.947368383407592773e+00 9.715830183023100863e-01 6.596076935101997767e-03
4.473684310913085938e+00 9.693175828229441127e-01 6.872987371773858767e-03
5.000000000000000000e+00 9.733354909513328712e-01 7.590298040959184492e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/5_10/v2_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 3.238924220204353333e-02 1.548261847347021103e-03 2.440306916832923889e-02 8.323363028466701508e-03
-4.473684310913085938e+00 3.511429950594902039e-02 1.644390053115785122e-03 2.593542635440826416e-02 9.075409732758998871e-03
-3.947368383407592773e+00 3.739340975880622864e-02 1.743006869219243526e-03 2.686738036572933197e-02 1.000040955841541290e-02
-3.421052694320678711e+00 3.927742317318916321e-02 1.868222025223076344e-03 2.750329673290252686e-02 1.065170019865036011e-02
-2.894736766815185547e+00 4.100573807954788208e-02 2.236686414107680321e-03 2.577422559261322021e-02 1.289495732635259628e-02
-2.368421077728271484e+00 4.238539189100265503e-02 2.460130490362644196e-03 2.547238394618034363e-02 1.402877829968929291e-02
-1.842105269432067871e+00 4.292254522442817688e-02 2.179625676944851875e-03 2.829029038548469543e-02 1.237988471984863281e-02
-1.315789461135864258e+00 4.407588019967079163e-02 2.149801468476653099e-03 2.946662902832031250e-02 1.242380682379007339e-02
-7.894737124443054199e-01 4.534436389803886414e-02 2.138066571205854416e-03 3.029637038707733154e-02 1.254907716065645218e-02
-2.631579041481018066e-01 4.640499129891395569e-02 2.200821414589881897e-03 3.094214200973510742e-02 1.285816915333271027e-02
2.631579041481018066e-01 4.627888649702072144e-02 2.085401210933923721e-03 3.137138113379478455e-02 1.257864199578762054e-02
7.894737124443054199e-01 4.536064341664314270e-02 2.028515795245766640e-03 3.130003064870834351e-02 1.197179965674877167e-02
1.315789461135864258e+00 4.411235451698303223e-02 1.926263445056974888e-03 3.078663721680641174e-02 1.164445094764232635e-02
1.842105269432067871e+00 4.271884262561798096e-02 1.824173028580844402e-03 2.972866594791412354e-02 1.133991498500108719e-02
2.368421077728271484e+00 4.157057777047157288e-02 1.789164729416370392e-03 2.880787290632724762e-02 1.105314958840608597e-02
2.894736766815185547e+00 4.044981673359870911e-02 1.738615799695253372e-03 2.828532457351684570e-02 1.070172898471355438e-02
3.421052694320678711e+00 3.915254026651382446e-02 1.665524789132177830e-03 2.748560532927513123e-02 1.051571033895015717e-02
3.947368383407592773e+00 3.738995641469955444e-02 1.576570444740355015e-03 2.674002945423126221e-02 9.999664500355720520e-03
4.473684310913085938e+00 3.511925786733627319e-02 1.526351086795330048e-03 2.539274655282497406e-02 9.386382065713405609e-03
5.000000000000000000e+00 3.216865658760070801e-02 1.427114359103143215e-03 2.413823269307613373e-02 8.350927382707595825e-03


==> anc/dat_w_err/hotspots_fluct/PbPb2760/5_10/v2_eta_charged_cumulant_etaref_-2.4_2.4.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 4.379440099000930786e-02 2.102664206176996231e-03 3.295967727899551392e-02 1.068134140223264694e-02
-4.473684310913085938e+00 4.644923657178878784e-02 2.170306164771318436e-03 3.413508087396621704e-02 1.152421161532402039e-02
-3.947368383407592773e+00 4.855877906084060669e-02 2.259107539430260658e-03 3.494876250624656677e-02 1.235823705792427063e-02
-3.421052694320678711e+00 5.025745555758476257e-02 2.388375345617532730e-03 3.524494916200637817e-02 1.292815804481506348e-02
-2.894736766815185547e+00 5.174311250448226929e-02 2.744125900790095329e-03 3.330421075224876404e-02 1.510201208293437958e-02
-2.368421077728271484e+00 5.271624773740768433e-02 2.882278757169842720e-03 3.327598795294761658e-02 1.582468487322330475e-02
-1.842105269432067871e+00 5.289347842335700989e-02 2.636392833665013313e-03 3.551291674375534058e-02 1.424944680184125900e-02
-1.315789461135864258e+00 5.349942296743392944e-02 2.570814220234751701e-03 3.622552007436752319e-02 1.421774271875619888e-02
-7.894737124443054199e-01 5.414997786283493042e-02 2.535767154768109322e-03 3.663482144474983215e-02 1.419159304350614548e-02
-2.631579041481018066e-01 5.472022294998168945e-02 2.577739069238305092e-03 3.682675212621688843e-02 1.434597466140985489e-02
2.631579041481018066e-01 5.463160201907157898e-02 2.459670649841427803e-03 3.716722503304481506e-02 1.417236588895320892e-02
7.894737124443054199e-01 5.416067317128181458e-02 2.429652260616421700e-03 3.733371943235397339e-02 1.355275046080350876e-02
1.315789461135864258e+00 5.360904335975646973e-02 2.341256476938724518e-03 3.699897974729537964e-02 1.338815223425626755e-02
1.842105269432067871e+00 5.272897332906723022e-02 2.266341820359230042e-03 3.652689978480339050e-02 1.326186303049325943e-02
2.368421077728271484e+00 5.193545669317245483e-02 2.241920446977019310e-03 3.605898469686508179e-02 1.314875483512878418e-02
2.894736766815185547e+00 5.113613605499267578e-02 2.194100525230169296e-03 3.589332103729248047e-02 1.292859762907028198e-02
3.421052694320678711e+00 5.008500814437866211e-02 2.149710664525628090e-03 3.526051715016365051e-02 1.279305294156074524e-02
3.947368383407592773e+00 4.849879443645477295e-02 2.050544600933790207e-03 3.472513705492019653e-02 1.242103055119514465e-02
4.473684310913085938e+00 4.641335457563400269e-02 2.011360367760062218e-03 3.358452394604682922e-02 1.181552466005086899e-02
5.000000000000000000e+00 4.346534982323646545e-02 1.930166850797832012e-03 3.247526288032531738e-02 1.086823549121618271e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/5_10/v2_eta_charged_ep.dat <==
-5.000000000000000000e+00 4.068144019941569850e-02 1.159674802470059230e-03
-4.473684310913085938e+00 4.302523958530814902e-02 1.159670788294379440e-03
-3.947368383407592773e+00 4.485607510912306695e-02 1.173806986174969706e-03
-3.421052694320678711e+00 4.621502507602011367e-02 1.203120300658354347e-03
-2.894736766815185547e+00 4.694785317840562133e-02 1.193985079641758087e-03
-2.368421077728271484e+00 4.774470892314348902e-02 1.208348747886111695e-03
-1.842105269432067871e+00 4.840966725334786697e-02 1.261560805385748656e-03
-1.315789461135864258e+00 4.910297542081356464e-02 1.225125376668447820e-03
-7.894737124443054199e-01 4.980680124338265902e-02 1.214889384253709827e-03
-2.631579041481018066e-01 5.040205819039693391e-02 1.248978873987738932e-03
2.631579041481018066e-01 5.037256043733533140e-02 1.224053369187325145e-03
7.894737124443054199e-01 4.989678779199673009e-02 1.222231130741872028e-03
1.315789461135864258e+00 4.929609827451817555e-02 1.150031735127357785e-03
1.842105269432067871e+00 4.849518222071159262e-02 1.095161292211206498e-03
2.368421077728271484e+00 4.774208473680045806e-02 1.084681965317044715e-03
2.894736766815185547e+00 4.704387577778587626e-02 1.054667813071558666e-03
3.421052694320678711e+00 4.616497637023266737e-02 1.045639634395837845e-03
3.947368383407592773e+00 4.485405963861856943e-02 9.702944849490765730e-04
4.473684310913085938e+00 4.300061959792542826e-02 9.687901838581531753e-04
5.000000000000000000e+00 4.043343535352745405e-02 9.597169514675749731e-04


==> anc/dat_w_err/hotspots_fluct/PbPb2760/5_10/v2_pt_charged_cumulant.dat <==
# pt vn{2} err vn{4} err
2.000000029802322388e-01 7.076380308717489243e-03 2.866535505745559931e-04 5.179771222174167633e-03 1.984385075047612190e-03
4.000000059604644775e-01 2.341871894896030426e-02 1.043073716573417187e-03 1.663395762443542480e-02 6.017579697072505951e-03
6.000000238418579102e-01 3.958059847354888916e-02 1.766748493537306786e-03 2.777685597538948059e-02 1.011747960001230240e-02
8.000000119209289551e-01 5.383741110563278198e-02 2.449885476380586624e-03 3.741218522191047668e-02 1.381711941212415695e-02
1.000000000000000000e+00 6.556214392185211182e-02 3.002497134730219841e-03 4.523913189768791199e-02 1.668504253029823303e-02
1.200000047683715820e+00 7.525701075792312622e-02 3.462814958766102791e-03 5.136931687593460083e-02 1.943308301270008087e-02
1.399999976158142090e+00 8.316969871520996094e-02 3.836716525256633759e-03 5.569424480199813843e-02 2.170394361019134521e-02
1.600000023841857910e+00 8.955660462379455566e-02 4.107331857085227966e-03 5.954745411872863770e-02 2.329082414507865906e-02
1.799999952316284180e+00 9.470187127590179443e-02 4.361318424344062805e-03 6.190296262502670288e-02 2.490735054016113281e-02
2.000000000000000000e+00 9.923957288265228271e-02 4.558616783469915390e-03 6.374222785234451294e-02 2.634309977293014526e-02
2.200000047683715820e+00 1.023133397102355957e-01 4.760994110256433487e-03 6.519125401973724365e-02 2.713384479284286499e-02
2.400000095367431641e+00 1.047590747475624084e-01 4.771449603140354156e-03 6.658352166414260864e-02 2.824549563229084015e-02
2.599999904632568359e+00 1.063059791922569275e-01 4.886564332991838455e-03 6.617335975170135498e-02 2.962463907897472382e-02
2.799999952316284180e+00 1.074716597795486450e-01 4.778638947755098343e-03 6.526833772659301758e-02 3.080878965556621552e-02
3.000000000000000000e+00 1.083174571394920349e-01 4.844482522457838058e-03 6.459180265665054321e-02 3.147419542074203491e-02
3.200000047683715820e+00 1.086171716451644897e-01 5.418978165835142136e-03 6.394670903682708740e-02 3.264946490526199341e-02
3.400000095367431641e+00 1.076720729470252991e-01 5.118344444781541824e-03 6.572750955820083618e-02 3.308156877756118774e-02
3.599999904632568359e+00 1.069423407316207886e-01 4.652570933103561401e-03 6.369864940643310547e-02 3.430897369980812073e-02
3.799999952316284180e+00 1.052261367440223694e-01 5.101973190903663635e-03 6.271556019783020020e-02 3.544224798679351807e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/5_10/v2_pt_charged_ep.dat <==
 (2.000000029802322388e-01+0.000000000000000000e+00j)  (6.665298721494250685e-03+6.529842414590188301e-05j)  (3.238957703281219709e-04+0.000000000000000000e+00j)
 (4.000000059604644775e-01+0.000000000000000000e+00j)  (2.170941875492666748e-02-2.399274336784908799e-05j)  (1.149837660104017362e-03+0.000000000000000000e+00j)
 (6.000000238418579102e-01+0.000000000000000000e+00j)  (3.651222880478862537e-02-1.686793193006429215e-04j)  (1.923819109334473122e-03+0.000000000000000000e+00j)
 (8.000000119209289551e-01+0.000000000000000000e+00j)  (4.957737216630777460e-02-3.460180334169482650e-04j)  (2.706478183354403717e-03+0.000000000000000000e+00j)
 (1.000000000000000000e+00+0.000000000000000000e+00j)  (6.035836185822558708e-02-2.649040628507744947e-04j)  (3.336661841439130492e-03+0.000000000000000000e+00j)
 (1.200000047683715820e+00+0.000000000000000000e+00j)  (6.932433542845166385e-02-2.240938411733315076e-04j)  (3.875059220908517749e-03+0.000000000000000000e+00j)
 (1.399999976158142090e+00+0.000000000000000000e+00j)  (7.661901076399019184e-02+1.580207855000619218e-04j)  (4.297183639489127877e-03+0.000000000000000000e+00j)
 (1.600000023841857910e+00+0.000000000000000000e+00j)  (8.253930383864625797e-02+3.173149876114186624e-04j)  (4.638292291302858160e-03+0.000000000000000000e+00j)
 (1.799999952316284180e+00+0.000000000000000000e+00j)  (8.737173873240641764e-02+7.584674610910827151e-04j)  (4.970381344145534397e-03+0.000000000000000000e+00j)
 (2.000000000000000000e+00+0.000000000000000000e+00j)  (9.167465847227007636e-02+8.454211553164400024e-04j)  (5.271543379352820920e-03+0.000000000000000000e+00j)
 (2.200000047683715820e+00+0.000000000000000000e+00j)  (9.462199580257682485e-02+1.512803169648045676e-03j)  (5.755335662296114096e-03+0.000000000000000000e+00j)
 (2.400000095367431641e+00+0.000000000000000000e+00j)  (9.710167717314251157e-02+2.172340317993971901e-03j)  (5.951578359762603292e-03+0.000000000000000000e+00j)
 (2.599999904632568359e+00+0.000000000000000000e+00j)  (9.880068164929298180e-02+2.649541728013619056e-03j)  (6.489657226182125350e-03+0.000000000000000000e+00j)
 (2.799999952316284180e+00+0.000000000000000000e+00j)  (9.999268179804537970e-02+2.991246982137778145e-03j)  (6.621877698808674960e-03+0.000000000000000000e+00j)
 (3.000000000000000000e+00+0.000000000000000000e+00j)  (1.009359038073005393e-01+3.567834526645584543e-03j)  (7.062520271893255389e-03+0.000000000000000000e+00j)
 (3.200000047683715820e+00+0.000000000000000000e+00j)  (1.017889676154006828e-01+4.633491754410084748e-03j)  (8.404407163261767844e-03+0.000000000000000000e+00j)
 (3.400000095367431641e+00+0.000000000000000000e+00j)  (1.015509147746173069e-01+4.687562134742273914e-03j)  (8.444397258790869998e-03+0.000000000000000000e+00j)
 (3.599999904632568359e+00+0.000000000000000000e+00j)  (1.013253300031053822e-01+4.747045463980350752e-03j)  (8.585871262168523130e-03+0.000000000000000000e+00j)
 (3.799999952316284180e+00+0.000000000000000000e+00j)  (1.006811862150325532e-01+6.240540506084597122e-03j)  (1.003579273431208681e-02+0.000000000000000000e+00j)


==> anc/dat_w_err/hotspots_fluct/PbPb2760/5_10/v3_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 1.508442126214504242e-02 5.210625240579247475e-04 1.483322121202945709e-02 5.358044430613517761e-02
-4.473684310913085938e+00 1.731095835566520691e-02 5.941840936429798603e-04 1.826275326311588287e-02 6.055203825235366821e-02
-3.947368383407592773e+00 1.900488324463367462e-02 6.223316304385662079e-04 1.588935591280460358e-02 6.698202341794967651e-02
-3.421052694320678711e+00 2.033413760364055634e-02 6.032190867699682713e-04 1.063180528581142426e-02 7.172558456659317017e-02
-2.894736766815185547e+00 2.189813368022441864e-02 5.846362328156828880e-04 -5.053781345486640930e-02 1.016491875052452087e-01
-2.368421077728271484e+00 2.289935946464538574e-02 7.233865326270461082e-04 -7.503932714462280273e-02 1.192661598324775696e-01
-1.842105269432067871e+00 2.288879826664924622e-02 5.962295690551400185e-04 -1.124775968492031097e-02 8.645034581422805786e-02
-1.315789461135864258e+00 2.363783493638038635e-02 6.668944843113422394e-04 7.515937322750687599e-04 8.451399952173233032e-02
-7.894737124443054199e-01 2.444423362612724304e-02 7.282914011739194393e-04 2.154672052711248398e-03 8.828360587358474731e-02
-2.631579041481018066e-01 2.506410144269466400e-02 7.480116328224539757e-04 1.095429062843322754e-03 9.058298170566558838e-02
2.631579041481018066e-01 2.496327832341194153e-02 8.214187109842896461e-04 6.805977318435907364e-03 9.020467847585678101e-02
7.894737124443054199e-01 2.423442900180816650e-02 8.663082844577729702e-04 1.550422050058841705e-02 8.674529939889907837e-02
1.315789461135864258e+00 2.324635349214076996e-02 8.856816566549241543e-04 1.150272227823734283e-02 8.351210504770278931e-02
1.842105269432067871e+00 2.245257794857025146e-02 8.619187283329665661e-04 1.077831350266933441e-02 8.130743354558944702e-02
2.368421077728271484e+00 2.184246480464935303e-02 8.516086381860077381e-04 1.160575728863477707e-02 7.966519892215728760e-02
2.894736766815185547e+00 2.109734527766704559e-02 8.192121167667210102e-04 9.474232792854309082e-03 7.725622504949569702e-02
3.421052694320678711e+00 2.023852989077568054e-02 8.134670206345617771e-04 9.008842520415782928e-03 7.435359805822372437e-02
3.947368383407592773e+00 1.899097859859466553e-02 7.500835927203297615e-04 6.339588668197393417e-03 6.895444542169570923e-02
4.473684310913085938e+00 1.728142797946929932e-02 6.885700859129428864e-04 5.927491001784801483e-03 6.223367899656295776e-02
5.000000000000000000e+00 1.513602398335933685e-02 6.490045925602316856e-04 8.770113810896873474e-03 5.556034669280052185e-02


==> anc/dat_w_err/hotspots_fluct/PbPb2760/5_10/v3_eta_charged_ep.dat <==
-5.000000000000000000e+00 1.899164204813071771e-02 2.561577944680630266e-04
-4.473684310913085938e+00 2.128221894269234291e-02 2.981106983128598248e-04
-3.947368383407592773e+00 2.280109849218761933e-02 2.974874744817444013e-04
-3.421052694320678711e+00 2.393591119943930950e-02 3.073923353348436880e-04
-2.894736766815185547e+00 2.477383358142763378e-02 2.882395422696697358e-04
-2.368421077728271484e+00 2.541336154797621538e-02 2.514342569347751918e-04
-1.842105269432067871e+00 2.581590624214019636e-02 3.110721633160519451e-04
-1.315789461135864258e+00 2.640379478094374149e-02 3.847094175125971463e-04
-7.894737124443054199e-01 2.690460528432594284e-02 4.017637407333485419e-04
-2.631579041481018066e-01 2.730020727058894009e-02 4.192535318442701950e-04
2.631579041481018066e-01 2.731014870197999780e-02 4.716011783331345414e-04
7.894737124443054199e-01 2.682174919401051835e-02 5.113698334621613910e-04
1.315789461135864258e+00 2.615626830785498097e-02 5.600585854215936856e-04
1.842105269432067871e+00 2.561346172782393710e-02 5.652904932107636563e-04
2.368421077728271484e+00 2.520112076739767712e-02 5.586725240719971368e-04
2.894736766815185547e+00 2.461328526528052535e-02 5.338110566017488165e-04
3.421052694320678711e+00 2.393596998679470983e-02 5.442152595891318941e-04
3.947368383407592773e+00 2.279420651319700661e-02 4.996177332357381283e-04
4.473684310913085938e+00 2.115066635662222333e-02 4.962052426595759151e-04
5.000000000000000000e+00 1.900863101356036616e-02 4.832356951948774040e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/0_5/dN_over_2pidYptdpt_mc_-211.dat <==
1.000000000000000056e-01 8.379476412950762096e+02 2.705715944734594647e+00
3.000000000000000444e-01 4.280763017438284805e+02 1.329662080387688849e+00
5.000000000000000000e-01 2.110030230507420583e+02 6.900336361264546303e-01
7.000000000000000666e-01 1.113482444847319641e+02 3.870621694344046904e-01
9.000000000000000222e-01 6.133900896779105949e+01 2.331437153486379532e-01
1.100000000000000089e+00 3.472226777052959790e+01 1.432986848136631186e-01
1.300000000000000266e+00 2.004825204192193411e+01 9.086575962889333058e-02
1.500000000000000000e+00 1.176122660255367158e+01 5.661511424140861642e-02
1.700000000000000178e+00 7.002800705400423098e+00 3.539224083705436175e-02
1.899999999999999911e+00 4.224008457804783845e+00 2.268740117423212813e-02
2.100000000000000089e+00 2.578548014179435466e+00 1.441734662857603426e-02
2.300000000000000266e+00 1.592333547309184860e+00 9.587226297125113483e-03
2.500000000000000000e+00 9.937359008749269140e-01 6.162713674707632865e-03
2.700000000000000178e+00 6.259899008564453471e-01 4.045701992271125147e-03
2.900000000000000355e+00 3.987574007750894212e-01 2.602437949193172392e-03
3.100000000000000089e+00 2.566129776927344452e-01 1.700707557590577313e-03
3.300000000000000266e+00 1.661385913990308105e-01 1.173828103446563839e-03
3.500000000000000000e+00 1.086435961089473601e-01 8.025747540138330506e-04
3.700000000000000178e+00 7.168650650368624255e-02 5.472149908866294444e-04
3.900000000000000355e+00 4.756750015293772366e-02 3.427827502170896490e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/0_5/dN_over_2pidYptdpt_mc_-2212.dat <==
1.000000000000000056e-01 5.756637174875576690e+00 1.858917057907554654e-02
3.000000000000000444e-01 5.671137524831245003e+00 1.504095351977231473e-02
5.000000000000000000e-01 5.416806772473707454e+00 1.280375328986567592e-02
7.000000000000000666e-01 4.945000511024618461e+00 1.301090834876512947e-02
9.000000000000000222e-01 4.278802797499094090e+00 1.168747701808851847e-02
1.100000000000000089e+00 3.520735117288813054e+00 1.064599812733280602e-02
1.300000000000000266e+00 2.770947441942599898e+00 9.110002684701341488e-03
1.500000000000000000e+00 2.105557811300680982e+00 7.866844844672260528e-03
1.700000000000000178e+00 1.555303860018244055e+00 6.872339520905680448e-03
1.899999999999999911e+00 1.126064015752306968e+00 5.025717142717751537e-03
2.100000000000000089e+00 8.028912425171729206e-01 4.021070297604508598e-03
2.300000000000000266e+00 5.656826241144884415e-01 3.019953963453529330e-03
2.500000000000000000e+00 3.960420830272242676e-01 2.383137244923143414e-03
2.700000000000000178e+00 2.752796392074117748e-01 1.570801698092235852e-03
2.900000000000000355e+00 1.911830857908288495e-01 1.235723377705289557e-03
3.100000000000000089e+00 1.326505110366723028e-01 8.170657142287736287e-04
3.300000000000000266e+00 9.178459277400381755e-02 6.274129523778018821e-04
3.500000000000000000e+00 6.364138265302478337e-02 4.599492066998132683e-04
3.700000000000000178e+00 4.425534475411575797e-02 3.004895032593743074e-04
3.900000000000000355e+00 3.084876427151970676e-02 2.503913580475347449e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/0_5/dN_over_2pidYptdpt_mc_-321.dat <==
1.000000000000000056e-01 4.986081886440204158e+01 1.583647985559660798e-01
3.000000000000000444e-01 4.387294282012584290e+01 1.212141074331667817e-01
5.000000000000000000e-01 3.441301577169663517e+01 1.013157539820555980e-01
7.000000000000000666e-01 2.464706647190070044e+01 7.592638387529403177e-02
9.000000000000000222e-01 1.663368771745573937e+01 5.605613104384118278e-02
1.100000000000000089e+00 1.086452084776299287e+01 4.123926122808272560e-02
1.300000000000000266e+00 6.982420556945863943e+00 2.998340561025725909e-02
1.500000000000000000e+00 4.456875266181834050e+00 2.055194144115403063e-02
1.700000000000000178e+00 2.844255715322375089e+00 1.388794840944414244e-02
1.899999999999999911e+00 1.818561771453234055e+00 9.282371441484742192e-03
2.100000000000000089e+00 1.167308557357801035e+00 6.319717139220110136e-03
2.300000000000000266e+00 7.526681206137130209e-01 4.163716045443736913e-03
2.500000000000000000e+00 4.888485595748378598e-01 2.789444078900955512e-03
2.700000000000000178e+00 3.182984600036300460e-01 1.913004598033399327e-03
2.900000000000000355e+00 2.089691080231386999e-01 1.452550991226071210e-03
3.100000000000000089e+00 1.379333539350008075e-01 1.023821782910623980e-03
3.300000000000000266e+00 9.162837349521141261e-02 6.337696648309261611e-04
3.500000000000000000e+00 6.130224983258256849e-02 4.457017366986716373e-04
3.700000000000000178e+00 4.123736992499022619e-02 2.726264452062393756e-04
3.900000000000000355e+00 2.791754244940405222e-02 2.459776853365025343e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/0_5/dN_over_2pidYptdpt_mc_211.dat <==
1.000000000000000056e-01 8.379624323251136957e+02 2.713860019176626892e+00
3.000000000000000444e-01 4.280608456460337834e+02 1.317454732081254631e+00
5.000000000000000000e-01 2.110036348746355941e+02 6.787878240869452684e-01
7.000000000000000666e-01 1.113570564952198083e+02 3.923905352431626969e-01
9.000000000000000222e-01 6.134387203549665912e+01 2.359729723953891134e-01
1.100000000000000089e+00 3.471815521938151505e+01 1.440700871959921525e-01
1.300000000000000266e+00 2.004521643196360259e+01 9.088938495204340606e-02
1.500000000000000000e+00 1.176281949749739297e+01 5.683084318266108659e-02
1.700000000000000178e+00 7.001975419857918936e+00 3.590809254759803198e-02
1.899999999999999911e+00 4.225498790276279948e+00 2.205405751268725567e-02
2.100000000000000089e+00 2.578446414233017681e+00 1.435888188821761446e-02
2.300000000000000266e+00 1.591593807769813740e+00 9.947427368301004283e-03
2.500000000000000000e+00 9.934863274714118564e-01 6.235995132687582529e-03
2.700000000000000178e+00 6.270114227201173396e-01 3.815675649398409322e-03
2.900000000000000355e+00 3.987117660181683232e-01 2.659558122325650278e-03
3.100000000000000089e+00 2.562796377464738318e-01 1.850669493184174804e-03
3.300000000000000266e+00 1.662366216176019429e-01 1.143471858512924667e-03
3.500000000000000000e+00 1.085109669897041107e-01 7.479318127118192482e-04
3.700000000000000178e+00 7.142927458675209229e-02 5.211232937521829154e-04
3.900000000000000355e+00 4.760631302228147954e-02 3.667410310222299417e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/0_5/dN_over_2pidYptdpt_mc_2212.dat <==
1.000000000000000056e-01 5.857328625556705859e+00 1.464686942688600731e-02
3.000000000000000444e-01 5.775152392138046764e+00 1.480660489383511108e-02
5.000000000000000000e-01 5.509860515831457306e+00 1.367194009326228206e-02
7.000000000000000666e-01 5.030165705029117973e+00 1.185840682914986871e-02
9.000000000000000222e-01 4.355843977409657342e+00 1.202685303201501445e-02
1.100000000000000089e+00 3.583138952682946687e+00 1.115127980583078757e-02
1.300000000000000266e+00 2.819371043099347496e+00 9.043884681728960040e-03
1.500000000000000000e+00 2.141709241532436803e+00 8.417155276655357427e-03
1.700000000000000178e+00 1.582637500356605997e+00 6.571999185822528615e-03
1.899999999999999911e+00 1.145482345255423029e+00 4.921548679000163802e-03
2.100000000000000089e+00 8.164247672717547255e-01 3.967259751704313268e-03
2.300000000000000266e+00 5.755458179727668266e-01 3.060468941325042436e-03
2.500000000000000000e+00 4.024079347618932379e-01 2.277932095541112655e-03
2.700000000000000178e+00 2.801778397473220217e-01 1.710067147109237129e-03
2.900000000000000355e+00 1.944180830036750240e-01 1.233396843576945812e-03
3.100000000000000089e+00 1.348833492313936400e-01 8.633184327129588519e-04
3.300000000000000266e+00 9.325723032660260259e-02 6.167409700105335466e-04
3.500000000000000000e+00 6.459655944658096449e-02 4.650807501028538936e-04
3.700000000000000178e+00 4.499220782789022099e-02 2.986862751833035999e-04
3.900000000000000355e+00 3.139258801798196913e-02 2.189618140041427023e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/0_5/dN_over_2pidYptdpt_mc_321.dat <==
1.000000000000000056e-01 4.983778464627955884e+01 1.501678839290533640e-01
3.000000000000000444e-01 4.385217867431968841e+01 1.272421402775177901e-01
5.000000000000000000e-01 3.440436316328688093e+01 9.672420446690954687e-02
7.000000000000000666e-01 2.463987113623591796e+01 7.606942336341163124e-02
9.000000000000000222e-01 1.663313413504497618e+01 5.800576926372395803e-02
1.100000000000000089e+00 1.085951187055204592e+01 4.076874064568893063e-02
1.300000000000000266e+00 6.978657039346467528e+00 2.885116062674157253e-02
1.500000000000000000e+00 4.457121687241064834e+00 2.055245590889903662e-02
1.700000000000000178e+00 2.844941248442555359e+00 1.358102511888326092e-02
1.899999999999999911e+00 1.819410810265781553e+00 9.330254561041631187e-03
2.100000000000000089e+00 1.166886368391266027e+00 6.302142172857748241e-03
2.300000000000000266e+00 7.529129454434692059e-01 4.461135552372719366e-03
2.500000000000000000e+00 4.879151965643719890e-01 2.990732321203210583e-03
2.700000000000000178e+00 3.183112744112864267e-01 1.928236998767414315e-03
2.900000000000000355e+00 2.091824679106169815e-01 1.306857437478855253e-03
3.100000000000000089e+00 1.379957621671271950e-01 8.296621412920923916e-04
3.300000000000000266e+00 9.170438623153656654e-02 6.219587117470850267e-04
3.500000000000000000e+00 6.136872914887406966e-02 4.326052371486551742e-04
3.700000000000000178e+00 4.119131598287931878e-02 3.145021890680259162e-04
3.900000000000000355e+00 2.786327836159773266e-02 1.870860430872027145e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/0_5/dNdEta_mc_charged.dat <==
# Eta,dNdEta,error
-7.799999999999999822e+00 1.451133423520922747e+02 6.716274952907627771e+00
-7.400000000000000355e+00 2.012320743145745041e+02 9.313048755799291811e+00
-7.000000000000000000e+00 2.739744805194805508e+02 1.267922693946011314e+01
-6.599999999999999645e+00 3.650133459595965064e+02 1.689179596856959620e+01
-6.200000000000000178e+00 4.735870508658005065e+02 2.191550022699554745e+01
-5.799999999999999822e+00 5.978456800144292629e+02 2.766521675160154814e+01
-5.399999999999999467e+00 7.349787193362185462e+02 3.401061061041001921e+01
-5.000000000000000000e+00 8.807908892496404860e+02 4.075790072278202558e+01
-4.599999999999999645e+00 1.029528677849929409e+03 4.764038618754297971e+01
-4.200000000000000178e+00 1.173825497835495298e+03 5.431733999122232603e+01
-3.799999999999999822e+00 1.305827893217892779e+03 6.042548709007673580e+01
-3.399999999999999467e+00 1.420471569264067057e+03 6.573054919593194256e+01
-2.999999999999999556e+00 1.518104747474751548e+03 7.024853491355055723e+01
-2.599999999999999645e+00 1.597732851731601613e+03 7.393342872561620993e+01
-2.199999999999999734e+00 1.656766103896105278e+03 7.666490601314970377e+01
-1.799999999999999822e+00 1.690927887806637045e+03 7.824624119942501466e+01
-1.399999999999999467e+00 1.699100952380949593e+03 7.862535940219761699e+01
-9.999999999999995559e-01 1.684517119408372992e+03 7.795080291228298108e+01
-5.999999999999996447e-01 1.659633556998555832e+03 7.679953633026156012e+01
-1.999999999999997335e-01 1.642487673160174836e+03 7.600705166192638274e+01
2.000000000000001776e-01 1.642541439393938845e+03 7.601042574093945348e+01
6.000000000000005329e-01 1.659965355339104690e+03 7.681784998348182114e+01
1.000000000000000888e+00 1.685118603896103423e+03 7.798289425301659605e+01
1.400000000000001243e+00 1.699964680735929051e+03 7.867099103944961769e+01
1.800000000000000711e+00 1.691981527777784549e+03 7.830285158840986526e+01
2.200000000000000178e+00 1.658232824675323627e+03 7.674171448942928464e+01
2.600000000000000533e+00 1.599296047979798232e+03 7.401506726246051926e+01
3.000000000000000888e+00 1.519693400072148506e+03 7.033168003458673923e+01
3.400000000000001243e+00 1.422123701298701008e+03 6.581672628872989605e+01
3.800000000000000711e+00 1.307494260461766544e+03 6.051160226277691123e+01
4.200000000000000178e+00 1.175465903679652229e+03 5.440123170222291549e+01
4.600000000000000533e+00 1.031187622655121459e+03 4.772387465961554653e+01
5.000000000000000888e+00 8.822477435064919291e+02 4.083107936141956884e+01
5.400000000000001243e+00 7.363279347041838037e+02 3.407798409649905835e+01
5.800000000000000711e+00 5.990144751082270886e+02 2.772324620845514431e+01
6.200000000000000178e+00 4.746054852092348710e+02 2.196553598638269733e+01
6.600000000000000533e+00 3.659088311688308863e+02 1.693502192880877288e+01
7.000000000000000888e+00 2.748322384559880334e+02 1.271981572753153422e+01
7.400000000000001243e+00 2.019985714285712675e+02 9.349115588865752002e+00
7.800000000000000711e+00 1.457376821789327721e+02 6.745099444700045410e+00


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/0_5/dNdY_mc_-2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 2.626262626262627128e-04 1.276684773399785705e-05
-9.250000000000000000e+00 7.255411255411253584e-03 3.424787401105318981e-04
-8.750000000000000000e+00 3.426839826839827435e-02 1.621725567140650925e-03
-8.250000000000000000e+00 7.977777777777775303e-02 3.749712387710816674e-03
-7.750000000000000000e+00 4.003564213564208552e-01 1.855920507300872629e-02
-7.250000000000000000e+00 1.735383838383837363e+00 8.032599730095828228e-02
-6.750000000000000000e+00 3.029373737373736386e+00 1.402026869234554163e-01
-6.250000000000000000e+00 5.519857142857143018e+00 2.554531842300530320e-01
-5.750000000000000000e+00 9.117487734487733420e+00 4.219399659073253539e-01
-5.250000000000000000e+00 1.363007792207792690e+01 6.307299340375907004e-01
-4.750000000000000000e+00 1.868030014430016905e+01 8.643976019469065131e-01
-4.250000000000000000e+00 2.382960461760460902e+01 1.102676801010355589e+00
-3.750000000000000000e+00 2.860714285714282568e+01 1.323732417377134984e+00
-3.250000000000000000e+00 3.271238383838385744e+01 1.513731268445812184e+00
-2.750000000000000000e+00 3.604624819624820731e+01 1.667994994406328368e+00
-2.250000000000000000e+00 3.865796536796534610e+01 1.788872067389621234e+00
-1.750000000000000000e+00 4.065395382395385582e+01 1.881247486168220462e+00
-1.250000000000000000e+00 4.216253102453104873e+01 1.951116698038891428e+00
-7.500000000000000000e-01 4.315548340548345863e+01 1.997034765450235838e+00
-2.500000000000000000e-01 4.365307647907648914e+01 2.020073379009246217e+00
2.500000000000000000e-01 4.366211976911980486e+01 2.020559341692204303e+00
7.500000000000000000e-01 4.318105339105339624e+01 1.998279930875951349e+00
1.250000000000000000e+00 4.217281385281384587e+01 1.951631284230144425e+00
1.750000000000000000e+00 4.066530447330450215e+01 1.881938612339150163e+00
2.250000000000000000e+00 3.869912121212123424e+01 1.791006236126593265e+00
2.750000000000000000e+00 3.607689321789322889e+01 1.669669073826591355e+00
3.250000000000000000e+00 3.275918903318905961e+01 1.516117048417466640e+00
3.750000000000000000e+00 2.864660317460316463e+01 1.325763176630663009e+00
4.250000000000000000e+00 2.385716161616160136e+01 1.104109361772749320e+00
4.750000000000000000e+00 1.870476623376623238e+01 8.656594934368558869e-01
5.250000000000000000e+00 1.365121933621933614e+01 6.317801690569668782e-01
5.750000000000000000e+00 9.144842712842713439e+00 4.232238067655976210e-01
6.250000000000000000e+00 5.533910533910538554e+00 2.561079857313236507e-01
6.750000000000000000e+00 3.041769119769119456e+00 1.407531622365005564e-01
7.250000000000000000e+00 1.745901875901876288e+00 8.076949945179712209e-02
7.750000000000000000e+00 4.046147186147184827e-01 1.874956483373727695e-02
8.250000000000000000e+00 8.188600288600285382e-02 3.849064871943432085e-03
8.750000000000000000e+00 3.482106782106781512e-02 1.647048689534480210e-03
9.250000000000000000e+00 7.479076479076475839e-03 3.527611618609524224e-04
9.750000000000000000e+00 3.261183261183263240e-04 1.592137290277699846e-05


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/0_5/dNdY_mc_2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 4.343434343434343864e-04 2.108457560709672590e-05
-9.250000000000000000e+00 3.152092352092352584e-02 1.502115012708799121e-03
-8.750000000000000000e+00 3.363044733044732726e-01 1.593096937600083085e-02
-8.250000000000000000e+00 8.930331890331886235e-01 4.217827513971317277e-02
-7.750000000000000000e+00 3.884193362193360421e+00 1.800504056726445479e-01
-7.250000000000000000e+00 1.066869985569985779e+01 4.936052680954981509e-01
-6.750000000000000000e+00 1.030235497835497327e+01 4.767326458423628011e-01
-6.250000000000000000e+00 1.081555555555555159e+01 5.004489618967845610e-01
-5.750000000000000000e+00 1.035144155844155911e+01 4.789633868801272398e-01
-5.250000000000000000e+00 9.216532467532472239e+00 4.264426800016017371e-01
-4.750000000000000000e+00 7.783900432900436428e+00 3.601748034272875820e-01
-4.250000000000000000e+00 6.282054834054824788e+00 2.907164665889183097e-01
-3.750000000000000000e+00 4.901513708513705936e+00 2.268412539020073782e-01
-3.250000000000000000e+00 3.695487734487733711e+00 1.710000963369881222e-01
-2.750000000000000000e+00 2.723789321789321427e+00 1.260037920832963454e-01
-2.250000000000000000e+00 1.971031746031746579e+00 9.119129119545761608e-02
-1.750000000000000000e+00 1.422637806637807589e+00 6.583057599986397168e-02
-1.250000000000000000e+00 1.046793650793650388e+00 4.839187502454169593e-02
-7.500000000000000000e-01 8.132914862914857324e-01 3.758127104805460833e-02
-2.500000000000000000e-01 7.103823953823957815e-01 3.289824063273769084e-02
2.500000000000000000e-01 6.903275613275621225e-01 3.192767019789936184e-02
7.500000000000000000e-01 8.074011544011537866e-01 3.735567044984364898e-02
1.250000000000000000e+00 1.048341991341991575e+00 4.857481274023119772e-02
1.750000000000000000e+00 1.451878787878787103e+00 6.721201758455426500e-02
2.250000000000000000e+00 1.983924963924963869e+00 9.183653057481239168e-02
2.750000000000000000e+00 2.730910533910537286e+00 1.263347576274455875e-01
3.250000000000000000e+00 3.700694083694083591e+00 1.713016813227432045e-01
3.750000000000000000e+00 4.907294372294369822e+00 2.271688687876321222e-01
4.250000000000000000e+00 6.306542568542566229e+00 2.919207242092107801e-01
4.750000000000000000e+00 7.802950937950941857e+00 3.611590858350149924e-01
5.250000000000000000e+00 9.236352092352086984e+00 4.275192287601355390e-01
5.750000000000000000e+00 1.036338816738816071e+01 4.797237357702726634e-01
6.250000000000000000e+00 1.082801875901875732e+01 5.012191334010610566e-01
6.750000000000000000e+00 1.032163347763347261e+01 4.778680954879427900e-01
7.250000000000000000e+00 1.069883549783549626e+01 4.953236648244723206e-01
7.750000000000000000e+00 3.897886002886005397e+00 1.807030425662747852e-01
8.250000000000000000e+00 8.881702741702748316e-01 4.194302629476899524e-02
8.750000000000000000e+00 3.399119769119768319e-01 1.611356885918964477e-02
9.250000000000000000e+00 3.259163059163060205e-02 1.552881308674777892e-03
9.750000000000000000e+00 4.372294372294373592e-04 2.072760070109662558e-05


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/0_5/integrated_v2_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
3.785194427419412422e-02
1.451735534512940858e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/0_5/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
4.517917683936043677e-02
2.000929657027822675e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/0_5/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-2.4_2.4.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
4.433275452392300420e-02
1.958372146698299232e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/0_5/integrated_v3_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v3_2par_cumulant  
#  v3_4par_cumulant
2.483460942535687874e-02
1.548493635523431888e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/0_5/r2_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 9.935669720863549159e-01 1.478463584131922259e-03
7.894737124443054199e-01 9.772615777507696055e-01 4.045794307984163472e-03
1.315789461135864258e+00 9.619248462645917375e-01 8.027011045493453317e-03
1.842105269432067871e+00 9.507412708913079991e-01 9.721949129624393379e-03
2.368421077728271484e+00 9.399590708848011289e-01 1.138331378938581447e-02
2.894736766815185547e+00 9.324229834124514449e-01 1.252409342989428166e-02
3.421052694320678711e+00 9.281854591581547576e-01 1.301876327563658564e-02
3.947368383407592773e+00 9.220187820189673644e-01 1.269602852551526481e-02
4.473684310913085938e+00 9.172985530878088323e-01 1.540030094057372179e-02
5.000000000000000000e+00 9.144749467189561276e-01 1.810712593522293204e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/0_5/r2_eta_charged_3_4.dat <==
2.631579041481018066e-01 9.936658168551879555e-01
7.894737124443054199e-01 9.778106132205144352e-01
1.315789461135864258e+00 9.629854646528505091e-01
1.842105269432067871e+00 9.520229676172928812e-01
2.368421077728271484e+00 9.412628480807803122e-01
2.894736766815185547e+00 9.338799290597017411e-01
3.421052694320678711e+00 9.297132910245127224e-01
3.947368383407592773e+00 9.233889462061933839e-01
4.473684310913085938e+00 9.185669787318967439e-01
5.000000000000000000e+00 9.157764243638880641e-01


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/0_5/r2_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.925373247520760112e-01 1.503115201304586895e-03
7.894737124443054199e-01 9.740393163558490608e-01 4.202731392964575291e-03
1.315789461135864258e+00 9.565955847194130834e-01 8.303733348178098106e-03
1.842105269432067871e+00 9.434822584290565306e-01 1.009232923248756797e-02
2.368421077728271484e+00 9.312313231699652638e-01 1.176868362701550923e-02
2.894736766815185547e+00 9.229783001732030367e-01 1.293585130981145075e-02
3.421052694320678711e+00 9.180135891779139801e-01 1.343375593633624673e-02
3.947368383407592773e+00 9.105377775210374836e-01 1.300852374653460597e-02
4.473684310913085938e+00 9.036752747636722649e-01 1.580233109936875560e-02
5.000000000000000000e+00 8.998536018446824380e-01 1.829126334572719198e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/0_5/v2_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 2.454042993485927582e-02 7.868612301535904408e-04 8.620197884738445282e-03 5.509818345308303833e-02
-4.473684310913085938e+00 2.718934975564479828e-02 8.919235551729798317e-04 9.229829534888267517e-03 5.945616215467453003e-02
-3.947368383407592773e+00 2.945145405828952789e-02 9.674083557911217213e-04 1.189934927970170975e-02 6.425605714321136475e-02
-3.421052694320678711e+00 3.128997236490249634e-02 1.031754538416862488e-03 1.085797138512134552e-02 6.871030479669570923e-02
-2.894736766815185547e+00 3.267823904752731323e-02 1.068629091605544090e-03 1.186416856944561005e-02 7.089450955390930176e-02
-2.368421077728271484e+00 3.382986038923263550e-02 1.135826460085809231e-03 1.080726087093353271e-02 7.376854866743087769e-02
-1.842105269432067871e+00 3.492505848407745361e-02 1.178064965642988682e-03 1.040591299533843994e-02 7.533370703458786011e-02
-1.315789461135864258e+00 3.601486980915069580e-02 1.239735167473554611e-03 1.008455920964479446e-02 7.695113122463226318e-02
-7.894737124443054199e-01 3.721362352371215820e-02 1.229592133313417435e-03 8.942661806941032410e-03 7.766611874103546143e-02
-2.631579041481018066e-01 3.801259398460388184e-02 1.259787590242922306e-03 8.543482050299644470e-03 7.780884951353073120e-02
2.631579041481018066e-01 3.805033490061759949e-02 1.255451934412121773e-03 8.083188906311988831e-03 7.616858929395675659e-02
7.894737124443054199e-01 3.740151599049568176e-02 1.205513952299952507e-03 7.847582921385765076e-03 7.406315207481384277e-02
1.315789461135864258e+00 3.628041595220565796e-02 1.167185953818261623e-03 6.506592035293579102e-03 7.123276591300964355e-02
1.842105269432067871e+00 3.515516966581344604e-02 1.120271161198616028e-03 3.637178335338830948e-03 6.878969818353652954e-02
2.368421077728271484e+00 3.405500575900077820e-02 1.061718445271253586e-03 2.523209201171994209e-03 6.574621051549911499e-02
2.894736766815185547e+00 3.291796147823333740e-02 1.008905004709959030e-03 2.615749835968017578e-03 6.310289353132247925e-02
3.421052694320678711e+00 3.148723393678665161e-02 9.551482507959008217e-04 2.226513577625155449e-03 6.003705784678459167e-02
3.947368383407592773e+00 2.969557419419288635e-02 9.150450932793319225e-04 2.236662898212671280e-03 5.659179762005805969e-02
4.473684310913085938e+00 2.747186645865440369e-02 8.274556021206080914e-04 2.688247011974453926e-03 5.119045823812484741e-02
5.000000000000000000e+00 2.467728964984416962e-02 6.949405069462954998e-04 2.687044441699981689e-03 4.569649696350097656e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/0_5/v2_eta_charged_cumulant_etaref_-2.4_2.4.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 3.331059589982032776e-02 1.102399546653032303e-03 1.141439750790596008e-02 4.687675461173057556e-02
-4.473684310913085938e+00 3.613327071070671082e-02 1.196617027744650841e-03 1.285521686077117920e-02 4.940157756209373474e-02
-3.947368383407592773e+00 3.842839971184730530e-02 1.278482028283178806e-03 1.570207439363002777e-02 5.250439420342445374e-02
-3.421052694320678711e+00 4.029567912220954895e-02 1.359546207822859287e-03 1.535237301141023636e-02 5.509550869464874268e-02
-2.894736766815185547e+00 4.160435870289802551e-02 1.387448050081729889e-03 1.654048822820186615e-02 5.624668672680854797e-02
-2.368421077728271484e+00 4.261514917016029358e-02 1.474124845117330551e-03 1.593605801463127136e-02 5.778128653764724731e-02
-1.842105269432067871e+00 4.343584924936294556e-02 1.489467336796224117e-03 1.658293232321739197e-02 5.818216130137443542e-02
-1.315789461135864258e+00 4.408236593008041382e-02 1.549416687339544296e-03 1.650035940110683441e-02 5.849889293313026428e-02
-7.894737124443054199e-01 4.479278251528739929e-02 1.510192989371716976e-03 1.600687392055988312e-02 5.808183923363685608e-02
-2.631579041481018066e-01 4.522104188799858093e-02 1.532315625809133053e-03 1.558123715221881866e-02 5.755996704101562500e-02
2.631579041481018066e-01 4.525012522935867310e-02 1.541601610369980335e-03 1.489597745239734650e-02 5.640392377972602844e-02
7.894737124443054199e-01 4.500396922230720520e-02 1.491047907620668411e-03 1.464887894690036774e-02 5.554818734526634216e-02
1.315789461135864258e+00 4.439255222678184509e-02 1.471316092647612095e-03 1.393208932131528854e-02 5.417506769299507141e-02
1.842105269432067871e+00 4.369199648499488831e-02 1.440112944692373276e-03 1.193931885063648224e-02 5.305279791355133057e-02
2.368421077728271484e+00 4.287834838032722473e-02 1.383690047077834606e-03 1.021770667284727097e-02 5.148062855005264282e-02
2.894736766815185547e+00 4.189534112811088562e-02 1.331394654698669910e-03 1.010113023221492767e-02 4.985575377941131592e-02
3.421052694320678711e+00 4.053614288568496704e-02 1.269756234250962734e-03 9.515956044197082520e-03 4.788757488131523132e-02
3.947368383407592773e+00 3.874342888593673706e-02 1.227163709700107574e-03 8.641784079372882843e-03 4.580328613519668579e-02
4.473684310913085938e+00 3.644439205527305603e-02 1.116377417929470539e-03 8.339370600879192352e-03 4.236898198723793030e-02
5.000000000000000000e+00 3.349674120545387268e-02 9.506364003755152225e-04 6.646933499723672867e-03 3.903091326355934143e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/0_5/v2_eta_charged_ep.dat <==
-5.000000000000000000e+00 3.055664444784106371e-02 6.051908886167049837e-04
-4.473684310913085938e+00 3.312357812014052327e-02 6.209842621901006743e-04
-3.947368383407592773e+00 3.526236956236467046e-02 6.117949083039068373e-04
-3.421052694320678711e+00 3.692439373304854527e-02 6.548195294436078310e-04
-2.894736766815185547e+00 3.813664562727149543e-02 6.277958310644020856e-04
-2.368421077728271484e+00 3.908429891202935130e-02 6.567257266834446855e-04
-1.842105269432067871e+00 3.995527900762886608e-02 6.050972255760921721e-04
-1.315789461135864258e+00 4.074981345742351851e-02 6.190719499373739968e-04
-7.894737124443054199e-01 4.159060540606446255e-02 5.344012061140018376e-04
-2.631579041481018066e-01 4.219524838197039746e-02 5.057535317057068689e-04
2.631579041481018066e-01 4.210085003640524903e-02 6.229355921920498715e-04
7.894737124443054199e-01 4.163885685614415744e-02 5.724232113713999476e-04
1.315789461135864258e+00 4.084951319809814602e-02 5.575104402299002702e-04
1.842105269432067871e+00 4.000351594747998674e-02 5.453697553021480578e-04
2.368421077728271484e+00 3.910398326756910764e-02 5.306618935288634009e-04
2.894736766815185547e+00 3.816135696615526041e-02 5.237909443757288739e-04
3.421052694320678711e+00 3.695090008541152687e-02 4.998442435623209673e-04
3.947368383407592773e+00 3.540246306331130272e-02 5.122855580643184085e-04
4.473684310913085938e+00 3.332166708244224673e-02 4.763792591627073270e-04
5.000000000000000000e+00 3.060153406712434049e-02 4.046384233358155374e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/0_5/v2_pt_charged_cumulant.dat <==
# pt vn{2} err vn{4} err
2.000000029802322388e-01 5.504484288394451141e-03 1.845778606366366148e-04 1.512004178948700428e-03 6.712097208946943283e-03
4.000000059604644775e-01 1.965487562119960785e-02 6.902540917508304119e-04 8.659529499709606171e-03 2.330247685313224792e-02
6.000000238418579102e-01 3.367632254958152771e-02 1.224073348566889763e-03 1.771915517747402191e-02 3.949271887540817261e-02
8.000000119209289551e-01 4.580379649996757507e-02 1.632835948839783669e-03 2.513729967176914215e-02 5.350280925631523132e-02
1.000000000000000000e+00 5.537409335374832153e-02 1.951975631527602673e-03 2.830129489302635193e-02 6.527909636497497559e-02
1.200000047683715820e+00 6.279388070106506348e-02 2.165698679164052010e-03 2.791107818484306335e-02 7.594211399555206299e-02
1.399999976158142090e+00 6.812661886215209961e-02 2.273951191455125809e-03 2.355106547474861145e-02 8.460139483213424683e-02
1.600000023841857910e+00 7.193217426538467407e-02 2.360543003305792809e-03 1.687588915228843689e-02 9.192615002393722534e-02
1.799999952316284180e+00 7.422320544719696045e-02 2.383861457929015160e-03 6.493717432022094727e-03 9.901394695043563843e-02
2.000000000000000000e+00 7.540540397167205811e-02 2.458901144564151764e-03 -1.512604998424649239e-03 1.041646897792816162e-01
2.200000047683715820e+00 7.507973909378051758e-02 2.483177697286009789e-03 -1.303776167333126068e-02 1.072668880224227905e-01
2.400000095367431641e+00 7.376992702484130859e-02 2.583796856924891472e-03 -2.718718722462654114e-02 1.111676841974258423e-01
2.599999904632568359e+00 7.149748504161834717e-02 2.717620693147182465e-03 -4.272156953811645508e-02 1.128008514642715454e-01
2.799999952316284180e+00 6.800302863121032715e-02 2.881004940718412399e-03 -5.589409917593002319e-02 1.135635450482368469e-01
3.000000000000000000e+00 6.373257935047149658e-02 2.945427782833576202e-03 -7.448757439851760864e-02 1.161640286445617676e-01
3.200000047683715820e+00 5.924126505851745605e-02 3.374959342181682587e-03 -8.806395530700683594e-02 1.122645214200019836e-01
3.400000095367431641e+00 5.335276201367378235e-02 3.620257601141929626e-03 -9.550237655639648438e-02 1.136834323406219482e-01
3.599999904632568359e+00 4.650586098432540894e-02 4.035227932035923004e-03 -1.150408759713172913e-01 1.139454990625381470e-01
3.799999952316284180e+00 3.952740877866744995e-02 4.921034444123506546e-03 -1.254231035709381104e-01 1.109193861484527588e-01


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/0_5/v2_pt_charged_ep.dat <==
 (2.000000029802322388e-01+0.000000000000000000e+00j)  (5.260347402530412067e-03+7.564184768940745442e-05j)  (2.043515663108599640e-04+0.000000000000000000e+00j)
 (4.000000059604644775e-01+0.000000000000000000e+00j)  (1.844212489297894844e-02+1.440273905185625780e-04j)  (6.591084441003517000e-04+0.000000000000000000e+00j)
 (6.000000238418579102e-01+0.000000000000000000e+00j)  (3.154830394074674416e-02+2.083081440517405188e-04j)  (1.284958133707575717e-03+0.000000000000000000e+00j)
 (8.000000119209289551e-01+0.000000000000000000e+00j)  (4.279756800877454470e-02+3.054919540705224750e-04j)  (1.651603388690341600e-03+0.000000000000000000e+00j)
 (1.000000000000000000e+00+0.000000000000000000e+00j)  (5.166605147325296216e-02+3.142049970058485419e-04j)  (1.920588544272376717e-03+0.000000000000000000e+00j)
 (1.200000047683715820e+00+0.000000000000000000e+00j)  (5.856384438180095575e-02+3.277411993009956745e-04j)  (2.025857454448694219e-03+0.000000000000000000e+00j)
 (1.399999976158142090e+00+0.000000000000000000e+00j)  (6.347602405936920988e-02+3.682032875530477775e-04j)  (1.915569967418069694e-03+0.000000000000000000e+00j)
 (1.600000023841857910e+00+0.000000000000000000e+00j)  (6.700171741444217732e-02+3.243461931068471237e-04j)  (1.874100004187714483e-03+0.000000000000000000e+00j)
 (1.799999952316284180e+00+0.000000000000000000e+00j)  (6.907784584424353502e-02+3.895974933476546026e-04j)  (1.909968956783154393e-03+0.000000000000000000e+00j)
 (2.000000000000000000e+00+0.000000000000000000e+00j)  (7.032910538783938847e-02+4.391359571026232870e-04j)  (2.099897947314566943e-03+0.000000000000000000e+00j)
 (2.200000047683715820e+00+0.000000000000000000e+00j)  (7.001428859144885608e-02+5.481165549787696137e-04j)  (2.384379188644883841e-03+0.000000000000000000e+00j)
 (2.400000095367431641e+00+0.000000000000000000e+00j)  (6.895450805546875228e-02+2.222348075072748332e-04j)  (2.900903574723324736e-03+0.000000000000000000e+00j)
 (2.599999904632568359e+00+0.000000000000000000e+00j)  (6.709914283342449659e-02+3.847943338674013249e-04j)  (3.533431148944081533e-03+0.000000000000000000e+00j)
 (2.799999952316284180e+00+0.000000000000000000e+00j)  (6.425572460492741389e-02+3.345568549766618016e-04j)  (4.697691045948848391e-03+0.000000000000000000e+00j)
 (3.000000000000000000e+00+0.000000000000000000e+00j)  (6.050787530215701038e-02+2.040098549226813994e-04j)  (5.027112412161529979e-03+0.000000000000000000e+00j)
 (3.200000047683715820e+00+0.000000000000000000e+00j)  (5.702951613235691941e-02+2.205725031828771078e-04j)  (6.673846073544684003e-03+0.000000000000000000e+00j)
 (3.400000095367431641e+00+0.000000000000000000e+00j)  (5.248506290914030370e-02-9.869528061919388695e-05j)  (7.253989274056570589e-03+0.000000000000000000e+00j)
 (3.599999904632568359e+00+0.000000000000000000e+00j)  (4.697394533141690393e-02+4.688453384096541551e-04j)  (8.270486082309656123e-03+0.000000000000000000e+00j)
 (3.799999952316284180e+00+0.000000000000000000e+00j)  (4.143296927704132049e-02-2.664965819110170575e-04j)  (9.754096332093245558e-03+0.000000000000000000e+00j)


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/0_5/v3_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 1.503907423466444016e-02 5.702378693968057632e-04 8.366255089640617371e-03 5.055740475654602051e-03
-4.473684310913085938e+00 1.722873747348785400e-02 6.464752950705587864e-04 9.473558515310287476e-03 5.794407799839973450e-03
-3.947368383407592773e+00 1.915447227656841278e-02 7.179233944043517113e-04 1.067813951522111893e-02 6.493186112493276596e-03
-3.421052694320678711e+00 2.045297622680664062e-02 7.727159536443650723e-04 1.159939635545015335e-02 6.844833493232727051e-03
-2.894736766815185547e+00 2.147351764142513275e-02 7.675903616473078728e-04 1.230121590197086334e-02 7.209822069853544235e-03
-2.368421077728271484e+00 2.210561931133270264e-02 7.956191548146307468e-04 1.271977555006742477e-02 7.369183003902435303e-03
-1.842105269432067871e+00 2.285418100655078888e-02 8.244167547672986984e-04 1.301129907369613647e-02 7.656168192625045776e-03
-1.315789461135864258e+00 2.360915765166282654e-02 8.526504971086978912e-04 1.370537746697664261e-02 8.032525889575481415e-03
-7.894737124443054199e-01 2.439415827393531799e-02 8.652204996906220913e-04 1.419426221400499344e-02 8.404203690588474274e-03
-2.631579041481018066e-01 2.492371574044227600e-02 8.834252948872745037e-04 1.470986474305391312e-02 8.763719350099563599e-03
2.631579041481018066e-01 2.487382106482982635e-02 8.865082054398953915e-04 1.470943819731473923e-02 8.740390650928020477e-03
7.894737124443054199e-01 2.426878362894058228e-02 8.584113093093037605e-04 1.466039381921291351e-02 8.508760482072830200e-03
1.315789461135864258e+00 2.343964204192161560e-02 8.195306290872395039e-04 1.422282774001359940e-02 8.297291584312915802e-03
1.842105269432067871e+00 2.267665788531303406e-02 7.837418816052377224e-04 1.370966713875532150e-02 8.012658916413784027e-03
2.368421077728271484e+00 2.191776782274246216e-02 7.638486567884683609e-04 1.305732689797878265e-02 7.788333110511302948e-03
2.894736766815185547e+00 2.124380134046077728e-02 7.061026990413665771e-04 1.209553424268960953e-02 7.575288880616426468e-03
3.421052694320678711e+00 2.033233642578125000e-02 6.961050094105303288e-04 1.167759578675031662e-02 7.330764085054397583e-03
3.947368383407592773e+00 1.900408416986465454e-02 6.702998070977628231e-04 1.076993905007839203e-02 6.921755615621805191e-03
4.473684310913085938e+00 1.713531278073787689e-02 6.330993492156267166e-04 9.698235429823398590e-03 6.446537561714649200e-03
5.000000000000000000e+00 1.490754634141921997e-02 5.326498067006468773e-04 8.839827962219715118e-03 5.601317621767520905e-03


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/0_5/v3_eta_charged_ep.dat <==
-5.000000000000000000e+00 1.899395739845236020e-02 3.712761596843500264e-04
-4.473684310913085938e+00 2.116073210388000683e-02 3.839891506670833551e-04
-3.947368383407592773e+00 2.304808464777608965e-02 4.111768600519522042e-04
-3.421052694320678711e+00 2.425634702713575647e-02 3.932563918090282323e-04
-2.894736766815185547e+00 2.514842252519437424e-02 3.345928492200774353e-04
-2.368421077728271484e+00 2.565587584137500946e-02 3.650817993553669020e-04
-1.842105269432067871e+00 2.624385033803776704e-02 3.830809133526080074e-04
-1.315789461135864258e+00 2.681008521685390028e-02 3.535199165122440831e-04
-7.894737124443054199e-01 2.732452755810406073e-02 3.297618283792991050e-04
-2.631579041481018066e-01 2.773213624997857354e-02 2.798012193061219142e-04
2.631579041481018066e-01 2.764277035301028820e-02 2.897549942912568360e-04
7.894737124443054199e-01 2.720780748220302109e-02 3.082247937085205204e-04
1.315789461135864258e+00 2.663357418720645881e-02 2.920352072434330860e-04
1.842105269432067871e+00 2.604692732334301652e-02 2.737411727061939983e-04
2.368421077728271484e+00 2.546477431952780604e-02 2.730089178012183116e-04
2.894736766815185547e+00 2.487055299812442402e-02 2.536288745633771672e-04
3.421052694320678711e+00 2.413972179440065230e-02 2.401788869733563513e-04
3.947368383407592773e+00 2.299708862343357446e-02 2.659458696505370917e-04
4.473684310913085938e+00 2.114669867890234256e-02 2.854236566794021344e-04
5.000000000000000000e+00 1.889914919563501911e-02 2.488532024254509647e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/10_15/dN_over_2pidYptdpt_mc_-211.dat <==
1.000000000000000056e-01 5.475163416023544869e+02 1.456780762766601844e+00
3.000000000000000444e-01 2.789325328930702312e+02 7.788832106122904886e-01
5.000000000000000000e-01 1.372648713559534031e+02 4.146598389215032099e-01
7.000000000000000666e-01 7.251148622618249817e+01 2.471003404921293944e-01
9.000000000000000222e-01 4.008282707587943605e+01 1.464518710878538743e-01
1.100000000000000089e+00 2.280810541063969055e+01 9.161564313238462764e-02
1.300000000000000266e+00 1.325352071093173301e+01 5.605524958038238248e-02
1.500000000000000000e+00 7.842151544014038578e+00 3.496254927262155282e-02
1.700000000000000178e+00 4.710069338436612796e+00 2.133493361676199948e-02
1.899999999999999911e+00 2.867896628924465841e+00 1.345321946134966397e-02
2.100000000000000089e+00 1.769303965271955992e+00 8.643836826489574923e-03
2.300000000000000266e+00 1.105186160472080070e+00 5.624978618528429092e-03
2.500000000000000000e+00 6.978020405684366434e-01 3.664255654985504145e-03
2.700000000000000178e+00 4.457478629977559281e-01 2.507412216268752134e-03
2.900000000000000355e+00 2.875925941194753532e-01 1.696059066866672984e-03
3.100000000000000089e+00 1.869736091468920669e-01 1.114978568491293729e-03
3.300000000000000266e+00 1.230160047895197534e-01 7.513135190804001717e-04
3.500000000000000000e+00 8.160369234140536776e-02 6.243460271145893437e-04
3.700000000000000178e+00 5.468280844584009343e-02 4.272902627839887798e-04
3.900000000000000355e+00 3.667962891394611208e-02 2.805687140185121500e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/10_15/dN_over_2pidYptdpt_mc_-2212.dat <==
1.000000000000000056e-01 3.778274043974083618e+00 1.243741275454738129e-02
3.000000000000000444e-01 3.706196146261707014e+00 8.487441848775097164e-03
5.000000000000000000e-01 3.518459226066470880e+00 8.026741191205487638e-03
7.000000000000000666e-01 3.195946470459551492e+00 8.690289617703414807e-03
9.000000000000000222e-01 2.757779157996678165e+00 7.689049763805928979e-03
1.100000000000000089e+00 2.267013824337399619e+00 6.989020165197968454e-03
1.300000000000000266e+00 1.788755843511714572e+00 6.059757836186981453e-03
1.500000000000000000e+00 1.365035150133443675e+00 4.982954499646366324e-03
1.700000000000000178e+00 1.014115501520147067e+00 4.147348841510696549e-03
1.899999999999999911e+00 7.391669715368123228e-01 3.266703379023822885e-03
2.100000000000000089e+00 5.305097147379480571e-01 2.239975744889607413e-03
2.300000000000000266e+00 3.773713745773029093e-01 1.605604581355764802e-03
2.500000000000000000e+00 2.665488403886559499e-01 1.340392710396643783e-03
2.700000000000000178e+00 1.877028028056400843e-01 1.008831568557708907e-03
2.900000000000000355e+00 1.317096312636511224e-01 7.422896197851260340e-04
3.100000000000000089e+00 9.238532168283936086e-02 4.598289549814417064e-04
3.300000000000000266e+00 6.494962045811017437e-02 3.419847949017685239e-04
3.500000000000000000e+00 4.562541221653106799e-02 2.305372000244335182e-04
3.700000000000000178e+00 3.205243543609449103e-02 2.134274398346908054e-04
3.900000000000000355e+00 2.270008692340739348e-02 1.277570173514937940e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/10_15/dN_over_2pidYptdpt_mc_-321.dat <==
1.000000000000000056e-01 3.270035507907358863e+01 6.406154259647116322e-02
3.000000000000000444e-01 2.855542448573137193e+01 6.701132064538392608e-02
5.000000000000000000e-01 2.227880795238142753e+01 5.824880989280788179e-02
7.000000000000000666e-01 1.594191640290451950e+01 4.921198802980657899e-02
9.000000000000000222e-01 1.078196799372579129e+01 3.651142284106404651e-02
1.100000000000000089e+00 7.073872846386462854e+00 2.534729834589564273e-02
1.300000000000000266e+00 4.571480268238518718e+00 1.875387955088018629e-02
1.500000000000000000e+00 2.939088254816874635e+00 1.252869304090801876e-02
1.700000000000000178e+00 1.891706858932093338e+00 7.990924525759210417e-03
1.899999999999999911e+00 1.219786554695104108e+00 5.566218884344769670e-03
2.100000000000000089e+00 7.901977853949043729e-01 3.609421593557046639e-03
2.300000000000000266e+00 5.151713402991170421e-01 2.484716970251194586e-03
2.500000000000000000e+00 3.380150901143472164e-01 1.638057209001322380e-03
2.700000000000000178e+00 2.227179818835463010e-01 1.148406463801027785e-03
2.900000000000000355e+00 1.480101242073837975e-01 8.292215704360738054e-04
3.100000000000000089e+00 9.907667466659539346e-02 5.688594987513958786e-04
3.300000000000000266e+00 6.659979139138212656e-02 4.080874710923165349e-04
3.500000000000000000e+00 4.518653040376252594e-02 2.781964085044694320e-04
3.700000000000000178e+00 3.074917239540614355e-02 2.019917951927212383e-04
3.900000000000000355e+00 2.115367467526119843e-02 1.595755735761517329e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/10_15/dN_over_2pidYptdpt_mc_211.dat <==
1.000000000000000056e-01 5.473922677311463758e+02 1.450048453535598636e+00
3.000000000000000444e-01 2.789004679056016585e+02 7.747067119748176633e-01
5.000000000000000000e-01 1.372604921835798848e+02 4.199170418866807197e-01
7.000000000000000666e-01 7.251557839909401082e+01 2.437113811601832603e-01
9.000000000000000222e-01 4.008224773521490647e+01 1.452470740382339476e-01
1.100000000000000089e+00 2.280170852188014408e+01 8.924329313604532909e-02
1.300000000000000266e+00 1.325238506765740354e+01 5.497071240508601131e-02
1.500000000000000000e+00 7.838873952486773433e+00 3.394389934224686933e-02
1.700000000000000178e+00 4.707772167417040521e+00 2.134238381329489620e-02
1.899999999999999911e+00 2.866618707522464948e+00 1.311560701315872546e-02
2.100000000000000089e+00 1.768436102579225899e+00 9.020879431404258547e-03
2.300000000000000266e+00 1.105131990476078574e+00 5.443704809564664168e-03
2.500000000000000000e+00 6.971215862023151244e-01 3.731271669145730125e-03
2.700000000000000178e+00 4.452233999261504538e-01 2.467805702061484901e-03
2.900000000000000355e+00 2.870379632571855022e-01 1.737855349981704814e-03
3.100000000000000089e+00 1.869369621957293615e-01 1.056516274903708920e-03
3.300000000000000266e+00 1.230090221728959571e-01 8.267215903980092238e-04
3.500000000000000000e+00 8.154275567247744327e-02 6.226635680122137324e-04
3.700000000000000178e+00 5.449250032387925602e-02 4.074041951072805289e-04
3.900000000000000355e+00 3.668485026233383323e-02 2.777537674922930214e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/10_15/dN_over_2pidYptdpt_mc_2212.dat <==
1.000000000000000056e-01 3.845373660806580940e+00 8.250509650297031122e-03
3.000000000000000444e-01 3.774235330996183357e+00 8.000753304106215241e-03
5.000000000000000000e-01 3.583206350642491600e+00 8.301759321367965794e-03
7.000000000000000666e-01 3.255657898952558860e+00 8.016815719462836581e-03
9.000000000000000222e-01 2.810807584434042106e+00 7.062049288693405917e-03
1.100000000000000089e+00 2.311166045954494486e+00 7.488789114329153819e-03
1.300000000000000266e+00 1.822874194935628633e+00 6.826323134065655739e-03
1.500000000000000000e+00 1.389747036331029140e+00 4.845779140813668596e-03
1.700000000000000178e+00 1.032707850209879874e+00 3.894444845866811000e-03
1.899999999999999911e+00 7.525900819507278516e-01 3.384703667047329455e-03
2.100000000000000089e+00 5.402482263151286990e-01 2.482096420809970245e-03
2.300000000000000266e+00 3.840256634840166217e-01 1.815319935894450613e-03
2.500000000000000000e+00 2.714109435188289399e-01 1.361092065354263178e-03
2.700000000000000178e+00 1.911215875322012925e-01 1.019546394203599314e-03
2.900000000000000355e+00 1.338911978004477532e-01 6.648569590703361882e-04
3.100000000000000089e+00 9.416805756652210646e-02 4.857277930880325094e-04
3.300000000000000266e+00 6.613496022660245166e-02 3.511581666618073623e-04
3.500000000000000000e+00 4.644277504836953618e-02 2.358889970186945077e-04
3.700000000000000178e+00 3.281019197650471286e-02 1.940846639617166013e-04
3.900000000000000355e+00 2.314513817150775504e-02 1.407213423753750500e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/10_15/dN_over_2pidYptdpt_mc_321.dat <==
1.000000000000000056e-01 3.272920660141725335e+01 6.873685074411460538e-02
3.000000000000000444e-01 2.855788147365755592e+01 6.566015794069544886e-02
5.000000000000000000e-01 2.228040271706372977e+01 5.913007857692443442e-02
7.000000000000000666e-01 1.593690673504692690e+01 4.919660949556290547e-02
9.000000000000000222e-01 1.078535055725629910e+01 3.697211934137865225e-02
1.100000000000000089e+00 7.078063390679322886e+00 2.571865893336522380e-02
1.300000000000000266e+00 4.574818358705128318e+00 1.776884689157912089e-02
1.500000000000000000e+00 2.941960546045738312e+00 1.236942194410219770e-02
1.700000000000000178e+00 1.892445421086311530e+00 8.004721911796287143e-03
1.899999999999999911e+00 1.220079452813837007e+00 5.718513784061282634e-03
2.100000000000000089e+00 7.901855368182351125e-01 3.561029849689408087e-03
2.300000000000000266e+00 5.148317584962238680e-01 2.605436015925479722e-03
2.500000000000000000e+00 3.377337556189828893e-01 1.592295115162471221e-03
2.700000000000000178e+00 2.228232714424815408e-01 1.067014270621783906e-03
2.900000000000000355e+00 1.480203797505645902e-01 7.509226541859183313e-04
3.100000000000000089e+00 9.910848145439696277e-02 5.661197236678900627e-04
3.300000000000000266e+00 6.674269145251962576e-02 3.603263950242160886e-04
3.500000000000000000e+00 4.526637581292310142e-02 2.987194734888785007e-04
3.700000000000000178e+00 3.077915244201642059e-02 2.238212912220846932e-04
3.900000000000000355e+00 2.119152945107213859e-02 1.521516503926265292e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/10_15/dNdEta_mc_charged.dat <==
# Eta,dNdEta,error
-7.799999999999999822e+00 9.372086345381515571e+01 4.178026932406241123e+00
-7.400000000000000355e+00 1.305620481927711296e+02 5.820632338178595155e+00
-7.000000000000000000e+00 1.783632111780451908e+02 7.951407144932399085e+00
-6.599999999999999645e+00 2.382723008701473191e+02 1.062228666581049730e+01
-6.200000000000000178e+00 3.099870950468534261e+02 1.381930318982806938e+01
-5.799999999999999822e+00 3.924848795180720913e+02 1.749731192976377869e+01
-5.399999999999999467e+00 4.837539173360105451e+02 2.156682457179157097e+01
-5.000000000000000000e+00 5.808883601070959912e+02 2.589777437026429041e+01
-4.599999999999999645e+00 6.798115645917008578e+02 3.030865677630558963e+01
-4.200000000000000178e+00 7.749368005354747311e+02 3.455116034142410797e+01
-3.799999999999999822e+00 8.608543457161980541e+02 3.838277321042131973e+01
-3.399999999999999467e+00 9.348459337349380576e+02 4.168297856013152369e+01
-2.999999999999999556e+00 9.976930371485966589e+02 4.448605974455181666e+01
-2.599999999999999645e+00 1.048968067269075391e+03 4.677317601851428464e+01
-2.199999999999999734e+00 1.086612883199466296e+03 4.845303564589203660e+01
-1.799999999999999822e+00 1.108065507028110687e+03 4.941070287526080307e+01
-1.399999999999999467e+00 1.112888184404282583e+03 4.962696745612038285e+01
-9.999999999999995559e-01 1.103632478246320943e+03 4.921530551573712131e+01
-5.999999999999996447e-01 1.088092051539489830e+03 4.852308198218196367e+01
-1.999999999999997335e-01 1.077602376171353171e+03 4.805607446565738172e+01
2.000000000000001776e-01 1.077714094712180440e+03 4.806156355778194467e+01
6.000000000000005329e-01 1.088474320615795932e+03 4.854209684231292243e+01
1.000000000000000888e+00 1.104414205153946796e+03 4.925257441713247886e+01
1.400000000000001243e+00 1.114183562583667708e+03 4.968816720739514636e+01
1.800000000000000711e+00 1.109747458166002616e+03 4.948949564704021498e+01
2.200000000000000178e+00 1.088535957161980377e+03 4.854354014165497233e+01
2.600000000000000533e+00 1.050787759370816275e+03 4.685966464482332583e+01
3.000000000000000888e+00 9.995755103748311967e+02 4.457510220333146833e+01
3.400000000000001243e+00 9.367139106425687487e+02 4.177128812935657720e+01
3.800000000000000711e+00 8.628011077643941462e+02 3.847418056734222347e+01
4.200000000000000178e+00 7.767728781793824737e+02 3.463746793504807187e+01
4.600000000000000533e+00 6.815515361445776534e+02 3.039053350173752222e+01
5.000000000000000888e+00 5.825120348058903801e+02 2.597358182173237040e+01
5.400000000000001243e+00 4.851948962516733559e+02 2.163329766582974045e+01
5.800000000000000711e+00 3.938151321954497348e+02 1.755783361247615204e+01
6.200000000000000178e+00 3.112209186746983960e+02 1.387492460862113752e+01
6.600000000000000533e+00 2.393084538152610321e+02 1.066862477816377641e+01
7.000000000000000888e+00 1.791809973226237105e+02 7.987947591701027861e+00
7.400000000000001243e+00 1.312153597724229144e+02 5.849537808484010171e+00
7.800000000000000711e+00 9.421872322623856633e+01 4.200080862347214783e+00


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/10_15/dNdY_mc_-2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 1.275769745649264287e-03 5.715545719882583357e-05
-9.250000000000000000e+00 3.014591700133867347e-02 1.343942676210209885e-03
-8.750000000000000000e+00 1.336184738955823459e-01 5.958652944989313409e-03
-8.250000000000000000e+00 2.700923694779116535e-01 1.204224740493768826e-02
-7.750000000000000000e+00 4.979785809906292493e-01 2.220438852481423919e-02
-7.250000000000000000e+00 9.769263721552881030e-01 4.355704153365005243e-02
-6.750000000000000000e+00 1.919136546184739833e+00 8.556998873060484012e-02
-6.250000000000000000e+00 3.546784471218205947e+00 1.581099052197028898e-01
-5.750000000000000000e+00 5.915763052208842687e+00 2.637321757559056290e-01
-5.250000000000000000e+00 8.931223560910305892e+00 3.981809985891464621e-01
-4.750000000000000000e+00 1.230748058902275233e+01 5.486992644967453314e-01
-4.250000000000000000e+00 1.573536947791163954e+01 7.015668496143565580e-01
-3.750000000000000000e+00 1.887866398929048728e+01 8.417397561775464832e-01
-3.250000000000000000e+00 2.153741365461849000e+01 9.603271902907182245e-01
-2.750000000000000000e+00 2.367839089692101595e+01 1.055811998747611336e+00
-2.250000000000000000e+00 2.534045783132531682e+01 1.129937257593362165e+00
-1.750000000000000000e+00 2.662060776439091114e+01 1.187044048582236444e+00
-1.250000000000000000e+00 2.760504016064258792e+01 1.230948682241534753e+00
-7.500000000000000000e-01 2.827080722891566467e+01 1.260685377573588672e+00
-2.500000000000000000e-01 2.860259839357431133e+01 1.275486563254653261e+00
2.500000000000000000e-01 2.859618607764388898e+01 1.275246891183174913e+00
7.500000000000000000e-01 2.827126506024096741e+01 1.260784003197679581e+00
1.250000000000000000e+00 2.763679384203483380e+01 1.232484630027298467e+00
1.750000000000000000e+00 2.666067737617136046e+01 1.188923374657373522e+00
2.250000000000000000e+00 2.538769745649262788e+01 1.132135200458958879e+00
2.750000000000000000e+00 2.371633333333332416e+01 1.057629040336549364e+00
3.250000000000000000e+00 2.158493172690763018e+01 9.625487375626774478e-01
3.750000000000000000e+00 1.891169076305220642e+01 8.433423021672853404e-01
4.250000000000000000e+00 1.576468005354751512e+01 7.029676208710896601e-01
4.750000000000000000e+00 1.233141767068274142e+01 5.498434391108067976e-01
5.250000000000000000e+00 8.947045515394918880e+00 3.989304199640880122e-01
5.750000000000000000e+00 5.940453815261044213e+00 2.648385394977417762e-01
6.250000000000000000e+00 3.556704149933069825e+00 1.585511757933111554e-01
6.750000000000000000e+00 1.920152610441764773e+00 8.558522393694556474e-02
7.250000000000000000e+00 9.767028112449799293e-01 4.354300256765165911e-02
7.750000000000000000e+00 4.970883534136546489e-01 2.216753867694898350e-02
8.250000000000000000e+00 2.663266398929047818e-01 1.188162243638333365e-02
8.750000000000000000e+00 1.305742971887551007e-01 5.823158863945999963e-03
9.250000000000000000e+00 2.927443105756355815e-02 1.307002502061456245e-03
9.750000000000000000e+00 1.289156626506026597e-03 5.771776631963210279e-05


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/10_15/dNdY_mc_2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 1.943775100401606750e-03 8.695795814178714390e-05
-9.250000000000000000e+00 1.227175368139223899e-01 5.474474906843133579e-03
-8.750000000000000000e+00 1.290914323962516042e+00 5.756257026702725488e-02
-8.250000000000000000e+00 3.324124497991972849e+00 1.482286412612850990e-01
-7.750000000000000000e+00 4.879119143239629253e+00 2.175432491052471384e-01
-7.250000000000000000e+00 6.007854082998659528e+00 2.678694680088296032e-01
-6.750000000000000000e+00 6.972034805890230835e+00 3.108269632082680256e-01
-6.250000000000000000e+00 7.334634538152616123e+00 3.270161286862245942e-01
-5.750000000000000000e+00 6.998666666666662373e+00 3.120038936109995054e-01
-5.250000000000000000e+00 6.202285140562248777e+00 2.765091567866220790e-01
-4.750000000000000000e+00 5.236761713520744266e+00 2.334923201247113000e-01
-4.250000000000000000e+00 4.213763052208834736e+00 1.878640720039086998e-01
-3.750000000000000000e+00 3.260448460508703850e+00 1.453942865291761033e-01
-3.250000000000000000e+00 2.458613119143239878e+00 1.096000278525337684e-01
-2.750000000000000000e+00 1.811038821954485734e+00 8.074112379062013678e-02
-2.250000000000000000e+00 1.320303882195446477e+00 5.887454982152937055e-02
-1.750000000000000000e+00 9.572489959839358686e-01 4.269537004468535596e-02
-1.250000000000000000e+00 7.066037483266398578e-01 3.155971512079322472e-02
-7.500000000000000000e-01 5.589156626506032177e-01 2.495100062643110586e-02
-2.500000000000000000e-01 4.918179384203477666e-01 2.196594815242091520e-02
2.500000000000000000e-01 4.971900937081665250e-01 2.213511131436877999e-02
7.500000000000000000e-01 5.757764390896924489e-01 2.564884593497020193e-02
1.250000000000000000e+00 7.094471218206162000e-01 3.163702739825769578e-02
1.750000000000000000e+00 9.571338688085674340e-01 4.272705054265633212e-02
2.250000000000000000e+00 1.331178045515394981e+00 5.943031897465656660e-02
2.750000000000000000e+00 1.825741633199462477e+00 8.142249074714795476e-02
3.250000000000000000e+00 2.459029451137884070e+00 1.096511796851113163e-01
3.750000000000000000e+00 3.274945113788485074e+00 1.460392596944907195e-01
4.250000000000000000e+00 4.232997322623834435e+00 1.887920129657498225e-01
4.750000000000000000e+00 5.280278447121817820e+00 2.354660156711232966e-01
5.250000000000000000e+00 6.252530120481929465e+00 2.788362325881148518e-01
5.750000000000000000e+00 7.035947791164656628e+00 3.137454009332099059e-01
6.250000000000000000e+00 7.381514056224895981e+00 3.291474702734115132e-01
6.750000000000000000e+00 7.043738955823291903e+00 3.140884915082164941e-01
7.250000000000000000e+00 6.088040160642560039e+00 2.714123261047261537e-01
7.750000000000000000e+00 4.949811244979919422e+00 2.206242129635791749e-01
8.250000000000000000e+00 3.391267737617135847e+00 1.511238608336696876e-01
8.750000000000000000e+00 1.331261044176706765e+00 5.930826301436815245e-02
9.250000000000000000e+00 1.271834002677375286e-01 5.664870626622174089e-03
9.750000000000000000e+00 1.763052208835342444e-03 7.875232383164095364e-05


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/10_15/integrated_v2_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
6.389488487351505097e-02
4.524602542769554092e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/10_15/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
7.516622904851902320e-02
5.296826015180259445e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/10_15/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-2.4_2.4.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
7.390082059636182699e-02
5.229052355774888722e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/10_15/integrated_v3_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v3_2par_cumulant  
#  v3_4par_cumulant
3.092040960952167558e-02
-2.056817496447294058e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/10_15/r2_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 9.981041636736597278e-01 6.172340586506107687e-04
7.894737124443054199e-01 9.921385683126233701e-01 1.524626104999682839e-03
1.315789461135864258e+00 9.881490226202457317e-01 2.299845686825882640e-03
1.842105269432067871e+00 9.825445298479020817e-01 2.786394910642091879e-03
2.368421077728271484e+00 9.814898287593771808e-01 2.829796119606415358e-03
2.894736766815185547e+00 9.785821736636572954e-01 3.107427481552939297e-03
3.421052694320678711e+00 9.747195149821303861e-01 4.149867510929969999e-03
3.947368383407592773e+00 9.756669543511330422e-01 5.811762848330884537e-03
4.473684310913085938e+00 9.726115154478713887e-01 5.894761868834219945e-03
5.000000000000000000e+00 9.710820771880410707e-01 6.856269502936039074e-03


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/10_15/r2_eta_charged_3_4.dat <==
2.631579041481018066e-01 9.981049700254348567e-01
7.894737124443054199e-01 9.921392313815711184e-01
1.315789461135864258e+00 9.882160151601291354e-01
1.842105269432067871e+00 9.826889852274610648e-01
2.368421077728271484e+00 9.816834295085171691e-01
2.894736766815185547e+00 9.789295826632101738e-01
3.421052694320678711e+00 9.749320212008364406e-01
3.947368383407592773e+00 9.759313857183429253e-01
4.473684310913085938e+00 9.731115515418061745e-01
5.000000000000000000e+00 9.713549837601713755e-01


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/10_15/r2_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.976222145604831670e-01 6.529344434321086117e-04
7.894737124443054199e-01 9.904740205183572010e-01 1.557715420645751185e-03
1.315789461135864258e+00 9.853025458873221343e-01 2.402551291354604237e-03
1.842105269432067871e+00 9.786966231967865193e-01 2.973030792694835323e-03
2.368421077728271484e+00 9.768112705696175846e-01 3.033119716160073871e-03
2.894736766815185547e+00 9.733255631866251090e-01 3.379801904881878614e-03
3.421052694320678711e+00 9.691493020701613670e-01 4.450429076673106769e-03
3.947368383407592773e+00 9.694321673512795723e-01 6.005826078814701860e-03
4.473684310913085938e+00 9.652967010618166421e-01 6.134593509509077974e-03
5.000000000000000000e+00 9.631143078680546310e-01 7.036833637418089815e-03


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/10_15/v2_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 4.429288953542709351e-02 1.015923917293548584e-03 3.392188251018524170e-02 8.605714887380599976e-03
-4.473684310913085938e+00 4.849262535572052002e-02 1.115934574045240879e-03 3.600705787539482117e-02 9.470175951719284058e-03
-3.947368383407592773e+00 5.192643404006958008e-02 1.230980851687490940e-03 3.757528215646743774e-02 1.025649718940258026e-02
-3.421052694320678711e+00 5.446578189730644226e-02 1.328338170424103737e-03 3.868853673338890076e-02 1.083910372108221054e-02
-2.894736766815185547e+00 5.634562298655509949e-02 1.402442343533039093e-03 3.969361633062362671e-02 1.126210764050483704e-02
-2.368421077728271484e+00 5.780512094497680664e-02 1.420628745108842850e-03 4.073327034711837769e-02 1.153720077127218246e-02
-1.842105269432067871e+00 5.921433120965957642e-02 1.484274398535490036e-03 4.094853252172470093e-02 1.192136015743017197e-02
-1.315789461135864258e+00 6.098229438066482544e-02 1.534696319140493870e-03 4.218395426869392395e-02 1.237941160798072815e-02
-7.894737124443054199e-01 6.273019313812255859e-02 1.576925162225961685e-03 4.303952306509017944e-02 1.282042916864156723e-02
-2.631579041481018066e-01 6.402768194675445557e-02 1.642099115997552872e-03 4.384731501340866089e-02 1.320754364132881165e-02
2.631579041481018066e-01 6.398306787014007568e-02 1.639361027628183365e-03 4.400201886892318726e-02 1.306870393455028534e-02
7.894737124443054199e-01 6.276316195726394653e-02 1.601742347702383995e-03 4.307655990123748779e-02 1.279082614928483963e-02
1.315789461135864258e+00 6.097987294197082520e-02 1.522671082057058811e-03 4.180125892162322998e-02 1.254846435040235519e-02
1.842105269432067871e+00 5.927176401019096375e-02 1.433245372027158737e-03 4.092735797166824341e-02 1.228223741054534912e-02
2.368421077728271484e+00 5.767257884144783020e-02 1.392014208249747753e-03 4.039224237203598022e-02 1.188967842608690262e-02
2.894736766815185547e+00 5.622424557805061340e-02 1.344216172583401203e-03 3.951976448297500610e-02 1.174107659608125687e-02
3.421052694320678711e+00 5.438815429806709290e-02 1.254793256521224976e-03 3.870003297924995422e-02 1.140812411904335022e-02
3.947368383407592773e+00 5.172031000256538391e-02 1.153575489297509193e-03 3.753275424242019653e-02 1.075406931340694427e-02
4.473684310913085938e+00 4.837898910045623779e-02 1.028821920044720173e-03 3.607559949159622192e-02 1.020141411572694778e-02
5.000000000000000000e+00 4.408983141183853149e-02 8.956203819252550602e-04 3.358041122555732727e-02 9.358884766697883606e-03


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/10_15/v2_eta_charged_cumulant_etaref_-2.4_2.4.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 5.967895314097404480e-02 1.345119089819490910e-03 4.565167054533958435e-02 1.110509876161813736e-02
-4.473684310913085938e+00 6.384255737066268921e-02 1.454770797863602638e-03 4.744438081979751587e-02 1.191339641809463501e-02
-3.947368383407592773e+00 6.703646481037139893e-02 1.583175966516137123e-03 4.857956245541572571e-02 1.256527286022901535e-02
-3.421052694320678711e+00 6.921970844268798828e-02 1.665420248173177242e-03 4.925206676125526428e-02 1.310189533978700638e-02
-2.894736766815185547e+00 7.075982540845870972e-02 1.737379701808094978e-03 4.978943988680839539e-02 1.341992616653442383e-02
-2.368421077728271484e+00 7.176514714956283569e-02 1.753592048771679401e-03 5.046043545007705688e-02 1.361595559865236282e-02
-1.842105269432067871e+00 7.261101901531219482e-02 1.804867642931640148e-03 5.019209906458854675e-02 1.384835503995418549e-02
-1.315789461135864258e+00 7.363528013229370117e-02 1.853455090895295143e-03 5.090093612670898438e-02 1.411256287246942520e-02
-7.894737124443054199e-01 7.448363304138183594e-02 1.877054222859442234e-03 5.102373287081718445e-02 1.433847658336162567e-02
-2.631579041481018066e-01 7.513468712568283081e-02 1.930074882693588734e-03 5.136751383543014526e-02 1.462471205741167068e-02
2.631579041481018066e-01 7.510680705308914185e-02 1.920502400025725365e-03 5.149758979678153992e-02 1.443898770958185196e-02
7.894737124443054199e-01 7.453964650630950928e-02 1.895901164971292019e-03 5.102608352899551392e-02 1.428162585943937302e-02
1.315789461135864258e+00 7.363795489072799683e-02 1.832474488765001297e-03 5.029426887631416321e-02 1.423029229044914246e-02
1.842105269432067871e+00 7.267894595861434937e-02 1.748895854689180851e-03 4.994670301675796509e-02 1.412971969693899155e-02
2.368421077728271484e+00 7.160122692584991455e-02 1.730682677589356899e-03 4.980731010437011719e-02 1.384917646646499634e-02
2.894736766815185547e+00 7.058520615100860596e-02 1.674791565164923668e-03 4.930772632360458374e-02 1.385988108813762665e-02
3.421052694320678711e+00 6.916617602109909058e-02 1.582252327352762222e-03 4.893868416547775269e-02 1.367086544632911682e-02
3.947368383407592773e+00 6.678672134876251221e-02 1.493805670179426670e-03 4.821782186627388000e-02 1.313904114067554474e-02
4.473684310913085938e+00 6.365525722503662109e-02 1.352892373688519001e-03 4.714284092187881470e-02 1.270293910056352615e-02
5.000000000000000000e+00 5.948500707745552063e-02 1.217640587128698826e-03 4.498346522450447083e-02 1.200284808874130249e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/10_15/v2_eta_charged_ep.dat <==
-5.000000000000000000e+00 5.588868350974109805e-02 5.647521826657236552e-04
-4.473684310913085938e+00 5.956184124137395980e-02 5.954540801707163466e-04
-3.947368383407592773e+00 6.231230554037823360e-02 6.365174740147560130e-04
-3.421052694320678711e+00 6.415475226284934884e-02 6.758796147586555465e-04
-2.894736766815185547e+00 6.548720396795695842e-02 6.988719853901848109e-04
-2.368421077728271484e+00 6.640507858605650127e-02 6.943099903652910198e-04
-1.842105269432067871e+00 6.714846280464351058e-02 7.228337902156979806e-04
-1.315789461135864258e+00 6.817939340393505687e-02 7.439688803241325090e-04
-7.894737124443054199e-01 6.902826335328567098e-02 7.425072706511951382e-04
-2.631579041481018066e-01 6.976104725375883997e-02 7.773963909652567734e-04
2.631579041481018066e-01 6.987157619306548495e-02 7.918231965547772129e-04
7.894737124443054199e-01 6.914910145238248318e-02 7.727452647116942169e-04
1.315789461135864258e+00 6.817382652743263216e-02 7.212978287912280052e-04
1.842105269432067871e+00 6.717809766110782732e-02 6.518658156446462864e-04
2.368421077728271484e+00 6.613624937198595011e-02 6.499223733823365941e-04
2.894736766815185547e+00 6.517728780935359845e-02 5.822819334095802367e-04
3.421052694320678711e+00 6.394900352332608118e-02 5.041130603864985796e-04
3.947368383407592773e+00 6.191874194115419561e-02 4.765502441781081897e-04
4.473684310913085938e+00 5.919657928413921827e-02 4.160290251493543845e-04
5.000000000000000000e+00 5.550748351803521524e-02 3.439965784145618028e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/10_15/v2_pt_charged_cumulant.dat <==
# pt vn{2} err vn{4} err
2.000000029802322388e-01 9.575173258781433105e-03 2.361243823543190956e-04 7.049136795103549957e-03 1.806958694942295551e-03
4.000000059604644775e-01 3.199040517210960388e-02 8.291186532005667686e-04 2.227962017059326172e-02 6.136205978691577911e-03
6.000000238418579102e-01 5.380380153656005859e-02 1.448459224775433540e-03 3.716645762324333191e-02 1.024975068867206573e-02
8.000000119209289551e-01 7.301510125398635864e-02 1.956460531800985336e-03 5.022155493497848511e-02 1.414082664996385574e-02
1.000000000000000000e+00 8.882967382669448853e-02 2.360388170927762985e-03 6.090656667947769165e-02 1.763403415679931641e-02
1.200000047683715820e+00 1.020413041114807129e-01 2.671825699508190155e-03 7.008915394544601440e-02 2.076001651585102081e-02
1.399999976158142090e+00 1.127452850341796875e-01 2.919399878010153770e-03 7.742192596197128296e-02 2.362463623285293579e-02
1.600000023841857910e+00 1.211615428328514099e-01 3.111558733507990837e-03 8.351938426494598389e-02 2.611569315195083618e-02
1.799999952316284180e+00 1.280183792114257812e-01 3.331169486045837402e-03 8.773902803659439087e-02 2.848822437226772308e-02
2.000000000000000000e+00 1.333006024360656738e-01 3.437629202380776405e-03 9.125784784555435181e-02 3.085270896553993225e-02
2.200000047683715820e+00 1.375805139541625977e-01 3.544777398928999901e-03 9.500013291835784912e-02 3.268783539533615112e-02
2.400000095367431641e+00 1.401766836643218994e-01 3.772075287997722626e-03 9.670537710189819336e-02 3.456013649702072144e-02
2.599999904632568359e+00 1.420094072818756104e-01 3.754479112103581429e-03 9.995199739933013916e-02 3.606231883168220520e-02
2.799999952316284180e+00 1.424490958452224731e-01 3.698325715959072113e-03 1.023506373167037964e-01 3.786804527044296265e-02
3.000000000000000000e+00 1.427561342716217041e-01 3.587386338040232658e-03 1.051516979932785034e-01 3.925693407654762268e-02
3.200000047683715820e+00 1.411610841751098633e-01 4.049205686897039413e-03 1.054924875497817993e-01 4.005903750658035278e-02
3.400000095367431641e+00 1.386918276548385620e-01 3.865950740873813629e-03 1.103534698486328125e-01 4.079169034957885742e-02
3.599999904632568359e+00 1.363161206245422363e-01 4.367128480225801468e-03 1.140830144286155701e-01 4.064499586820602417e-02
3.799999952316284180e+00 1.331528127193450928e-01 4.479808267205953598e-03 1.163889616727828979e-01 4.194154590368270874e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/10_15/v2_pt_charged_ep.dat <==
 (2.000000029802322388e-01+0.000000000000000000e+00j)  (9.095563281082607796e-03-7.694826322865570584e-05j)  (2.957711415920259300e-04+0.000000000000000000e+00j)
 (4.000000059604644775e-01+0.000000000000000000e+00j)  (2.983753262401270256e-02-8.868577758617391229e-05j)  (8.900020566435136449e-04+0.000000000000000000e+00j)
 (6.000000238418579102e-01+0.000000000000000000e+00j)  (4.998525824443342952e-02-2.137362440262532937e-04j)  (1.603315753637152806e-03+0.000000000000000000e+00j)
 (8.000000119209289551e-01+0.000000000000000000e+00j)  (6.773138007906868985e-02-1.760256623944066146e-04j)  (2.048127538990027370e-03+0.000000000000000000e+00j)
 (1.000000000000000000e+00+0.000000000000000000e+00j)  (8.240504737547102443e-02-4.828802843289852810e-05j)  (2.317684798821596521e-03+0.000000000000000000e+00j)
 (1.200000047683715820e+00+0.000000000000000000e+00j)  (9.476010255383518488e-02+1.154704974521430704e-05j)  (2.410928548312056465e-03+0.000000000000000000e+00j)
 (1.399999976158142090e+00+0.000000000000000000e+00j)  (1.047943190947964731e-01+1.910579807006529938e-04j)  (2.474417466655165921e-03+0.000000000000000000e+00j)
 (1.600000023841857910e+00+0.000000000000000000e+00j)  (1.127810267753358575e-01+5.026103962193851152e-04j)  (2.327176991452737428e-03+0.000000000000000000e+00j)
 (1.799999952316284180e+00+0.000000000000000000e+00j)  (1.192771220390568127e-01+5.561263737381773363e-04j)  (2.454356763394224556e-03+0.000000000000000000e+00j)
 (2.000000000000000000e+00+0.000000000000000000e+00j)  (1.244474607764713830e-01+8.671867353238111057e-04j)  (2.642402857060946811e-03+0.000000000000000000e+00j)
 (2.200000047683715820e+00+0.000000000000000000e+00j)  (1.288139833353949271e-01+9.190411469230759176e-04j)  (2.985266941118181524e-03+0.000000000000000000e+00j)
 (2.400000095367431641e+00+0.000000000000000000e+00j)  (1.315884713315317311e-01+1.469447285068385158e-03j)  (3.405901292642362840e-03+0.000000000000000000e+00j)
 (2.599999904632568359e+00+0.000000000000000000e+00j)  (1.340752636877947657e-01+1.409701664065248503e-03j)  (4.044426750473222032e-03+0.000000000000000000e+00j)
 (2.799999952316284180e+00+0.000000000000000000e+00j)  (1.352864847639333179e-01+1.438207199275837308e-03j)  (4.651577088998941518e-03+0.000000000000000000e+00j)
 (3.000000000000000000e+00+0.000000000000000000e+00j)  (1.364853057097131506e-01+1.789355228861947041e-03j)  (5.810542202103930950e-03+0.000000000000000000e+00j)
 (3.200000047683715820e+00+0.000000000000000000e+00j)  (1.360051494345135281e-01+2.385829244090601799e-03j)  (7.162480244294809791e-03+0.000000000000000000e+00j)
 (3.400000095367431641e+00+0.000000000000000000e+00j)  (1.354831640384200619e-01+2.318594668735375879e-03j)  (7.795448120486929422e-03+0.000000000000000000e+00j)
 (3.599999904632568359e+00+0.000000000000000000e+00j)  (1.350634260539209375e-01+3.057452284003248869e-03j)  (9.133523444705924157e-03+0.000000000000000000e+00j)
 (3.799999952316284180e+00+0.000000000000000000e+00j)  (1.334581384552000205e-01+3.333060104339428259e-03j)  (1.060377935356648232e-02+0.000000000000000000e+00j)


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/10_15/v3_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 1.849927380681037903e-02 1.076434156857430935e-03 -1.156057510524988174e-02 8.472410961985588074e-03
-4.473684310913085938e+00 2.119589596986770630e-02 1.202078186906874180e-03 -1.304368209093809128e-02 9.725213982164859772e-03
-3.947368383407592773e+00 2.346690744161605835e-02 1.296885078772902489e-03 -1.496444456279277802e-02 1.088446192443370819e-02
-3.421052694320678711e+00 2.517809532582759857e-02 1.412995625287294388e-03 -1.630651392042636871e-02 1.170829962939023972e-02
-2.894736766815185547e+00 2.627064846456050873e-02 1.462525106035172939e-03 -1.645393297076225281e-02 1.219158340245485306e-02
-2.368421077728271484e+00 2.722913585603237152e-02 1.517409225925803185e-03 -1.755518466234207153e-02 1.277871616184711456e-02
-1.842105269432067871e+00 2.811680361628532410e-02 1.528991851955652237e-03 -1.822044886648654938e-02 1.339693553745746613e-02
-1.315789461135864258e+00 2.915487810969352722e-02 1.576537033542990685e-03 -1.901266910135746002e-02 1.393897645175457001e-02
-7.894737124443054199e-01 3.031390905380249023e-02 1.642772112973034382e-03 -2.001463994383811951e-02 1.447640080004930496e-02
-2.631579041481018066e-01 3.112384676933288574e-02 1.655016094446182251e-03 -2.052542380988597870e-02 1.484238263219594955e-02
2.631579041481018066e-01 3.112713620066642761e-02 1.655698986724019051e-03 -2.077273651957511902e-02 1.492713391780853271e-02
7.894737124443054199e-01 3.041744232177734375e-02 1.616378314793109894e-03 -2.047595195472240448e-02 1.477256882935762405e-02
1.315789461135864258e+00 2.936635538935661316e-02 1.534541253931820393e-03 -2.031350508332252502e-02 1.448044460266828537e-02
1.842105269432067871e+00 2.840324863791465759e-02 1.460061990655958652e-03 -1.931096427142620087e-02 1.385044679045677185e-02
2.368421077728271484e+00 2.739713713526725769e-02 1.417896477505564690e-03 -1.903203874826431274e-02 1.363424677401781082e-02
2.894736766815185547e+00 2.656832896173000336e-02 1.355338841676712036e-03 -1.856739260256290436e-02 1.296154316514730453e-02
3.421052694320678711e+00 2.537480555474758148e-02 1.332019572146236897e-03 -1.709491387009620667e-02 1.226364914327859879e-02
3.947368383407592773e+00 2.375514246523380280e-02 1.220552716404199600e-03 -1.580772176384925842e-02 1.140101812779903412e-02
4.473684310913085938e+00 2.145239338278770447e-02 1.162503729574382305e-03 -1.398348342627286911e-02 1.028085965663194656e-02
5.000000000000000000e+00 1.872565969824790955e-02 1.023941207677125931e-03 -1.157299987971782684e-02 8.640713058412075043e-03


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/10_15/v3_eta_charged_ep.dat <==
-5.000000000000000000e+00 2.298750634866465400e-02 6.542505398977863009e-04
-4.473684310913085938e+00 2.566056342645196137e-02 6.980616154652801233e-04
-3.947368383407592773e+00 2.776627962348132694e-02 7.047149896143464721e-04
-3.421052694320678711e+00 2.922710697131766094e-02 7.550042094797655484e-04
-2.894736766815185547e+00 3.012738808711934446e-02 7.363243937253992951e-04
-2.368421077728271484e+00 3.085383743720229721e-02 7.731316214463938375e-04
-1.842105269432067871e+00 3.153807134572687854e-02 7.848057880330412380e-04
-1.315789461135864258e+00 3.227501926575702257e-02 7.729136288076620450e-04
-7.894737124443054199e-01 3.314199840985107559e-02 8.111009499282510055e-04
-2.631579041481018066e-01 3.375256320622026240e-02 7.915667476306917881e-04
2.631579041481018066e-01 3.367910389341791100e-02 8.390834543397171236e-04
7.894737124443054199e-01 3.317104566540786392e-02 8.486381223179966351e-04
1.315789461135864258e+00 3.244125400460230041e-02 8.080978901781081178e-04
1.842105269432067871e+00 3.182009910303949113e-02 7.735138206185006478e-04
2.368421077728271484e+00 3.102728772850820230e-02 7.728115260951683900e-04
2.894736766815185547e+00 3.038681699196402880e-02 7.343740612834449930e-04
3.421052694320678711e+00 2.947782561325885606e-02 7.662312508889349829e-04
3.947368383407592773e+00 2.807761154058223060e-02 6.935782820153732183e-04
4.473684310913085938e+00 2.600483680470453904e-02 7.223418578883182605e-04
5.000000000000000000e+00 2.324584114891497036e-02 6.588621255549944287e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/10_20/dN_over_2pidYptdpt_mc_-211.dat <==
1.000000000000000056e-01 4.945740338868352524e+02 3.033658703953338698e+00
3.000000000000000444e-01 2.517349514867078710e+02 1.514619638705150706e+00
5.000000000000000000e-01 1.236077789907974847e+02 6.730831193936487322e-01
7.000000000000000666e-01 6.515642416229405853e+01 3.082533631807176100e-01
9.000000000000000222e-01 3.595340560479754544e+01 1.440611141422787622e-01
1.100000000000000089e+00 2.042989126494860130e+01 6.712553674461019249e-02
1.300000000000000266e+00 1.186168033297913738e+01 3.132134150193309485e-02
1.500000000000000000e+00 7.013655840492910798e+00 1.716930053290567984e-02
1.700000000000000178e+00 4.210651749952612377e+00 9.763550314678329581e-03
1.899999999999999911e+00 2.563936705771524771e+00 6.847072172556717233e-03
2.100000000000000089e+00 1.581721861982241517e+00 5.072567259396674327e-03
2.300000000000000266e+00 9.884027552636039937e-01 3.750694977969740510e-03
2.500000000000000000e+00 6.245410375248887647e-01 2.988142134844096881e-03
2.700000000000000178e+00 3.988899902073093084e-01 2.041559830008082745e-03
2.900000000000000355e+00 2.575387248282187125e-01 1.562127669993721053e-03
3.100000000000000089e+00 1.677050052378056544e-01 1.115406011154969085e-03
3.300000000000000266e+00 1.103650867349814935e-01 8.520606135641722043e-04
3.500000000000000000e+00 7.327959791400329159e-02 5.883162088099409869e-04
3.700000000000000178e+00 4.907777079443607915e-02 4.627234513080526234e-04
3.900000000000000355e+00 3.302801708723935442e-02 3.281796291012830063e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/10_20/dN_over_2pidYptdpt_mc_-2212.dat <==
1.000000000000000056e-01 3.452530228672304524e+00 3.336780869544531819e-02
3.000000000000000444e-01 3.379025116599319034e+00 3.059499818471863447e-02
5.000000000000000000e-01 3.196952308264880749e+00 2.720846958544823058e-02
7.000000000000000666e-01 2.893983075376488134e+00 2.281073284283476055e-02
9.000000000000000222e-01 2.488561248128604575e+00 1.722257877328893169e-02
1.100000000000000089e+00 2.040582790956825043e+00 1.175826547431180029e-02
1.300000000000000266e+00 1.606026512449279853e+00 7.847660942764293074e-03
1.500000000000000000e+00 1.223355723455668453e+00 5.166280673853351248e-03
1.700000000000000178e+00 9.076389847894029694e-01 3.073031973742965106e-03
1.899999999999999911e+00 6.606357963760054464e-01 1.831996231495920321e-03
2.100000000000000089e+00 4.740297414667525300e-01 1.137560997756569773e-03
2.300000000000000266e+00 3.368484897402352907e-01 6.046762121020847654e-04
2.500000000000000000e+00 2.379287089689906820e-01 5.755337663058055202e-04
2.700000000000000178e+00 1.674566427547556080e-01 5.071488924932829627e-04
2.900000000000000355e+00 1.176527924694851929e-01 4.714638635181334992e-04
3.100000000000000089e+00 8.250706685174739874e-02 3.334712491078676948e-04
3.300000000000000266e+00 5.805371818962693636e-02 2.793817784200741542e-04
3.500000000000000000e+00 4.083392213085444006e-02 2.568252506079048928e-04
3.700000000000000178e+00 2.873699711729943429e-02 1.762246688479979272e-04
3.900000000000000355e+00 2.035831217151654396e-02 1.654549165550998479e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/10_20/dN_over_2pidYptdpt_mc_-321.dat <==
1.000000000000000056e-01 2.974990242895714232e+01 2.391948778861109348e-01
3.000000000000000444e-01 2.590248619040168165e+01 1.962804120423294052e-01
5.000000000000000000e-01 2.012322465652461645e+01 1.366915855982840378e-01
7.000000000000000666e-01 1.435127757710729668e+01 8.395867120051814236e-02
9.000000000000000222e-01 9.683560124206229247e+00 4.686007369507919074e-02
1.100000000000000089e+00 6.342033769900146112e+00 2.485613708058413349e-02
1.300000000000000266e+00 4.092974192171197068e+00 1.302261481101059035e-02
1.500000000000000000e+00 2.629837964571586806e+00 7.078902193101838970e-03
1.700000000000000178e+00 1.691412616879113928e+00 3.749898475723974309e-03
1.899999999999999911e+00 1.090325374685499948e+00 2.562060799790526460e-03
2.100000000000000089e+00 7.062588636347658655e-01 1.810313254307262341e-03
2.300000000000000266e+00 4.602865333392700542e-01 1.451120997653444636e-03
2.500000000000000000e+00 3.019728188317383211e-01 1.054200339044142950e-03
2.700000000000000178e+00 1.993272265984082359e-01 9.465423756482375375e-04
2.900000000000000355e+00 1.325158925029936707e-01 6.920107438525674969e-04
3.100000000000000089e+00 8.863838700517656655e-02 5.299143380645362535e-04
3.300000000000000266e+00 5.971241441063719624e-02 3.779845732385039110e-04
3.500000000000000000e+00 4.053298991281968633e-02 3.012621679972964160e-04
3.700000000000000178e+00 2.770029579538498682e-02 2.246014310731557137e-04
3.900000000000000355e+00 1.900429974126244953e-02 2.069176463198340622e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/10_20/dN_over_2pidYptdpt_mc_211.dat <==
1.000000000000000056e-01 4.944824019020071546e+02 3.004956417223772380e+00
3.000000000000000444e-01 2.517278024645866026e+02 1.504877229487113999e+00
5.000000000000000000e-01 1.236132577791415486e+02 6.702737890210324068e-01
7.000000000000000666e-01 6.516005892742057881e+01 3.082333904104522238e-01
9.000000000000000222e-01 3.595403406735808716e+01 1.410447349219731417e-01
1.100000000000000089e+00 2.042535763871918419e+01 6.693896384101209740e-02
1.300000000000000266e+00 1.186096566091856985e+01 3.128913206254679835e-02
1.500000000000000000e+00 7.010945294270745975e+00 1.699759812994343020e-02
1.700000000000000178e+00 4.207292836732468011e+00 1.009418744880740022e-02
1.899999999999999911e+00 2.561733835519850899e+00 6.703990945810991975e-03
2.100000000000000089e+00 1.581005001273757760e+00 4.925171795885606441e-03
2.300000000000000266e+00 9.877477060431345546e-01 3.947730920031227407e-03
2.500000000000000000e+00 6.234521926465440567e-01 2.769749805783012966e-03
2.700000000000000178e+00 3.986681477860086753e-01 2.146949302617648814e-03
2.900000000000000355e+00 2.571344162069659767e-01 1.480399145623376069e-03
3.100000000000000089e+00 1.676612276888342079e-01 1.120511123093345229e-03
3.300000000000000266e+00 1.104302848878754295e-01 7.944435962138893855e-04
3.500000000000000000e+00 7.318237483669372268e-02 5.880684339960558574e-04
3.700000000000000178e+00 4.898587543417416701e-02 4.765146908754285199e-04
3.900000000000000355e+00 3.299775387717634317e-02 3.272193595264713778e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/10_20/dN_over_2pidYptdpt_mc_2212.dat <==
1.000000000000000056e-01 3.515474133101847087e+00 3.371386426970765515e-02
3.000000000000000444e-01 3.441145559426556311e+00 3.128792070099774975e-02
5.000000000000000000e-01 3.256272088518899377e+00 2.695600977869690509e-02
7.000000000000000666e-01 2.946695016455233684e+00 2.263793633495175123e-02
9.000000000000000222e-01 2.536027885103112389e+00 1.707494723554479552e-02
1.100000000000000089e+00 2.079162153769205990e+00 1.239736292183560643e-02
1.300000000000000266e+00 1.635606618998885819e+00 8.299869284212224585e-03
1.500000000000000000e+00 1.245558820454908400e+00 5.041894286369208618e-03
1.700000000000000178e+00 9.243570310595980999e-01 2.793525204973034467e-03
1.899999999999999911e+00 6.723614514913238693e-01 2.000175446091720724e-03
2.100000000000000089e+00 4.826191196505090208e-01 1.136651237540841838e-03
2.300000000000000266e+00 3.427890743877974322e-01 8.419304095172525310e-04
2.500000000000000000e+00 2.423431419326351755e-01 5.007005657256814431e-04
2.700000000000000178e+00 1.705431352210953211e-01 5.018596312863933930e-04
2.900000000000000355e+00 1.196988657263304834e-01 4.318702191396824714e-04
3.100000000000000089e+00 8.409861628266640521e-02 3.722356801035958934e-04
3.300000000000000266e+00 5.914300638293419621e-02 2.733877627582781324e-04
3.500000000000000000e+00 4.158965931132733995e-02 2.456648038779870561e-04
3.700000000000000178e+00 2.940662390716690736e-02 2.071076268253686228e-04
3.900000000000000355e+00 2.076554299478218860e-02 1.799771557290723799e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/10_20/dN_over_2pidYptdpt_mc_321.dat <==
1.000000000000000056e-01 2.975488070983702116e+01 2.393579421068188218e-01
3.000000000000000444e-01 2.589511120755889806e+01 1.957079390239772898e-01
5.000000000000000000e-01 2.012376053175387725e+01 1.368852119266429357e-01
7.000000000000000666e-01 1.434935895240251469e+01 8.241132023308103682e-02
9.000000000000000222e-01 9.684716126159138128e+00 4.658790176234468838e-02
1.100000000000000089e+00 6.344951732313322879e+00 2.506937480526924555e-02
1.300000000000000266e+00 4.096563216519203188e+00 1.333733510674730768e-02
1.500000000000000000e+00 2.631911712396306502e+00 6.814691652966537935e-03
1.700000000000000178e+00 1.691570857682108908e+00 3.636486130272096034e-03
1.899999999999999911e+00 1.090076897802877198e+00 2.560870090571233052e-03
2.100000000000000089e+00 7.061167929043402625e-01 1.760452460192530591e-03
2.300000000000000266e+00 4.600257601434633026e-01 1.545299098474617328e-03
2.500000000000000000e+00 3.018407255877243456e-01 1.176644030933729447e-03
2.700000000000000178e+00 1.992710093174120956e-01 9.551186027050143947e-04
2.900000000000000355e+00 1.324588864656735532e-01 6.936030339286166366e-04
3.100000000000000089e+00 8.872909685245307376e-02 5.296803432494496264e-04
3.300000000000000266e+00 5.976945264526737495e-02 4.156383003103767933e-04
3.500000000000000000e+00 4.051775574558770521e-02 3.102889804111355577e-04
3.700000000000000178e+00 2.763428900194232415e-02 2.412576709812419605e-04
3.900000000000000355e+00 1.902521948578955041e-02 1.619683506627862346e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/10_20/dNdEta_mc_charged.dat <==
# Eta,dNdEta,error
-7.799999999999999822e+00 8.458316314553972859e+01 2.676754637032710882e+00
-7.400000000000000355e+00 1.178984238765931707e+02 3.730965695802083815e+00
-7.000000000000000000e+00 1.611581773977193848e+02 5.099784864824175479e+00
-6.599999999999999645e+00 2.153850595238097867e+02 6.815635140152656923e+00
-6.200000000000000178e+00 2.803164981556000726e+02 8.870111024309087711e+00
-5.799999999999999822e+00 3.549842027162973750e+02 1.123267107092826045e+01
-5.399999999999999467e+00 4.375891683433935668e+02 1.384628924241711090e+01
-5.000000000000000000e+00 5.253722149564058554e+02 1.662348662202705540e+01
-4.599999999999999645e+00 6.145546738765942791e+02 1.944501257527593907e+01
-4.200000000000000178e+00 7.000892505030186612e+02 2.215107302483388452e+01
-3.799999999999999822e+00 7.770513195841704146e+02 2.458599338484465946e+01
-3.399999999999999467e+00 8.431545875251498501e+02 2.667736375900997814e+01
-2.999999999999999556e+00 8.992681421864529057e+02 2.845243863674875229e+01
-2.599999999999999645e+00 9.450150511401735685e+02 2.989967189465373565e+01
-2.199999999999999734e+00 9.785177699530515838e+02 3.095943913170531303e+01
-1.799999999999999822e+00 9.973389797116007003e+02 3.155483031672170213e+01
-1.399999999999999467e+00 1.001349590878604204e+03 3.168186814728654355e+01
-9.999999999999995559e-01 9.926880088866550977e+02 3.140786186594975504e+01
-5.999999999999996447e-01 9.785444089537204491e+02 3.096033609957266464e+01
-1.999999999999997335e-01 9.690469064386335276e+02 3.065984044911457929e+01
2.000000000000001776e-01 9.692245690811515715e+02 3.066577725194977333e+01
6.000000000000005329e-01 9.790617194835651844e+02 3.097744256167045762e+01
1.000000000000000888e+00 9.935739864185100032e+02 3.143696662482196658e+01
1.400000000000001243e+00 1.002571115023471975e+03 3.172205276956046660e+01
1.800000000000000711e+00 9.989193443997353370e+02 3.160708332007442678e+01
2.200000000000000178e+00 9.801979015761232858e+02 3.101540773475495527e+01
2.600000000000000533e+00 9.466355751173691715e+02 2.995395639467729154e+01
3.000000000000000888e+00 9.009554854124736494e+02 2.850880032381338935e+01
3.400000000000001243e+00 8.448430088866531378e+02 2.673364196433790951e+01
3.800000000000000711e+00 7.787505499664689523e+02 2.464274896796678149e+01
4.200000000000000178e+00 7.016858685445998844e+02 2.220427567813130310e+01
4.600000000000000533e+00 6.160379971495636937e+02 1.949440179848265586e+01
5.000000000000000888e+00 5.267089922870559349e+02 1.666802646621424699e+01
5.400000000000001243e+00 4.388226727028832670e+02 1.388702483700846280e+01
5.800000000000000711e+00 3.561357335680764891e+02 1.127056286687490427e+01
6.200000000000000178e+00 2.813286510731049930e+02 8.903281071873985653e+00
6.600000000000000533e+00 2.162308366867871143e+02 6.843153499800056494e+00
7.000000000000000888e+00 1.618490459423202878e+02 5.122085043782467650e+00
7.400000000000001243e+00 1.184853630114015459e+02 3.749763205469179184e+00
7.800000000000000711e+00 8.503920187793460173e+01 2.691271874217386006e+00


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/10_20/dNdY_mc_-2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 1.122065727699531707e-03 3.559152876103801157e-05
-9.250000000000000000e+00 2.666465459423204495e-02 8.440871137979788367e-04
-8.750000000000000000e+00 1.198108651911469341e-01 3.792466039077862887e-03
-8.250000000000000000e+00 2.423427230046946435e-01 7.670076656604670438e-03
-7.750000000000000000e+00 4.459751844399739706e-01 1.411528880185630198e-02
-7.250000000000000000e+00 8.735653923541251142e-01 2.764544557212290921e-02
-6.750000000000000000e+00 1.720755197853789387e+00 5.444925614179582651e-02
-6.250000000000000000e+00 3.190473507712938250e+00 1.009567459377459231e-01
-5.750000000000000000e+00 5.338321931589534941e+00 1.689199036267238496e-01
-5.250000000000000000e+00 8.070727028839703721e+00 2.553727898914354144e-01
-4.750000000000000000e+00 1.112822669349429816e+01 3.521172883682571197e-01
-4.250000000000000000e+00 1.422091683433935572e+01 4.499403050900014356e-01
-3.750000000000000000e+00 1.704374446680080268e+01 5.392621003776195687e-01
-3.250000000000000000e+00 1.942699664654595892e+01 6.146554298299407026e-01
-2.750000000000000000e+00 2.133971093226020344e+01 6.751787415511615320e-01
-2.250000000000000000e+00 2.283046814218647214e+01 7.223388355026384433e-01
-1.750000000000000000e+00 2.396404158283030483e+01 7.582010384908105527e-01
-1.250000000000000000e+00 2.483913480885312453e+01 7.858881406525694002e-01
-7.500000000000000000e-01 2.543431924882623818e+01 8.047511276878931419e-01
-2.500000000000000000e-01 2.573488665325283264e+01 8.142448340660094486e-01
2.500000000000000000e-01 2.572929107981220653e+01 8.140987572167318609e-01
7.500000000000000000e-01 2.544464319248828943e+01 8.050765266718762359e-01
1.250000000000000000e+00 2.486984238765928978e+01 7.868886587131589394e-01
1.750000000000000000e+00 2.400796713615023137e+01 7.596351623069156345e-01
2.250000000000000000e+00 2.286408316566062027e+01 7.234740197995259692e-01
2.750000000000000000e+00 2.137095171026154361e+01 6.762250403345279048e-01
3.250000000000000000e+00 1.947000201207243464e+01 6.160916929315642943e-01
3.750000000000000000e+00 1.707917437961101115e+01 5.404529912135508374e-01
4.250000000000000000e+00 1.424567940979207847e+01 4.508005388624134469e-01
4.750000000000000000e+00 1.115386049631120002e+01 3.529672953497356991e-01
5.250000000000000000e+00 8.087879946344742166e+00 2.559368038443522453e-01
5.750000000000000000e+00 5.363578135479544429e+00 1.697372444322388096e-01
6.250000000000000000e+00 3.198969148222671421e+00 1.012359614610662401e-01
6.750000000000000000e+00 1.722659289067738353e+00 5.451458849299212206e-02
7.250000000000000000e+00 8.739309188464116085e-01 2.765807740543082399e-02
7.750000000000000000e+00 4.462199865861835035e-01 1.412258221609243719e-02
8.250000000000000000e+00 2.395412474849097917e-01 7.582113955426490227e-03
8.750000000000000000e+00 1.179101274312541608e-01 3.731599821738851384e-03
9.250000000000000000e+00 2.644869215291752174e-02 8.377522056038409033e-04
9.750000000000000000e+00 1.146881287726359000e-03 3.644112347483213722e-05


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/10_20/dNdY_mc_2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 1.717639168343398004e-03 5.435689583407943596e-05
-9.250000000000000000e+00 1.119597585513079363e-01 3.544779563802213321e-03
-8.750000000000000000e+00 1.174171696847752688e+00 3.717358016434495899e-02
-8.250000000000000000e+00 3.047174379610999573e+00 9.645686251603856343e-02
-7.750000000000000000e+00 4.479661971830995348e+00 1.417829669181869812e-01
-7.250000000000000000e+00 5.508484238765931629e+00 1.743355600450338661e-01
-6.750000000000000000e+00 6.377212608987258058e+00 2.018214768830420280e-01
-6.250000000000000000e+00 6.691529845741111870e+00 2.117439477061018593e-01
-5.750000000000000000e+00 6.369109322602280798e+00 2.015214586613430781e-01
-5.250000000000000000e+00 5.638673373574777159e+00 1.784103604048159486e-01
-4.750000000000000000e+00 4.743869215291755204e+00 1.500936365907468983e-01
-4.250000000000000000e+00 3.807611670020122130e+00 1.204786674544565395e-01
-3.750000000000000000e+00 2.939576794097920942e+00 9.300784673288856053e-02
-3.250000000000000000e+00 2.212242119382966443e+00 6.999300683053816252e-02
-2.750000000000000000e+00 1.627651240778002162e+00 5.149347210141362596e-02
-2.250000000000000000e+00 1.177059020791415334e+00 3.724862332770702278e-02
-1.750000000000000000e+00 8.569678068410468974e-01 2.712168412212520585e-02
-1.250000000000000000e+00 6.377350771294426623e-01 2.021035265753479485e-02
-7.500000000000000000e-01 4.994714956405100215e-01 1.578145578531383805e-02
-2.500000000000000000e-01 4.358846411804154219e-01 1.380890631893502349e-02
2.500000000000000000e-01 4.441180415828303030e-01 1.404905639421310040e-02
7.500000000000000000e-01 5.126143527833676439e-01 1.623251104242218884e-02
1.250000000000000000e+00 6.358665325285038916e-01 2.013907595133103759e-02
1.750000000000000000e+00 8.509691482226687809e-01 2.693195218397824095e-02
2.250000000000000000e+00 1.194602951039571481e+00 3.779589174832569815e-02
2.750000000000000000e+00 1.640647216633130734e+00 5.192765488058696116e-02
3.250000000000000000e+00 2.212498993963781579e+00 7.002493508439688874e-02
3.750000000000000000e+00 2.947862508383636726e+00 9.327201825563739834e-02
4.250000000000000000e+00 3.828897384305833373e+00 1.211513320708729191e-01
4.750000000000000000e+00 4.772745137491614109e+00 1.510337667358749025e-01
5.250000000000000000e+00 5.672832997987929282e+00 1.795399402903344599e-01
5.750000000000000000e+00 6.394507042253523288e+00 2.023788118334819974e-01
6.250000000000000000e+00 6.725214621059692810e+00 2.128562603467376579e-01
6.750000000000000000e+00 6.426036217303821907e+00 2.034010222420326031e-01
7.250000000000000000e+00 5.566434607645874166e+00 1.761908580894044341e-01
7.750000000000000000e+00 4.534187793427235214e+00 1.435187276237492870e-01
8.250000000000000000e+00 3.097059020791411044e+00 9.802039888452294958e-02
8.750000000000000000e+00 1.207578806170354957e+00 3.821728703168143088e-02
9.250000000000000000e+00 1.155412474849093069e-01 3.655890280094801700e-03
9.750000000000000000e+00 1.680751173708921889e-03 5.326489346060069388e-05


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/10_20/integrated_v2_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
6.707805192811061579e-02
5.154168885959631990e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/10_20/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
7.896812113184882576e-02
6.067616303431489638e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/10_20/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-2.4_2.4.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
7.768943826786055273e-02
5.989903805346904336e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/10_20/integrated_v3_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v3_2par_cumulant  
#  v3_4par_cumulant
3.091378509347895640e-02
-1.837447583477632221e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/10_20/r2_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 9.979465734582770864e-01 4.173600814726782966e-04
7.894737124443054199e-01 9.936517065919329150e-01 1.162326004995700886e-03
1.315789461135864258e+00 9.910895151885918963e-01 1.749737561103126325e-03
1.842105269432067871e+00 9.867053978432194228e-01 2.608774256220718155e-03
2.368421077728271484e+00 9.844964110728101625e-01 3.232249437438764004e-03
2.894736766815185547e+00 9.824328383260306774e-01 2.796474407753075410e-03
3.421052694320678711e+00 9.805076153334336686e-01 2.492416472242677157e-03
3.947368383407592773e+00 9.809761370820995197e-01 2.999950296670911721e-03
4.473684310913085938e+00 9.807740943973571879e-01 3.215042098343388541e-03
5.000000000000000000e+00 9.786348325651129665e-01 3.592069224284241170e-03


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/10_20/r2_eta_charged_3_4.dat <==
2.631579041481018066e-01 9.979492776861268455e-01
7.894737124443054199e-01 9.937449066037700174e-01
1.315789461135864258e+00 9.913615836890616873e-01
1.842105269432067871e+00 9.871740505834092350e-01
2.368421077728271484e+00 9.851557121472349632e-01
2.894736766815185547e+00 9.829867222233271695e-01
3.421052694320678711e+00 9.810358001319955390e-01
3.947368383407592773e+00 9.817100053955510885e-01
4.473684310913085938e+00 9.819487745496452424e-01
5.000000000000000000e+00 9.801340622829461946e-01


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/10_20/r2_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.974954370289816907e-01 4.805721066291008051e-04
7.894737124443054199e-01 9.923583770127286652e-01 1.339575560528110222e-03
1.315789461135864258e+00 9.888649514361367299e-01 1.996000315526802547e-03
1.842105269432067871e+00 9.836509145864094084e-01 2.903473302876477969e-03
2.368421077728271484e+00 9.808221975554312078e-01 3.560538247677067468e-03
2.894736766815185547e+00 9.783185450051897769e-01 3.239945294165927445e-03
3.421052694320678711e+00 9.761472096896597339e-01 2.934508899354481681e-03
3.947368383407592773e+00 9.759614305317091398e-01 3.440563755837498707e-03
4.473684310913085938e+00 9.747834674142202838e-01 3.713890909244853093e-03
5.000000000000000000e+00 9.721212738433753220e-01 4.160838751274029135e-03


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/10_20/v1_eta_10_20.dat <==
# eta, v1odd, err, v1even,err
-5.000000000000000000e+00 1.722182011926168006e-03 1.134241609880673360e-04 5.211833380128469200e-04 1.134241609880673360e-04
-4.500000000000000000e+00 1.428058523649412739e-03 1.186868476960421673e-04 5.212707392622208851e-04 1.186868476960421673e-04
-4.000000000000000000e+00 1.364954393954262045e-03 1.422937069973809828e-04 5.301255317291743603e-04 1.422937069973809828e-04
-3.500000000000000000e+00 1.201878623133081567e-03 2.579791282949393740e-04 5.305149177456509012e-04 2.579791282949393740e-04
-3.000000000000000000e+00 8.694792789658438480e-04 2.875896199427290835e-04 5.476729797280168377e-04 2.875896199427290835e-04
-2.500000000000000000e+00 7.295620965233733926e-04 2.413113157280028182e-04 5.581051055537391810e-04 2.413113157280028182e-04
-2.000000000000000000e+00 9.605755149411287705e-04 1.413353214449320340e-04 5.776473724925525709e-04 1.413353214449320340e-04
-1.500000000000000000e+00 9.135550085163053136e-04 1.254828899006015343e-04 5.859525060346728676e-04 1.254828899006015343e-04
-1.000000000000000000e+00 6.185803108124183136e-04 1.224856092526267325e-04 5.614748727151970499e-04 1.224856092526267325e-04
-5.000000000000000000e-01 3.404296299217760393e-04 9.750652541201022968e-05 5.526382231706377214e-04 9.750652541201022968e-05
0.000000000000000000e+00 4.527729408106292118e-05 1.045321602927928411e-04 5.207035752218428870e-04 1.045321602927928411e-04
5.000000000000000000e-01 -2.523597377897187645e-04 1.173070443666601330e-04 5.446177644166582885e-04 1.173070443666601330e-04
1.000000000000000000e+00 -5.217483678000268098e-04 1.150323460833933131e-04 5.456587985328835606e-04 1.150323460833933131e-04
1.500000000000000000e+00 -6.878853453724619168e-04 1.233701809687673216e-04 5.704472016417892798e-04 1.233701809687673216e-04
2.000000000000000000e+00 -8.187442547819746451e-04 1.163021766306895520e-04 5.653156356147064207e-04 1.163021766306895520e-04
2.500000000000000000e+00 -8.270387695148367175e-04 1.126466123308495642e-04 5.469698355211959724e-04 1.126466123308495642e-04
3.000000000000000000e+00 -1.064242822162270521e-03 1.190208465857629544e-04 5.336439359779917126e-04 1.190208465857629544e-04
3.500000000000000000e+00 -1.296487180097986684e-03 1.186782200376175256e-04 5.145320310924063724e-04 1.186782200376175256e-04
4.000000000000000000e+00 -1.235437759510380623e-03 1.104392573652604687e-04 4.965343977263974706e-04 1.104392573652604687e-04
4.500000000000000000e+00 -1.188916273671433103e-03 1.121382497303983371e-04 4.790483246691652893e-04 1.121382497303983371e-04
5.000000000000000000e+00 -1.465092144576286576e-03 1.137235238715048871e-04 4.765951009486590591e-04 1.137235238715048871e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/10_20/v2_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 4.711536318063735962e-02 1.780456514097750187e-03 3.802722692489624023e-02 7.117536384612321854e-03
-4.473684310913085938e+00 5.159034579992294312e-02 1.965190516784787178e-03 4.096788913011550903e-02 7.886387407779693604e-03
-3.947368383407592773e+00 5.511153861880302429e-02 2.149816835299134254e-03 4.306531697511672974e-02 8.446604944765567780e-03
-3.421052694320678711e+00 5.771703273057937622e-02 2.251793863251805305e-03 4.447745531797409058e-02 8.959221653640270233e-03
-2.894736766815185547e+00 5.968184396624565125e-02 2.351740142330527306e-03 4.578889161348342896e-02 9.229340590536594391e-03
-2.368421077728271484e+00 6.119066476821899414e-02 2.432551700621843338e-03 4.690778255462646484e-02 9.395339526236057281e-03
-1.842105269432067871e+00 6.268507242202758789e-02 2.475867513567209244e-03 4.773832112550735474e-02 9.721071459352970123e-03
-1.315789461135864258e+00 6.445892155170440674e-02 2.547385403886437416e-03 4.897539317607879639e-02 9.996103122830390930e-03
-7.894737124443054199e-01 6.621544063091278076e-02 2.592259319499135017e-03 5.008762329816818237e-02 1.033290941268205643e-02
-2.631579041481018066e-01 6.751940399408340454e-02 2.622201573103666306e-03 5.107061937451362610e-02 1.060029584914445877e-02
2.631579041481018066e-01 6.747180968523025513e-02 2.604578854516148567e-03 5.113301426172256470e-02 1.050999015569686890e-02
7.894737124443054199e-01 6.614559888839721680e-02 2.537690801545977592e-03 5.008739233016967773e-02 1.029214169830083847e-02
1.315789461135864258e+00 6.427061557769775391e-02 2.447785111144185066e-03 4.873143509030342102e-02 9.972739033401012421e-03
1.842105269432067871e+00 6.249421089887619019e-02 2.336317440494894981e-03 4.769481346011161804e-02 9.655195288360118866e-03
2.368421077728271484e+00 6.087166070938110352e-02 2.261599525809288025e-03 4.686266183853149414e-02 9.362996555864810944e-03
2.894736766815185547e+00 5.931155756115913391e-02 2.223543589934706688e-03 4.580953717231750488e-02 9.104589931666851044e-03
3.421052694320678711e+00 5.735357850790023804e-02 2.122972393408417702e-03 4.458095133304595947e-02 8.812187239527702332e-03
3.947368383407592773e+00 5.464920401573181152e-02 2.009920077398419380e-03 4.296662658452987671e-02 8.334213867783546448e-03
4.473684310913085938e+00 5.111198872327804565e-02 1.808344153687357903e-03 4.078250750899314880e-02 7.772500161081552505e-03
5.000000000000000000e+00 4.664257541298866272e-02 1.634016633033752441e-03 3.781255334615707397e-02 7.054696325212717056e-03


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/10_20/v2_eta_charged_cumulant_etaref_-2.4_2.4.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 6.354488432407379150e-02 2.374427160248160362e-03 5.116801336407661438e-02 8.858688175678253174e-03
-4.473684310913085938e+00 6.795078516006469727e-02 2.558972686529159546e-03 5.391623824834823608e-02 9.594365954399108887e-03
-3.947368383407592773e+00 7.120581716299057007e-02 2.750334795564413071e-03 5.567745119333267212e-02 1.005802489817142487e-02
-3.421052694320678711e+00 7.343797385692596436e-02 2.832118421792984009e-03 5.673605203628540039e-02 1.048033125698566437e-02
-2.894736766815185547e+00 7.501972466707229614e-02 2.925156150013208389e-03 5.762265250086784363e-02 1.067519281059503555e-02
-2.368421077728271484e+00 7.605617493391036987e-02 3.005358623340725899e-03 5.836311727762222290e-02 1.075242646038532257e-02
-1.842105269432067871e+00 7.694727182388305664e-02 3.017945215106010437e-03 5.870585516095161438e-02 1.098058931529521942e-02
-1.315789461135864258e+00 7.791347801685333252e-02 3.057174850255250931e-03 5.933490395545959473e-02 1.110829971730709076e-02
-7.894737124443054199e-01 7.870118319988250732e-02 3.067402401939034462e-03 5.962357670068740845e-02 1.128796208649873734e-02
-2.631579041481018066e-01 7.930765300989151001e-02 3.067445941269397736e-03 6.007601693272590637e-02 1.146158482879400253e-02
2.631579041481018066e-01 7.927526533603668213e-02 3.048641607165336609e-03 6.011419370770454407e-02 1.136178337037563324e-02
7.894737124443054199e-01 7.863427698612213135e-02 3.007783787325024605e-03 5.959244444966316223e-02 1.124926656484603882e-02
1.315789461135864258e+00 7.767880707979202271e-02 2.951317699626088142e-03 5.889613553881645203e-02 1.109879370778799057e-02
1.842105269432067871e+00 7.669339329004287720e-02 2.852245001122355461e-03 5.849652364850044250e-02 1.092890929430723190e-02
2.368421077728271484e+00 7.563437521457672119e-02 2.806374570354819298e-03 5.809534341096878052e-02 1.070486474782228470e-02
2.894736766815185547e+00 7.455174624919891357e-02 2.780837239697575569e-03 5.747018009424209595e-02 1.054880954325199127e-02
3.421052694320678711e+00 7.298707962036132812e-02 2.688681473955512047e-03 5.659788846969604492e-02 1.035385672003030777e-02
3.947368383407592773e+00 7.059397548437118530e-02 2.578977728262543678e-03 5.531363561749458313e-02 9.923058561980724335e-03
4.473684310913085938e+00 6.728371232748031616e-02 2.378364792093634605e-03 5.344340205192565918e-02 9.442090988159179688e-03
5.000000000000000000e+00 6.292868405580520630e-02 2.180046169087290764e-03 5.076184868812561035e-02 8.816526271402835846e-03


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/10_20/v2_eta_charged_ep.dat <==
-5.000000000000000000e+00 6.013625060444851428e-02 1.130460811834957998e-03
-4.473684310913085938e+00 6.414389568923797857e-02 1.203866017676745752e-03
-3.947368383407592773e+00 6.702078632254647450e-02 1.321754971359724064e-03
-3.421052694320678711e+00 6.895818933928396510e-02 1.362080980969455294e-03
-2.894736766815185547e+00 7.039506745783755126e-02 1.407543340143969013e-03
-2.368421077728271484e+00 7.139020899869488734e-02 1.468663884121571136e-03
-1.842105269432067871e+00 7.229045092321574606e-02 1.456380265434532818e-03
-1.315789461135864258e+00 7.329486247815880651e-02 1.480107466156829754e-03
-7.894737124443054199e-01 7.414038419275109648e-02 1.465224616902988108e-03
-2.631579041481018066e-01 7.487996540287140956e-02 1.459155125558951648e-03
2.631579041481018066e-01 7.484112405277656976e-02 1.373649876073739168e-03
7.894737124443054199e-01 7.406068112013704241e-02 1.332005153059095818e-03
1.315789461135864258e+00 7.304501392337989230e-02 1.306981842329271682e-03
1.842105269432067871e+00 7.204371806794060418e-02 1.234559530228924226e-03
2.368421077728271484e+00 7.103164275957069007e-02 1.206834886508115342e-03
2.894736766815185547e+00 7.000241474312765555e-02 1.209722308904054343e-03
3.421052694320678711e+00 6.860405560917900991e-02 1.161682131487177085e-03
3.947368383407592773e+00 6.650476445352833388e-02 1.116514121725266893e-03
4.473684310913085938e+00 6.354013381350979983e-02 1.005131420712414162e-03
5.000000000000000000e+00 5.964548597064987107e-02 9.318182922211922870e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/10_20/v2_pt_charged_cumulant.dat <==
# pt vn{2} err vn{4} err
2.000000029802322388e-01 1.012556627392768860e-02 3.843745507765561342e-04 7.956324145197868347e-03 1.482337946072220802e-03
4.000000059604644775e-01 3.384772688150405884e-02 1.308849197812378407e-03 2.589823305606842041e-02 4.799919668585062027e-03
6.000000238418579102e-01 5.705509707331657410e-02 2.219392685219645500e-03 4.369994997978210449e-02 8.074102923274040222e-03
8.000000119209289551e-01 7.732983678579330444e-02 2.981558209285140038e-03 5.918841436505317688e-02 1.109580323100090027e-02
1.000000000000000000e+00 9.406344592571258545e-02 3.647254314273595810e-03 7.199636846780776978e-02 1.361383311450481415e-02
1.200000047683715820e+00 1.078413128852844238e-01 4.115329124033451080e-03 8.254977315664291382e-02 1.586776226758956909e-02
1.399999976158142090e+00 1.189043298363685608e-01 4.503469448536634445e-03 9.082264453172683716e-02 1.782122626900672913e-02
1.600000023841857910e+00 1.277125328779220581e-01 4.737948067486286163e-03 9.773831814527511597e-02 1.948385499417781830e-02
1.799999952316284180e+00 1.348102986812591553e-01 4.952060990035533905e-03 1.026753336191177368e-01 2.092868462204933167e-02
2.000000000000000000e+00 1.402547061443328857e-01 5.072547122836112976e-03 1.065734773874282837e-01 2.218347415328025818e-02
2.200000047683715820e+00 1.445277333259582520e-01 5.200096871703863144e-03 1.101601272821426392e-01 2.328773401677608490e-02
2.400000095367431641e+00 1.471464633941650391e-01 5.125929135829210281e-03 1.120929569005966187e-01 2.459241077303886414e-02
2.599999904632568359e+00 1.489020287990570068e-01 4.953202791512012482e-03 1.140620857477188110e-01 2.545767091214656830e-02
2.799999952316284180e+00 1.493238657712936401e-01 5.035697482526302338e-03 1.156510561704635620e-01 2.598105929791927338e-02
3.000000000000000000e+00 1.490890085697174072e-01 4.874786827713251114e-03 1.166704446077346802e-01 2.659750543534755707e-02
3.200000047683715820e+00 1.479387283325195312e-01 4.866263829171657562e-03 1.168975979089736938e-01 2.673600427806377411e-02
3.400000095367431641e+00 1.456341892480850220e-01 4.665471613407135010e-03 1.185588389635086060e-01 2.712260931730270386e-02
3.599999904632568359e+00 1.427504420280456543e-01 4.628367256373167038e-03 1.196526736021041870e-01 2.793802320957183838e-02
3.799999952316284180e+00 1.399812400341033936e-01 4.634934943169355392e-03 1.205936893820762634e-01 2.835743315517902374e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/10_20/v2_pt_charged_ep.dat <==
 (2.000000029802322388e-01+0.000000000000000000e+00j)  (9.699057943548340666e-03+8.681492360896096526e-06j)  (3.878819337848106192e-04+0.000000000000000000e+00j)
 (4.000000059604644775e-01+0.000000000000000000e+00j)  (3.203540012163264006e-02+4.465515568838255395e-05j)  (1.401495236799990855e-03+0.000000000000000000e+00j)
 (6.000000238418579102e-01+0.000000000000000000e+00j)  (5.391405679322922723e-02-1.726133349834636658e-06j)  (2.437497791585343989e-03+0.000000000000000000e+00j)
 (8.000000119209289551e-01+0.000000000000000000e+00j)  (7.306965083029752506e-02+6.140811440415247112e-05j)  (3.235045243131182916e-03+0.000000000000000000e+00j)
 (1.000000000000000000e+00+0.000000000000000000e+00j)  (8.894261788589116757e-02+2.236718096050233692e-04j)  (3.930937374513591813e-03+0.000000000000000000e+00j)
 (1.200000047683715820e+00+0.000000000000000000e+00j)  (1.020308599301609220e-01+2.667685136650834680e-04j)  (4.289919490786511802e-03+0.000000000000000000e+00j)
 (1.399999976158142090e+00+0.000000000000000000e+00j)  (1.125003370681636333e-01+4.309891830344521270e-04j)  (4.605357460485353868e-03+0.000000000000000000e+00j)
 (1.600000023841857910e+00+0.000000000000000000e+00j)  (1.208896628652741390e-01+6.644617451620534604e-04j)  (4.661584294270137638e-03+0.000000000000000000e+00j)
 (1.799999952316284180e+00+0.000000000000000000e+00j)  (1.276087848235653854e-01+7.567982438814154292e-04j)  (4.786521677307318048e-03+0.000000000000000000e+00j)
 (2.000000000000000000e+00+0.000000000000000000e+00j)  (1.327880463006771983e-01+1.087662418836495741e-03j)  (4.632420994276900336e-03+0.000000000000000000e+00j)
 (2.200000047683715820e+00+0.000000000000000000e+00j)  (1.370026863537151529e-01+1.068330844906074939e-03j)  (4.663102546437045484e-03+0.000000000000000000e+00j)
 (2.400000095367431641e+00+0.000000000000000000e+00j)  (1.396267655719638789e-01+1.430641082126317539e-03j)  (4.219535211985603503e-03+0.000000000000000000e+00j)
 (2.599999904632568359e+00+0.000000000000000000e+00j)  (1.416334996388875500e-01+1.617602975869022412e-03j)  (3.594267714656638069e-03+0.000000000000000000e+00j)
 (2.799999952316284180e+00+0.000000000000000000e+00j)  (1.425216085051096981e-01+1.275704643780418415e-03j)  (3.648995563014060649e-03+0.000000000000000000e+00j)
 (3.000000000000000000e+00+0.000000000000000000e+00j)  (1.428868013237877821e-01+1.760917137620464801e-03j)  (3.349598455913022684e-03+0.000000000000000000e+00j)
 (3.200000047683715820e+00+0.000000000000000000e+00j)  (1.426856389491789057e-01+1.923647044925626054e-03j)  (3.803465583442207972e-03+0.000000000000000000e+00j)
 (3.400000095367431641e+00+0.000000000000000000e+00j)  (1.415987792365035747e-01+1.729517169784925345e-03j)  (2.801873942671758658e-03+0.000000000000000000e+00j)
 (3.599999904632568359e+00+0.000000000000000000e+00j)  (1.404389724933852723e-01+2.334419587688105115e-03j)  (3.338394911259692007e-03+0.000000000000000000e+00j)
 (3.799999952316284180e+00+0.000000000000000000e+00j)  (1.393827882360383075e-01+2.384342596705729331e-03j)  (3.833426926223711464e-03+0.000000000000000000e+00j)


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/10_20/v3_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 1.846491917967796326e-02 6.766004953533411026e-04 -9.440151043236255646e-03 7.362318225204944611e-03
-4.473684310913085938e+00 2.124037966132164001e-02 7.776590646244585514e-04 -1.058567408472299576e-02 8.553704246878623962e-03
-3.947368383407592773e+00 2.347682975232601166e-02 8.748613763600587845e-04 -1.264434587210416794e-02 9.348977357149124146e-03
-3.421052694320678711e+00 2.516001835465431213e-02 9.143758215941488743e-04 -1.398969907313585281e-02 1.037711929529905319e-02
-2.894736766815185547e+00 2.625372074544429779e-02 9.614832233637571335e-04 -1.403415761888027191e-02 1.053585298359394073e-02
-2.368421077728271484e+00 2.716817893087863922e-02 9.775982471182942390e-04 -1.531762070953845978e-02 1.084632705897092819e-02
-1.842105269432067871e+00 2.805312536656856537e-02 1.010135165415704250e-03 -1.577389799058437347e-02 1.146343629807233810e-02
-1.315789461135864258e+00 2.908427082002162933e-02 1.049605663865804672e-03 -1.655645668506622314e-02 1.175387762486934662e-02
-7.894737124443054199e-01 3.018168173730373383e-02 1.054902677424252033e-03 -1.764112338423728943e-02 1.218400150537490845e-02
-2.631579041481018066e-01 3.100564517080783844e-02 1.068316400051116943e-03 -1.817327737808227539e-02 1.267898362129926682e-02
2.631579041481018066e-01 3.105683065950870514e-02 1.045761047862470150e-03 -1.828901842236518860e-02 1.246550492942333221e-02
7.894737124443054199e-01 3.034017607569694519e-02 1.012120279483497143e-03 -1.798881217837333679e-02 1.203552354127168655e-02
1.315789461135864258e+00 2.924141846597194672e-02 9.955990826711058617e-04 -1.812337897717952728e-02 1.173456292599439621e-02
1.842105269432067871e+00 2.829333581030368805e-02 9.442630107514560223e-04 -1.727897860109806061e-02 1.120628975331783295e-02
2.368421077728271484e+00 2.732914127409458160e-02 9.223782108165323734e-04 -1.687931269407272339e-02 1.134392153471708298e-02
2.894736766815185547e+00 2.643980644643306732e-02 8.833610336296260357e-04 -1.655923202633857727e-02 1.088352315127849579e-02
3.421052694320678711e+00 2.529550157487392426e-02 8.320540073327720165e-04 -1.495446823537349701e-02 9.712943807244300842e-03
3.947368383407592773e+00 2.364249341189861298e-02 7.770474767312407494e-04 -1.397295575588941574e-02 9.269635193049907684e-03
4.473684310913085938e+00 2.138876914978027344e-02 6.925668567419052124e-04 -1.199384685605764389e-02 8.162184618413448334e-03
5.000000000000000000e+00 1.861353777348995209e-02 5.992116057313978672e-04 -1.005730498582124710e-02 6.805861368775367737e-03


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/10_20/v3_eta_charged_ep.dat <==
-5.000000000000000000e+00 2.315412931771476668e-02 4.942474853770351811e-04
-4.473684310913085938e+00 2.593372923298138330e-02 5.386996689470769989e-04
-3.947368383407592773e+00 2.805304196526957686e-02 5.856389981774487701e-04
-3.421052694320678711e+00 2.946958636662513203e-02 5.922661243034878968e-04
-2.894736766815185547e+00 3.036406381982718547e-02 6.053737097379864596e-04
-2.368421077728271484e+00 3.103608552821320379e-02 5.810880122002227153e-04
-1.842105269432067871e+00 3.171847970299497554e-02 5.746655905608751870e-04
-1.315789461135864258e+00 3.245535621672990256e-02 5.867891786261135705e-04
-7.894737124443054199e-01 3.323128407911161292e-02 5.737929479395835431e-04
-2.631579041481018066e-01 3.384053106826250684e-02 5.508481006323760710e-04
2.631579041481018066e-01 3.390811859308087012e-02 5.471984489304481964e-04
7.894737124443054199e-01 3.339872732411648670e-02 5.608414775317357992e-04
1.315789461135864258e+00 3.259544986303978403e-02 5.641349764493505106e-04
1.842105269432067871e+00 3.194606110415947053e-02 5.285026126849657257e-04
2.368421077728271484e+00 3.120564121720885084e-02 5.066576537286096409e-04
2.894736766815185547e+00 3.050001628827656019e-02 5.059671936541833628e-04
3.421052694320678711e+00 2.963667124815683174e-02 4.777504236321462199e-04
3.947368383407592773e+00 2.815528663839911294e-02 4.338296127453217634e-04
4.473684310913085938e+00 2.608707102893651625e-02 4.027266400967069817e-04
5.000000000000000000e+00 2.324131788953526928e-02 3.606147034768339009e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/20_25/dN_over_2pidYptdpt_mc_-211.dat <==
1.000000000000000056e-01 3.584434258358082843e+02 1.275282735314184457e+00
3.000000000000000444e-01 1.819935271125805230e+02 6.244351707859806533e-01
5.000000000000000000e-01 8.902753873805889384e+01 2.578882944969597690e-01
7.000000000000000666e-01 4.681663987745194078e+01 1.172708184345109955e-01
9.000000000000000222e-01 2.581850008227581839e+01 6.360579750518989550e-02
1.100000000000000089e+00 1.469068681935648613e+01 4.234542916926195555e-02
1.300000000000000266e+00 8.553686719463261312e+00 2.928014575779092077e-02
1.500000000000000000e+00 5.076918190098199446e+00 2.171197379019091517e-02
1.700000000000000178e+00 3.062035937998220270e+00 1.616288951169089771e-02
1.899999999999999911e+00 1.876401457824847796e+00 1.159378608809305024e-02
2.100000000000000089e+00 1.164873343939381023e+00 7.909345735694290128e-03
2.300000000000000266e+00 7.331808062864672015e-01 5.668478074586408462e-03
2.500000000000000000e+00 4.675781242108180136e-01 4.025539526478404996e-03
2.700000000000000178e+00 3.013033945640851141e-01 2.948504726313814443e-03
2.900000000000000355e+00 1.963674725590169867e-01 1.913146147440444736e-03
3.100000000000000089e+00 1.291971910402730239e-01 1.448127864165979885e-03
3.300000000000000266e+00 8.575260295662874566e-02 1.030916020520867551e-03
3.500000000000000000e+00 5.751624700329875661e-02 7.748819327815979980e-04
3.700000000000000178e+00 3.885359294518520024e-02 5.410245634506540566e-04
3.900000000000000355e+00 2.642665807641507783e-02 4.172319346920644193e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/20_25/dN_over_2pidYptdpt_mc_-2212.dat <==
1.000000000000000056e-01 2.551752423251437030e+00 1.706078080682539577e-02
3.000000000000000444e-01 2.485936549118168415e+00 1.548151583702779034e-02
5.000000000000000000e-01 2.331529728495180809e+00 1.437645403816500099e-02
7.000000000000000666e-01 2.091331572619531176e+00 1.119609054924080964e-02
9.000000000000000222e-01 1.788765099725771135e+00 7.891196257048684048e-03
1.100000000000000089e+00 1.460893350682339165e+00 5.353123404638289451e-03
1.300000000000000266e+00 1.145146341370035792e+00 3.236602940174545737e-03
1.500000000000000000e+00 8.715377735359888245e-01 2.253439399240882417e-03
1.700000000000000178e+00 6.481992306830643980e-01 1.855609115178467709e-03
1.899999999999999911e+00 4.725952464554710741e-01 1.648288173522765307e-03
2.100000000000000089e+00 3.404624858739255244e-01 1.477455668753558738e-03
2.300000000000000266e+00 2.435320894687524884e-01 1.332529810783511992e-03
2.500000000000000000e+00 1.728173339233808337e-01 1.086069693292650556e-03
2.700000000000000178e+00 1.225246469889592627e-01 8.311969820444321854e-04
2.900000000000000355e+00 8.653684157189422965e-02 7.739431010296431200e-04
3.100000000000000089e+00 6.135500066648894718e-02 5.183603646871061876e-04
3.300000000000000266e+00 4.363385489304646980e-02 3.432484407248179593e-04
3.500000000000000000e+00 3.104696105348118615e-02 3.361854996453644915e-04
3.700000000000000178e+00 2.210461423582164506e-02 2.839131229444683577e-04
3.900000000000000355e+00 1.575042206693142224e-02 2.048823072347214771e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/20_25/dN_over_2pidYptdpt_mc_-321.dat <==
1.000000000000000056e-01 2.183777971817580976e+01 1.255082471022921364e-01
3.000000000000000444e-01 1.884186121652003365e+01 9.624246126392979606e-02
5.000000000000000000e-01 1.451295728868651125e+01 6.301378589580174105e-02
7.000000000000000666e-01 1.029349676272392955e+01 3.616761844602581905e-02
9.000000000000000222e-01 6.930749485229000584e+00 1.915695390762284928e-02
1.100000000000000089e+00 4.540122150349849228e+00 1.269503192890103667e-02
1.300000000000000266e+00 2.936481135949055687e+00 7.971190706667108036e-03
1.500000000000000000e+00 1.893445667821678002e+00 6.967997535412438423e-03
1.700000000000000178e+00 1.221814242108302473e+00 5.431493693287439521e-03
1.899999999999999911e+00 7.922438490860234106e-01 4.214572426123973543e-03
2.100000000000000089e+00 5.160701343646689754e-01 3.184286935873562388e-03
2.300000000000000266e+00 3.383145092337525583e-01 2.271782374553386104e-03
2.500000000000000000e+00 2.235416058361988922e-01 1.656558202047794543e-03
2.700000000000000178e+00 1.485566975388554201e-01 1.452375433112256670e-03
2.900000000000000355e+00 9.972831670854370723e-02 1.001470017960632078e-03
3.100000000000000089e+00 6.740186169789649795e-02 7.315456870991055884e-04
3.300000000000000266e+00 4.580045203249037689e-02 5.086514084519240227e-04
3.500000000000000000e+00 3.134958280956019055e-02 3.657319936794821750e-04
3.700000000000000178e+00 2.161230928347387253e-02 2.947765088669370434e-04
3.900000000000000355e+00 1.504497118242324218e-02 2.164612485917423110e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/20_25/dN_over_2pidYptdpt_mc_211.dat <==
1.000000000000000056e-01 3.584191679698988082e+02 1.279818027314228557e+00
3.000000000000000444e-01 1.820122676071295587e+02 6.095300664301712690e-01
5.000000000000000000e-01 8.904013691283756771e+01 2.580764809800133452e-01
7.000000000000000666e-01 4.683126886930445920e+01 1.200917526419917614e-01
9.000000000000000222e-01 2.582283852813195679e+01 6.320849799435392102e-02
1.100000000000000089e+00 1.468676413229697708e+01 4.167599249441551745e-02
1.300000000000000266e+00 8.548512755499183768e+00 3.065992262743531122e-02
1.500000000000000000e+00 5.074245094409559620e+00 2.221939791194560768e-02
1.700000000000000178e+00 3.061027020486423389e+00 1.567430630509223863e-02
1.899999999999999911e+00 1.874525802859550172e+00 1.163781413346870637e-02
2.100000000000000089e+00 1.164619201284221806e+00 8.155078458944607644e-03
2.300000000000000266e+00 7.326085404693497560e-01 5.968469573143281651e-03
2.500000000000000000e+00 4.673458640971993594e-01 4.281284933569599015e-03
2.700000000000000178e+00 3.007410470984937523e-01 2.934820454083554922e-03
2.900000000000000355e+00 1.959694022645710465e-01 2.001116908966507797e-03
3.100000000000000089e+00 1.290665299660250231e-01 1.464036003302512500e-03
3.300000000000000266e+00 8.585806320174824147e-02 1.055636779489883869e-03
3.500000000000000000e+00 5.747911084991064179e-02 7.355995000245277261e-04
3.700000000000000178e+00 3.875136098624419601e-02 5.054574990892654216e-04
3.900000000000000355e+00 2.649514911389095478e-02 3.650586120379835809e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/20_25/dN_over_2pidYptdpt_mc_2212.dat <==
1.000000000000000056e-01 2.596268060834239222e+00 1.884400537822364385e-02
3.000000000000000444e-01 2.525849956263230833e+00 1.720361845732631262e-02
5.000000000000000000e-01 2.371465417332276004e+00 1.408271556983587379e-02
7.000000000000000666e-01 2.130944101134081503e+00 1.038950842223933420e-02
9.000000000000000222e-01 1.821562217794993943e+00 8.414890285928506089e-03
1.100000000000000089e+00 1.486365134748784067e+00 5.623406132174640221e-03
1.300000000000000266e+00 1.167204808392974469e+00 3.496602827389295662e-03
1.500000000000000000e+00 8.878576982394574824e-01 2.669486863625738192e-03
1.700000000000000178e+00 6.593421051448501435e-01 1.759204508185628667e-03
1.899999999999999911e+00 4.809404102478553322e-01 1.767361108852123341e-03
2.100000000000000089e+00 3.470844683275705611e-01 1.471817298299939051e-03
2.300000000000000266e+00 2.477774899108943496e-01 1.303546617301368487e-03
2.500000000000000000e+00 1.762948694299387720e-01 1.031040176773215635e-03
2.700000000000000178e+00 1.245328483418860765e-01 8.935642250572885725e-04
2.900000000000000355e+00 8.825050126087508051e-02 7.821524925635559575e-04
3.100000000000000089e+00 6.258674013197704222e-02 5.808883287912075836e-04
3.300000000000000266e+00 4.445671810134533414e-02 3.997022163417631780e-04
3.500000000000000000e+00 3.147940777028229720e-02 3.701872420245229931e-04
3.700000000000000178e+00 2.252601637793612624e-02 2.644437282858162590e-04
3.900000000000000355e+00 1.606546723633384133e-02 2.085439664362705549e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/20_25/dN_over_2pidYptdpt_mc_321.dat <==
1.000000000000000056e-01 2.184459950748730961e+01 1.173974723349867355e-01
3.000000000000000444e-01 1.883158245977867651e+01 9.979920503144565358e-02
5.000000000000000000e-01 1.451557591801684666e+01 6.116570589092937271e-02
7.000000000000000666e-01 1.029507542818326371e+01 3.401838259797092257e-02
9.000000000000000222e-01 6.931649594851597485e+00 1.897262923991641440e-02
1.100000000000000089e+00 4.541906856007156712e+00 1.227978521220415148e-02
1.300000000000000266e+00 2.937724176863563574e+00 8.663338944935438518e-03
1.500000000000000000e+00 1.893172805513687607e+00 6.589414488852006653e-03
1.700000000000000178e+00 1.221879308393860608e+00 5.107042084519805222e-03
1.899999999999999911e+00 7.912442443557269334e-01 4.236132594119540115e-03
2.100000000000000089e+00 5.153171799077078674e-01 3.098930214878902606e-03
2.300000000000000266e+00 3.384706656054528029e-01 2.249907881518646915e-03
2.500000000000000000e+00 2.234725325908969717e-01 1.738048136777966841e-03
2.700000000000000178e+00 1.486607377146173525e-01 1.244138502985358760e-03
2.900000000000000355e+00 9.972703615153032108e-02 9.437684001424427203e-04
3.100000000000000089e+00 6.745097725560333934e-02 7.098635650143717999e-04
3.300000000000000266e+00 4.577288125194466095e-02 5.560417931864786948e-04
3.500000000000000000e+00 3.144280213337116714e-02 3.777475691885195052e-04
3.700000000000000178e+00 2.164801160854584045e-02 3.055559024883239250e-04
3.900000000000000355e+00 1.502381853827726432e-02 1.853277003442831594e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/20_25/dNdEta_mc_charged.dat <==
# Eta,dNdEta,error
-7.799999999999999822e+00 6.070690499999992795e+01 2.701370614412094806e+00
-7.400000000000000355e+00 8.500320500000009361e+01 3.782495349056825606e+00
-7.000000000000000000e+00 1.165612649999999633e+02 5.186755449957826336e+00
-6.599999999999999645e+00 1.561451266666667834e+02 6.948138445101890603e+00
-6.200000000000000178e+00 2.036572733333329381e+02 9.062317822086958685e+00
-5.799999999999999822e+00 2.583536716666663438e+02 1.149616419057404748e+01
-5.399999999999999467e+00 3.189382183333333387e+02 1.419201899026948333e+01
-5.000000000000000000e+00 3.832045816666673659e+02 1.705171504748714284e+01
-4.599999999999999645e+00 4.483506033333341065e+02 1.995054459232379429e+01
-4.200000000000000178e+00 5.102751333333328034e+02 2.270602321924762990e+01
-3.799999999999999822e+00 5.655579733333329386e+02 2.516597496091160835e+01
-3.399999999999999467e+00 6.126208449999994627e+02 2.726014669218094966e+01
-2.999999999999999556e+00 6.526097516666676484e+02 2.903958125854170191e+01
-2.599999999999999645e+00 6.850679483333331063e+02 3.048389525935062139e+01
-2.199999999999999734e+00 7.086986966666675016e+02 3.153541373588373986e+01
-1.799999999999999822e+00 7.216189533333320014e+02 3.211033245472564346e+01
-1.399999999999999467e+00 7.239366149999983691e+02 3.221347226587059254e+01
-9.999999999999995559e-01 7.174148966666674596e+02 3.192327631103185936e+01
-5.999999999999996447e-01 7.070705666666656271e+02 3.146301361656527718e+01
-1.999999999999997335e-01 7.001715333333337412e+02 3.115603077585799952e+01
2.000000000000001776e-01 7.001763766666656466e+02 3.115625599788762656e+01
6.000000000000005329e-01 7.068182099999993397e+02 3.145182910852531322e+01
1.000000000000000888e+00 7.171975883333329875e+02 3.191376188348219500e+01
1.400000000000001243e+00 7.238022283333330051e+02 3.220774188680535133e+01
1.800000000000000711e+00 7.214984666666700832e+02 3.210529771749856565e+01
2.200000000000000178e+00 7.085276933333325360e+02 3.152815395513554364e+01
2.600000000000000533e+00 6.846456516666659127e+02 3.046548642261673479e+01
3.000000000000000888e+00 6.520248666666661848e+02 2.901397564399326257e+01
3.400000000000001243e+00 6.119377983333326938e+02 2.723025905986974848e+01
3.800000000000000711e+00 5.649542966666685970e+02 2.513960614892009460e+01
4.200000000000000178e+00 5.096847066666662727e+02 2.268025978517793462e+01
4.600000000000000533e+00 4.476284333333327936e+02 1.991889356041675896e+01
5.000000000000000888e+00 3.824450033333326928e+02 1.701834329493581421e+01
5.400000000000001243e+00 3.182086399999997184e+02 1.415995022283204285e+01
5.800000000000000711e+00 2.578297883333343066e+02 1.147317387163416846e+01
6.200000000000000178e+00 2.032120983333332731e+02 9.042729179376928883e+00
6.600000000000000533e+00 1.558655116666666913e+02 6.935837872701894113e+00
7.000000000000000888e+00 1.164722249999998951e+02 5.182877666011137308e+00
7.400000000000001243e+00 8.503858166666667273e+01 3.784115064321133648e+00
7.800000000000000711e+00 6.083707000000020315e+01 2.707169612487906996e+00


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/20_25/dNdY_mc_-2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 7.146666666666669438e-04 3.191026529364966269e-05
-9.250000000000000000e+00 1.864799999999998403e-02 8.304759931830154370e-04
-8.750000000000000000e+00 8.226799999999996615e-02 3.662347463819146977e-03
-8.250000000000000000e+00 1.669826666666667236e-01 7.432087963433477509e-03
-7.750000000000000000e+00 3.085426666666667983e-01 1.373228843125363745e-02
-7.250000000000000000e+00 6.078293333333333326e-01 2.705031681136568084e-02
-6.750000000000000000e+00 1.216359999999999664e+00 5.412722152135111126e-02
-6.250000000000000000e+00 2.279478666666665099e+00 1.014338475008750573e-01
-5.750000000000000000e+00 3.850087999999997734e+00 1.713233275648148035e-01
-5.250000000000000000e+00 5.863780000000001991e+00 2.609262033937341241e-01
-4.750000000000000000e+00 8.110525333333336917e+00 3.608996755469710549e-01
-4.250000000000000000e+00 1.036131733333333393e+01 4.610545993970050493e-01
-3.750000000000000000e+00 1.241183733333333095e+01 5.522975765517830204e-01
-3.250000000000000000e+00 1.411555999999999855e+01 6.281081170898372701e-01
-2.750000000000000000e+00 1.547937200000001212e+01 6.887953571619975790e-01
-2.250000000000000000e+00 1.654043600000000325e+01 7.360118537476487699e-01
-1.750000000000000000e+00 1.733175866666666565e+01 7.712229113429566185e-01
-1.250000000000000000e+00 1.795648133333335039e+01 7.990207464391060332e-01
-7.500000000000000000e-01 1.839058933333333812e+01 8.183378208835457857e-01
-2.500000000000000000e-01 1.858734266666668944e+01 8.270945191322095491e-01
2.500000000000000000e-01 1.858768533333332584e+01 8.271110664157542702e-01
7.500000000000000000e-01 1.837343866666667580e+01 8.175769858095435216e-01
1.250000000000000000e+00 1.795537866666666460e+01 7.989798984959081141e-01
1.750000000000000000e+00 1.733324933333334172e+01 7.712974312413171107e-01
2.250000000000000000e+00 1.652033066666667693e+01 7.351232201816149114e-01
2.750000000000000000e+00 1.547384933333333024e+01 6.885586728560970649e-01
3.250000000000000000e+00 1.409655599999999076e+01 6.272740183459755148e-01
3.750000000000000000e+00 1.239616800000000296e+01 5.516084319561783689e-01
4.250000000000000000e+00 1.035604400000001135e+01 4.608290790273295023e-01
4.750000000000000000e+00 8.096652000000000626e+00 3.602891619716325211e-01
5.250000000000000000e+00 5.853722666666663521e+00 2.604847745276850923e-01
5.750000000000000000e+00 3.851045333333330323e+00 1.713654734714960270e-01
6.250000000000000000e+00 2.275064000000000863e+00 1.012368776634615108e-01
6.750000000000000000e+00 1.217965333333332678e+00 5.419804193767747275e-02
7.250000000000000000e+00 6.147479999999998501e-01 2.735735998814649642e-02
7.750000000000000000e+00 3.133733333333332816e-01 1.394696092117881335e-02
8.250000000000000000e+00 1.712706666666669042e-01 7.624514822983976745e-03
8.750000000000000000e+00 8.470400000000011254e-02 3.770617492446909184e-03
9.250000000000000000e+00 1.916533333333332589e-02 8.531962207344619261e-04
9.750000000000000000e+00 8.106666666666671088e-04 3.609140790332842106e-05


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/20_25/dNdY_mc_2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 1.282666666666668499e-03 5.740415966344751032e-05
-9.250000000000000000e+00 8.144399999999994699e-02 3.624198329677363450e-03
-8.750000000000000000e+00 8.595826666666663840e-01 3.825168152935655430e-02
-8.250000000000000000e+00 2.286902666666665418e+00 1.017678315016068424e-01
-7.750000000000000000e+00 3.391034666666667974e+00 1.508999326716659595e-01
-7.250000000000000000e+00 4.155846666666674238e+00 1.849317442638107045e-01
-6.750000000000000000e+00 4.802863999999994249e+00 2.137170567431060098e-01
-6.250000000000000000e+00 5.006394666666671434e+00 2.227733619926063890e-01
-5.750000000000000000e+00 4.740794666666666046e+00 2.109545570608518383e-01
-5.250000000000000000e+00 4.181020000000000181e+00 1.860452864191033950e-01
-4.750000000000000000e+00 3.500240000000004681e+00 1.557518729031505400e-01
-4.250000000000000000e+00 2.808621333333333858e+00 1.249759916297284584e-01
-3.750000000000000000e+00 2.145307999999999993e+00 9.546031360074057337e-02
-3.250000000000000000e+00 1.599389333333333552e+00 7.116985615790741293e-02
-2.750000000000000000e+00 1.171697333333334479e+00 5.214225189697728469e-02
-2.250000000000000000e+00 8.371719999999992501e-01 3.725476567795659583e-02
-1.750000000000000000e+00 6.222386666666667177e-01 2.769885505565320913e-02
-1.250000000000000000e+00 4.624280000000003943e-01 2.057977025804908627e-02
-7.500000000000000000e-01 3.523106666666669939e-01 1.571139362171241824e-02
-2.500000000000000000e-01 3.211093333333330802e-01 1.429110276970473221e-02
2.500000000000000000e-01 3.067306666666669845e-01 1.366943883129525736e-02
7.500000000000000000e-01 3.638453333333336870e-01 1.620812559186194518e-02
1.250000000000000000e+00 4.495013333333335304e-01 2.000776148698230061e-02
1.750000000000000000e+00 6.038053333333331940e-01 2.687350940663955912e-02
2.250000000000000000e+00 8.577413333333326895e-01 3.817434387455726635e-02
2.750000000000000000e+00 1.171237333333333019e+00 5.211754647446438515e-02
3.250000000000000000e+00 1.599857333333333465e+00 7.119452498776147886e-02
3.750000000000000000e+00 2.140173333333334149e+00 9.524517357101193460e-02
4.250000000000000000e+00 2.788594666666664335e+00 1.240897984368243834e-01
4.750000000000000000e+00 3.485482666666667395e+00 1.551042119724909685e-01
5.250000000000000000e+00 4.167394666666670133e+00 1.854485473230935433e-01
5.750000000000000000e+00 4.697229333333332590e+00 2.090300173568213071e-01
6.250000000000000000e+00 4.965114666666668342e+00 2.209585278238896111e-01
6.750000000000000000e+00 4.761466666666665404e+00 2.118915329394948088e-01
7.250000000000000000e+00 4.137188000000000976e+00 1.841172208690334822e-01
7.750000000000000000e+00 3.376153333333334672e+00 1.502502460620827318e-01
8.250000000000000000e+00 2.278334666666668173e+00 1.013960045248323699e-01
8.750000000000000000e+00 8.637226666666661945e-01 3.844121652543051187e-02
9.250000000000000000e+00 8.274133333333336116e-02 3.682435951566208170e-03
9.750000000000000000e+00 1.169333333333332989e-03 5.223617171611612487e-05


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/20_25/integrated_v2_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
8.070902290173453952e-02
6.019153902261669548e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/20_25/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
9.481939491650021035e-02
7.052303828744545255e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/20_25/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-2.4_2.4.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
9.328298216936169174e-02
6.979462015677322106e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/20_25/integrated_v3_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v3_2par_cumulant  
#  v3_4par_cumulant
3.285477280845290615e-02
-1.919483399277410393e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/20_25/r2_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 9.980302833731702350e-01 7.956177110589303597e-04
7.894737124443054199e-01 9.944616955069743858e-01 2.810101886366306485e-03
1.315789461135864258e+00 9.907405313946521241e-01 4.453401491392195224e-03
1.842105269432067871e+00 9.874446008434751842e-01 5.636062556954914322e-03
2.368421077728271484e+00 9.856113096185803446e-01 5.910770373066539553e-03
2.894736766815185547e+00 9.827072020434475252e-01 6.612625476252341830e-03
3.421052694320678711e+00 9.806775655843337214e-01 7.860231569024295206e-03
3.947368383407592773e+00 9.814313018576437120e-01 8.217332926195239362e-03
4.473684310913085938e+00 9.796246404027322274e-01 7.877747233381963976e-03
5.000000000000000000e+00 9.777275198629824526e-01 8.047326339630659145e-03


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/20_25/r2_eta_charged_3_4.dat <==
2.631579041481018066e-01 9.981673265839245968e-01
7.894737124443054199e-01 9.949002499873939032e-01
1.315789461135864258e+00 9.911912832907154858e-01
1.842105269432067871e+00 9.879907518157804436e-01
2.368421077728271484e+00 9.861661151607044040e-01
2.894736766815185547e+00 9.834130419322759664e-01
3.421052694320678711e+00 9.814523896315194840e-01
3.947368383407592773e+00 9.822840617541334085e-01
4.473684310913085938e+00 9.804589404340570136e-01
5.000000000000000000e+00 9.785638693768403673e-01


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/20_25/r2_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.976634311578468362e-01 8.032339842923444471e-04
7.894737124443054199e-01 9.933959718514975279e-01 2.797399817592351786e-03
1.315789461135864258e+00 9.889935499710356126e-01 4.397131413658239042e-03
1.842105269432067871e+00 9.850800525523697448e-01 5.605547095934795485e-03
2.368421077728271484e+00 9.828712240218415719e-01 5.835228418594028826e-03
2.894736766815185547e+00 9.798155862359431145e-01 6.539029712531363794e-03
3.421052694320678711e+00 9.776334608901706691e-01 7.743289540749802996e-03
3.947368383407592773e+00 9.777354633309129905e-01 8.089896314015241827e-03
4.473684310913085938e+00 9.749588084424741785e-01 7.765958939700940214e-03
5.000000000000000000e+00 9.725436635735242863e-01 7.854315352341748394e-03


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/20_25/v2_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 5.632178112864494324e-02 2.473600208759307861e-03 4.723059013485908508e-02 6.058549974113702774e-03
-4.473684310913085938e+00 6.177854537963867188e-02 2.748278668150305748e-03 5.037847906351089478e-02 6.866903509944677353e-03
-3.947368383407592773e+00 6.608725339174270630e-02 2.956127515062689781e-03 5.257305502891540527e-02 7.616847287863492966e-03
-3.421052694320678711e+00 6.918559223413467407e-02 3.066819394007325172e-03 5.392963811755180359e-02 8.103170432150363922e-03
-2.894736766815185547e+00 7.148353755474090576e-02 3.163044573739171028e-03 5.502573400735855103e-02 8.540689013898372650e-03
-2.368421077728271484e+00 7.339939475059509277e-02 3.226083004847168922e-03 5.599639564752578735e-02 8.856827393174171448e-03
-1.842105269432067871e+00 7.515029609203338623e-02 3.292346140369772911e-03 5.672744661569595337e-02 9.255664423108100891e-03
-1.315789461135864258e+00 7.722426950931549072e-02 3.349232953041791916e-03 5.767042562365531921e-02 9.729963727295398712e-03
-7.894737124443054199e-01 7.939473539590835571e-02 3.462991211563348770e-03 5.912313982844352722e-02 1.017819065600633621e-02
-2.631579041481018066e-01 8.094845712184906006e-02 3.447172231972217560e-03 6.038471311330795288e-02 1.037414837628602982e-02
2.631579041481018066e-01 8.095693588256835938e-02 3.401863854378461838e-03 6.003334373235702515e-02 1.047432050108909607e-02
7.894737124443054199e-01 7.933194190263748169e-02 3.305387217551469803e-03 5.886354297399520874e-02 1.037705410271883011e-02
1.315789461135864258e+00 7.710739225149154663e-02 3.192993812263011932e-03 5.762553215026855469e-02 1.017936412245035172e-02
1.842105269432067871e+00 7.504485547542572021e-02 3.075018990784883499e-03 5.661983415484428406e-02 1.007752027362585068e-02
2.368421077728271484e+00 7.323664426803588867e-02 3.042295807972550392e-03 5.543603748083114624e-02 9.816759265959262848e-03
2.894736766815185547e+00 7.132373750209808350e-02 2.890295349061489105e-03 5.465192720293998718e-02 9.559831582009792328e-03
3.421052694320678711e+00 6.905017793178558350e-02 2.779876114800572395e-03 5.354084447026252747e-02 9.132783859968185425e-03
3.947368383407592773e+00 6.583528965711593628e-02 2.655746880918741226e-03 5.188219994306564331e-02 8.531310595571994781e-03
4.473684310913085938e+00 6.163112074136734009e-02 2.504762727767229080e-03 4.984687268733978271e-02 7.826793938875198364e-03
5.000000000000000000e+00 5.619929358363151550e-02 2.278631320223212242e-03 4.672768339514732361e-02 6.889733951538801193e-03


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/20_25/v2_eta_charged_cumulant_etaref_-2.4_2.4.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 7.589943706989288330e-02 3.250184468924999237e-03 6.311731785535812378e-02 7.497718557715415955e-03
-4.473684310913085938e+00 8.129099756479263306e-02 3.479516366496682167e-03 6.583752483129501343e-02 8.241987787187099457e-03
-3.947368383407592773e+00 8.524075150489807129e-02 3.656472079455852509e-03 6.744889169931411743e-02 8.925775997340679169e-03
-3.421052694320678711e+00 8.793918788433074951e-02 3.750251140445470810e-03 6.830206513404846191e-02 9.344506077468395233e-03
-2.894736766815185547e+00 8.972851932048797607e-02 3.794780932366847992e-03 6.897243112325668335e-02 9.648907929658889771e-03
-2.368421077728271484e+00 9.110298752784729004e-02 3.829747671261429787e-03 6.940776109695434570e-02 9.879468008875846863e-03
-1.842105269432067871e+00 9.210328012704849243e-02 3.845128696411848068e-03 6.948193907737731934e-02 1.016360055655241013e-02
-1.315789461135864258e+00 9.316354244947433472e-02 3.869974985718727112e-03 6.958951056003570557e-02 1.055047195404767990e-02
-7.894737124443054199e-01 9.420309960842132568e-02 3.917783964425325394e-03 7.022081315517425537e-02 1.088208705186843872e-02
-2.631579041481018066e-01 9.489788115024566650e-02 3.858512733131647110e-03 7.074974477291107178e-02 1.093373727053403854e-02
2.631579041481018066e-01 9.490968286991119385e-02 3.812318434938788414e-03 7.040877640247344971e-02 1.103888265788555145e-02
7.894737124443054199e-01 9.410716593265533447e-02 3.730644704774022102e-03 6.982102245092391968e-02 1.109651476144790649e-02
1.315789461135864258e+00 9.301419556140899658e-02 3.655346110463142395e-03 6.946895271539688110e-02 1.112214289605617523e-02
1.842105269432067871e+00 9.190806746482849121e-02 3.594699548557400703e-03 6.922466307878494263e-02 1.115492079406976700e-02
2.368421077728271484e+00 9.079633653163909912e-02 3.582645207643508911e-03 6.863779574632644653e-02 1.099889539182186127e-02
2.894736766815185547e+00 8.942598104476928711e-02 3.464839654043316841e-03 6.840160489082336426e-02 1.086810976266860962e-02
3.421052694320678711e+00 8.763711154460906982e-02 3.366556018590927124e-03 6.770621240139007568e-02 1.054244861006736755e-02
3.947368383407592773e+00 8.483509719371795654e-02 3.259576391428709030e-03 6.665056198835372925e-02 1.000196952372789383e-02
4.473684310913085938e+00 8.096303790807723999e-02 3.152198158204555511e-03 6.502212584018707275e-02 9.394069202244281769e-03
5.000000000000000000e+00 7.562982290983200073e-02 2.951993141323328018e-03 6.219721958041191101e-02 8.483683690428733826e-03


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/20_25/v2_eta_charged_ep.dat <==
-5.000000000000000000e+00 7.132145241115418755e-02 1.562380532099350624e-03
-4.473684310913085938e+00 7.599404816525498485e-02 1.646598713702602862e-03
-3.947368383407592773e+00 7.937850123969011906e-02 1.713088400280571473e-03
-3.421052694320678711e+00 8.156895557434379329e-02 1.740964958315015460e-03
-2.894736766815185547e+00 8.309413443259831833e-02 1.731766957585899715e-03
-2.368421077728271484e+00 8.428480528397698512e-02 1.708817849774378964e-03
-1.842105269432067871e+00 8.513492795125479629e-02 1.677953211954645932e-03
-1.315789461135864258e+00 8.614837272335838791e-02 1.632163111608382101e-03
-7.894737124443054199e-01 8.720511126023902659e-02 1.655432403109267188e-03
-2.631579041481018066e-01 8.800588561464209314e-02 1.589901410957669488e-03
2.631579041481018066e-01 8.785816468811892543e-02 1.610906390687324779e-03
7.894737124443054199e-01 8.693918396762698175e-02 1.588876374506256652e-03
1.315789461135864258e+00 8.580102562817919221e-02 1.554346701269370117e-03
1.842105269432067871e+00 8.477654497251760346e-02 1.529818693556519137e-03
2.368421077728271484e+00 8.376293114733542045e-02 1.537183128812031046e-03
2.894736766815185547e+00 8.258405959073300551e-02 1.483846147778868823e-03
3.421052694320678711e+00 8.106405035589099584e-02 1.436922349931242819e-03
3.947368383407592773e+00 7.872765426498692931e-02 1.400842084770047768e-03
4.473684310913085938e+00 7.541480233375776054e-02 1.382338939817942102e-03
5.000000000000000000e+00 7.080799011628015338e-02 1.301092859105990995e-03


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/20_25/v2_pt_charged_cumulant.dat <==
# pt vn{2} err vn{4} err
2.000000029802322388e-01 1.218310184776782990e-02 5.262177437543869019e-04 9.481807239353656769e-03 1.367975259199738503e-03
4.000000059604644775e-01 4.027672111988067627e-02 1.621715840883553028e-03 3.025504946708679199e-02 4.653022624552249908e-03
6.000000238418579102e-01 6.776414811611175537e-02 2.574109239503741264e-03 5.062636733055114746e-02 7.742470595985651016e-03
8.000000119209289551e-01 9.181853383779525757e-02 3.479906590655446053e-03 6.885872781276702881e-02 1.049657072871923447e-02
1.000000000000000000e+00 1.119419559836387634e-01 4.276513587683439255e-03 8.408980071544647217e-02 1.288183592259883881e-02
1.200000047683715820e+00 1.285600811243057251e-01 4.943954292684793472e-03 9.652670472860336304e-02 1.524082385003566742e-02
1.399999976158142090e+00 1.422277837991714478e-01 5.582947283983230591e-03 1.070391684770584106e-01 1.710581779479980469e-02
1.600000023841857910e+00 1.534309536218643188e-01 6.299392785876989365e-03 1.150253266096115112e-01 1.877464540302753448e-02
1.799999952316284180e+00 1.625255048274993896e-01 6.846421398222446442e-03 1.221961230039596558e-01 2.040796726942062378e-02
2.000000000000000000e+00 1.699729859828948975e-01 7.342271506786346436e-03 1.284631788730621338e-01 2.151104435324668884e-02
2.200000047683715820e+00 1.757061183452606201e-01 7.917331531643867493e-03 1.331465542316436768e-01 2.296013757586479187e-02
2.400000095367431641e+00 1.796454489231109619e-01 8.303135633468627930e-03 1.370667964220046997e-01 2.375858835875988007e-02
2.599999904632568359e+00 1.827227175235748291e-01 8.744381368160247803e-03 1.416707932949066162e-01 2.465322054922580719e-02
2.799999952316284180e+00 1.846410036087036133e-01 9.185956791043281555e-03 1.459120810031890869e-01 2.549384720623493195e-02
3.000000000000000000e+00 1.846401542425155640e-01 9.721495211124420166e-03 1.482867300510406494e-01 2.517050690948963165e-02
3.200000047683715820e+00 1.842541396617889404e-01 9.970577433705329895e-03 1.512816250324249268e-01 2.564789168536663055e-02
3.400000095367431641e+00 1.830418109893798828e-01 1.028708368539810181e-02 1.553954482078552246e-01 2.619075775146484375e-02
3.599999904632568359e+00 1.810257732868194580e-01 1.058253832161426544e-02 1.579069048166275024e-01 2.620091103017330170e-02
3.799999952316284180e+00 1.786726415157318115e-01 1.105793472379446030e-02 1.631740033626556396e-01 2.601648494601249695e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/20_25/v2_pt_charged_ep.dat <==
 (2.000000029802322388e-01+0.000000000000000000e+00j)  (1.151521346256225917e-02+1.363175623806503793e-04j)  (6.010777719524177786e-04+0.000000000000000000e+00j)
 (4.000000059604644775e-01+0.000000000000000000e+00j)  (3.745500900823217627e-02+1.861763136474286681e-04j)  (1.605045603437236200e-03+0.000000000000000000e+00j)
 (6.000000238418579102e-01+0.000000000000000000e+00j)  (6.276901136044903129e-02+1.802076980264821196e-04j)  (2.404382521411836931e-03+0.000000000000000000e+00j)
 (8.000000119209289551e-01+0.000000000000000000e+00j)  (8.506553134946026606e-02+1.676120858688600441e-04j)  (3.163583758450845725e-03+0.000000000000000000e+00j)
 (1.000000000000000000e+00+0.000000000000000000e+00j)  (1.037481701190458988e-01+1.585731538810207064e-04j)  (3.867019051285319059e-03+0.000000000000000000e+00j)
 (1.200000047683715820e+00+0.000000000000000000e+00j)  (1.192437636023070263e-01+6.508472145164456203e-05j)  (4.358481036329624192e-03+0.000000000000000000e+00j)
 (1.399999976158142090e+00+0.000000000000000000e+00j)  (1.320641777495012992e-01+1.024235776959738403e-04j)  (4.801172351324243387e-03+0.000000000000000000e+00j)
 (1.600000023841857910e+00+0.000000000000000000e+00j)  (1.424952570317319089e-01+7.365352756986396938e-05j)  (5.524702162962719099e-03+0.000000000000000000e+00j)
 (1.799999952316284180e+00+0.000000000000000000e+00j)  (1.510759094589518847e-01+2.010553251825014014e-04j)  (5.887597917670819164e-03+0.000000000000000000e+00j)
 (2.000000000000000000e+00+0.000000000000000000e+00j)  (1.581603176155004231e-01+9.585519508793483013e-05j)  (6.522122155436118826e-03+0.000000000000000000e+00j)
 (2.200000047683715820e+00+0.000000000000000000e+00j)  (1.637438222563978862e-01+2.567103158575798918e-04j)  (6.916458374957127307e-03+0.000000000000000000e+00j)
 (2.400000095367431641e+00+0.000000000000000000e+00j)  (1.679827255094039629e-01-2.796907066296922602e-05j)  (7.456577667150369494e-03+0.000000000000000000e+00j)
 (2.599999904632568359e+00+0.000000000000000000e+00j)  (1.714119485049203362e-01+4.498628664045180997e-04j)  (7.938459041930707311e-03+0.000000000000000000e+00j)
 (2.799999952316284180e+00+0.000000000000000000e+00j)  (1.740727362663134770e-01+4.481259677924754551e-04j)  (8.428350306461742519e-03+0.000000000000000000e+00j)
 (3.000000000000000000e+00+0.000000000000000000e+00j)  (1.754430299203979526e-01+7.345965832746484273e-04j)  (9.783171571610524767e-03+0.000000000000000000e+00j)
 (3.200000047683715820e+00+0.000000000000000000e+00j)  (1.761499002414160242e-01+9.907766399245528707e-04j)  (1.017031257558152074e-02+0.000000000000000000e+00j)
 (3.400000095367431641e+00+0.000000000000000000e+00j)  (1.772566691757577750e-01+3.062510019585474794e-04j)  (1.095828937200490211e-02+0.000000000000000000e+00j)
 (3.599999904632568359e+00+0.000000000000000000e+00j)  (1.772803626693218171e-01+1.050284333409748231e-03j)  (1.183478365557952272e-02+0.000000000000000000e+00j)
 (3.799999952316284180e+00+0.000000000000000000e+00j)  (1.781910852157525538e-01+9.954944845192903371e-04j)  (1.261327303164471239e-02+0.000000000000000000e+00j)


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/20_25/v3_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 1.930240355432033539e-02 9.604906081221997738e-04 -1.263030152767896652e-02 1.826737076044082642e-02
-4.473684310913085938e+00 2.244828268885612488e-02 1.095348037779331207e-03 -1.384464465081691742e-02 2.088777162134647369e-02
-3.947368383407592773e+00 2.487398311495780945e-02 1.122752786614000797e-03 -1.590028777718544006e-02 2.315799519419670105e-02
-3.421052694320678711e+00 2.664223313331604004e-02 1.211392576806247234e-03 -1.656049489974975586e-02 2.451346442103385925e-02
-2.894736766815185547e+00 2.789945527911186218e-02 1.237752614542841911e-03 -1.782668940722942352e-02 2.567966841161251068e-02
-2.368421077728271484e+00 2.880940400063991547e-02 1.230897847563028336e-03 -1.828826218843460083e-02 2.594692818820476532e-02
-1.842105269432067871e+00 2.975203469395637512e-02 1.242850092239677906e-03 -1.860575191676616669e-02 2.654368989169597626e-02
-1.315789461135864258e+00 3.090227022767066956e-02 1.275114133022725582e-03 -1.824710890650749207e-02 2.738377265632152557e-02
-7.894737124443054199e-01 3.210385143756866455e-02 1.324184704571962357e-03 -1.986745186150074005e-02 2.870980836451053619e-02
-2.631579041481018066e-01 3.289780765771865845e-02 1.322763389907777309e-03 -1.976926252245903015e-02 2.894042432308197021e-02
2.631579041481018066e-01 3.293222934007644653e-02 1.327555743046104908e-03 -1.917676813900470734e-02 2.895116619765758514e-02
7.894737124443054199e-01 3.214659169316291809e-02 1.262867124751210213e-03 -1.932634785771369934e-02 2.783205546438694000e-02
1.315789461135864258e+00 3.109387680888175964e-02 1.258705393411219120e-03 -1.837984472513198853e-02 2.711927890777587891e-02
1.842105269432067871e+00 3.010566905140876770e-02 1.221959944814443588e-03 -1.797838136553764343e-02 2.600331604480743408e-02
2.368421077728271484e+00 2.916935645043849945e-02 1.163316308520734310e-03 -1.704235188663005829e-02 2.534378506243228912e-02
2.894736766815185547e+00 2.820320986211299896e-02 1.125849783420562744e-03 -1.688701473176479340e-02 2.444848977029323578e-02
3.421052694320678711e+00 2.701908722519874573e-02 1.154844183474779129e-03 -1.656948775053024292e-02 2.354375645518302917e-02
3.947368383407592773e+00 2.528994716703891754e-02 1.072215382009744644e-03 -1.524863205850124359e-02 2.219043858349323273e-02
4.473684310913085938e+00 2.283268049359321594e-02 9.617287432774901390e-04 -1.305639557540416718e-02 2.008154056966304779e-02
5.000000000000000000e+00 1.968775317072868347e-02 8.496603113599121571e-04 -1.118084974586963654e-02 1.724770106375217438e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/20_25/v3_eta_charged_ep.dat <==
-5.000000000000000000e+00 2.399837176921237533e-02 6.311944185727917309e-04
-4.473684310913085938e+00 2.715459629978380501e-02 6.848081222461965302e-04
-3.947368383407592773e+00 2.951959805572711495e-02 6.219847910753848992e-04
-3.421052694320678711e+00 3.103472871212497458e-02 6.852457157666568986e-04
-2.894736766815185547e+00 3.203420781333569251e-02 6.789614112976950734e-04
-2.368421077728271484e+00 3.270598952321321362e-02 6.294074800356192325e-04
-1.842105269432067871e+00 3.345020804609049464e-02 6.385036279532697954e-04
-1.315789461135864258e+00 3.433351402028359672e-02 6.338820671774316948e-04
-7.894737124443054199e-01 3.510533156045088365e-02 6.340076637892272686e-04
-2.631579041481018066e-01 3.565387692887195259e-02 6.449218159289216634e-04
2.631579041481018066e-01 3.563975232969868179e-02 7.492296868007841237e-04
7.894737124443054199e-01 3.508344911783696507e-02 7.732130709888892714e-04
1.315789461135864258e+00 3.435794231994075687e-02 8.418615622304179927e-04
1.842105269432067871e+00 3.367652154207018828e-02 8.905075518088158889e-04
2.368421077728271484e+00 3.296477777630398009e-02 8.067006273187917863e-04
2.894736766815185547e+00 3.223048146728074020e-02 8.305265804183146984e-04
3.421052694320678711e+00 3.124189694117781441e-02 8.507870345125141415e-04
3.947368383407592773e+00 2.974689823674379549e-02 7.619992269122568542e-04
4.473684310913085938e+00 2.752450244902285292e-02 7.248955340658572166e-04
5.000000000000000000e+00 2.435865841563181894e-02 6.335526950927518114e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/20_30/dN_over_2pidYptdpt_mc_-211.dat <==
1.000000000000000056e-01 3.249017386910601317e+02 1.209875256921475462e+00
3.000000000000000444e-01 1.648073939890533097e+02 6.206504188304637903e-01
5.000000000000000000e-01 8.040430413556153155e+01 3.013854349943999034e-01
7.000000000000000666e-01 4.216751624283671163e+01 1.585166353860639754e-01
9.000000000000000222e-01 2.320857674207832133e+01 9.529520780780610656e-02
1.100000000000000089e+00 1.318501918794981620e+01 6.044296251710962881e-02
1.300000000000000266e+00 7.671237804112147174e+00 3.964939294851945600e-02
1.500000000000000000e+00 4.552042334926755807e+00 2.602648104936250428e-02
1.700000000000000178e+00 2.746260805595892585e+00 1.747717837819131800e-02
1.899999999999999911e+00 1.683503398667650419e+00 1.172063151213871036e-02
2.100000000000000089e+00 1.046852904838611265e+00 7.991321122087988171e-03
2.300000000000000266e+00 6.597246516452490717e-01 5.281793618055718488e-03
2.500000000000000000e+00 4.210650094489415407e-01 3.798099512166491169e-03
2.700000000000000178e+00 2.722455936932567377e-01 2.569830727352534049e-03
2.900000000000000355e+00 1.776829851427821072e-01 1.770441532860745097e-03
3.100000000000000089e+00 1.171479535881255057e-01 1.191750683304602888e-03
3.300000000000000266e+00 7.806751517757511138e-02 8.440530848994307923e-04
3.500000000000000000e+00 5.247413500118809637e-02 6.039666311948110964e-04
3.700000000000000178e+00 3.557760362396347048e-02 4.420951506884023365e-04
3.900000000000000355e+00 2.426622422710318985e-02 3.096542531644052112e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/20_30/dN_over_2pidYptdpt_mc_-2212.dat <==
1.000000000000000056e-01 2.349828094877801643e+00 1.626837274732269994e-02
3.000000000000000444e-01 2.280712994758388845e+00 1.536966412986344628e-02
5.000000000000000000e-01 2.130356094266022460e+00 1.170969212475315470e-02
7.000000000000000666e-01 1.900922799419922926e+00 9.231801511754785666e-03
9.000000000000000222e-01 1.617945069400974933e+00 6.713185800925963558e-03
1.100000000000000089e+00 1.316893489294340913e+00 4.863136778949509603e-03
1.300000000000000266e+00 1.029694236221665671e+00 4.041493006941976676e-03
1.500000000000000000e+00 7.821318222193172076e-01 2.968750756717155551e-03
1.700000000000000178e+00 5.802796438774588950e-01 2.665809662469476732e-03
1.899999999999999911e+00 4.226331241107553760e-01 2.246179779903716318e-03
2.100000000000000089e+00 3.044397810770389512e-01 1.850578087982477065e-03
2.300000000000000266e+00 2.176718261848137603e-01 1.452711461429587224e-03
2.500000000000000000e+00 1.546019387182117066e-01 1.080007267902019161e-03
2.700000000000000178e+00 1.095949488796508914e-01 9.132059527917835628e-04
2.900000000000000355e+00 7.764307664615500981e-02 6.366582236106178849e-04
3.100000000000000089e+00 5.511708447565771829e-02 4.802536145929100771e-04
3.300000000000000266e+00 3.921265643731149803e-02 3.938298588022338086e-04
3.500000000000000000e+00 2.791434504275967440e-02 2.869426773194678646e-04
3.700000000000000178e+00 1.999091712988549166e-02 2.195078939050815181e-04
3.900000000000000355e+00 1.427100260131974885e-02 1.676045008179875210e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/20_30/dN_over_2pidYptdpt_mc_-321.dat <==
1.000000000000000056e-01 1.996479194937112567e+01 1.039628635562910297e-01
3.000000000000000444e-01 1.716918738754697671e+01 8.301569783125528623e-02
5.000000000000000000e-01 1.315376122498615530e+01 5.508113237968229742e-02
7.000000000000000666e-01 9.287910774549025916e+00 3.556386870024527691e-02
9.000000000000000222e-01 6.236342189598473418e+00 2.426761300204111765e-02
1.100000000000000089e+00 4.076387062050882193e+00 1.648965738417887059e-02
1.300000000000000266e+00 2.632818851733870424e+00 1.223254562621954762e-02
1.500000000000000000e+00 1.696455642986699930e+00 8.992692533072917452e-03
1.700000000000000178e+00 1.094763796870740880e+00 6.374638259110066048e-03
1.899999999999999911e+00 7.097216736445476348e-01 4.724662867231515899e-03
2.100000000000000089e+00 4.625939916042109412e-01 3.126781829342779699e-03
2.300000000000000266e+00 3.036641193701221098e-01 2.338502484441049457e-03
2.500000000000000000e+00 2.009649733012560113e-01 1.657293208096321212e-03
2.700000000000000178e+00 1.338282365621736303e-01 1.160125737206588875e-03
2.900000000000000355e+00 9.002853582871783722e-02 8.149943901518835482e-04
3.100000000000000089e+00 6.094506897658502620e-02 6.095520141335473811e-04
3.300000000000000266e+00 4.152283070771776302e-02 4.363689002292803557e-04
3.500000000000000000e+00 2.849258134354078903e-02 3.145386769918262623e-04
3.700000000000000178e+00 1.971542755366571115e-02 2.428876395994020946e-04
3.900000000000000355e+00 1.375323465197921327e-02 1.602002428814558780e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/20_30/dN_over_2pidYptdpt_mc_211.dat <==
1.000000000000000056e-01 3.248668432366615093e+02 1.218065938013515703e+00
3.000000000000000444e-01 1.648140223347848803e+02 6.325204370689399003e-01
5.000000000000000000e-01 8.040669599175824089e+01 2.971181599154860686e-01
7.000000000000000666e-01 4.217316112095709002e+01 1.595631592314321057e-01
9.000000000000000222e-01 2.320611788262808872e+01 9.689744065388027072e-02
1.100000000000000089e+00 1.318283629077845909e+01 6.112306464266753503e-02
1.300000000000000266e+00 7.666844893902835523e+00 3.979057632258965749e-02
1.500000000000000000e+00 4.548813293515740597e+00 2.718138649377156366e-02
1.700000000000000178e+00 2.744413250209119415e+00 1.766006517899195230e-02
1.899999999999999911e+00 1.682036164920042598e+00 1.174158074118202867e-02
2.100000000000000089e+00 1.046148850188864055e+00 7.950417170376837192e-03
2.300000000000000266e+00 6.590345861338531286e-01 5.378200155300531630e-03
2.500000000000000000e+00 4.208997762266158960e-01 3.545766495355528840e-03
2.700000000000000178e+00 2.716262628535371926e-01 2.461428622292324321e-03
2.900000000000000355e+00 1.774443860237414905e-01 1.775567169072682968e-03
3.100000000000000089e+00 1.170674172482511349e-01 1.225333433428227228e-03
3.300000000000000266e+00 7.807450309827837498e-02 8.638534169384889808e-04
3.500000000000000000e+00 5.241144798603393495e-02 6.100145646799768001e-04
3.700000000000000178e+00 3.548750300540382679e-02 4.483857240805378080e-04
3.900000000000000355e+00 2.429466062117879854e-02 3.051942028115320056e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/20_30/dN_over_2pidYptdpt_mc_2212.dat <==
1.000000000000000056e-01 2.390200665366640997e+00 1.847530666285456327e-02
3.000000000000000444e-01 2.317812714016588505e+00 1.530927368724930952e-02
5.000000000000000000e-01 2.166829768535901035e+00 1.221546627836156244e-02
7.000000000000000666e-01 1.935667439371453913e+00 9.839505281568709447e-03
9.000000000000000222e-01 1.647475820329832530e+00 7.063390914941298192e-03
1.100000000000000089e+00 1.339536412395697429e+00 5.132679953989980996e-03
1.300000000000000266e+00 1.048634925377513571e+00 4.127191645293350544e-03
1.500000000000000000e+00 7.957582756691519155e-01 2.993335496695025133e-03
1.700000000000000178e+00 5.902459204547761962e-01 2.801245487704062849e-03
1.899999999999999911e+00 4.302997957743476820e-01 2.411451085019118701e-03
2.100000000000000089e+00 3.100532395209322223e-01 1.886353269507211588e-03
2.300000000000000266e+00 2.213686346874522148e-01 1.539357379170745894e-03
2.500000000000000000e+00 1.575574220182207053e-01 1.173158554719077847e-03
2.700000000000000178e+00 1.115849534088062811e-01 9.157844848693995126e-04
2.900000000000000355e+00 7.912969026725509558e-02 6.279866474429696534e-04
3.100000000000000089e+00 5.622348093124142354e-02 5.055485539706574107e-04
3.300000000000000266e+00 3.996375693139651852e-02 4.026333332376382814e-04
3.500000000000000000e+00 2.841629817746922984e-02 2.608383502048099200e-04
3.700000000000000178e+00 2.036929649683151891e-02 2.013288787188957641e-04
3.900000000000000355e+00 1.456982398762143513e-02 1.547991659339266533e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/20_30/dN_over_2pidYptdpt_mc_321.dat <==
1.000000000000000056e-01 1.996723392471236380e+01 1.122946201248332526e-01
3.000000000000000444e-01 1.715535041591725829e+01 8.189520282135213936e-02
5.000000000000000000e-01 1.315327789515059820e+01 5.489751104160102424e-02
7.000000000000000666e-01 9.290815095190371409e+00 3.530545553344431597e-02
9.000000000000000222e-01 6.237110564663392864e+00 2.393057171917819387e-02
1.100000000000000089e+00 4.078270771195366073e+00 1.690298723715286111e-02
1.300000000000000266e+00 2.634085570047850045e+00 1.216914538142756588e-02
1.500000000000000000e+00 1.696146130609932356e+00 8.972891010421283828e-03
1.700000000000000178e+00 1.094550288687649253e+00 6.346168868828344460e-03
1.899999999999999911e+00 7.088690027557447149e-01 4.584721743863473357e-03
2.100000000000000089e+00 4.620170120904893984e-01 3.229212308818015398e-03
2.300000000000000266e+00 3.036724648336008303e-01 2.303360452715374693e-03
2.500000000000000000e+00 2.008522585442388542e-01 1.556766939287089740e-03
2.700000000000000178e+00 1.337826692154171215e-01 1.164728524913587930e-03
2.900000000000000355e+00 8.987722234386298636e-02 8.915113687839958502e-04
3.100000000000000089e+00 6.093143842680383976e-02 5.777584698271105322e-04
3.300000000000000266e+00 4.149455588406303352e-02 4.170223738821175058e-04
3.500000000000000000e+00 2.855046971719469445e-02 2.942589234176980879e-04
3.700000000000000178e+00 1.975714547301480120e-02 2.392981858088928605e-04
3.900000000000000355e+00 1.371697141386115856e-02 1.774747841587364001e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/20_30/dNdEta_mc_charged.dat <==
# Eta,dNdEta,error
-7.799999999999999822e+00 5.485031710174025221e+01 1.734251637804956170e+00
-7.400000000000000355e+00 7.685346301874170649e+01 2.429925219236825473e+00
-7.000000000000000000e+00 1.054443816934402207e+02 3.333907923787782224e+00
-6.599999999999999645e+00 1.412775066934404720e+02 4.466867630988318183e+00
-6.200000000000000178e+00 1.843204032797857792e+02 5.827811023383305589e+00
-5.799999999999999822e+00 2.339332990294507226e+02 7.396405274487380055e+00
-5.399999999999999467e+00 2.888304509705483269e+02 9.132039296199325307e+00
-5.000000000000000000e+00 3.470462391231598076e+02 1.097259339427952440e+01
-4.599999999999999645e+00 4.058915913654623182e+02 1.283299984428091989e+01
-4.200000000000000178e+00 4.617993105756355021e+02 1.460054286971663906e+01
-3.799999999999999822e+00 5.114483007028108545e+02 1.617018501882862580e+01
-3.399999999999999467e+00 5.536532161981252784e+02 1.750449073780472986e+01
-2.999999999999999556e+00 5.895637625502012042e+02 1.863973163312736503e+01
-2.599999999999999645e+00 6.186899548192766360e+02 1.956053694808602472e+01
-2.199999999999999734e+00 6.398165001673370398e+02 2.022836719754776169e+01
-1.799999999999999822e+00 6.511693607764375429e+02 2.058711733784711839e+01
-1.399999999999999467e+00 6.529767930053541249e+02 2.064404453980099774e+01
-9.999999999999995559e-01 6.469434462851406806e+02 2.045298781910827302e+01
-5.999999999999996447e-01 6.376080363119139065e+02 2.015767153403806589e+01
-1.999999999999997335e-01 6.313107864792515329e+02 1.995847309160723526e+01
2.000000000000001776e-01 6.312739223560893151e+02 1.995713773850530615e+01
6.000000000000005329e-01 6.372906342034801810e+02 2.014724951022451904e+01
1.000000000000000888e+00 6.467032864792502096e+02 2.044470116245156532e+01
1.400000000000001243e+00 6.528418582663983898e+02 2.063871826563161704e+01
1.800000000000000711e+00 6.509596477576999405e+02 2.057916521798121678e+01
2.200000000000000178e+00 6.394787131860766749e+02 2.021619776506112842e+01
2.600000000000000533e+00 6.181475025100395442e+02 1.954183972382237755e+01
3.000000000000000888e+00 5.888742436412325105e+02 1.861641652664984292e+01
3.400000000000001243e+00 5.529396527777769279e+02 1.748040070069086838e+01
3.800000000000000711e+00 5.108105722891584151e+02 1.614857508698942112e+01
4.200000000000000178e+00 4.612139340696111276e+02 1.458064521528587676e+01
4.600000000000000533e+00 4.053235826639888160e+02 1.281381669981601412e+01
5.000000000000000888e+00 3.464590771419000816e+02 1.095292009922513010e+01
5.400000000000001243e+00 2.883657990294507272e+02 9.116432961430851023e+00
5.800000000000000711e+00 2.336457371151279290e+02 7.386583053411855282e+00
6.200000000000000178e+00 1.841450368139223315e+02 5.821737634365550029e+00
6.600000000000000533e+00 1.412229601740293390e+02 4.464812972867281182e+00
7.000000000000000888e+00 1.055283985943773928e+02 3.336357243489878499e+00
7.400000000000001243e+00 7.700221134538136880e+01 2.434544114781180824e+00
7.800000000000000711e+00 5.503651104417687634e+01 1.740115349361123220e+00


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/20_30/dNdY_mc_-2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 6.773761713520766664e-04 2.144069068155388919e-05
-9.250000000000000000e+00 1.692436412315930644e-02 5.352914590732799549e-04
-8.750000000000000000e+00 7.483400267737613798e-02 2.365115522612574843e-03
-8.250000000000000000e+00 1.509317269076305423e-01 4.771029929546818406e-03
-7.750000000000000000e+00 2.782684069611779942e-01 8.796559298363277463e-03
-7.250000000000000000e+00 5.466171352074968848e-01 1.727967271494557783e-02
-6.750000000000000000e+00 1.092643908969208377e+00 3.454412693455800182e-02
-6.250000000000000000e+00 2.054930388219544657e+00 6.497008080348283532e-02
-5.750000000000000000e+00 3.478430388219546643e+00 1.099778991914330123e-01
-5.250000000000000000e+00 5.306478580990630078e+00 1.677722651981188029e-01
-4.750000000000000000e+00 7.343799866131183407e+00 2.321906877761008570e-01
-4.250000000000000000e+00 9.382902945113771764e+00 2.966548311210973621e-01
-3.750000000000000000e+00 1.122701271753682128e+01 3.549516427213588732e-01
-3.250000000000000000e+00 1.276040093708165735e+01 4.034376220596804785e-01
-2.750000000000000000e+00 1.398542637215528828e+01 4.421656331648247673e-01
-2.250000000000000000e+00 1.493314658634539249e+01 4.721274099461242324e-01
-1.750000000000000000e+00 1.563886412315930308e+01 4.944330527396369468e-01
-1.250000000000000000e+00 1.620479852744309568e+01 5.123154471901434359e-01
-7.500000000000000000e-01 1.659090629183400978e+01 5.245160803389274928e-01
-2.500000000000000000e-01 1.676439959839358096e+01 5.299940681241660512e-01
2.500000000000000000e-01 1.676510709504684371e+01 5.300168652947099268e-01
7.500000000000000000e-01 1.657834270414993227e+01 5.241060464218632031e-01
1.250000000000000000e+00 1.619354618473896679e+01 5.119441749224147298e-01
1.750000000000000000e+00 1.563805153949129689e+01 4.943799172306918011e-01
2.250000000000000000e+00 1.491368473895580316e+01 4.714726080217545578e-01
2.750000000000000000e+00 1.397336278447121316e+01 4.417473434685684763e-01
3.250000000000000000e+00 1.273950267737616571e+01 4.027425094473129907e-01
3.750000000000000000e+00 1.121059571619812978e+01 3.544091745042774466e-01
4.250000000000000000e+00 9.377456492637229246e+00 2.964602206155361186e-01
4.750000000000000000e+00 7.331585676037472687e+00 2.317788173743167424e-01
5.250000000000000000e+00 5.298243641231592527e+00 1.675000779949449015e-01
5.750000000000000000e+00 3.479943775100396763e+00 1.100194325560511638e-01
6.250000000000000000e+00 2.050483266398928972e+00 6.482818824106809097e-02
6.750000000000000000e+00 1.093759705488621004e+00 3.458251828053516413e-02
7.250000000000000000e+00 5.503286479250335539e-01 1.740112501853695662e-02
7.750000000000000000e+00 2.807951807228915020e-01 8.879568971508983513e-03
8.250000000000000000e+00 1.527677376171351631e-01 4.831584166326328457e-03
8.750000000000000000e+00 7.561981258366799741e-02 2.391677527783396019e-03
9.250000000000000000e+00 1.725301204819275694e-02 5.456393957656445384e-04
9.750000000000000000e+00 7.396251673360124991e-04 2.345015723114797320e-05


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/20_30/dNdY_mc_2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 1.138554216867469684e-03 3.606027611832721488e-05
-9.250000000000000000e+00 7.458634538152611460e-02 2.359005699952171266e-03
-8.750000000000000000e+00 7.805006693440431631e-01 2.468397854197629249e-02
-8.250000000000000000e+00 2.084544176706822238e+00 6.592106708966097295e-02
-7.750000000000000000e+00 3.099742971887552212e+00 9.802023877261813178e-02
-7.250000000000000000e+00 3.803006024096381665e+00 1.202572162815947893e-01
-6.750000000000000000e+00 4.381590361445782733e+00 1.385480580460547173e-01
-6.250000000000000000e+00 4.557503346720215731e+00 1.441060301364961160e-01
-5.750000000000000000e+00 4.311059571619814790e+00 1.363150906465754875e-01
-5.250000000000000000e+00 3.794727576974565419e+00 1.199881102990208170e-01
-4.750000000000000000e+00 3.173474564926368480e+00 1.003336232058505695e-01
-4.250000000000000000e+00 2.536404953145916963e+00 8.019132744660850687e-02
-3.750000000000000000e+00 1.936952476572957771e+00 6.124893199491713430e-02
-3.250000000000000000e+00 1.440785809906293125e+00 4.554996957452118328e-02
-2.750000000000000000e+00 1.048945113788488204e+00 3.316509209577465922e-02
-2.250000000000000000e+00 7.546579651941098810e-01 2.385935250624193413e-02
-1.750000000000000000e+00 5.569116465863457321e-01 1.761700655682705771e-02
-1.250000000000000000e+00 4.036485943775099394e-01 1.276223929553388890e-02
-7.500000000000000000e-01 3.118627844712182906e-01 9.864430056242929137e-03
-2.500000000000000000e-01 2.835307898259709636e-01 8.972276382988232657e-03
2.500000000000000000e-01 2.761171352074966445e-01 8.745991345968789910e-03
7.500000000000000000e-01 3.201606425702809844e-01 1.012679571596914775e-02
1.250000000000000000e+00 4.086780455153951053e-01 1.291998169330724373e-02
1.750000000000000000e+00 5.439912985274438784e-01 1.719527936374178750e-02
2.250000000000000000e+00 7.703781793842030545e-01 2.435393201939768659e-02
2.750000000000000000e+00 1.050461178045516197e+00 3.320781382361837758e-02
3.250000000000000000e+00 1.440185408299865744e+00 4.553024078902803001e-02
3.750000000000000000e+00 1.930269745649264346e+00 6.101784511083475221e-02
4.250000000000000000e+00 2.519299866131191834e+00 7.964162467860524952e-02
4.750000000000000000e+00 3.168957831325303953e+00 1.001790158089643223e-01
5.250000000000000000e+00 3.794253012048192097e+00 1.199434984280690342e-01
5.750000000000000000e+00 4.289996653279782635e+00 1.356234403833690150e-01
6.250000000000000000e+00 4.542455823293174433e+00 1.436055262108467401e-01
6.750000000000000000e+00 4.370189424364121500e+00 1.381639257942454124e-01
7.250000000000000000e+00 3.811643239625169599e+00 1.205120741813013180e-01
7.750000000000000000e+00 3.109242971887548279e+00 9.831108459323080473e-02
8.250000000000000000e+00 2.098593038821951140e+00 6.635754128481881342e-02
8.750000000000000000e+00 7.938420348058899956e-01 2.510491074073034276e-02
9.250000000000000000e+00 7.612650602409647138e-02 2.409572086269379243e-03
9.750000000000000000e+00 1.103748326639894051e-03 3.515063383306935040e-05


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/20_30/integrated_v2_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
8.466215000510364519e-02
6.870512884476455417e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/20_30/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
9.956754660665045886e-02
8.079492064337119583e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/20_30/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-2.4_2.4.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
9.798923473250839566e-02
7.986681801647671497e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/20_30/integrated_v3_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v3_2par_cumulant  
#  v3_4par_cumulant
3.353246303719486371e-02
-1.620269852015332121e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/20_30/r2_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 9.989079454630813704e-01 3.847596311245419847e-04
7.894737124443054199e-01 9.964649525077169390e-01 1.157867683554600433e-03
1.315789461135864258e+00 9.930713854774173566e-01 2.035668720807162681e-03
1.842105269432067871e+00 9.917656428543539793e-01 2.907911451735512715e-03
2.368421077728271484e+00 9.904049257887068691e-01 3.600966303644361974e-03
2.894736766815185547e+00 9.884981997606784310e-01 3.364467039730055075e-03
3.421052694320678711e+00 9.870983055781460402e-01 3.028138039305857277e-03
3.947368383407592773e+00 9.875233834266200494e-01 3.681849789449949048e-03
4.473684310913085938e+00 9.865664949712424914e-01 3.815537022835168140e-03
5.000000000000000000e+00 9.859144691875734168e-01 3.133326536043435414e-03


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/20_30/r2_eta_charged_3_4.dat <==
2.631579041481018066e-01 9.989318971809689751e-01
7.894737124443054199e-01 9.964839554223272611e-01
1.315789461135864258e+00 9.931732653754256068e-01
1.842105269432067871e+00 9.920470187482273161e-01
2.368421077728271484e+00 9.907621162692888950e-01
2.894736766815185547e+00 9.885966625733617619e-01
3.421052694320678711e+00 9.870413951663069563e-01
3.947368383407592773e+00 9.872030860436754596e-01
4.473684310913085938e+00 9.861995049616616438e-01
5.000000000000000000e+00 9.855744570286441020e-01


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/20_30/r2_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.985255374529493633e-01 3.911721833926986116e-04
7.894737124443054199e-01 9.953298134301240552e-01 1.158306274385304414e-03
1.315789461135864258e+00 9.912591244136697011e-01 2.048214816689869402e-03
1.842105269432067871e+00 9.892743357668217774e-01 2.855515623311621377e-03
2.368421077728271484e+00 9.873586513040606416e-01 3.487997801187480568e-03
2.894736766815185547e+00 9.851568743416676543e-01 3.191279780335161929e-03
3.421052694320678711e+00 9.836183429081115648e-01 2.871793559977108608e-03
3.947368383407592773e+00 9.834637973168816050e-01 3.585442027179075279e-03
4.473684310913085938e+00 9.814921194198380494e-01 3.705593469014048600e-03
5.000000000000000000e+00 9.803584315257319881e-01 3.068165470256616935e-03


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/20_30/v2_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 5.929028242826461792e-02 1.952324062585830688e-03 5.141871422529220581e-02 4.050411749631166458e-03
-4.473684310913085938e+00 6.512600183486938477e-02 2.194900298491120338e-03 5.558640882372856140e-02 4.404090810567140579e-03
-3.947368383407592773e+00 6.959033757448196411e-02 2.406836720183491707e-03 5.853509902954101562e-02 4.712443333119153976e-03
-3.421052694320678711e+00 7.285351306200027466e-02 2.569590928032994270e-03 6.051644682884216309e-02 4.924513865262269974e-03
-2.894736766815185547e+00 7.528550922870635986e-02 2.661336446180939674e-03 6.205245107412338257e-02 5.092929117381572723e-03
-2.368421077728271484e+00 7.720456272363662720e-02 2.771536353975534439e-03 6.325554847717285156e-02 5.217873957008123398e-03
-1.842105269432067871e+00 7.906329631805419922e-02 2.881707623600959778e-03 6.449288129806518555e-02 5.316645372658967972e-03
-1.315789461135864258e+00 8.113496005535125732e-02 2.950616646558046341e-03 6.575570255517959595e-02 5.466071423143148422e-03
-7.894737124443054199e-01 8.339524269104003906e-02 3.046141238883137703e-03 6.741665303707122803e-02 5.608797073364257812e-03
-2.631579041481018066e-01 8.496836572885513306e-02 3.120264271274209023e-03 6.870932877063751221e-02 5.743175279349088669e-03
2.631579041481018066e-01 8.491789549589157104e-02 3.115944797173142433e-03 6.848120689392089844e-02 5.752739030867815018e-03
7.894737124443054199e-01 8.320344984531402588e-02 3.056428860872983932e-03 6.721697002649307251e-02 5.678402259945869446e-03
1.315789461135864258e+00 8.090697228908538818e-02 2.963899634778499603e-03 6.565795838832855225e-02 5.464062560349702835e-03
1.842105269432067871e+00 7.868989557027816772e-02 2.873803954571485519e-03 6.424967199563980103e-02 5.276246462017297745e-03
2.368421077728271484e+00 7.672791182994842529e-02 2.803336596116423607e-03 6.287284940481185913e-02 5.202942062169313431e-03
2.894736766815185547e+00 7.477106899023056030e-02 2.708550775423645973e-03 6.159836053848266602e-02 5.025970283895730972e-03
3.421052694320678711e+00 7.237299531698226929e-02 2.614766824990510941e-03 6.006305292248725891e-02 4.858026280999183655e-03
3.947368383407592773e+00 6.901840865612030029e-02 2.487675519660115242e-03 5.783384293317794800e-02 4.627747926861047745e-03
4.473684310913085938e+00 6.460546702146530151e-02 2.287549432367086411e-03 5.501762777566909790e-02 4.322423133999109268e-03
5.000000000000000000e+00 5.880730226635932922e-02 2.025514841079711914e-03 5.090846493840217590e-02 3.932896070182323456e-03


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/20_30/v2_eta_charged_cumulant_etaref_-2.4_2.4.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 8.001527190208435059e-02 2.708256943151354790e-03 6.888531148433685303e-02 5.406244192272424698e-03
-4.473684310913085938e+00 8.575997501611709595e-02 2.978317905217409134e-03 7.268787920475006104e-02 5.804560147225856781e-03
-3.947368383407592773e+00 8.986593037843704224e-02 3.210579976439476013e-03 7.520993798971176147e-02 6.064003333449363708e-03
-3.421052694320678711e+00 9.270957112312316895e-02 3.385344287380576134e-03 7.671399414539337158e-02 6.225544493645429611e-03
-2.894736766815185547e+00 9.461215883493423462e-02 3.470169147476553917e-03 7.777807116508483887e-02 6.344905123114585876e-03
-2.368421077728271484e+00 9.594336897134780884e-02 3.567359643056988716e-03 7.844468206167221069e-02 6.432998925447463989e-03
-1.842105269432067871e+00 9.701041877269744873e-02 3.654160769656300545e-03 7.900633662939071655e-02 6.483387667685747147e-03
-1.315789461135864258e+00 9.801913797855377197e-02 3.681376110762357712e-03 7.934357970952987671e-02 6.548595149070024490e-03
-7.894737124443054199e-01 9.907114505767822266e-02 3.737539052963256836e-03 8.004011213779449463e-02 6.621708627790212631e-03
-2.631579041481018066e-01 9.975038468837738037e-02 3.796376520767807961e-03 8.057941496372222900e-02 6.686337757855653763e-03
2.631579041481018066e-01 9.968590736389160156e-02 3.775529330596327782e-03 8.035727590322494507e-02 6.704015657305717468e-03
7.894737124443054199e-01 9.883851557970046997e-02 3.748332383111119270e-03 7.977349311113357544e-02 6.699466146528720856e-03
1.315789461135864258e+00 9.772293269634246826e-02 3.698496846482157707e-03 7.921886444091796875e-02 6.556524429470300674e-03
1.842105269432067871e+00 9.649927914142608643e-02 3.649172838777303696e-03 7.868398725986480713e-02 6.431358866393566132e-03
2.368421077728271484e+00 9.527842700481414795e-02 3.601541044190526009e-03 7.793962955474853516e-02 6.401970516890287399e-03
2.894736766815185547e+00 9.390354901552200317e-02 3.520662430673837662e-03 7.724153995513916016e-02 6.273690145462751389e-03
3.421052694320678711e+00 9.199402481317520142e-02 3.427769988775253296e-03 7.612331956624984741e-02 6.141103804111480713e-03
3.947368383407592773e+00 8.907578140497207642e-02 3.294321242719888687e-03 7.443502545356750488e-02 5.956753622740507126e-03
4.473684310913085938e+00 8.499573171138763428e-02 3.090947633609175682e-03 7.199913263320922852e-02 5.669665057212114334e-03
5.000000000000000000e+00 7.926879823207855225e-02 2.801699098199605942e-03 6.812544167041778564e-02 5.281446967273950577e-03


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/20_30/v2_eta_charged_ep.dat <==
-5.000000000000000000e+00 7.630984606527455028e-02 1.179635547672489883e-03
-4.473684310913085938e+00 8.142995206859315882e-02 1.308068001249501492e-03
-3.947368383407592773e+00 8.504683856868500147e-02 1.441352453244786882e-03
-3.421052694320678711e+00 8.748097667805572464e-02 1.571605812825184120e-03
-2.894736766815185547e+00 8.913699832070778872e-02 1.605476870345027380e-03
-2.368421077728271484e+00 9.032415248724415258e-02 1.664841542494514609e-03
-1.842105269432067871e+00 9.131793928241802027e-02 1.710962131830315877e-03
-1.315789461135864258e+00 9.230919973631177000e-02 1.749380823151883927e-03
-7.894737124443054199e-01 9.337549178936846439e-02 1.795734120731746217e-03
-2.631579041481018066e-01 9.415951850625599306e-02 1.841243651569228479e-03
2.631579041481018066e-01 9.406251485599521900e-02 1.834994478456428721e-03
7.894737124443054199e-01 9.315750511865372729e-02 1.812134831727197715e-03
1.315789461135864258e+00 9.204618976517450757e-02 1.779348968384832433e-03
1.842105269432067871e+00 9.089964061145441865e-02 1.758412371064553862e-03
2.368421077728271484e+00 8.974965453561636886e-02 1.721598780132584366e-03
2.894736766815185547e+00 8.850244615787980496e-02 1.654535472832951559e-03
3.421052694320678711e+00 8.679490424356581246e-02 1.613928887898792835e-03
3.947368383407592773e+00 8.425658792033308142e-02 1.532850878248705846e-03
4.473684310913085938e+00 8.065363360310687235e-02 1.409197086947722513e-03
5.000000000000000000e+00 7.550372341595340542e-02 1.258760787435995792e-03


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/20_30/v2_pt_charged_cumulant.dat <==
# pt vn{2} err vn{4} err
2.000000029802322388e-01 1.274685841053724289e-02 4.731332010123878717e-04 1.065002661198377609e-02 8.720183395780622959e-04
4.000000059604644775e-01 4.231274873018264771e-02 1.669844728894531727e-03 3.450439125299453735e-02 2.804465126246213913e-03
6.000000238418579102e-01 7.128804922103881836e-02 2.865730319172143936e-03 5.798575282096862793e-02 4.822657443583011627e-03
8.000000119209289551e-01 9.670751541852951050e-02 3.883551107719540596e-03 7.869195938110351562e-02 6.584006827324628830e-03
1.000000000000000000e+00 1.179903298616409302e-01 4.702889826148748398e-03 9.601761400699615479e-02 8.031230419874191284e-03
1.200000047683715820e+00 1.355047971010208130e-01 5.301116034388542175e-03 1.101587265729904175e-01 9.366925805807113647e-03
1.399999976158142090e+00 1.498374640941619873e-01 5.719512235373258591e-03 1.217538565397262573e-01 1.045284140855073929e-02
1.600000023841857910e+00 1.615896970033645630e-01 5.984862335026264191e-03 1.310602128505706787e-01 1.137037668377161026e-02
1.799999952316284180e+00 1.709554940462112427e-01 6.145378109067678452e-03 1.385845690965652466e-01 1.226043235510587692e-02
2.000000000000000000e+00 1.784615069627761841e-01 6.283991038799285889e-03 1.448504924774169922e-01 1.282471604645252228e-02
2.200000047683715820e+00 1.844528913497924805e-01 6.309662014245986938e-03 1.499395370483398438e-01 1.343154720962047577e-02
2.400000095367431641e+00 1.884465962648391724e-01 6.214013788849115372e-03 1.535837352275848389e-01 1.402970496565103531e-02
2.599999904632568359e+00 1.914485692977905273e-01 6.011326797306537628e-03 1.571860760450363159e-01 1.439130865037441254e-02
2.799999952316284180e+00 1.931458115577697754e-01 5.957747343927621841e-03 1.602837443351745605e-01 1.454409025609493256e-02
3.000000000000000000e+00 1.930848956108093262e-01 5.493198521435260773e-03 1.620800644159317017e-01 1.556411571800708771e-02
3.200000047683715820e+00 1.924292892217636108e-01 5.191767122596502304e-03 1.633242666721343994e-01 1.533501781523227692e-02
3.400000095367431641e+00 1.908928751945495605e-01 4.769319202750921249e-03 1.653116494417190552e-01 1.521600503474473953e-02
3.599999904632568359e+00 1.886083334684371948e-01 4.706364125013351440e-03 1.660660803318023682e-01 1.529048196971416473e-02
3.799999952316284180e+00 1.860222518444061279e-01 4.535044077783823013e-03 1.689000874757766724e-01 1.536538731306791306e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/20_30/v2_pt_charged_ep.dat <==
 (2.000000029802322388e-01+0.000000000000000000e+00j)  (1.225637570839354686e-02+7.932369598255415355e-05j)  (4.998443351114712808e-04+0.000000000000000000e+00j)
 (4.000000059604644775e-01+0.000000000000000000e+00j)  (4.012790614111161336e-02+1.446969137178904239e-04j)  (1.916413673978200347e-03+0.000000000000000000e+00j)
 (6.000000238418579102e-01+0.000000000000000000e+00j)  (6.739870408887559117e-02+1.925788945370065326e-04j)  (3.276962047274980389e-03+0.000000000000000000e+00j)
 (8.000000119209289551e-01+0.000000000000000000e+00j)  (9.143412546008125585e-02+1.866539157933990714e-04j)  (4.482218547473356199e-03+0.000000000000000000e+00j)
 (1.000000000000000000e+00+0.000000000000000000e+00j)  (1.115924975702226041e-01+1.480463519372142737e-04j)  (5.358310029050741656e-03+0.000000000000000000e+00j)
 (1.200000047683715820e+00+0.000000000000000000e+00j)  (1.281994572722725267e-01+6.178672229346957674e-05j)  (5.883960802352795026e-03+0.000000000000000000e+00j)
 (1.399999976158142090e+00+0.000000000000000000e+00j)  (1.417991575119563474e-01+1.651016081042779891e-05j)  (6.153204717976862650e-03+0.000000000000000000e+00j)
 (1.600000023841857910e+00+0.000000000000000000e+00j)  (1.529076195632700363e-01-1.491273543751606828e-04j)  (6.165587911953785208e-03+0.000000000000000000e+00j)
 (1.799999952316284180e+00+0.000000000000000000e+00j)  (1.617787968799002662e-01-1.564309741515805736e-04j)  (6.033973767427675862e-03+0.000000000000000000e+00j)
 (2.000000000000000000e+00+0.000000000000000000e+00j)  (1.689289052532140512e-01-4.369360589686283394e-04j)  (6.030656196584758579e-03+0.000000000000000000e+00j)
 (2.200000047683715820e+00+0.000000000000000000e+00j)  (1.747199969633830841e-01-5.144167908309355301e-04j)  (5.857896542161552221e-03+0.000000000000000000e+00j)
 (2.400000095367431641e+00+0.000000000000000000e+00j)  (1.788486454602651321e-01-8.844986664455573239e-04j)  (5.505212879845275409e-03+0.000000000000000000e+00j)
 (2.599999904632568359e+00+0.000000000000000000e+00j)  (1.821776163352683275e-01-6.898302623260954168e-04j)  (5.094508249990041884e-03+0.000000000000000000e+00j)
 (2.799999952316284180e+00+0.000000000000000000e+00j)  (1.844461277197187721e-01-9.545176053154778590e-04j)  (5.149094936380459175e-03+0.000000000000000000e+00j)
 (3.000000000000000000e+00+0.000000000000000000e+00j)  (1.857022561232324342e-01-1.012866989388425641e-03j)  (4.593240471903212857e-03+0.000000000000000000e+00j)
 (3.200000047683715820e+00+0.000000000000000000e+00j)  (1.861329445393760662e-01-1.105947420840521422e-03j)  (4.922951090436745829e-03+0.000000000000000000e+00j)
 (3.400000095367431641e+00+0.000000000000000000e+00j)  (1.865638538693575321e-01-2.037946191782040017e-03j)  (5.299209471333285806e-03+0.000000000000000000e+00j)
 (3.599999904632568359e+00+0.000000000000000000e+00j)  (1.866251266323983860e-01-1.623761302571472692e-03j)  (5.959338542291238612e-03+0.000000000000000000e+00j)
 (3.799999952316284180e+00+0.000000000000000000e+00j)  (1.867597765646777930e-01-1.610222838205221290e-03j)  (6.887680157618246771e-03+0.000000000000000000e+00j)


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/20_30/v3_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 1.963330805301666260e-02 4.232234205119311810e-04 -1.043996028602123260e-02 1.985661871731281281e-02
-4.473684310913085938e+00 2.290106192231178284e-02 4.903867375105619431e-04 -1.127801835536956787e-02 2.227203175425529480e-02
-3.947368383407592773e+00 2.537586167454719543e-02 5.624975892715156078e-04 -1.272980123758316040e-02 2.486637048423290253e-02
-3.421052694320678711e+00 2.715729176998138428e-02 5.863094702363014221e-04 -1.319237984716892242e-02 2.631860785186290741e-02
-2.894736766815185547e+00 2.839351631700992584e-02 6.146131199784576893e-04 -1.491564046591520309e-02 2.759619988501071930e-02
-2.368421077728271484e+00 2.940234914422035217e-02 6.538174347952008247e-04 -1.466836500912904739e-02 2.826152183115482330e-02
-1.842105269432067871e+00 3.036087751388549805e-02 6.621732609346508980e-04 -1.507943402975797653e-02 2.880511432886123657e-02
-1.315789461135864258e+00 3.152373060584068298e-02 6.927007925696671009e-04 -1.379245519638061523e-02 2.981523796916007996e-02
-7.894737124443054199e-01 3.269346058368682861e-02 7.005581865087151527e-04 -1.501808594912290573e-02 3.090192936360836029e-02
-2.631579041481018066e-01 3.353594616055488586e-02 7.187438895925879478e-04 -1.474317349493503571e-02 3.083081357181072235e-02
2.631579041481018066e-01 3.356636315584182739e-02 7.351955282501876354e-04 -1.373395603150129318e-02 3.052669949829578400e-02
7.894737124443054199e-01 3.278529644012451172e-02 7.109415601007640362e-04 -1.380919851362705231e-02 2.993803471326828003e-02
1.315789461135864258e+00 3.170173242688179016e-02 6.952820112928748131e-04 -1.256044395267963409e-02 2.864446491003036499e-02
1.842105269432067871e+00 3.066742978990077972e-02 6.529830279760062695e-04 -1.242531649768352509e-02 2.758781239390373230e-02
2.368421077728271484e+00 2.978432551026344299e-02 6.594083388336002827e-04 -1.133414451032876968e-02 2.692507393658161163e-02
2.894736766815185547e+00 2.880628965795040131e-02 6.435153190977871418e-04 -1.114557962864637375e-02 2.637227252125740051e-02
3.421052694320678711e+00 2.752318978309631348e-02 6.021491135470569134e-04 -1.131047122180461884e-02 2.525925822556018829e-02
3.947368383407592773e+00 2.576106786727905273e-02 5.695020081475377083e-04 -9.782617911696434021e-03 2.375125698745250702e-02
4.473684310913085938e+00 2.329840883612632751e-02 5.132670630700886250e-04 -7.452301681041717529e-03 2.086973376572132111e-02
5.000000000000000000e+00 2.006833627820014954e-02 4.644407890737056732e-04 -6.295989267528057098e-03 1.806763373315334320e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/20_30/v3_eta_charged_ep.dat <==
-5.000000000000000000e+00 2.455966501004638869e-02 2.513806707208461003e-04
-4.473684310913085938e+00 2.786423739648467499e-02 3.086480317260036229e-04
-3.947368383407592773e+00 3.027610289363141804e-02 2.915756941995558847e-04
-3.421052694320678711e+00 3.180926604446336625e-02 2.828711570458102443e-04
-2.894736766815185547e+00 3.275173162736451371e-02 2.864513743277286029e-04
-2.368421077728271484e+00 3.355926721625455966e-02 3.380290758607608684e-04
-1.842105269432067871e+00 3.430762584709187019e-02 3.158973253801746687e-04
-1.315789461135864258e+00 3.524018899247365055e-02 2.810712873575074515e-04
-7.894737124443054199e-01 3.601652247671112417e-02 2.414537756863037704e-04
-2.631579041481018066e-01 3.659413935372039794e-02 2.643354616878316652e-04
2.631579041481018066e-01 3.658117115280041381e-02 3.162797926720997644e-04
7.894737124443054199e-01 3.607203934966841941e-02 2.832637267384505750e-04
1.315789461135864258e+00 3.536204428880076328e-02 3.109604184129447987e-04
1.842105269432067871e+00 3.466534230181974457e-02 2.988593763520041463e-04
2.368421077728271484e+00 3.401697121047286831e-02 3.373248893577820919e-04
2.894736766815185547e+00 3.326405786072454684e-02 3.291875405450974432e-04
3.421052694320678711e+00 3.217284099773464606e-02 2.932335637709013849e-04
3.947368383407592773e+00 3.063650211514257898e-02 3.134296459891955096e-04
4.473684310913085938e+00 2.841095637013720671e-02 3.089147038878664814e-04
5.000000000000000000e+00 2.519421643678469019e-02 2.853972628497616014e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/30_35/dN_over_2pidYptdpt_mc_-211.dat <==
1.000000000000000056e-01 2.301112698917054900e+02 7.687915586407656487e-01
3.000000000000000444e-01 1.163939542731093297e+02 3.856356381526514499e-01
5.000000000000000000e-01 5.631142157503676060e+01 1.480279168796712896e-01
7.000000000000000666e-01 2.929642303427985439e+01 6.866977179258607067e-02
9.000000000000000222e-01 1.603990631766722430e+01 3.999689474493624275e-02
1.100000000000000089e+00 9.088235325706028434e+00 3.090919135770801157e-02
1.300000000000000266e+00 5.287365533837804499e+00 2.476053972558604765e-02
1.500000000000000000e+00 3.142719307548412111e+00 1.763389304370649793e-02
1.700000000000000178e+00 1.904776813219085430e+00 1.288134097190594268e-02
1.899999999999999911e+00 1.173349853772312823e+00 8.945790237591299404e-03
2.100000000000000089e+00 7.350050635297957768e-01 6.482696866679775287e-03
2.300000000000000266e+00 4.664628401806172886e-01 4.436381681451887632e-03
2.500000000000000000e+00 3.005080874890764253e-01 3.169353240301089111e-03
2.700000000000000178e+00 1.959353557090560694e-01 2.120236331014741828e-03
2.900000000000000355e+00 1.291668589524908595e-01 1.542256975392719380e-03
3.100000000000000089e+00 8.622167701699200160e-02 1.094600566592070397e-03
3.300000000000000266e+00 5.791744836655333961e-02 7.056770001279344872e-04
3.500000000000000000e+00 3.941305431920887753e-02 5.260185904072368305e-04
3.700000000000000178e+00 2.692256414372602366e-02 3.750215087824212631e-04
3.900000000000000355e+00 1.856059505143050486e-02 2.388174665971978100e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/30_35/dN_over_2pidYptdpt_mc_-2212.dat <==
1.000000000000000056e-01 1.751441791913841417e+00 1.370740964478950157e-02
3.000000000000000444e-01 1.681171347762256074e+00 1.299821083649623128e-02
5.000000000000000000e-01 1.543806131090246003e+00 1.073919574450347622e-02
7.000000000000000666e-01 1.353583612590336660e+00 7.914634636568527309e-03
9.000000000000000222e-01 1.135630938892773223e+00 4.638874775024057380e-03
1.100000000000000089e+00 9.133583874157679139e-01 2.417418877123596582e-03
1.300000000000000266e+00 7.078044732478165901e-01 1.615080888894138708e-03
1.500000000000000000e+00 5.348578701428803317e-01 1.375860887106219012e-03
1.700000000000000178e+00 3.956740117809555701e-01 1.408298516512479373e-03
1.899999999999999911e+00 2.875032131947672376e-01 1.372465076609137666e-03
2.100000000000000089e+00 2.075251618202476889e-01 1.361093014297963706e-03
2.300000000000000266e+00 1.489800983822289759e-01 1.050925803678055392e-03
2.500000000000000000e+00 1.064676541109820934e-01 8.189937685440209147e-04
2.700000000000000178e+00 7.619277642285994523e-02 6.961893471964429808e-04
2.900000000000000355e+00 5.438790894076374338e-02 5.160611918226015900e-04
3.100000000000000089e+00 3.902710235982274900e-02 4.114982125396846871e-04
3.300000000000000266e+00 2.794077559776365557e-02 3.108138911022137268e-04
3.500000000000000000e+00 2.015060734486489452e-02 2.372813040361160470e-04
3.700000000000000178e+00 1.455027467797376760e-02 1.889377340088260748e-04
3.900000000000000355e+00 1.057455368473049842e-02 1.404957192163041636e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/30_35/dN_over_2pidYptdpt_mc_-321.dat <==
1.000000000000000056e-01 1.455650738628122909e+01 8.929797901196950827e-02
3.000000000000000444e-01 1.234984708935943232e+01 6.476634481785685515e-02
5.000000000000000000e-01 9.294132484034589581e+00 3.964981773282756639e-02
7.000000000000000666e-01 6.470558272443556191e+00 1.888340790316035342e-02
9.000000000000000222e-01 4.306826779375662717e+00 9.701011787587462964e-03
1.100000000000000089e+00 2.801079734222134299e+00 6.936737410799183844e-03
1.300000000000000266e+00 1.808175428006131069e+00 6.160584076011581776e-03
1.500000000000000000e+00 1.164377563660306647e+00 5.431871854402447672e-03
1.700000000000000178e+00 7.532132509230293760e-01 4.426145650460390664e-03
1.899999999999999911e+00 4.904355383088779274e-01 3.230559842525673395e-03
2.100000000000000089e+00 3.213902922132999551e-01 2.418577584349003527e-03
2.300000000000000266e+00 2.125222480929925273e-01 1.946440020357975741e-03
2.500000000000000000e+00 1.417208984190185261e-01 1.329647437548936960e-03
2.700000000000000178e+00 9.536141741760621737e-02 1.010040239450596964e-03
2.900000000000000355e+00 6.452699349929848227e-02 7.050003980328280575e-04
3.100000000000000089e+00 4.417927302296748016e-02 5.302998429039327676e-04
3.300000000000000266e+00 3.050099988686464855e-02 3.625926127995450087e-04
3.500000000000000000e+00 2.100269259495165380e-02 2.767152912788299634e-04
3.700000000000000178e+00 1.473595544491431743e-02 2.181676763865359327e-04
3.900000000000000355e+00 1.034316688285074129e-02 1.428874313491646278e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/30_35/dN_over_2pidYptdpt_mc_211.dat <==
1.000000000000000056e-01 2.300325677723465674e+02 7.611061726466937793e-01
3.000000000000000444e-01 1.163468532518954390e+02 3.863846152898068320e-01
5.000000000000000000e-01 5.631635272569021566e+01 1.565957587143994578e-01
7.000000000000000666e-01 2.929561399665247023e+01 6.846753355087252524e-02
9.000000000000000222e-01 1.602979319995923646e+01 4.137492302854482024e-02
1.100000000000000089e+00 9.082242659810912500e+00 3.218428839381384798e-02
1.300000000000000266e+00 5.283180575013680880e+00 2.385367718788261246e-02
1.500000000000000000e+00 3.139820565518231188e+00 1.783277926573267891e-02
1.700000000000000178e+00 1.901349988846355643e+00 1.264748528709897651e-02
1.899999999999999911e+00 1.171915504750096648e+00 9.523662709999268158e-03
2.100000000000000089e+00 7.341977942906687815e-01 6.538815681360949338e-03
2.300000000000000266e+00 4.660910173280604640e-01 4.507941272046821386e-03
2.500000000000000000e+00 3.002528029603570570e-01 3.197157200844803412e-03
2.700000000000000178e+00 1.959305417632465074e-01 2.170732398394061100e-03
2.900000000000000355e+00 1.290079784144732566e-01 1.448293618947231378e-03
3.100000000000000089e+00 8.609110150991766686e-02 1.014806814802588723e-03
3.300000000000000266e+00 5.785523325243559917e-02 7.745500439793582843e-04
3.500000000000000000e+00 3.923313344544689107e-02 4.993393640969016195e-04
3.700000000000000178e+00 2.682083402469566738e-02 3.504912300270365648e-04
3.900000000000000355e+00 1.852903612254390778e-02 2.773924047085848986e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/30_35/dN_over_2pidYptdpt_mc_2212.dat <==
1.000000000000000056e-01 1.778911935091502361e+00 1.288602648678476535e-02
3.000000000000000444e-01 1.709307289118518369e+00 1.268539454756207989e-02
5.000000000000000000e-01 1.571247095861673770e+00 1.049759897794229693e-02
7.000000000000000666e-01 1.378558812564862013e+00 6.848535476435103388e-03
9.000000000000000222e-01 1.154338128796344787e+00 4.518344553467317642e-03
1.100000000000000089e+00 9.284793127287640502e-01 2.532994239726999754e-03
1.300000000000000266e+00 7.195911210525641755e-01 1.787915781598311410e-03
1.500000000000000000e+00 5.435588708817140624e-01 1.356506497320179990e-03
1.700000000000000178e+00 4.019668734034027580e-01 1.344618226282161310e-03
1.899999999999999911e+00 2.927666346943351705e-01 1.253613162473076218e-03
2.100000000000000089e+00 2.115592343738396386e-01 1.093679113603049022e-03
2.300000000000000266e+00 1.516310661517292213e-01 8.915857452161773640e-04
2.500000000000000000e+00 1.084268514604433131e-01 8.722984987472402058e-04
2.700000000000000178e+00 7.745638807597596265e-02 7.248931227004117885e-04
2.900000000000000355e+00 5.539726227238388201e-02 5.662076871154665160e-04
3.100000000000000089e+00 3.971514800358723341e-02 4.286633072904229508e-04
3.300000000000000266e+00 2.852595134812173708e-02 3.585272838948376289e-04
3.500000000000000000e+00 2.057100375883192181e-02 2.311286485958965412e-04
3.700000000000000178e+00 1.488536035545643885e-02 1.754895272637678298e-04
3.900000000000000355e+00 1.080791291966566765e-02 1.479939612604151157e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/30_35/dN_over_2pidYptdpt_mc_321.dat <==
1.000000000000000056e-01 1.455023933410578785e+01 8.775476740918158880e-02
3.000000000000000444e-01 1.234675152571629475e+01 6.770509569963904795e-02
5.000000000000000000e-01 9.289002920218738524e+00 3.959968259412739028e-02
7.000000000000000666e-01 6.477669087936696712e+00 1.899254721106505631e-02
9.000000000000000222e-01 4.312200616556023824e+00 9.311204371843568098e-03
1.100000000000000089e+00 2.803847101081108129e+00 7.717572028513758862e-03
1.300000000000000266e+00 1.809886139599569344e+00 6.130763829007503281e-03
1.500000000000000000e+00 1.164308066001823239e+00 5.534803677641323728e-03
1.700000000000000178e+00 7.535782150523353540e-01 4.180882211766680928e-03
1.899999999999999911e+00 4.901617638848401737e-01 3.325954900618437356e-03
2.100000000000000089e+00 3.212801468876045896e-01 2.520103457014965902e-03
2.300000000000000266e+00 2.122821317223277382e-01 1.896948487407497689e-03
2.500000000000000000e+00 1.415163312654977301e-01 1.233121205806572956e-03
2.700000000000000178e+00 9.527113137272877341e-02 1.075790038012223440e-03
2.900000000000000355e+00 6.435174012518117548e-02 6.976325959252968525e-04
3.100000000000000089e+00 4.422727620741615656e-02 5.158123598626936134e-04
3.300000000000000266e+00 3.040285433862464567e-02 3.990642924962139082e-04
3.500000000000000000e+00 2.110576436762068991e-02 2.782494367457916573e-04
3.700000000000000178e+00 1.477803830599312175e-02 1.975867028466575038e-04
3.900000000000000355e+00 1.036438754192966008e-02 1.570789054241711607e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/30_35/dNdEta_mc_charged.dat <==
# Eta,dNdEta,error
-7.799999999999999822e+00 3.797656833333328308e+01 1.689905323257088865e+00
-7.400000000000000355e+00 5.356125166666676307e+01 2.383378784964492514e+00
-7.000000000000000000e+00 7.381708833333331654e+01 3.284721581631053322e+00
-6.599999999999999645e+00 9.923812333333341940e+01 4.415895539004830006e+00
-6.200000000000000178e+00 1.297727516666664656e+02 5.774614962813458874e+00
-5.799999999999999822e+00 1.650030866666665474e+02 7.342292696870996949e+00
-5.399999999999999467e+00 2.040333033333333219e+02 9.079059526195990770e+00
-5.000000000000000000e+00 2.453555316666667920e+02 1.091784529644769641e+01
-4.599999999999999645e+00 2.869139166666671485e+02 1.276712680372632569e+01
-4.200000000000000178e+00 3.260100466666661418e+02 1.450681547562899887e+01
-3.799999999999999822e+00 3.603513366666663842e+02 1.603493756897384515e+01
-3.399999999999999467e+00 3.892748216666663552e+02 1.732198302112432842e+01
-2.999999999999999556e+00 4.141643933333336349e+02 1.842953064964499177e+01
-2.599999999999999645e+00 4.343878716666662854e+02 1.932945890902166397e+01
-2.199999999999999734e+00 4.487785850000005894e+02 1.996978670186945237e+01
-1.799999999999999822e+00 4.562295299999994995e+02 2.030129469373709483e+01
-1.399999999999999467e+00 4.569685333333334825e+02 2.033415386820569637e+01
-9.999999999999995559e-01 4.523111016666671276e+02 2.012687554049558614e+01
-5.999999999999996447e-01 4.457933866666662084e+02 1.983684269257208754e+01
-1.999999999999997335e-01 4.415266966666676467e+02 1.964696554660904582e+01
2.000000000000001776e-01 4.414802666666662390e+02 1.964490291259858168e+01
6.000000000000005329e-01 4.456388216666663880e+02 1.982994816198945998e+01
1.000000000000000888e+00 4.522095316666660096e+02 2.012234542783608759e+01
1.400000000000001243e+00 4.568115033333327801e+02 2.032716211578301468e+01
1.800000000000000711e+00 4.560287666666685027e+02 2.029238219756829054e+01
2.200000000000000178e+00 4.484421566666658805e+02 1.995485273935724990e+01
2.600000000000000533e+00 4.337914783333331457e+02 1.930296682544283371e+01
3.000000000000000888e+00 4.134251649999995379e+02 1.839674733280347496e+01
3.400000000000001243e+00 3.886126099999995063e+02 1.729265760888528547e+01
3.800000000000000711e+00 3.595157083333346009e+02 1.599791404252075466e+01
4.200000000000000178e+00 3.252846599999995760e+02 1.447471423186132000e+01
4.600000000000000533e+00 2.861179749999997739e+02 1.273189090185746508e+01
5.000000000000000888e+00 2.446455599999997901e+02 1.088646836960146302e+01
5.400000000000001243e+00 2.034105949999997449e+02 9.051610120076555077e+00
5.800000000000000711e+00 1.645182783333339387e+02 7.320966591035393378e+00
6.200000000000000178e+00 1.293972649999997770e+02 5.758110114660693668e+00
6.600000000000000533e+00 9.900456999999988739e+01 4.405657195798811543e+00
7.000000000000000888e+00 7.375812833333326068e+01 3.282194969514843574e+00
7.400000000000001243e+00 5.357018666666670725e+01 2.383838110310853242e+00
7.800000000000000711e+00 3.804079666666682158e+01 1.692775617646977482e+00


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/30_35/dNdY_mc_-2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 4.733333333333342857e-04 2.139862923958783775e-05
-9.250000000000000000e+00 1.147733333333332377e-02 5.112697687044612639e-04
-8.750000000000000000e+00 4.967866666666666958e-02 2.211938053534851564e-03
-8.250000000000000000e+00 1.005253333333334109e-01 4.474974966590179910e-03
-7.750000000000000000e+00 1.847253333333334080e-01 8.221754838506210167e-03
-7.250000000000000000e+00 3.653173333333331052e-01 1.625879773699921357e-02
-6.750000000000000000e+00 7.417026666666657331e-01 3.300566731336795900e-02
-6.250000000000000000e+00 1.416220000000000701e+00 6.301910027250740010e-02
-5.750000000000000000e+00 2.429548000000000929e+00 1.081108629826205147e-01
-5.250000000000000000e+00 3.741964000000000734e+00 1.665099050075622422e-01
-4.750000000000000000e+00 5.190250666666669233e+00 2.309561254268844011e-01
-4.250000000000000000e+00 6.625377333333338115e+00 2.948179694085215075e-01
-3.750000000000000000e+00 7.909496000000005189e+00 3.519564407243166992e-01
-3.250000000000000000e+00 8.970854666666671307e+00 3.991862195656885048e-01
-2.750000000000000000e+00 9.827934666666660490e+00 4.373251438122668366e-01
-2.250000000000000000e+00 1.048408799999999985e+01 4.665209742946975768e-01
-1.750000000000000000e+00 1.096164800000000916e+01 4.877713250312995519e-01
-1.250000000000000000e+00 1.134690800000000266e+01 5.049145513095351090e-01
-7.500000000000000000e-01 1.160759733333332200e+01 5.165123184230939746e-01
-2.500000000000000000e-01 1.174167866666667059e+01 5.224787057017366010e-01
2.500000000000000000e-01 1.173393333333333111e+01 5.221341685699985025e-01
7.500000000000000000e-01 1.160998400000001141e+01 5.166187680259598514e-01
1.250000000000000000e+00 1.134282666666665662e+01 5.047326541431557123e-01
1.750000000000000000e+00 1.095965733333332714e+01 4.876841894324167037e-01
2.250000000000000000e+00 1.046472399999999858e+01 4.656631884597898785e-01
2.750000000000000000e+00 9.804871999999999588e+00 4.363011594389419323e-01
3.250000000000000000e+00 8.953994666666655888e+00 3.984377418943451654e-01
3.750000000000000000e+00 7.898565333333336547e+00 3.514755245153521335e-01
4.250000000000000000e+00 6.613446666666664697e+00 2.942887111910317821e-01
4.750000000000000000e+00 5.177285333333339956e+00 2.303819126829146358e-01
5.250000000000000000e+00 3.724525333333332799e+00 1.657373241231246686e-01
5.750000000000000000e+00 2.429292000000000673e+00 1.081012122030552275e-01
6.250000000000000000e+00 1.418115999999999710e+00 6.310424470341582937e-02
6.750000000000000000e+00 7.478546666666663345e-01 3.327847825880943244e-02
7.250000000000000000e+00 3.713106666666665667e-01 1.652390923260873765e-02
7.750000000000000000e+00 1.897493333333334642e-01 8.444914418946205398e-03
8.250000000000000000e+00 1.040493333333331882e-01 4.630446656184414832e-03
8.750000000000000000e+00 5.055599999999998984e-02 2.250269574851488080e-03
9.250000000000000000e+00 1.201066666666665561e-02 5.348857717639802231e-04
9.750000000000000000e+00 4.800000000000006627e-04 2.137778701778471200e-05


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/30_35/dNdY_mc_2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 9.413333333333346025e-04 4.219892110258571631e-05
-9.250000000000000000e+00 5.332399999999998252e-02 2.375811189288117541e-03
-8.750000000000000000e+00 5.517533333333336509e-01 2.455498366380625200e-02
-8.250000000000000000e+00 1.498159999999998826e+00 6.667007787502117477e-02
-7.750000000000000000e+00 2.252025333333333101e+00 1.002129684627278555e-01
-7.250000000000000000e+00 2.771967999999999321e+00 1.233501313212719414e-01
-6.750000000000000000e+00 3.182262666666670459e+00 1.416088854659344753e-01
-6.250000000000000000e+00 3.290710666666670114e+00 1.464390576262009636e-01
-5.750000000000000000e+00 3.097498666666665290e+00 1.378383910929009970e-01
-5.250000000000000000e+00 2.707354666666667686e+00 1.204770556269636472e-01
-4.750000000000000000e+00 2.259245333333335104e+00 1.005404408921040521e-01
-4.250000000000000000e+00 1.786094666666666608e+00 7.948195843775344993e-02
-3.750000000000000000e+00 1.361142666666666834e+00 6.057235739474926828e-02
-3.250000000000000000e+00 1.005781333333334526e+00 4.475801479784118769e-02
-2.750000000000000000e+00 7.172706666666668340e-01 3.191830749302433656e-02
-2.250000000000000000e+00 5.082773333333334698e-01 2.262215922319352548e-02
-1.750000000000000000e+00 3.807386666666667252e-01 1.694585111710170122e-02
-1.250000000000000000e+00 2.728093333333334591e-01 1.216096032472718282e-02
-7.500000000000000000e-01 2.157053333333334988e-01 9.604141920667469412e-03
-2.500000000000000000e-01 1.878706666666666303e-01 8.372378502015749915e-03
2.500000000000000000e-01 1.925533333333332986e-01 8.570171969284426719e-03
7.500000000000000000e-01 2.154240000000001709e-01 9.591120297675429299e-03
1.250000000000000000e+00 2.699786666666669221e-01 1.202490420011777250e-02
1.750000000000000000e+00 3.722293333333329679e-01 1.656693813048275635e-02
2.250000000000000000e+00 5.237240000000005224e-01 2.330606786160699384e-02
2.750000000000000000e+00 7.285599999999996523e-01 3.242300641874919231e-02
3.250000000000000000e+00 9.986733333333334128e-01 4.444344346233937426e-02
3.750000000000000000e+00 1.349395999999999596e+00 6.004622694166857066e-02
4.250000000000000000e+00 1.781869333333334859e+00 7.929526743975978675e-02
4.750000000000000000e+00 2.245246666666665281e+00 9.991519246619273709e-02
5.250000000000000000e+00 2.706592000000000109e+00 1.204455511489270075e-01
5.750000000000000000e+00 3.074305333333335000e+00 1.368140060652105194e-01
6.250000000000000000e+00 3.260218666666666820e+00 1.450895441862765367e-01
6.750000000000000000e+00 3.149873333333332859e+00 1.401804148947088657e-01
7.250000000000000000e+00 2.746797333333333313e+00 1.222443817666391541e-01
7.750000000000000000e+00 2.228318666666667891e+00 9.916660210093292127e-02
8.250000000000000000e+00 1.484894666666668472e+00 6.607811087729105470e-02
8.750000000000000000e+00 5.529186666666667804e-01 2.460468419632839965e-02
9.250000000000000000e+00 5.289733333333331705e-02 2.354099898350400268e-03
9.750000000000000000e+00 8.986666666666665373e-04 4.020247598787344374e-05


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/30_35/integrated_v2_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
9.829212464411792027e-02
7.560276998850563868e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/30_35/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
1.158059719190876885e-01
8.968293219742029532e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/30_35/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-2.4_2.4.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
1.139736347870208139e-01
8.865585942764724059e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/30_35/integrated_v3_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v3_2par_cumulant  
#  v3_4par_cumulant
3.531051336542956331e-02
-7.852769484906546235e-03


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/30_35/r2_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 9.977510611988515965e-01 6.188726262761790487e-04
7.894737124443054199e-01 9.950294471104736971e-01 2.999160124820379140e-03
1.315789461135864258e+00 9.930604351838473454e-01 5.003398483144584283e-03
1.842105269432067871e+00 9.887061525694438302e-01 7.195685393219312422e-03
2.368421077728271484e+00 9.849226302120474008e-01 8.256087508797494215e-03
2.894736766815185547e+00 9.825907569637980510e-01 9.198234675138073496e-03
3.421052694320678711e+00 9.794201312434900331e-01 1.131784526706054381e-02
3.947368383407592773e+00 9.793371227847428306e-01 1.220152519286778724e-02
4.473684310913085938e+00 9.783636688752516131e-01 1.212980727689612521e-02
5.000000000000000000e+00 9.755117855954518191e-01 1.408106087774546773e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/30_35/r2_eta_charged_3_4.dat <==
2.631579041481018066e-01 9.976864459669577689e-01
7.894737124443054199e-01 9.946633327224816412e-01
1.315789461135864258e+00 9.924999207148901270e-01
1.842105269432067871e+00 9.879487505258311986e-01
2.368421077728271484e+00 9.839165794288656786e-01
2.894736766815185547e+00 9.813978327917896038e-01
3.421052694320678711e+00 9.779203553616609979e-01
3.947368383407592773e+00 9.777412047803439865e-01
4.473684310913085938e+00 9.767930268220883505e-01
5.000000000000000000e+00 9.736244385444876581e-01


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/30_35/r2_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.974935559328909074e-01 6.395987444161167594e-04
7.894737124443054199e-01 9.942087637918703980e-01 3.081419570498379612e-03
1.315789461135864258e+00 9.915346707719214780e-01 5.066520520611157187e-03
1.842105269432067871e+00 9.865726851234593031e-01 7.264000981736266557e-03
2.368421077728271484e+00 9.824110176923251947e-01 8.367884562417358257e-03
2.894736766815185547e+00 9.799171030848350394e-01 9.286865617258052014e-03
3.421052694320678711e+00 9.765193659198579956e-01 1.142797563932304063e-02
3.947368383407592773e+00 9.759307323028701964e-01 1.235709231342262647e-02
4.473684310913085938e+00 9.740334560050631918e-01 1.231269401334069043e-02
5.000000000000000000e+00 9.705931155685361134e-01 1.419562889028852526e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/30_35/v2_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 6.825019419193267822e-02 1.558223506435751915e-03 5.713566020131111145e-02 1.070168334990739822e-02
-4.473684310913085938e+00 7.522825151681900024e-02 1.714299316518008709e-03 6.128491833806037903e-02 1.206672377884387970e-02
-3.947368383407592773e+00 8.045268803834915161e-02 1.794341369532048702e-03 6.448717415332794189e-02 1.294506900012493134e-02
-3.421052694320678711e+00 8.423539996147155762e-02 1.871331478469073772e-03 6.595823168754577637e-02 1.359415147453546524e-02
-2.894736766815185547e+00 8.703336119651794434e-02 1.961922040209174156e-03 6.794780492782592773e-02 1.386383548378944397e-02
-2.368421077728271484e+00 8.929115533828735352e-02 2.086397027596831322e-03 6.946711242198944092e-02 1.425938587635755539e-02
-1.842105269432067871e+00 9.141068160533905029e-02 2.248294418677687645e-03 7.060651481151580811e-02 1.473796274513006210e-02
-1.315789461135864258e+00 9.398971498012542725e-02 2.337725367397069931e-03 7.229907810688018799e-02 1.519840210676193237e-02
-7.894737124443054199e-01 9.664916247129440308e-02 2.502483548596501350e-03 7.451894879341125488e-02 1.544370781630277634e-02
-2.631579041481018066e-01 9.842851758003234863e-02 2.645389409735798836e-03 7.655058801174163818e-02 1.553452759981155396e-02
2.631579041481018066e-01 9.849783033132553101e-02 2.712660934776067734e-03 7.671684026718139648e-02 1.529594976454973221e-02
7.894737124443054199e-01 9.662567079067230225e-02 2.789890393614768982e-03 7.537942379713058472e-02 1.477206777781248093e-02
1.315789461135864258e+00 9.379459917545318604e-02 2.752806991338729858e-03 7.415293157100677490e-02 1.389853749424219131e-02
1.842105269432067871e+00 9.140770137310028076e-02 2.765317913144826889e-03 7.298517227172851562e-02 1.355834491550922394e-02
2.368421077728271484e+00 8.932951837778091431e-02 2.761572133749723434e-03 7.208538055419921875e-02 1.284926291555166245e-02
2.894736766815185547e+00 8.712427318096160889e-02 2.764292061328887939e-03 7.038422673940658569e-02 1.245888601988554001e-02
3.421052694320678711e+00 8.451975136995315552e-02 2.773002488538622856e-03 6.880537420511245728e-02 1.205193903297185898e-02
3.947368383407592773e+00 8.063280582427978516e-02 2.672556089237332344e-03 6.727017462253570557e-02 1.109667029231786728e-02
4.473684310913085938e+00 7.533542811870574951e-02 2.541879657655954361e-03 6.443127244710922241e-02 1.008194219321012497e-02
5.000000000000000000e+00 6.846132129430770874e-02 2.413646783679723740e-03 5.949655175209045410e-02 8.972036652266979218e-03


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/30_35/v2_eta_charged_cumulant_etaref_-2.4_2.4.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 9.219733625650405884e-02 2.167859813198447227e-03 7.641468942165374756e-02 1.411024387925863266e-02
-4.473684310913085938e+00 9.923271834850311279e-02 2.359688049182295799e-03 8.031513541936874390e-02 1.527611073106527328e-02
-3.947368383407592773e+00 1.041479483246803284e-01 2.420783275738358498e-03 8.319038897752761841e-02 1.614153571426868439e-02
-3.421052694320678711e+00 1.073805540800094604e-01 2.497675828635692596e-03 8.419164270162582397e-02 1.664379239082336426e-02
-2.894736766815185547e+00 1.095950827002525330e-01 2.612445037811994553e-03 8.565756678581237793e-02 1.681580394506454468e-02
-2.368421077728271484e+00 1.111069172620773315e-01 2.750167157500982285e-03 8.657793700695037842e-02 1.709749177098274231e-02
-1.842105269432067871e+00 1.124477013945579529e-01 2.908833557739853859e-03 8.721878379583358765e-02 1.743212342262268066e-02
-1.315789461135864258e+00 1.137846484780311584e-01 2.972277812659740448e-03 8.798940479755401611e-02 1.760732010006904602e-02
-7.894737124443054199e-01 1.150424852967262268e-01 3.121505025774240494e-03 8.912448585033416748e-02 1.760022900998592377e-02
-2.631579041481018066e-01 1.157809719443321228e-01 3.234384814277291298e-03 9.047951549291610718e-02 1.756351441144943237e-02
2.631579041481018066e-01 1.158552989363670349e-01 3.320086048915982246e-03 9.069781005382537842e-02 1.722471602261066437e-02
7.894737124443054199e-01 1.150009855628013611e-01 3.452480537816882133e-03 9.017138183116912842e-02 1.684707403182983398e-02
1.315789461135864258e+00 1.135149449110031128e-01 3.454389283433556557e-03 9.004366397857666016e-02 1.618481986224651337e-02
1.842105269432067871e+00 1.123234257102012634e-01 3.531432477757334709e-03 8.983905613422393799e-02 1.590914465487003326e-02
2.368421077728271484e+00 1.110975518822669983e-01 3.569548716768622398e-03 8.968266099691390991e-02 1.531219203025102615e-02
2.894736766815185547e+00 1.096055954694747925e-01 3.587462473660707474e-03 8.858434110879898071e-02 1.496080681681632996e-02
3.421052694320678711e+00 1.076240167021751404e-01 3.619313472881913185e-03 8.751704543828964233e-02 1.469606347382068634e-02
3.947368383407592773e+00 1.042476892471313477e-01 3.523888299241662025e-03 8.646816760301589966e-02 1.375034730881452560e-02
4.473684310913085938e+00 9.932398796081542969e-02 3.392275655642151833e-03 8.424776792526245117e-02 1.275483053177595139e-02
5.000000000000000000e+00 9.246574342250823975e-02 3.265503561124205589e-03 7.946538925170898438e-02 1.164044532924890518e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/30_35/v2_eta_charged_ep.dat <==
-5.000000000000000000e+00 8.625421348500916796e-02 6.317004653270353806e-04
-4.473684310913085938e+00 9.242650344592964751e-02 6.534642138790472616e-04
-3.947368383407592773e+00 9.673064318502402892e-02 7.323937721605617472e-04
-3.421052694320678711e+00 9.938866788917614936e-02 7.270994192286414247e-04
-2.894736766815185547e+00 1.012928304828048659e-01 8.332013106738521977e-04
-2.368421077728271484e+00 1.026872661595240321e-01 9.380966480046638422e-04
-1.842105269432067871e+00 1.039463512708792559e-01 1.054811021098348879e-03
-1.315789461135864258e+00 1.052171095254324368e-01 1.082233656409002393e-03
-7.894737124443054199e-01 1.065249068012776024e-01 1.212888538115076010e-03
-2.631579041481018066e-01 1.074424722694050371e-01 1.299902988934652183e-03
2.631579041481018066e-01 1.074208587104010376e-01 1.331707292050612326e-03
7.894737124443054199e-01 1.064264751367218070e-01 1.476775880269913651e-03
1.315789461135864258e+00 1.050352726478473719e-01 1.509792297898109861e-03
1.842105269432067871e+00 1.039321181129009564e-01 1.590551403966555246e-03
2.368421077728271484e+00 1.028488344465620097e-01 1.670310151304684214e-03
2.894736766815185547e+00 1.015000570854657225e-01 1.678079038529203121e-03
3.421052694320678711e+00 9.978070057461933817e-02 1.705835183816658022e-03
3.947368383407592773e+00 9.697768832366478187e-02 1.662934915176460899e-03
4.473684310913085938e+00 9.274208775822542772e-02 1.568642766407708864e-03
5.000000000000000000e+00 8.660961961915855656e-02 1.552601346665297187e-03


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/30_35/v2_pt_charged_cumulant.dat <==
# pt vn{2} err vn{4} err
2.000000029802322388e-01 1.481062173843383789e-02 3.959376481361687183e-04 1.197264902293682098e-02 2.411533379927277565e-03
4.000000059604644775e-01 4.916726425290107727e-02 1.376066356897354126e-03 3.958558663725852966e-02 7.532285992056131363e-03
6.000000238418579102e-01 8.349449932575225830e-02 2.421340905129909515e-03 6.743331253528594971e-02 1.262866705656051636e-02
8.000000119209289551e-01 1.133942604064941406e-01 3.412340767681598663e-03 9.159819036722183228e-02 1.692341454327106476e-02
1.000000000000000000e+00 1.380894184112548828e-01 4.099458456039428711e-03 1.108032912015914917e-01 2.094735577702522278e-02
1.200000047683715820e+00 1.582200378179550171e-01 4.683982115238904953e-03 1.256671845912933350e-01 2.438782341778278351e-02
1.399999976158142090e+00 1.744484454393386841e-01 5.126087460666894913e-03 1.366562396287918091e-01 2.760544605553150177e-02
1.600000023841857910e+00 1.873169392347335815e-01 5.530011374503374100e-03 1.447722017765045166e-01 3.027261793613433838e-02
1.799999952316284180e+00 1.978173553943634033e-01 5.519919563084840775e-03 1.513841450214385986e-01 3.293397650122642517e-02
2.000000000000000000e+00 2.059307843446731567e-01 5.654971580952405930e-03 1.554683148860931396e-01 3.490800037980079651e-02
2.200000047683715820e+00 2.121395170688629150e-01 5.747376009821891785e-03 1.578210592269897461e-01 3.672692179679870605e-02
2.400000095367431641e+00 2.161229103803634644e-01 5.938662681728601456e-03 1.603680402040481567e-01 3.784982860088348389e-02
2.599999904632568359e+00 2.184510976076126099e-01 5.883682519197463989e-03 1.601876467466354370e-01 3.923673927783966064e-02
2.799999952316284180e+00 2.204601764678955078e-01 5.815248470753431320e-03 1.615540087223052979e-01 4.062516242265701294e-02
3.000000000000000000e+00 2.204357832670211792e-01 6.015026941895484924e-03 1.613287627696990967e-01 3.999012336134910583e-02
3.200000047683715820e+00 2.192259728908538818e-01 5.881452001631259918e-03 1.625885218381881714e-01 4.022442921996116638e-02
3.400000095367431641e+00 2.182842046022415161e-01 5.901054479181766510e-03 1.609813421964645386e-01 4.082052782177925110e-02
3.599999904632568359e+00 2.161474227905273438e-01 5.333476699888706207e-03 1.611782610416412354e-01 4.161465540528297424e-02
3.799999952316284180e+00 2.128799855709075928e-01 5.189582705497741699e-03 1.616476327180862427e-01 4.021315649151802063e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/30_35/v2_pt_charged_ep.dat <==
 (2.000000029802322388e-01+0.000000000000000000e+00j)  (1.396478635605166024e-02+1.625091563137664355e-06j)  (3.646230322891170269e-04+0.000000000000000000e+00j)
 (4.000000059604644775e-01+0.000000000000000000e+00j)  (4.592507598729487356e-02+2.249000412480502684e-04j)  (1.225276042720519582e-03+0.000000000000000000e+00j)
 (6.000000238418579102e-01+0.000000000000000000e+00j)  (7.782757861671135702e-02+2.958227409542338966e-04j)  (2.395812836360371352e-03+0.000000000000000000e+00j)
 (8.000000119209289551e-01+0.000000000000000000e+00j)  (1.056952034183780836e-01+4.360319722037450533e-04j)  (3.561901308654974539e-03+0.000000000000000000e+00j)
 (1.000000000000000000e+00+0.000000000000000000e+00j)  (1.287245743326941305e-01+4.639579915260130718e-04j)  (4.183399715597840504e-03+0.000000000000000000e+00j)
 (1.200000047683715820e+00+0.000000000000000000e+00j)  (1.472915742558383589e-01+3.660440266719334275e-04j)  (4.634078377080983434e-03+0.000000000000000000e+00j)
 (1.399999976158142090e+00+0.000000000000000000e+00j)  (1.621264320297025607e-01+7.003931110645322464e-04j)  (4.785042390702098913e-03+0.000000000000000000e+00j)
 (1.600000023841857910e+00+0.000000000000000000e+00j)  (1.737783001307732500e-01+5.305304560480726553e-04j)  (4.992865112976245523e-03+0.000000000000000000e+00j)
 (1.799999952316284180e+00+0.000000000000000000e+00j)  (1.832626920474788312e-01+2.313488179500197087e-04j)  (4.477567818136324318e-03+0.000000000000000000e+00j)
 (2.000000000000000000e+00+0.000000000000000000e+00j)  (1.904535516092993319e-01+2.899297544771005006e-04j)  (4.153125257466655333e-03+0.000000000000000000e+00j)
 (2.200000047683715820e+00+0.000000000000000000e+00j)  (1.957224171328874607e-01+9.712859358382595421e-05j)  (3.802494064041887691e-03+0.000000000000000000e+00j)
 (2.400000095367431641e+00+0.000000000000000000e+00j)  (1.994349792089602225e-01+2.510866425994553379e-04j)  (3.880493892530310993e-03+0.000000000000000000e+00j)
 (2.599999904632568359e+00+0.000000000000000000e+00j)  (2.015618975062443141e-01-2.135874049302406783e-04j)  (3.307539252422468743e-03+0.000000000000000000e+00j)
 (2.799999952316284180e+00+0.000000000000000000e+00j)  (2.034751489468029362e-01+4.825137693252993815e-04j)  (4.143039987878635935e-03+0.000000000000000000e+00j)
 (3.000000000000000000e+00+0.000000000000000000e+00j)  (2.038370004821376813e-01-6.305561415483621141e-04j)  (4.847021373309411130e-03+0.000000000000000000e+00j)
 (3.200000047683715820e+00+0.000000000000000000e+00j)  (2.037487398472010158e-01-1.107223302496547403e-03j)  (5.264631145256422860e-03+0.000000000000000000e+00j)
 (3.400000095367431641e+00+0.000000000000000000e+00j)  (2.041134038070345214e-01-1.128550827776161067e-03j)  (6.233843028050699113e-03+0.000000000000000000e+00j)
 (3.599999904632568359e+00+0.000000000000000000e+00j)  (2.036390539465485761e-01-1.531751945256984914e-03j)  (7.173779135962046229e-03+0.000000000000000000e+00j)
 (3.799999952316284180e+00+0.000000000000000000e+00j)  (2.018806049623779186e-01-1.747931075525375110e-03j)  (7.340045592419379081e-03+0.000000000000000000e+00j)


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/30_35/v3_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 2.058190479874610901e-02 6.137368618510663509e-04 3.518672659993171692e-02 2.090081423521041870e-01
-4.473684310913085938e+00 2.397822029888629913e-02 7.250455673784017563e-04 2.859332039952278137e-02 2.518508732318878174e-01
-3.947368383407592773e+00 2.663077786564826965e-02 7.819336024112999439e-04 1.179218571633100510e-02 2.831494510173797607e-01
-3.421052694320678711e+00 2.846694365143775940e-02 8.807646809145808220e-04 4.025906324386596680e-03 3.145185708999633789e-01
-2.894736766815185547e+00 2.976094186305999756e-02 9.861043654382228851e-04 2.270671166479587555e-02 3.295609354972839355e-01
-2.368421077728271484e+00 3.093949332833290100e-02 1.008488121442496777e-03 1.013255119323730469e-02 3.511392474174499512e-01
-1.842105269432067871e+00 3.204509988427162170e-02 1.052862149663269520e-03 7.687491364777088165e-03 3.729877173900604248e-01
-1.315789461135864258e+00 3.305476158857345581e-02 1.073265448212623596e-03 -7.424545474350452423e-03 4.043843150138854980e-01
-7.894737124443054199e-01 3.430398553609848022e-02 1.112936181016266346e-03 -4.150914959609508514e-03 4.174873828887939453e-01
-2.631579041481018066e-01 3.533229604363441467e-02 1.237413031049072742e-03 -2.710753120481967926e-02 4.468891918659210205e-01
2.631579041481018066e-01 3.553882241249084473e-02 1.274467445909976959e-03 -4.465956240892410278e-02 4.559960365295410156e-01
7.894737124443054199e-01 3.461639210581779480e-02 1.205004053190350533e-03 -3.650233149528503418e-02 4.414574205875396729e-01
1.315789461135864258e+00 3.342290967702865601e-02 1.167865353636443615e-03 -4.043330997228622437e-02 4.323014318943023682e-01
1.842105269432067871e+00 3.226607292890548706e-02 1.094012637622654438e-03 -4.016409069299697876e-02 4.158104956150054932e-01
2.368421077728271484e+00 3.126537799835205078e-02 1.064946176484227180e-03 -2.551755309104919434e-02 3.929012119770050049e-01
2.894736766815185547e+00 3.030080534517765045e-02 1.009174273349344730e-03 -3.324608132243156433e-02 3.839399814605712891e-01
3.421052694320678711e+00 2.911842800676822662e-02 1.007496844977140427e-03 -3.528360649943351746e-02 3.716793656349182129e-01
3.947368383407592773e+00 2.721681632101535797e-02 8.892613695934414864e-04 -3.762819245457649231e-02 3.415571451187133789e-01
4.473684310913085938e+00 2.460128441452980042e-02 8.537375251762568951e-04 -3.703150525689125061e-02 3.081321418285369873e-01
5.000000000000000000e+00 2.110363729298114777e-02 6.959971506148576736e-04 -1.727384282276034355e-03 2.481511086225509644e-01


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/30_35/v3_eta_charged_ep.dat <==
-5.000000000000000000e+00 2.599276404941983781e-02 2.953560620506766451e-04
-4.473684310913085938e+00 2.941698165552594779e-02 3.106607987768804520e-04
-3.947368383407592773e+00 3.189179143167632235e-02 3.202014381312804888e-04
-3.421052694320678711e+00 3.350641470707829001e-02 3.265994937610159688e-04
-2.894736766815185547e+00 3.457718034016875330e-02 4.041023960655530634e-04
-2.368421077728271484e+00 3.554241884424207132e-02 4.185454549317261727e-04
-1.842105269432067871e+00 3.642477633565641831e-02 4.211194345281048137e-04
-1.315789461135864258e+00 3.713778293220462018e-02 3.752030040222961737e-04
-7.894737124443054199e-01 3.790580182320760216e-02 3.653943608869976455e-04
-2.631579041481018066e-01 3.859916412205469799e-02 4.009195676210900111e-04
2.631579041481018066e-01 3.873599429632642449e-02 4.794013438246955616e-04
7.894737124443054199e-01 3.798832691130228645e-02 4.665163996122312080e-04
1.315789461135864258e+00 3.724949900729482982e-02 4.777499994822433571e-04
1.842105269432067871e+00 3.643960394124365343e-02 4.585617973671745284e-04
2.368421077728271484e+00 3.572167403772025934e-02 4.902471864859938265e-04
2.894736766815185547e+00 3.497828567509467246e-02 4.273376881595459132e-04
3.421052694320678711e+00 3.405034429766767845e-02 4.577446294633604504e-04
3.947368383407592773e+00 3.224045342621491977e-02 4.102880640438889251e-04
4.473684310913085938e+00 2.976177486481120307e-02 4.452791376043618008e-04
5.000000000000000000e+00 2.628491647080726315e-02 3.905713347987540803e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/30_40/dN_over_2pidYptdpt_mc_-211.dat <==
1.000000000000000056e-01 2.050809414869455907e+02 8.831659650838685760e-01
3.000000000000000444e-01 1.036847777635665864e+02 4.524801145056008278e-01
5.000000000000000000e-01 5.007165017195543300e+01 2.380253776587208936e-01
7.000000000000000666e-01 2.600627731559902855e+01 1.426215550706089186e-01
9.000000000000000222e-01 1.421953776194542129e+01 9.136034287759285666e-02
1.100000000000000089e+00 8.054009369341505575e+00 6.090442784464440013e-02
1.300000000000000266e+00 4.685365532376689401e+00 4.057876296052292941e-02
1.500000000000000000e+00 2.785252088618658028e+00 2.728636760730443478e-02
1.700000000000000178e+00 1.689735548066018112e+00 1.822724005369647307e-02
1.899999999999999911e+00 1.042743188987927283e+00 1.211221047090029791e-02
2.100000000000000089e+00 6.544381155975702580e-01 8.116438649834899557e-03
2.300000000000000266e+00 4.164643148082985968e-01 5.543884712338869973e-03
2.500000000000000000e+00 2.689924909162577649e-01 3.807612789111624717e-03
2.700000000000000178e+00 1.758039746742919018e-01 2.588194613947259175e-03
2.900000000000000355e+00 1.162120581924220020e-01 1.772352369728827240e-03
3.100000000000000089e+00 7.779857278820086208e-02 1.242319333412119720e-03
3.300000000000000266e+00 5.251425862051008892e-02 8.878707538727012658e-04
3.500000000000000000e+00 3.576681457297355843e-02 6.483308736490556818e-04
3.700000000000000178e+00 2.455861139890073638e-02 4.931807514896478176e-04
3.900000000000000355e+00 1.699295286944180194e-02 3.404845362127029303e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/30_40/dN_over_2pidYptdpt_mc_-2212.dat <==
1.000000000000000056e-01 1.580120779713762857e+00 1.158684749626079369e-02
3.000000000000000444e-01 1.510897663507135169e+00 9.543450661817933986e-03
5.000000000000000000e-01 1.383618537675923132e+00 7.687624356626734760e-03
7.000000000000000666e-01 1.209513905521168109e+00 5.794565308412115076e-03
9.000000000000000222e-01 1.010430523984029438e+00 4.095950117639186698e-03
1.100000000000000089e+00 8.101758263707609098e-01 3.514845655612930213e-03
1.300000000000000266e+00 6.271527058359984697e-01 3.052459497441420075e-03
1.500000000000000000e+00 4.726253695533258470e-01 3.165178447517594425e-03
1.700000000000000178e+00 3.491295387593754684e-01 2.545410156177023257e-03
1.899999999999999911e+00 2.539997713827307768e-01 2.201580007542102650e-03
2.100000000000000089e+00 1.833497785914826039e-01 1.845170698461698778e-03
2.300000000000000266e+00 1.317116140622550113e-01 1.391429655463372831e-03
2.500000000000000000e+00 9.428964838206718713e-02 1.125126892842008824e-03
2.700000000000000178e+00 6.750949886410864687e-02 8.364951602431568850e-04
2.900000000000000355e+00 4.836412301563075555e-02 6.479601895822434008e-04
3.100000000000000089e+00 3.481343245787796997e-02 4.751422574252370636e-04
3.300000000000000266e+00 2.497804202708051730e-02 3.608859467834150936e-04
3.500000000000000000e+00 1.807435532416298146e-02 2.862162276287625175e-04
3.700000000000000178e+00 1.310985075157631609e-02 2.118729877024759804e-04
3.900000000000000355e+00 9.534435322665194001e-03 1.347369950580951309e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/30_40/dN_over_2pidYptdpt_mc_-321.dat <==
1.000000000000000056e-01 1.304782065019187520e+01 6.838941240061133242e-02
3.000000000000000444e-01 1.104102801499901076e+01 5.205921415913781353e-02
5.000000000000000000e-01 8.279932728901082228e+00 3.598027143421828750e-02
7.000000000000000666e-01 5.747390231492770063e+00 2.550923198378620207e-02
9.000000000000000222e-01 3.818847555623437362e+00 2.012865946313183857e-02
1.100000000000000089e+00 2.480575680118354054e+00 1.561078487028021156e-02
1.300000000000000266e+00 1.599695103333276025e+00 1.203151056187343540e-02
1.500000000000000000e+00 1.030529317552976831e+00 8.859037886304925447e-03
1.700000000000000178e+00 6.670649427241265306e-01 6.734250887251169021e-03
1.899999999999999911e+00 4.346868425693683480e-01 4.612896864299434983e-03
2.100000000000000089e+00 2.852825829098372123e-01 3.372028129058983557e-03
2.300000000000000266e+00 1.890146593444784195e-01 2.277367340322752377e-03
2.500000000000000000e+00 1.262402684660036967e-01 1.688951723841592301e-03
2.700000000000000178e+00 8.515251201238942247e-02 1.233079362154715494e-03
2.900000000000000355e+00 5.780324596381448965e-02 8.877688028660002872e-04
3.100000000000000089e+00 3.971912687716452200e-02 6.481245189154487274e-04
3.300000000000000266e+00 2.748099465105373687e-02 4.485212479887511271e-04
3.500000000000000000e+00 1.899972763614014154e-02 3.098033025439673517e-04
3.700000000000000178e+00 1.335940857000103912e-02 2.385443098787871929e-04
3.900000000000000355e+00 9.432787005378511641e-03 1.655716599620558611e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/30_40/dN_over_2pidYptdpt_mc_211.dat <==
1.000000000000000056e-01 2.050456581623533623e+02 8.684179768164641544e-01
3.000000000000000444e-01 1.036600446433130003e+02 4.542170450937512149e-01
5.000000000000000000e-01 5.008092359997291254e+01 2.382014997144222546e-01
7.000000000000000666e-01 2.600156405564145956e+01 1.423798483376399193e-01
9.000000000000000222e-01 1.421133081941233556e+01 9.051089163851469555e-02
1.100000000000000089e+00 8.047952920897227358e+00 6.127838163918798015e-02
1.300000000000000266e+00 4.680799315845943553e+00 4.096511980874965875e-02
1.500000000000000000e+00 2.784393712958914691e+00 2.672601318844090856e-02
1.700000000000000178e+00 1.687665675617405103e+00 1.837719704606677329e-02
1.899999999999999911e+00 1.041669870389251074e+00 1.199427087014988055e-02
2.100000000000000089e+00 6.537120659047988003e-01 8.328199370035857529e-03
2.300000000000000266e+00 4.159538080288808226e-01 5.710615039501285538e-03
2.500000000000000000e+00 2.685010204519899801e-01 3.758050189507107681e-03
2.700000000000000178e+00 1.757035695188352009e-01 2.647499800960387631e-03
2.900000000000000355e+00 1.161531068356273233e-01 1.779477591439047705e-03
3.100000000000000089e+00 7.767450038632814358e-02 1.281236619440467069e-03
3.300000000000000266e+00 5.241402315887594421e-02 8.902184007108659850e-04
3.500000000000000000e+00 3.565173039150447420e-02 6.304712946768449523e-04
3.700000000000000178e+00 2.449036117105232030e-02 4.831090980971171388e-04
3.900000000000000355e+00 1.694704278970375622e-02 3.415124421648610734e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/30_40/dN_over_2pidYptdpt_mc_2212.dat <==
1.000000000000000056e-01 1.602564279272105097e+00 1.079086489528688700e-02
3.000000000000000444e-01 1.537345678272495020e+00 1.051100870739878589e-02
5.000000000000000000e-01 1.407404774437483796e+00 7.920130034152702420e-03
7.000000000000000666e-01 1.230117460255265360e+00 6.105926588351196123e-03
9.000000000000000222e-01 1.026853250991480282e+00 4.666169324118716634e-03
1.100000000000000089e+00 8.235524376218545939e-01 3.342057463525940561e-03
1.300000000000000266e+00 6.369964390662322673e-01 3.217347206616017873e-03
1.500000000000000000e+00 4.805967332974961925e-01 2.888902835102070878e-03
1.700000000000000178e+00 3.550549397043901156e-01 2.717447567639811896e-03
1.899999999999999911e+00 2.584412413669887054e-01 2.213998250360236456e-03
2.100000000000000089e+00 1.866785168575942622e-01 1.827659155538511465e-03
2.300000000000000266e+00 1.339909896385363397e-01 1.497875829881432745e-03
2.500000000000000000e+00 9.588788232059601568e-02 1.130839348787197494e-03
2.700000000000000178e+00 6.871593263026201659e-02 8.835914766946884741e-04
2.900000000000000355e+00 4.922570921474227895e-02 6.585568997422840696e-04
3.100000000000000089e+00 3.538887170104625113e-02 4.733706981429676203e-04
3.300000000000000266e+00 2.546450956020786943e-02 3.772476238396829163e-04
3.500000000000000000e+00 1.841979733874053032e-02 2.741166607921453695e-04
3.700000000000000178e+00 1.337958970355075314e-02 2.073633584950454304e-04
3.900000000000000355e+00 9.744227383334832029e-03 1.620297836622815277e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/30_40/dN_over_2pidYptdpt_mc_321.dat <==
1.000000000000000056e-01 1.304506992225877227e+01 6.442662690071623843e-02
3.000000000000000444e-01 1.103968315572988956e+01 5.399502921249289128e-02
5.000000000000000000e-01 8.278783099695480985e+00 3.491520013325209032e-02
7.000000000000000666e-01 5.751565585636718048e+00 2.546221382562730007e-02
9.000000000000000222e-01 3.821744617684774248e+00 1.983957637571466537e-02
1.100000000000000089e+00 2.482891143396487976e+00 1.604298676625027023e-02
1.300000000000000266e+00 1.601156982294534625e+00 1.207727654961175678e-02
1.500000000000000000e+00 1.030791923209078309e+00 8.874739401365398794e-03
1.700000000000000178e+00 6.670005005756001193e-01 6.444849022679602010e-03
1.899999999999999911e+00 4.343981997230154102e-01 4.733703359216163455e-03
2.100000000000000089e+00 2.850744815060723414e-01 3.517987990525169462e-03
2.300000000000000266e+00 1.887581084959943922e-01 2.349000322225385223e-03
2.500000000000000000e+00 1.260486989661687984e-01 1.681819397460185403e-03
2.700000000000000178e+00 8.504169301497731259e-02 1.165132449338628518e-03
2.900000000000000355e+00 5.765822288204883878e-02 8.331609379022072862e-04
3.100000000000000089e+00 3.973517072223427260e-02 6.129566894730344422e-04
3.300000000000000266e+00 2.736721494299991855e-02 4.436108835484660969e-04
3.500000000000000000e+00 1.907907774348167537e-02 3.129258909789144299e-04
3.700000000000000178e+00 1.338170460031706289e-02 2.504469524624085655e-04
3.900000000000000355e+00 9.430644534990735919e-03 1.788072706496152521e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/30_40/dNdEta_mc_charged.dat <==
# Eta,dNdEta,error
-7.799999999999999822e+00 3.376234083333326197e+01 1.065018861818200824e+00
-7.400000000000000355e+00 4.766073166666676997e+01 1.503445118485813081e+00
-7.000000000000000000e+00 6.572877166666663129e+01 2.073396486825000551e+00
-6.599999999999999645e+00 8.837523583333339161e+01 2.787785485608204716e+00
-6.200000000000000178e+00 1.155847024999998212e+02 3.646113981246123181e+00
-5.799999999999999822e+00 1.469848766666667075e+02 4.636643888728149143e+00
-5.399999999999999467e+00 1.817739016666664327e+02 5.734084924481452461e+00
-5.000000000000000000e+00 2.185681066666667505e+02 6.894787315849359111e+00
-4.599999999999999645e+00 2.555444666666674323e+02 8.061232440832620583e+00
-4.200000000000000178e+00 2.902544524999991040e+02 9.156197746438618168e+00
-3.799999999999999822e+00 3.205965366666664522e+02 1.011339146485653195e+01
-3.399999999999999467e+00 3.461620724999993968e+02 1.091988425668178486e+01
-2.999999999999999556e+00 3.681283308333343598e+02 1.161284861032125804e+01
-2.599999999999999645e+00 3.859784216666661791e+02 1.217598979466274400e+01
-2.199999999999999734e+00 3.987176625000006993e+02 1.257788969724659189e+01
-1.799999999999999822e+00 4.053395599999997216e+02 1.278681861494028738e+01
-1.399999999999999467e+00 4.059920366666664791e+02 1.280743556296058472e+01
-9.999999999999995559e-01 4.018833233333342037e+02 1.267783801205248118e+01
-5.999999999999996447e-01 3.961756566666668959e+02 1.249783866839976909e+01
-1.999999999999997335e-01 3.924446516666673119e+02 1.238018598205868592e+01
2.000000000000001776e-01 3.925297025000003259e+02 1.238287747628109159e+01
6.000000000000005329e-01 3.962902141666664306e+02 1.250149771047790637e+01
1.000000000000000888e+00 4.022778383333328520e+02 1.269034679663358922e+01
1.400000000000001243e+00 4.065574074999988738e+02 1.282532919041676323e+01
1.800000000000000711e+00 4.061013258333348404e+02 1.281091383597486733e+01
2.200000000000000178e+00 3.995929499999990071e+02 1.260558318070199491e+01
2.600000000000000533e+00 3.867302124999990269e+02 1.219981572714997142e+01
3.000000000000000888e+00 3.688074341666664395e+02 1.163440286570363646e+01
3.400000000000001243e+00 3.468634691666663912e+02 1.094214286650959878e+01
3.800000000000000711e+00 3.212003508333342552e+02 1.013255395407324322e+01
4.200000000000000178e+00 2.908223216666660846e+02 9.174246893386230894e+00
4.600000000000000533e+00 2.560021199999998771e+02 8.075810118474247901e+00
5.000000000000000888e+00 2.189928466666663098e+02 6.908306916479073578e+00
5.400000000000001243e+00 1.821145241666665413e+02 5.744929537259050534e+00
5.800000000000000711e+00 1.472857125000006704e+02 4.646213220838919078e+00
6.200000000000000178e+00 1.157919166666664808e+02 3.652716622112854861e+00
6.600000000000000533e+00 8.853474749999999460e+01 2.792851947092477083e+00
7.000000000000000888e+00 6.586550749999993570e+01 2.077735457548248732e+00
7.400000000000001243e+00 4.776166583333331772e+01 1.506638260316126132e+00
7.800000000000000711e+00 3.385638500000013806e+01 1.067995231858906990e+00


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/30_40/dNdY_mc_-2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 4.486666666666650860e-04 1.421439575453937392e-05
-9.250000000000000000e+00 1.037799999999997579e-02 3.274231496295363264e-04
-8.750000000000000000e+00 4.480400000000001048e-02 1.413573518556646624e-03
-8.250000000000000000e+00 9.019799999999994489e-02 2.845804219388745841e-03
-7.750000000000000000e+00 1.652873333333332584e-01 5.214666519270111031e-03
-7.250000000000000000e+00 3.252939999999998055e-01 1.026172150009902091e-02
-6.750000000000000000e+00 6.596680000000012534e-01 2.080981553583589883e-02
-6.250000000000000000e+00 1.259141333333332113e+00 3.972030972876573057e-02
-5.750000000000000000e+00 2.162226000000000425e+00 6.820801440094992341e-02
-5.250000000000000000e+00 3.331159999999999677e+00 1.050825716478245436e-01
-4.750000000000000000e+00 4.623730000000005447e+00 1.458574319976537192e-01
-4.250000000000000000e+00 5.902226666666668287e+00 1.861881005639981213e-01
-3.750000000000000000e+00 7.040805999999994569e+00 2.221061567111718982e-01
-3.250000000000000000e+00 7.976752000000001175e+00 2.516320496223167780e-01
-2.750000000000000000e+00 8.733563999999997662e+00 2.755055279870254892e-01
-2.250000000000000000e+00 9.313834666666677364e+00 2.938110759932182070e-01
-1.750000000000000000e+00 9.737151333333349257e+00 3.071664580808599609e-01
-1.250000000000000000e+00 1.008237733333333530e+01 3.180584515348079400e-01
-7.500000000000000000e-01 1.031909800000000210e+01 3.255228785129304359e-01
-2.500000000000000000e-01 1.043913866666667012e+01 3.293134462972477916e-01
2.500000000000000000e-01 1.043820799999999238e+01 3.292853825766263176e-01
7.500000000000000000e-01 1.032462066666667155e+01 3.256999527063055844e-01
1.250000000000000000e+00 1.009826266666667216e+01 3.185602744438513767e-01
1.750000000000000000e+00 9.758769999999980627e+00 3.078511153839854075e-01
2.250000000000000000e+00 9.326902666666667230e+00 2.942284356431996706e-01
2.750000000000000000e+00 8.742541333333335274e+00 2.757929370236484323e-01
3.250000000000000000e+00 7.994639999999998636e+00 2.521993741842197823e-01
3.750000000000000000e+00 7.056007333333347731e+00 2.225895378084759846e-01
4.250000000000000000e+00 5.913606666666671785e+00 1.865501657481472564e-01
4.750000000000000000e+00 4.629171333333337301e+00 1.460308644978732528e-01
5.250000000000000000e+00 3.331509333333336098e+00 1.050940621326598295e-01
5.750000000000000000e+00 2.166811333333332978e+00 6.835287709070701767e-02
6.250000000000000000e+00 1.258814666666667526e+00 3.970983523703840168e-02
6.750000000000000000e+00 6.599173333333336888e-01 2.081785835578194716e-02
7.250000000000000000e+00 3.253033333333333887e-01 1.026254823033415781e-02
7.750000000000000000e+00 1.652939999999997467e-01 5.215195882018330495e-03
8.250000000000000000e+00 9.027866666666667372e-02 2.848849971977330739e-03
8.750000000000000000e+00 4.439399999999998903e-02 1.400723068608163624e-03
9.250000000000000000e+00 1.050733333333329217e-02 3.314717413093636782e-04
9.750000000000000000e+00 4.273333333333328423e-04 1.351543307153354819e-05


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/30_40/dNdY_mc_2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 7.820000000000007934e-04 2.477530450535980638e-05
-9.250000000000000000e+00 4.745200000000002888e-02 1.497232208158330450e-03
-8.750000000000000000e+00 4.887873333333341286e-01 1.541868410023285695e-02
-8.250000000000000000e+00 1.336549333333330480e+00 4.216127130349359847e-02
-7.750000000000000000e+00 2.013164666666666935e+00 6.350588328453302123e-02
-7.250000000000000000e+00 2.483048666666666904e+00 7.832714726888281853e-02
-6.750000000000000000e+00 2.848168000000000699e+00 8.984469729505993596e-02
-6.250000000000000000e+00 2.940421333333333997e+00 9.275572133161062716e-02
-5.750000000000000000e+00 2.765024666666669351e+00 8.722355897664867130e-02
-5.250000000000000000e+00 2.417955333333337453e+00 7.627596011300667722e-02
-4.750000000000000000e+00 2.013607333333332861e+00 6.352057496147184290e-02
-4.250000000000000000e+00 1.589282666666663513e+00 5.013569903368290948e-02
-3.750000000000000000e+00 1.204975333333334842e+00 3.801184202209235280e-02
-3.250000000000000000e+00 8.919819999999992755e-01 2.813846670956014068e-02
-2.750000000000000000e+00 6.384186666666665788e-01 2.014199446395078044e-02
-2.250000000000000000e+00 4.528640000000003774e-01 1.429126183857146702e-02
-1.750000000000000000e+00 3.407646666666666602e-01 1.075355120789742332e-02
-1.250000000000000000e+00 2.428233333333337518e-01 7.670734355077176228e-03
-7.500000000000000000e-01 1.883313333333334616e-01 5.954474652821340787e-03
-2.500000000000000000e-01 1.576939999999998621e-01 4.989606018808647944e-03
2.500000000000000000e-01 1.652400000000000535e-01 5.213288288893424757e-03
7.500000000000000000e-01 1.946706666666668251e-01 6.147915509063572002e-03
1.250000000000000000e+00 2.394159999999998512e-01 7.554134694857829804e-03
1.750000000000000000e+00 3.321826666666664596e-01 1.048179416034441917e-02
2.250000000000000000e+00 4.663346666666660090e-01 1.471238419004669042e-02
2.750000000000000000e+00 6.494506666666670647e-01 2.048707590051238731e-02
3.250000000000000000e+00 8.918333333333341439e-01 2.813324467045658778e-02
3.750000000000000000e+00 1.207450666666665784e+00 3.809015923682593924e-02
4.250000000000000000e+00 1.596509333333332004e+00 5.036432068408663865e-02
4.750000000000000000e+00 2.024734000000001366e+00 6.387366723042980921e-02
5.250000000000000000e+00 2.440648666666668021e+00 7.699385954333427817e-02
5.750000000000000000e+00 2.777319333333333251e+00 8.761423309740327958e-02
6.250000000000000000e+00 2.956068666666667344e+00 9.325427833607843886e-02
6.750000000000000000e+00 2.861513999999998337e+00 9.027054854631019754e-02
7.250000000000000000e+00 2.497711333333330952e+00 7.879375412922648425e-02
7.750000000000000000e+00 2.023828000000001293e+00 6.384415827169297175e-02
8.250000000000000000e+00 1.344118666666664685e+00 4.240239596748004991e-02
8.750000000000000000e+00 4.964419999999997168e-01 1.566025558550003180e-02
9.250000000000000000e+00 4.764066666666665756e-02 1.502909673103818532e-03
9.750000000000000000e+00 7.880000000000011561e-04 2.494165975052850821e-05


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/30_40/integrated_v2_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
9.893717987332940889e-02
7.805267329162626777e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/30_40/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
1.165590813261820069e-01
9.261652416598306625e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/30_40/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-2.4_2.4.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
1.147209596876779952e-01
9.154153561802753913e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/30_40/integrated_v3_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v3_2par_cumulant  
#  v3_4par_cumulant
3.566262060735255618e-02
1.536350221535237072e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/30_40/r2_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 9.979215840676468607e-01 3.204373284109646234e-04
7.894737124443054199e-01 9.965366200160294952e-01 1.409482186192803892e-03
1.315789461135864258e+00 9.938121444475565003e-01 2.267964124729765930e-03
1.842105269432067871e+00 9.891538760145763831e-01 2.883588036351038796e-03
2.368421077728271484e+00 9.863868018109611668e-01 3.117981233369937662e-03
2.894736766815185547e+00 9.847549804400846929e-01 3.326060987169602180e-03
3.421052694320678711e+00 9.813454364585924017e-01 3.984523863844229019e-03
3.947368383407592773e+00 9.814489416365687058e-01 4.008679350782691324e-03
4.473684310913085938e+00 9.804159289968467084e-01 4.660329278253791917e-03
5.000000000000000000e+00 9.777155064252420757e-01 4.828625362647404745e-03


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/30_40/r2_eta_charged_3_4.dat <==
2.631579041481018066e-01 9.979176136864333913e-01
7.894737124443054199e-01 9.965005824514016064e-01
1.315789461135864258e+00 9.937614698382444267e-01
1.842105269432067871e+00 9.890505125406530151e-01
2.368421077728271484e+00 9.862865123224550112e-01
2.894736766815185547e+00 9.845928931030288878e-01
3.421052694320678711e+00 9.811942549585838114e-01
3.947368383407592773e+00 9.813114693806413991e-01
4.473684310913085938e+00 9.802869118768164913e-01
5.000000000000000000e+00 9.775296021736809005e-01


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/30_40/r2_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.976275120173510036e-01 3.406198556981303131e-04
7.894737124443054199e-01 9.956512484725316137e-01 1.439317146994172547e-03
1.315789461135864258e+00 9.922984211225847062e-01 2.309962827242707101e-03
1.842105269432067871e+00 9.871198840517012574e-01 2.903125338052279202e-03
2.368421077728271484e+00 9.839530254538690901e-01 3.111924776107327564e-03
2.894736766815185547e+00 9.821761071560546341e-01 3.388575348035349245e-03
3.421052694320678711e+00 9.786797532781920106e-01 4.083625925490810306e-03
3.947368383407592773e+00 9.782069839304865511e-01 4.172256732126368266e-03
4.473684310913085938e+00 9.761158741096803704e-01 4.717546241662935735e-03
5.000000000000000000e+00 9.728343563490502444e-01 4.865168101309615654e-03


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/30_40/v1_eta_30_40.dat <==
# eta, v1odd, err, v1even,err
-5.000000000000000000e+00 1.233753107993835422e-03 2.115001132217552858e-04 6.737967560316744913e-04 2.115001132217552858e-04
-4.500000000000000000e+00 9.952600746945831824e-04 2.037251409851450589e-04 6.874819793509466797e-04 2.037251409851450589e-04
-4.000000000000000000e+00 9.920632823981520142e-04 2.043773017265847420e-04 7.181971528907202208e-04 2.043773017265847420e-04
-3.500000000000000000e+00 9.270574983982174562e-04 1.956773905712686087e-04 7.306202349833959900e-04 1.956773905712686087e-04
-3.000000000000000000e+00 5.710939817014741831e-04 1.821981882089433096e-04 7.596497239805044977e-04 1.821981882089433096e-04
-2.500000000000000000e+00 4.468492529384296722e-04 1.912655312095042873e-04 7.657067690059615609e-04 1.912655312095042873e-04
-2.000000000000000000e+00 4.562558467787754908e-04 1.773083129218103345e-04 7.929978477723408645e-04 1.773083129218103345e-04
-1.500000000000000000e+00 3.259359823378312664e-04 1.661782854759089512e-04 7.917581719247560523e-04 1.661782854759089512e-04
-1.000000000000000000e+00 2.379750430885080466e-04 1.939195974869544143e-04 7.258632477998114719e-04 1.939195974869544143e-04
-5.000000000000000000e-01 1.365396457223924686e-04 1.780626864910277781e-04 7.215894654905581195e-04 1.780626864910277781e-04
0.000000000000000000e+00 -3.113384964437826549e-05 1.579084523135257791e-04 6.681789066423735480e-04 1.579084523135257791e-04
5.000000000000000000e-01 -3.445770909898121384e-04 1.769215716383892075e-04 7.280107525407790046e-04 1.769215716383892075e-04
1.000000000000000000e+00 -5.434245450001441149e-04 1.542127496312024968e-04 7.385633798411094355e-04 1.542127496312024968e-04
1.500000000000000000e+00 -6.206811302244151160e-04 1.619140533344666532e-04 7.939370094112113783e-04 1.619140533344666532e-04
2.000000000000000000e+00 -6.712219535936600392e-04 1.538642504768838115e-04 7.902558375961390557e-04 1.538642504768838115e-04
2.500000000000000000e+00 -6.238445660514498796e-04 1.514040915347026988e-04 7.638596491193462524e-04 1.514040915347026988e-04
3.000000000000000000e+00 -8.132159993764964331e-04 1.383181598537841668e-04 7.601505599232429890e-04 1.383181598537841668e-04
3.500000000000000000e+00 -1.183171042312890393e-03 1.293426603553278563e-04 7.246808397774221963e-04 1.293426603553278563e-04
4.000000000000000000e+00 -1.138779847999380488e-03 1.349102120578113276e-04 6.968988452464591364e-04 1.349102120578113276e-04
4.500000000000000000e+00 -1.044120554201737180e-03 1.245723632852705311e-04 6.559230273337192602e-04 1.245723632852705311e-04
5.000000000000000000e+00 -1.214789956894578738e-03 1.043403668193003788e-04 6.467598360412673631e-04 1.043403668193003788e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/30_40/v2_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 6.891608238220214844e-02 5.991816869936883450e-04 5.861579254269599915e-02 5.609793588519096375e-03
-4.473684310913085938e+00 7.597056776285171509e-02 6.205462268553674221e-04 6.323696672916412354e-02 6.467474624514579773e-03
-3.947368383407592773e+00 8.117483556270599365e-02 6.187990657053887844e-04 6.647703051567077637e-02 7.101415190845727921e-03
-3.421052694320678711e+00 8.494526892900466919e-02 6.440446595661342144e-04 6.821741163730621338e-02 7.671831175684928894e-03
-2.894736766815185547e+00 8.775698393583297729e-02 6.264518015086650848e-04 7.020784914493560791e-02 7.930250838398933411e-03
-2.368421077728271484e+00 8.998575806617736816e-02 7.002191850915551186e-04 7.175241410732269287e-02 8.227214217185974121e-03
-1.842105269432067871e+00 9.208427369594573975e-02 6.923505570739507675e-04 7.299294322729110718e-02 8.708588778972625732e-03
-1.315789461135864258e+00 9.465427696704864502e-02 7.494569290429353714e-04 7.470574229955673218e-02 9.023793973028659821e-03
-7.894737124443054199e-01 9.731626510620117188e-02 7.272855727933347225e-04 7.684207707643508911e-02 9.339875541627407074e-03
-2.631579041481018066e-01 9.912602603435516357e-02 7.289552595466375351e-04 7.874409854412078857e-02 9.508091956377029419e-03
2.631579041481018066e-01 9.919037669897079468e-02 7.119990186765789986e-04 7.881096750497817993e-02 9.534964337944984436e-03
7.894737124443054199e-01 9.719336032867431641e-02 7.418213644996285439e-04 7.733985036611557007e-02 9.440365247428417206e-03
1.315789461135864258e+00 9.444670379161834717e-02 7.218868122436106205e-04 7.600283622741699219e-02 9.162601083517074585e-03
1.842105269432067871e+00 9.207209944725036621e-02 7.362974574789404869e-04 7.461037486791610718e-02 8.837753906846046448e-03
2.368421077728271484e+00 8.995766937732696533e-02 7.471838616766035557e-04 7.353928685188293457e-02 8.506172336637973785e-03
2.894736766815185547e+00 8.773047477006912231e-02 7.814294658601284027e-04 7.176280021667480469e-02 8.311406709253787994e-03
3.421052694320678711e+00 8.509232848882675171e-02 7.634505163878202438e-04 7.000853121280670166e-02 8.123964071273803711e-03
3.947368383407592773e+00 8.119967579841613770e-02 6.935602286830544472e-04 6.809943169355392456e-02 7.544553838670253754e-03
4.473684310913085938e+00 7.594989240169525146e-02 6.291817408055067062e-04 6.503202021121978760e-02 6.914440542459487915e-03
5.000000000000000000e+00 6.896498799324035645e-02 6.602575303986668587e-04 5.980052798986434937e-02 6.196651607751846313e-03


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/30_40/v2_eta_charged_cumulant_etaref_-2.4_2.4.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 9.303621202707290649e-02 8.252154220826923847e-04 7.854360342025756836e-02 6.773594766855239868e-03
-4.473684310913085938e+00 1.001452431082725525e-01 8.701228653080761433e-04 8.306675404310226440e-02 7.629618048667907715e-03
-3.947368383407592773e+00 1.050491482019424438e-01 8.494779467582702637e-04 8.601698279380798340e-02 8.237402886152267456e-03
-3.421052694320678711e+00 1.082736849784851074e-01 8.520707488059997559e-04 8.733325451612472534e-02 8.753158152103424072e-03
-2.894736766815185547e+00 1.105158776044845581e-01 8.365882677026093006e-04 8.885907381772994995e-02 8.953644894063472748e-03
-2.368421077728271484e+00 1.119986400008201599e-01 9.038656135089695454e-04 8.983162045478820801e-02 9.198543615639209747e-03
-1.842105269432067871e+00 1.132782250642776489e-01 8.991199429146945477e-04 9.044079482555389404e-02 9.574753232300281525e-03
-1.315789461135864258e+00 1.146027818322181702e-01 9.525998029857873917e-04 9.118549525737762451e-02 9.730100631713867188e-03
-7.894737124443054199e-01 1.158451661467552185e-01 9.252020972780883312e-04 9.218834340572357178e-02 9.951143525540828705e-03
-2.631579041481018066e-01 1.166069880127906799e-01 9.223921806551516056e-04 9.329429268836975098e-02 1.000057440251111984e-02
2.631579041481018066e-01 1.166572198271751404e-01 9.139646426774561405e-04 9.336573630571365356e-02 9.998674504458904266e-03
7.894737124443054199e-01 1.156714558601379395e-01 9.680578950792551041e-04 9.266355633735656738e-02 1.004933007061481476e-02
1.315789461135864258e+00 1.143088787794113159e-01 9.726452990435063839e-04 9.241364151239395142e-02 9.908737614750862122e-03
1.842105269432067871e+00 1.131561622023582458e-01 1.015997724607586861e-03 9.200713783502578735e-02 9.699603542685508728e-03
2.368421077728271484e+00 1.118919104337692261e-01 1.021759468130767345e-03 9.164915978908538818e-02 9.454967454075813293e-03
2.894736766815185547e+00 1.103579401969909668e-01 1.080953865312039852e-03 9.041053056716918945e-02 9.291749447584152222e-03
3.421052694320678711e+00 1.083321720361709595e-01 1.064975978806614876e-03 8.910181373357772827e-02 9.237143211066722870e-03
3.947368383407592773e+00 1.049640625715255737e-01 9.900520090013742447e-04 8.766482025384902954e-02 8.759560994803905487e-03
4.473684310913085938e+00 1.000496000051498413e-01 9.117686422541737556e-04 8.499629795551300049e-02 8.202190510928630829e-03
5.000000000000000000e+00 9.307543188333511353e-02 9.372357162646949291e-04 7.984955608844757080e-02 7.537866476923227310e-03


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/30_40/v2_eta_charged_ep.dat <==
-5.000000000000000000e+00 8.754054200740066238e-02 7.654895551887744591e-04
-4.473684310913085938e+00 9.396037337365201192e-02 7.762133785079997810e-04
-3.947368383407592773e+00 9.829935892404140230e-02 7.825874854298737679e-04
-3.421052694320678711e+00 1.009853231979519761e-01 7.819487992949152770e-04
-2.894736766815185547e+00 1.030098020886686117e-01 7.938357569548750879e-04
-2.368421077728271484e+00 1.044079276384377308e-01 8.462080983033721561e-04
-1.842105269432067871e+00 1.055805902489980186e-01 8.546469450016313391e-04
-1.315789461135864258e+00 1.068363703328735620e-01 9.119148541569100210e-04
-7.894737124443054199e-01 1.080745731971402834e-01 9.166885171547483084e-04
-2.631579041481018066e-01 1.089836947567404540e-01 9.604354820891642048e-04
2.631579041481018066e-01 1.089801315403312598e-01 9.056573350454948535e-04
7.894737124443054199e-01 1.078415899545418499e-01 9.427306248202331181e-04
1.315789461135864258e+00 1.065068968983486908e-01 9.707364403053565577e-04
1.842105269432067871e+00 1.053842950323801569e-01 1.038797567943402535e-03
2.368421077728271484e+00 1.042223419387587197e-01 1.006708795096041779e-03
2.894736766815185547e+00 1.027611076627360093e-01 1.035111710509973573e-03
3.421052694320678711e+00 1.009299069781349478e-01 1.038142603910828391e-03
3.947368383407592773e+00 9.803508107584027464e-02 9.951725998274202692e-04
4.473684310913085938e+00 9.367982788667152116e-02 9.437156239636477041e-04
5.000000000000000000e+00 8.732454715525306277e-02 9.692642108092996587e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/30_40/v2_pt_charged_cumulant.dat <==
# pt vn{2} err vn{4} err
2.000000029802322388e-01 1.496537029743194580e-02 1.316843699896708131e-04 1.224288158118724823e-02 1.330407103523612022e-03
4.000000059604644775e-01 4.955895990133285522e-02 4.271068901289254427e-04 4.056985303759574890e-02 4.254945553839206696e-03
6.000000238418579102e-01 8.413215726613998413e-02 7.501780637539923191e-04 6.922979652881622314e-02 7.247341796755790710e-03
8.000000119209289551e-01 1.142369955778121948e-01 1.038329675793647766e-03 9.421576559543609619e-02 9.982948191463947296e-03
1.000000000000000000e+00 1.391588747501373291e-01 1.212350209243595600e-03 1.143107861280441284e-01 1.220845896750688553e-02
1.200000047683715820e+00 1.594066172838211060e-01 1.330614206381142139e-03 1.300057023763656616e-01 1.410259678959846497e-02
1.399999976158142090e+00 1.757050752639770508e-01 1.449506264179944992e-03 1.416470110416412354e-01 1.576755568385124207e-02
1.600000023841857910e+00 1.886227130889892578e-01 1.574680558405816555e-03 1.504602879285812378e-01 1.719286479055881500e-02
1.799999952316284180e+00 1.990496665239334106e-01 1.641133800148963928e-03 1.572709381580352783e-01 1.853689737617969513e-02
2.000000000000000000e+00 2.070614993572235107e-01 1.802139915525913239e-03 1.618292033672332764e-01 1.942216791212558746e-02
2.200000047683715820e+00 2.133840620517730713e-01 1.928129117004573345e-03 1.650173366069793701e-01 2.041037566959857941e-02
2.400000095367431641e+00 2.174915075302124023e-01 2.112119691446423531e-03 1.674009859561920166e-01 2.074723131954669952e-02
2.599999904632568359e+00 2.198667973279953003e-01 2.266920404508709908e-03 1.677779406309127808e-01 2.123115770518779755e-02
2.799999952316284180e+00 2.216627895832061768e-01 2.532822079956531525e-03 1.688630133867263794e-01 2.215771749615669250e-02
3.000000000000000000e+00 2.217735797166824341e-01 2.796545391902327538e-03 1.692136377096176147e-01 2.138386853039264679e-02
3.200000047683715820e+00 2.210420072078704834e-01 3.152976743876934052e-03 1.696186959743499756e-01 2.165313251316547394e-02
3.400000095367431641e+00 2.198814451694488525e-01 3.464709268882870674e-03 1.683861911296844482e-01 2.197512239217758179e-02
3.599999904632568359e+00 2.176798582077026367e-01 3.822773694992065430e-03 1.680398434400558472e-01 2.237563580274581909e-02
3.799999952316284180e+00 2.153042852878570557e-01 4.446687176823616028e-03 1.694760620594024658e-01 2.208223193883895874e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/30_40/v2_pt_charged_ep.dat <==
 (2.000000029802322388e-01+0.000000000000000000e+00j)  (1.419748361171409637e-02+8.484967683250906249e-06j)  (2.686754989521018691e-04+0.000000000000000000e+00j)
 (4.000000059604644775e-01+0.000000000000000000e+00j)  (4.654204611951480441e-02+7.005885682391041892e-05j)  (9.129449646780464890e-04+0.000000000000000000e+00j)
 (6.000000238418579102e-01+0.000000000000000000e+00j)  (7.893971011436073937e-02+5.428435434797650232e-05j)  (1.767631147677398715e-03+0.000000000000000000e+00j)
 (8.000000119209289551e-01+0.000000000000000000e+00j)  (1.072740937625178415e-01+2.384644191723008183e-04j)  (2.631875615464644193e-03+0.000000000000000000e+00j)
 (1.000000000000000000e+00+0.000000000000000000e+00j)  (1.307873568364707195e-01+2.532929489360740468e-04j)  (3.102109255155612814e-03+0.000000000000000000e+00j)
 (1.200000047683715820e+00+0.000000000000000000e+00j)  (1.497921015133336919e-01+4.099515025553632968e-04j)  (3.344852694445841698e-03+0.000000000000000000e+00j)
 (1.399999976158142090e+00+0.000000000000000000e+00j)  (1.649241483591533941e-01+7.167111416689439128e-04j)  (3.560697102384059384e-03+0.000000000000000000e+00j)
 (1.600000023841857910e+00+0.000000000000000000e+00j)  (1.768448811069836535e-01+8.089711480980433947e-04j)  (3.589077436798461095e-03+0.000000000000000000e+00j)
 (1.799999952316284180e+00+0.000000000000000000e+00j)  (1.863256033951664337e-01+8.897886911950171011e-04j)  (3.655331478343404328e-03+0.000000000000000000e+00j)
 (2.000000000000000000e+00+0.000000000000000000e+00j)  (1.935755558995433667e-01+1.114909271523177505e-03j)  (3.552099590133570885e-03+0.000000000000000000e+00j)
 (2.200000047683715820e+00+0.000000000000000000e+00j)  (1.992521597734073779e-01+1.260205204487384410e-03j)  (3.413306930959804971e-03+0.000000000000000000e+00j)
 (2.400000095367431641e+00+0.000000000000000000e+00j)  (2.030971239046720500e-01+1.251265104296114599e-03j)  (3.689524795438011481e-03+0.000000000000000000e+00j)
 (2.599999904632568359e+00+0.000000000000000000e+00j)  (2.055534860556163523e-01+1.336302507456396498e-03j)  (3.744170379396108937e-03+0.000000000000000000e+00j)
 (2.799999952316284180e+00+0.000000000000000000e+00j)  (2.075939615368696534e-01+1.823286179220500987e-03j)  (4.404337004590061326e-03+0.000000000000000000e+00j)
 (3.000000000000000000e+00+0.000000000000000000e+00j)  (2.084636702200569625e-01+1.433521180184856719e-03j)  (4.519212492344599867e-03+0.000000000000000000e+00j)
 (3.200000047683715820e+00+0.000000000000000000e+00j)  (2.087202936870259373e-01+1.060362554550745625e-03j)  (5.645630592374689671e-03+0.000000000000000000e+00j)
 (3.400000095367431641e+00+0.000000000000000000e+00j)  (2.094801088398060007e-01+1.219030382981321639e-03j)  (6.196634983739706358e-03+0.000000000000000000e+00j)
 (3.599999904632568359e+00+0.000000000000000000e+00j)  (2.090362564769056852e-01+7.512034355264315261e-04j)  (6.508141892570069344e-03+0.000000000000000000e+00j)
 (3.799999952316284180e+00+0.000000000000000000e+00j)  (2.088816948945415308e-01+1.587684803928323882e-03j)  (8.388792282884739021e-03+0.000000000000000000e+00j)


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/30_40/v3_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 2.075730450451374054e-02 5.769716808572411537e-04 1.618979498744010925e-02 2.013574913144111633e-02
-4.473684310913085938e+00 2.424272708594799042e-02 6.460393778979778290e-04 1.773719117045402527e-02 2.428762428462505341e-02
-3.947368383407592773e+00 2.695578895509243011e-02 7.568838191218674183e-04 1.641688123345375061e-02 2.742494083940982819e-02
-3.421052694320678711e+00 2.883424796164035797e-02 8.195893606171011925e-04 1.512651145458221436e-02 2.990995533764362335e-02
-2.894736766815185547e+00 3.013645485043525696e-02 8.588719647377729416e-04 1.928974129259586334e-02 3.147359564900398254e-02
-2.368421077728271484e+00 3.132645413279533386e-02 8.583397720940411091e-04 1.973908022046089172e-02 3.331408277153968811e-02
-1.842105269432067871e+00 3.234666585922241211e-02 8.879619999788701534e-04 1.936111971735954285e-02 3.519916906952857971e-02
-1.315789461135864258e+00 3.342852741479873657e-02 9.207431576214730740e-04 1.929045841097831726e-02 3.737114369869232178e-02
-7.894737124443054199e-01 3.466565907001495361e-02 9.681218070909380913e-04 1.989872381091117859e-02 3.845724835991859436e-02
-2.631579041481018066e-01 3.563468903303146362e-02 1.010357635095715523e-03 1.780821196734905243e-02 3.984283655881881714e-02
2.631579041481018066e-01 3.583911061286926270e-02 1.042269286699593067e-03 1.596405729651451111e-02 4.032896459102630615e-02
7.894737124443054199e-01 3.496305271983146667e-02 1.067337812855839729e-03 1.645554043352603912e-02 3.916922584176063538e-02
1.315789461135864258e+00 3.377176448702812195e-02 1.054129097610712051e-03 1.500377338379621506e-02 3.797881305217742920e-02
1.842105269432067871e+00 3.260261565446853638e-02 1.058404450304806232e-03 1.405844371765851974e-02 3.640145435929298401e-02
2.368421077728271484e+00 3.162617981433868408e-02 1.003131852485239506e-03 1.520105730742216110e-02 3.464153036475181580e-02
2.894736766815185547e+00 3.061365149915218353e-02 9.917019633576273918e-04 1.386531628668308258e-02 3.371459618210792542e-02
3.421052694320678711e+00 2.937828563153743744e-02 9.837698889896273613e-04 1.313696522265672684e-02 3.214900568127632141e-02
3.947368383407592773e+00 2.747214213013648987e-02 9.543006890453398228e-04 1.076852809637784958e-02 2.950669080018997192e-02
4.473684310913085938e+00 2.482007816433906555e-02 8.765797829255461693e-04 9.361969307065010071e-03 2.642984129488468170e-02
5.000000000000000000e+00 2.128525264561176300e-02 7.716570398770272732e-04 1.109947450459003448e-02 2.195025049149990082e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/30_40/v3_eta_charged_ep.dat <==
-5.000000000000000000e+00 2.638900334145403634e-02 2.471520190453530171e-04
-4.473684310913085938e+00 2.995577949247710953e-02 2.582569342152136538e-04
-3.947368383407592773e+00 3.255066239367197800e-02 3.299387424827324665e-04
-3.421052694320678711e+00 3.421633123582037278e-02 3.569547292117049471e-04
-2.894736766815185547e+00 3.533168866174600520e-02 3.480932597441897011e-04
-2.368421077728271484e+00 3.632896771188932200e-02 3.473804164289439516e-04
-1.842105269432067871e+00 3.710086438624825289e-02 3.606586483047849391e-04
-1.315789461135864258e+00 3.789242561739235293e-02 3.816587858079530473e-04
-7.894737124443054199e-01 3.865092060859418727e-02 4.277542289301245024e-04
-2.631579041481018066e-01 3.925474543001457317e-02 4.620491374246884575e-04
2.631579041481018066e-01 3.929863192924241966e-02 5.002873085478799298e-04
7.894737124443054199e-01 3.863591476350231035e-02 5.827271417551926598e-04
1.315789461135864258e+00 3.789008206908887205e-02 6.020948213278532347e-04
1.842105269432067871e+00 3.703802070731775781e-02 6.566180360267159875e-04
2.368421077728271484e+00 3.639132153407588499e-02 6.419485588405454950e-04
2.894736766815185547e+00 3.556709112168818937e-02 6.398264212156579709e-04
3.421052694320678711e+00 3.461226453748002252e-02 6.637739819990371966e-04
3.947368383407592773e+00 3.279456082235231856e-02 6.600874590754274773e-04
4.473684310913085938e+00 3.029841455719570892e-02 6.236932217410712850e-04
5.000000000000000000e+00 2.674060650922100921e-02 5.931740122196077275e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/40_45/dN_over_2pidYptdpt_mc_-211.dat <==
1.000000000000000056e-01 1.403705376940255860e+02 4.040403944995523133e-01
3.000000000000000444e-01 7.080482278851027900e+01 2.039640094550614624e-01
5.000000000000000000e-01 3.390405920755663516e+01 1.150405376981604999e-01
7.000000000000000666e-01 1.745257258189494820e+01 7.704015171422942676e-02
9.000000000000000222e-01 9.485260594160699554e+00 5.135769142199721193e-02
1.100000000000000089e+00 5.350543702306989502e+00 3.369455360113553927e-02
1.300000000000000266e+00 3.112600771705753999e+00 2.341297109970558177e-02
1.500000000000000000e+00 1.856628885352706204e+00 1.629457081554802622e-02
1.700000000000000178e+00 1.130873419694109261e+00 1.105682206061891354e-02
1.899999999999999911e+00 7.023867831411287899e-01 7.507021246422273218e-03
2.100000000000000089e+00 4.438151796488643552e-01 5.313481382639682199e-03
2.300000000000000266e+00 2.849755753312064321e-01 3.730955245220741925e-03
2.500000000000000000e+00 1.858797106194097215e-01 2.554263347989292089e-03
2.700000000000000178e+00 1.227620039905086696e-01 1.715330554440202453e-03
2.900000000000000355e+00 8.192518989326944001e-02 1.243376434404537545e-03
3.100000000000000089e+00 5.509995470145636481e-02 9.144021394600615861e-04
3.300000000000000266e+00 3.770412754360751711e-02 6.277257859052196845e-04
3.500000000000000000e+00 2.588253472628544022e-02 4.638424263969713967e-04
3.700000000000000178e+00 1.797282286860759151e-02 3.310810892286741424e-04
3.900000000000000355e+00 1.253025506663834644e-02 2.220356752218781502e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/40_45/dN_over_2pidYptdpt_mc_-2212.dat <==
1.000000000000000056e-01 1.138740354910587005e+00 5.405903028193131087e-03
3.000000000000000444e-01 1.080552423522061378e+00 3.882386651649578739e-03
5.000000000000000000e-01 9.737539747038042037e-01 2.764520251809260854e-03
7.000000000000000666e-01 8.357358690874667762e-01 2.593972822487453089e-03
9.000000000000000222e-01 6.865982560063258466e-01 1.737287669997530449e-03
1.100000000000000089e+00 5.423766551034214789e-01 2.030789594217071673e-03
1.300000000000000266e+00 4.156441523036217833e-01 1.668191295895726832e-03
1.500000000000000000e+00 3.107081155852448040e-01 1.701799149300885173e-03
1.700000000000000178e+00 2.287863229344051508e-01 1.446516925834301706e-03
1.899999999999999911e+00 1.666221021148893422e-01 1.059661604799982384e-03
2.100000000000000089e+00 1.205010073258559744e-01 9.819931247999945725e-04
2.300000000000000266e+00 8.685638826935473955e-02 7.264521533146521418e-04
2.500000000000000000e+00 6.261760250018919005e-02 6.793126181709706335e-04
2.700000000000000178e+00 4.511767554037538625e-02 5.061412347882400563e-04
2.900000000000000355e+00 3.277311270679664212e-02 4.330906309696224321e-04
3.100000000000000089e+00 2.376149073492512392e-02 3.401130022277374862e-04
3.300000000000000266e+00 1.727297343996524182e-02 2.485338515586667891e-04
3.500000000000000000e+00 1.267419021102089705e-02 2.269107062319824890e-04
3.700000000000000178e+00 9.242027177364223883e-03 1.558556012414699318e-04
3.900000000000000355e+00 6.772450918157826849e-03 1.389470537966973720e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/40_45/dN_over_2pidYptdpt_mc_-321.dat <==
1.000000000000000056e-01 9.201025781292878847e+00 2.980321401057811279e-02
3.000000000000000444e-01 7.680638062206826433e+00 2.030591830538709675e-02
5.000000000000000000e-01 5.659738640213598515e+00 1.406795457856964242e-02
7.000000000000000666e-01 3.871909708389067895e+00 1.179654394792221429e-02
9.000000000000000222e-01 2.546528899072886265e+00 1.103132145203502071e-02
1.100000000000000089e+00 1.645576987790027701e+00 8.957934619510551227e-03
1.300000000000000266e+00 1.058066754705293544e+00 6.372015806601111394e-03
1.500000000000000000e+00 6.817074835513873277e-01 5.260650154623397814e-03
1.700000000000000178e+00 4.425758812703315392e-01 3.727575600811653799e-03
1.899999999999999911e+00 2.895551950838589628e-01 2.705592588796706423e-03
2.100000000000000089e+00 1.912870629676798329e-01 2.133577495883978194e-03
2.300000000000000266e+00 1.277293382597248783e-01 1.473098804633101409e-03
2.500000000000000000e+00 8.606696129887210500e-02 1.176180873956124895e-03
2.700000000000000178e+00 5.837842610127527004e-02 7.561882173887963946e-04
2.900000000000000355e+00 4.004091403625224810e-02 6.035775462878829834e-04
3.100000000000000089e+00 2.787778519319326215e-02 3.741802120367412453e-04
3.300000000000000266e+00 1.944640298858229047e-02 3.404533069365726764e-04
3.500000000000000000e+00 1.366959069795849191e-02 2.322756639214851120e-04
3.700000000000000178e+00 9.639341003767506327e-03 1.735125522346501678e-04
3.900000000000000355e+00 6.887532184701197942e-03 1.313824233229917153e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/40_45/dN_over_2pidYptdpt_mc_211.dat <==
1.000000000000000056e-01 1.403450145463183958e+02 4.038616962754610906e-01
3.000000000000000444e-01 7.079282781096591748e+01 2.003216079947346406e-01
5.000000000000000000e-01 3.390135993972178596e+01 1.192703562281836882e-01
7.000000000000000666e-01 1.744354546509891435e+01 7.584070946556002724e-02
9.000000000000000222e-01 9.480820760711187845e+00 5.064421399299504079e-02
1.100000000000000089e+00 5.351682142437803158e+00 3.494954806881980097e-02
1.300000000000000266e+00 3.112561187014780462e+00 2.405653523567668345e-02
1.500000000000000000e+00 1.853975949290190384e+00 1.634168984394675575e-02
1.700000000000000178e+00 1.129574434496815050e+00 1.108718197686791099e-02
1.899999999999999911e+00 7.013533928878250556e-01 7.459422537924631329e-03
2.100000000000000089e+00 4.434037767523165141e-01 5.286411707433828940e-03
2.300000000000000266e+00 2.846504609945570419e-01 3.593598063650281157e-03
2.500000000000000000e+00 1.853790091684425767e-01 2.523592020484586532e-03
2.700000000000000178e+00 1.223670639465398724e-01 1.896601130340152229e-03
2.900000000000000355e+00 8.184808206739213610e-02 1.191441520883967800e-03
3.100000000000000089e+00 5.516181976804529485e-02 8.778936934875607037e-04
3.300000000000000266e+00 3.761819995059479532e-02 6.754574978301939193e-04
3.500000000000000000e+00 2.585146161834845496e-02 4.290524271740773859e-04
3.700000000000000178e+00 1.794027496583113640e-02 3.348383720108061203e-04
3.900000000000000355e+00 1.250719800436990436e-02 2.421171390351220380e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/40_45/dN_over_2pidYptdpt_mc_2212.dat <==
1.000000000000000056e-01 1.158701037356695274e+00 4.011008057576281351e-03
3.000000000000000444e-01 1.096347667429803607e+00 4.024729297018958367e-03
5.000000000000000000e-01 9.892806004353722482e-01 3.054188380188947814e-03
7.000000000000000666e-01 8.484038446769002206e-01 2.472387591729167337e-03
9.000000000000000222e-01 6.967968458133791954e-01 1.828636894463199058e-03
1.100000000000000089e+00 5.507337364788648104e-01 1.761651407760229156e-03
1.300000000000000266e+00 4.218477263226256824e-01 1.663080638416192464e-03
1.500000000000000000e+00 3.154923131745873133e-01 1.556413861957031772e-03
1.700000000000000178e+00 2.324212970072176421e-01 1.464322489161014318e-03
1.899999999999999911e+00 1.691470813260823325e-01 1.230135593054511355e-03
2.100000000000000089e+00 1.226455570272958207e-01 9.949879403732334038e-04
2.300000000000000266e+00 8.844055660146363240e-02 9.045448200115026750e-04
2.500000000000000000e+00 6.366250775323521738e-02 6.167183559874937554e-04
2.700000000000000178e+00 4.596021430084211434e-02 5.683959026439822050e-04
2.900000000000000355e+00 3.332155698195700400e-02 4.372737708690373985e-04
3.100000000000000089e+00 2.418915546910431827e-02 3.452980912564371533e-04
3.300000000000000266e+00 1.762970558008737643e-02 2.607513708198623222e-04
3.500000000000000000e+00 1.287616541261132376e-02 1.820750126771707492e-04
3.700000000000000178e+00 9.468643742730657037e-03 1.744767582687384495e-04
3.900000000000000355e+00 6.909364978176622471e-03 1.153155589717512399e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/40_45/dN_over_2pidYptdpt_mc_321.dat <==
1.000000000000000056e-01 9.191999043437183659e+00 2.893961026380835119e-02
3.000000000000000444e-01 7.678112803776434347e+00 2.291763778150556624e-02
5.000000000000000000e-01 5.658022949927067557e+00 1.628888211024853705e-02
7.000000000000000666e-01 3.873948786362348073e+00 1.192866943101919021e-02
9.000000000000000222e-01 2.546062044573150107e+00 1.075951640828458518e-02
1.100000000000000089e+00 1.645308594681449410e+00 8.775498608584697893e-03
1.300000000000000266e+00 1.058614002855770897e+00 7.035178379865659332e-03
1.500000000000000000e+00 6.815225101397492935e-01 5.151377442513257326e-03
1.700000000000000178e+00 4.422990764967579258e-01 3.796108180176720193e-03
1.899999999999999911e+00 2.892491708424050900e-01 2.687965626733044427e-03
2.100000000000000089e+00 1.912131696012443483e-01 2.047066518360991447e-03
2.300000000000000266e+00 1.274888759000534222e-01 1.597684818453471269e-03
2.500000000000000000e+00 8.574270962814621588e-02 1.053838434559487437e-03
2.700000000000000178e+00 5.838392775362908488e-02 7.688896143542860075e-04
2.900000000000000355e+00 4.008984960783510548e-02 5.642225888041270572e-04
3.100000000000000089e+00 2.782712942635971048e-02 4.248891856744203550e-04
3.300000000000000266e+00 1.937574783960361452e-02 3.233137624000526349e-04
3.500000000000000000e+00 1.364753637013004298e-02 2.255161298447838376e-04
3.700000000000000178e+00 9.671100300970078903e-03 1.837251510259740688e-04
3.900000000000000355e+00 6.864951226963371053e-03 1.134418373152052897e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/40_45/dNdEta_mc_charged.dat <==
# Eta,dNdEta,error
-7.799999999999999822e+00 2.241427166666663950e+01 9.973787006001083588e-01
-7.400000000000000355e+00 3.190642666666670380e+01 1.419756169179282823e+00
-7.000000000000000000e+00 4.430304166666663690e+01 1.971381251964135162e+00
-6.599999999999999645e+00 5.985475833333342166e+01 2.663394515553592079e+00
-6.200000000000000178e+00 7.855272499999995262e+01 3.495406803192339318e+00
-5.799999999999999822e+00 1.002201683333332483e+02 4.459561221194770830e+00
-5.399999999999999467e+00 1.242150783333332953e+02 5.527291952298531541e+00
-5.000000000000000000e+00 1.495327433333335421e+02 6.653890850376892985e+00
-4.599999999999999645e+00 1.748824850000004005e+02 7.781929507379957478e+00
-4.200000000000000178e+00 1.983898016666665853e+02 8.828003273989265764e+00
-3.799999999999999822e+00 2.186971766666665928e+02 9.731693012288628708e+00
-3.399999999999999467e+00 2.357964666666664186e+02 1.049264286210756048e+01
-2.999999999999999556e+00 2.504715633333336200e+02 1.114571644694339625e+01
-2.599999999999999645e+00 2.624603966666665542e+02 1.167924925032173888e+01
-2.199999999999999734e+00 2.709332333333336464e+02 1.205631476178405137e+01
-1.799999999999999822e+00 2.749370299999999361e+02 1.223451924157133242e+01
-1.399999999999999467e+00 2.748607566666661342e+02 1.223113951713831682e+01
-9.999999999999995559e-01 2.718067283333336377e+02 1.209525816233261786e+01
-5.999999999999996447e-01 2.677319949999996993e+02 1.191397662289174697e+01
-1.999999999999997335e-01 2.651626216666668370e+02 1.179968372750482963e+01
2.000000000000001776e-01 2.651600883333330785e+02 1.179955903512900051e+01
6.000000000000005329e-01 2.675263249999998152e+02 1.190484732578326366e+01
1.000000000000000888e+00 2.714445999999999799e+02 1.207920071569861697e+01
1.400000000000001243e+00 2.745248416666665321e+02 1.221623150855264939e+01
1.800000000000000711e+00 2.744706583333341996e+02 1.221382979805218838e+01
2.200000000000000178e+00 2.703464483333332851e+02 1.203030644487000878e+01
2.600000000000000533e+00 2.618523233333330040e+02 1.165228100542597822e+01
3.000000000000000888e+00 2.497672966666664252e+02 1.111445354010149167e+01
3.400000000000001243e+00 2.350380099999998436e+02 1.045900631384878210e+01
3.800000000000000711e+00 2.180346583333341073e+02 9.702302147636746810e+00
4.200000000000000178e+00 1.978250866666664649e+02 8.802975592923152348e+00
4.600000000000000533e+00 1.743864333333330876e+02 7.759958698006116151e+00
5.000000000000000888e+00 1.491443766666665738e+02 6.636691974032657093e+00
5.400000000000001243e+00 1.239432566666666418e+02 5.515249626476312450e+00
5.800000000000000711e+00 1.000384700000003875e+02 4.451512468068202999e+00
6.200000000000000178e+00 7.847801833333322463e+01 3.492098787117818848e+00
6.600000000000000533e+00 5.985164999999994961e+01 2.663256871400151660e+00
7.000000000000000888e+00 4.437258166666662618e+01 1.974472367152441121e+00
7.400000000000001243e+00 3.201096166666661702e+01 1.424412436099570023e+00
7.800000000000000711e+00 2.252031333333340868e+01 1.002104875870124534e+00


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/40_45/dNdY_mc_-2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 2.720000000000000521e-04 1.236968911852210268e-05
-9.250000000000000000e+00 6.618666666666657254e-03 2.947531519537418274e-04
-8.750000000000000000e+00 2.868666666666665893e-02 1.277019854017797567e-03
-8.250000000000000000e+00 5.787599999999998995e-02 2.575953953011442081e-03
-7.750000000000000000e+00 1.063573333333332621e-01 4.732841669022534205e-03
-7.250000000000000000e+00 2.107453333333332568e-01 9.378107427206889765e-03
-6.750000000000000000e+00 4.347239999999999438e-01 1.934453771392271801e-02
-6.250000000000000000e+00 8.381026666666666625e-01 3.729370623795025957e-02
-5.750000000000000000e+00 1.458738666666666850e+00 6.491039717301376466e-02
-5.250000000000000000e+00 2.268778666666667831e+00 1.009559261555149773e-01
-4.750000000000000000e+00 3.159761333333333422e+00 1.406023369164344228e-01
-4.250000000000000000e+00 4.037773333333336545e+00 1.796735034517769336e-01
-3.750000000000000000e+00 4.803038666666668455e+00 2.137279666917539234e-01
-3.250000000000000000e+00 5.439454666666663663e+00 2.420485738118433316e-01
-2.750000000000000000e+00 5.943616000000000454e+00 2.644860839201516045e-01
-2.250000000000000000e+00 6.326586666666663028e+00 2.815275812942330536e-01
-1.750000000000000000e+00 6.612934666666658856e+00 2.942698266916929928e-01
-1.250000000000000000e+00 6.833644000000001384e+00 3.040928324043333242e-01
-7.500000000000000000e-01 6.986881333333335498e+00 3.109143409761339072e-01
-2.500000000000000000e-01 7.066306666666664960e+00 3.144477918949282191e-01
2.500000000000000000e-01 7.062485333333333060e+00 3.142763444642219239e-01
7.500000000000000000e-01 6.983891999999994660e+00 3.107827782332245881e-01
1.250000000000000000e+00 6.820354666666674781e+00 3.035020383764794327e-01
1.750000000000000000e+00 6.604802666666660826e+00 2.939120124702197523e-01
2.250000000000000000e+00 6.322286666666666832e+00 2.813395154865313552e-01
2.750000000000000000e+00 5.923916000000003734e+00 2.636079915868010382e-01
3.250000000000000000e+00 5.420639999999997016e+00 2.412161731834062406e-01
3.750000000000000000e+00 4.797647999999997026e+00 2.134901654073664834e-01
4.250000000000000000e+00 4.024718666666666778e+00 1.790968879147905868e-01
4.750000000000000000e+00 3.150842666666666680e+00 1.402078896157118448e-01
5.250000000000000000e+00 2.261557333333334086e+00 1.006361769764558683e-01
5.750000000000000000e+00 1.460251999999999883e+00 6.497920564632836404e-02
6.250000000000000000e+00 8.397799999999999709e-01 3.736837517843696888e-02
6.750000000000000000e+00 4.351093333333337365e-01 1.936286750276957139e-02
7.250000000000000000e+00 2.124039999999999262e-01 9.453138084849665307e-03
7.750000000000000000e+00 1.074546666666666289e-01 4.782168070726386389e-03
8.250000000000000000e+00 5.873600000000001736e-02 2.614592875355117169e-03
8.750000000000000000e+00 2.863066666666665844e-02 1.274982844621848832e-03
9.250000000000000000e+00 6.602666666666658600e-03 2.939236300507724843e-04
9.750000000000000000e+00 2.893333333333334453e-04 1.303726078932573123e-05


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/40_45/dNdY_mc_2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 4.146666666666673495e-04 1.908090750229419490e-05
-9.250000000000000000e+00 3.104933333333332462e-02 1.383184077165613719e-03
-8.750000000000000000e+00 3.229946666666664856e-01 1.437421655849603803e-02
-8.250000000000000000e+00 9.126506666666677203e-01 4.061294842402680960e-02
-7.750000000000000000e+00 1.395990666666666824e+00 6.212237582448240647e-02
-7.250000000000000000e+00 1.728813333333333091e+00 7.693639641063418355e-02
-6.750000000000000000e+00 1.987514666666668095e+00 8.844856629049627217e-02
-6.250000000000000000e+00 2.053499999999999215e+00 9.138142484409904343e-02
-5.750000000000000000e+00 1.917509333333331289e+00 8.532685943871237688e-02
-5.250000000000000000e+00 1.675610666666666138e+00 7.456448762311140843e-02
-4.750000000000000000e+00 1.388830666666667657e+00 6.180252667955785789e-02
-4.250000000000000000e+00 1.087922666666666816e+00 4.841211830647677850e-02
-3.750000000000000000e+00 8.228426666666669442e-01 3.661636342235939645e-02
-3.250000000000000000e+00 5.987093333333327605e-01 2.664653395345227549e-02
-2.750000000000000000e+00 4.347826666666672057e-01 1.934867307760971752e-02
-2.250000000000000000e+00 3.146826666666670547e-01 1.401182622641756158e-02
-1.750000000000000000e+00 2.178186666666668547e-01 9.697094735602701868e-03
-1.250000000000000000e+00 1.583666666666669054e-01 7.081804234327198841e-03
-7.500000000000000000e-01 1.195919999999999900e-01 5.338814184988104582e-03
-2.500000000000000000e-01 9.761866666666670078e-02 4.349158562619830602e-03
2.500000000000000000e-01 1.070453333333332979e-01 4.776903522739839140e-03
7.500000000000000000e-01 1.231200000000000211e-01 5.491854514217821108e-03
1.250000000000000000e+00 1.611426666666666285e-01 7.182539866589542250e-03
1.750000000000000000e+00 2.110213333333331165e-01 9.395338356618303938e-03
2.250000000000000000e+00 3.018306666666668026e-01 1.343531695312657863e-02
2.750000000000000000e+00 4.370879999999998100e-01 1.945873109316823349e-02
3.250000000000000000e+00 6.008040000000004488e-01 2.673537422094349886e-02
3.750000000000000000e+00 8.079226666666671219e-01 3.595415399156595693e-02
4.250000000000000000e+00 1.087114666666667562e+00 4.837701738161989673e-02
4.750000000000000000e+00 1.385803999999998704e+00 6.166720857791076205e-02
5.250000000000000000e+00 1.676632000000000566e+00 7.460883625054406942e-02
5.750000000000000000e+00 1.908146666666668212e+00 8.491063708763378626e-02
6.250000000000000000e+00 2.044208000000001135e+00 9.096483813316084965e-02
6.750000000000000000e+00 1.987521333333333695e+00 8.844378273846494054e-02
7.250000000000000000e+00 1.738478666666665173e+00 7.736708437253193849e-02
7.750000000000000000e+00 1.402042666666666770e+00 6.240115246114546349e-02
8.250000000000000000e+00 9.177946666666660924e-01 4.085287919124681866e-02
8.750000000000000000e+00 3.320213333333336125e-01 1.478010284943168280e-02
9.250000000000000000e+00 3.243466666666664638e-02 1.445022263253333428e-03
9.750000000000000000e+00 4.853333333333337100e-04 2.221551329839411502e-05


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/40_45/integrated_v2_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
1.020778729617849434e-01
8.032887516257995741e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/40_45/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
1.209025652545619306e-01
9.544034299252875109e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/40_45/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-2.4_2.4.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
1.191376601323572565e-01
9.441936852425042437e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/40_45/integrated_v3_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v3_2par_cumulant  
#  v3_4par_cumulant
3.680321104086958089e-02
-2.011037656410392949e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/40_45/r2_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 9.974511086336802501e-01 1.340002976579622368e-03
7.894737124443054199e-01 9.937872955811716258e-01 1.903472167231490611e-03
1.315789461135864258e+00 9.872993531367452169e-01 3.264714526779443141e-03
1.842105269432067871e+00 9.822368601604093419e-01 3.717543136222319685e-03
2.368421077728271484e+00 9.781535345608501908e-01 4.283322195801046381e-03
2.894736766815185547e+00 9.757367973155094409e-01 5.919072314426908170e-03
3.421052694320678711e+00 9.738941970379840773e-01 7.552697465230511810e-03
3.947368383407592773e+00 9.719656028058057951e-01 6.621561033205949909e-03
4.473684310913085938e+00 9.702320433750586393e-01 7.696223575666415011e-03
5.000000000000000000e+00 9.680933478337324649e-01 8.360401964875790320e-03


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/40_45/r2_eta_charged_3_4.dat <==
2.631579041481018066e-01 9.974176729085942883e-01
7.894737124443054199e-01 9.937349756395118527e-01
1.315789461135864258e+00 9.871345785969904973e-01
1.842105269432067871e+00 9.820806517312462569e-01
2.368421077728271484e+00 9.780128426473880809e-01
2.894736766815185547e+00 9.754568833588532772e-01
3.421052694320678711e+00 9.734100630608915061e-01
3.947368383407592773e+00 9.714787719372615094e-01
4.473684310913085938e+00 9.696519612195100279e-01
5.000000000000000000e+00 9.674159915014495237e-01


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/40_45/r2_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.970570339464559506e-01 1.273386494913740247e-03
7.894737124443054199e-01 9.926842067106997902e-01 1.787530616365197011e-03
1.315789461135864258e+00 9.857858407221080643e-01 3.172448906882467581e-03
1.842105269432067871e+00 9.801221220033470294e-01 3.567208003048220194e-03
2.368421077728271484e+00 9.755558262264167890e-01 4.086738350209517985e-03
2.894736766815185547e+00 9.732617759480248765e-01 5.536582871471158220e-03
3.421052694320678711e+00 9.710490288178051932e-01 7.077595435687030617e-03
3.947368383407592773e+00 9.684248199975783455e-01 6.196684376207571218e-03
4.473684310913085938e+00 9.652212157931178149e-01 7.353373466567648953e-03
5.000000000000000000e+00 9.623992646358887626e-01 7.935314204254115961e-03


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/40_45/v2_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 7.055011391639709473e-02 9.598813485354185104e-04 5.690247938036918640e-02 4.759259521961212158e-03
-4.473684310913085938e+00 7.801791280508041382e-02 9.932133834809064865e-04 6.282569468021392822e-02 5.206669680774211884e-03
-3.947368383407592773e+00 8.371101319789886475e-02 1.042609219439327717e-03 6.665667146444320679e-02 5.707383155822753906e-03
-3.421052694320678711e+00 8.742114156484603882e-02 1.141629065386950970e-03 6.930734962224960327e-02 5.962170194834470749e-03
-2.894736766815185547e+00 9.042833745479583740e-02 1.262167235836386681e-03 7.153763622045516968e-02 6.194964051246643066e-03
-2.368421077728271484e+00 9.281350672245025635e-02 1.259050564840435982e-03 7.351934909820556641e-02 6.343937478959560394e-03
-1.842105269432067871e+00 9.500757604837417603e-02 1.307081663981080055e-03 7.518862932920455933e-02 6.522241514176130295e-03
-1.315789461135864258e+00 9.755390882492065430e-02 1.280012307688593864e-03 7.706157118082046509e-02 6.902215071022510529e-03
-7.894737124443054199e-01 1.004126220941543579e-01 1.440044958144426346e-03 7.886594533920288086e-02 7.176254410296678543e-03
-2.631579041481018066e-01 1.023576408624649048e-01 1.541576697491109371e-03 8.062620460987091064e-02 7.247391622513532639e-03
2.631579041481018066e-01 1.024138480424880981e-01 1.655629021115601063e-03 8.041723817586898804e-02 7.050786167383193970e-03
7.894737124443054199e-01 1.003118157386779785e-01 1.594888977706432343e-03 7.916824519634246826e-02 6.931899115443229675e-03
1.315789461135864258e+00 9.780983626842498779e-02 1.604412798769772053e-03 7.758692651987075806e-02 6.673141848295927048e-03
1.842105269432067871e+00 9.543006122112274170e-02 1.635968335904181004e-03 7.578594237565994263e-02 6.550917401909828186e-03
2.368421077728271484e+00 9.338572621345520020e-02 1.572057837620377541e-03 7.428426295518875122e-02 6.427334155887365341e-03
2.894736766815185547e+00 9.089376032352447510e-02 1.679552253335714340e-03 7.213523238897323608e-02 6.037886720150709152e-03
3.421052694320678711e+00 8.787655830383300781e-02 1.684759045019745827e-03 6.985101848840713501e-02 5.733024328947067261e-03
3.947368383407592773e+00 8.412627875804901123e-02 1.655087224207818508e-03 6.729430705308914185e-02 5.440633744001388550e-03
4.473684310913085938e+00 7.848315685987472534e-02 1.623415504582226276e-03 6.328494101762771606e-02 4.973732866346836090e-03
5.000000000000000000e+00 7.104356586933135986e-02 1.565699465572834015e-03 5.769037455320358276e-02 4.445647820830345154e-03


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/40_45/v2_eta_charged_cumulant_etaref_-2.4_2.4.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 9.526077657938003540e-02 1.288976054638624191e-03 7.615311443805694580e-02 6.265394389629364014e-03
-4.473684310913085938e+00 1.029980406165122986e-01 1.328694983385503292e-03 8.251086622476577759e-02 6.692771334201097488e-03
-3.947368383407592773e+00 1.084575876593589783e-01 1.398066291585564613e-03 8.623313903808593750e-02 7.098666392266750336e-03
-3.421052694320678711e+00 1.117812991142272949e-01 1.459177117794752121e-03 8.851941674947738647e-02 7.345294114202260971e-03
-2.894736766815185547e+00 1.143157109618186951e-01 1.609093393199145794e-03 9.041828662157058716e-02 7.488001603633165359e-03
-2.368421077728271484e+00 1.161181777715682983e-01 1.620765775442123413e-03 9.204216301441192627e-02 7.612274028360843658e-03
-1.842105269432067871e+00 1.174192652106285095e-01 1.639043679460883141e-03 9.297473728656768799e-02 7.698906119912862778e-03
-1.315789461135864258e+00 1.187606900930404663e-01 1.599008217453956604e-03 9.391604363918304443e-02 7.959146983921527863e-03
-7.894737124443054199e-01 1.201358884572982788e-01 1.764756394550204277e-03 9.447921812534332275e-02 8.110534399747848511e-03
-2.631579041481018066e-01 1.210220232605934143e-01 1.839382108300924301e-03 9.549714624881744385e-02 8.092049509286880493e-03
2.631579041481018066e-01 1.210748404264450073e-01 1.922462251968681812e-03 9.536562860012054443e-02 7.880554534494876862e-03
7.894737124443054199e-01 1.201275810599327087e-01 1.933733001351356506e-03 9.495528042316436768e-02 7.797031197696924210e-03
1.315789461135864258e+00 1.191164404153823853e-01 1.982858870178461075e-03 9.437843412160873413e-02 7.630716077983379364e-03
1.842105269432067871e+00 1.180060952901840210e-01 2.028258517384529114e-03 9.365077316761016846e-02 7.534703705459833145e-03
2.368421077728271484e+00 1.168666034936904907e-01 1.992503181099891663e-03 9.276553243398666382e-02 7.400049827992916107e-03
2.894736766815185547e+00 1.150458455085754395e-01 2.106638858094811440e-03 9.105859696865081787e-02 7.025437895208597183e-03
3.421052694320678711e+00 1.124954670667648315e-01 2.172971144318580627e-03 8.907552808523178101e-02 6.774661596864461899e-03
3.947368383407592773e+00 1.091937050223350525e-01 2.146063372492790222e-03 8.686822652816772461e-02 6.501158699393272400e-03
4.473684310913085938e+00 1.037230268120765686e-01 2.141712233424186707e-03 8.286870270967483521e-02 6.064141634851694107e-03
5.000000000000000000e+00 9.594580531120300293e-02 2.102813450619578362e-03 7.697603106498718262e-02 5.559393670409917831e-03


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/40_45/v2_eta_charged_ep.dat <==
-5.000000000000000000e+00 8.840085911187363366e-02 8.857919180574544155e-04
-4.473684310913085938e+00 9.560911676365571599e-02 9.309798101843998934e-04
-3.947368383407592773e+00 1.004928210454848203e-01 1.006122217293533780e-03
-3.421052694320678711e+00 1.034964509538012500e-01 1.100996071954747418e-03
-2.894736766815185547e+00 1.058899277559240543e-01 1.133624912464586054e-03
-2.368421077728271484e+00 1.077192564824340781e-01 1.142128244005209767e-03
-1.842105269432067871e+00 1.090344095428627674e-01 1.149257458200406319e-03
-1.315789461135864258e+00 1.103217322356804253e-01 1.152991811880401578e-03
-7.894737124443054199e-01 1.116538993167581761e-01 1.211785709166216798e-03
-2.631579041481018066e-01 1.127114835568265166e-01 1.274189530174775183e-03
2.631579041481018066e-01 1.127133819166263873e-01 1.203933009847368276e-03
7.894737124443054199e-01 1.116945979481488715e-01 1.163263493162718445e-03
1.315789461135864258e+00 1.106114733836553593e-01 1.146544417226151406e-03
1.842105269432067871e+00 1.094156975403182130e-01 1.131169538310394535e-03
2.368421077728271484e+00 1.082454319095260270e-01 1.120754780154296264e-03
2.894736766815185547e+00 1.064460263561555486e-01 1.182850593011952958e-03
3.421052694320678711e+00 1.040353063273558865e-01 1.216293863305848051e-03
3.947368383407592773e+00 1.009891107599657917e-01 1.224457492025588868e-03
4.473684310913085938e+00 9.604193046782956433e-02 1.206387290800610326e-03
5.000000000000000000e+00 8.895466206765381689e-02 1.273882110030017919e-03


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/40_45/v2_pt_charged_cumulant.dat <==
# pt vn{2} err vn{4} err
2.000000029802322388e-01 1.570715382695198059e-02 3.036902926396578550e-04 1.252909470349550247e-02 1.025757286697626114e-03
4.000000059604644775e-01 5.212584137916564941e-02 8.100186823867261410e-04 4.013180360198020935e-02 3.461976302787661552e-03
6.000000238418579102e-01 8.933237940073013306e-02 1.470885355956852436e-03 6.897023320198059082e-02 6.034973543137311935e-03
8.000000119209289551e-01 1.212688684463500977e-01 2.043965039774775505e-03 9.490422159433364868e-02 8.285694755613803864e-03
1.000000000000000000e+00 1.466846615076065063e-01 2.549526048824191093e-03 1.166586130857467651e-01 1.026252284646034241e-02
1.200000047683715820e+00 1.669904440641403198e-01 2.910821698606014252e-03 1.340006887912750244e-01 1.173700112849473953e-02
1.399999976158142090e+00 1.821326911449432373e-01 3.086060285568237305e-03 1.476985514163970947e-01 1.296635065227746964e-02
1.600000023841857910e+00 1.938561946153640747e-01 3.380133304744958878e-03 1.585497558116912842e-01 1.407502498477697372e-02
1.799999952316284180e+00 2.020252048969268799e-01 3.326549427583813667e-03 1.672286987304687500e-01 1.445061806589365005e-02
2.000000000000000000e+00 2.077217549085617065e-01 3.586968872696161270e-03 1.744051873683929443e-01 1.503617037087678909e-02
2.200000047683715820e+00 2.113674134016036987e-01 3.825494786724448204e-03 1.793508827686309814e-01 1.559131499379873276e-02
2.400000095367431641e+00 2.126775234937667847e-01 3.997325431555509567e-03 1.822139322757720947e-01 1.543603371828794479e-02
2.599999904632568359e+00 2.134402096271514893e-01 4.009095951914787292e-03 1.839092820882797241e-01 1.569081842899322510e-02
2.799999952316284180e+00 2.124830931425094604e-01 3.999707289040088654e-03 1.856469213962554932e-01 1.562787778675556183e-02
3.000000000000000000e+00 2.090107202529907227e-01 4.194484092295169830e-03 1.863542497158050537e-01 1.502978149801492691e-02
3.200000047683715820e+00 2.074612081050872803e-01 4.675798118114471436e-03 1.850519329309463501e-01 1.628071442246437073e-02
3.400000095367431641e+00 2.027999162673950195e-01 5.227956455200910568e-03 1.849875748157501221e-01 1.582350395619869232e-02
3.599999904632568359e+00 2.003977298736572266e-01 5.628572311252355576e-03 1.826293319463729858e-01 1.625355146825313568e-02
3.799999952316284180e+00 1.960866749286651611e-01 6.051373202353715897e-03 1.813853085041046143e-01 1.560085453093051910e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/40_45/v2_pt_charged_ep.dat <==
 (2.000000029802322388e-01+0.000000000000000000e+00j)  (1.483668792462513458e-02+4.050563126963876829e-05j)  (4.568052391599869140e-04+0.000000000000000000e+00j)
 (4.000000059604644775e-01+0.000000000000000000e+00j)  (4.843257710969703367e-02+3.537292099196724117e-04j)  (1.227449012455683868e-03+0.000000000000000000e+00j)
 (6.000000238418579102e-01+0.000000000000000000e+00j)  (8.302851464864756392e-02+4.934883916051811597e-04j)  (2.195442707400741423e-03+0.000000000000000000e+00j)
 (8.000000119209289551e-01+0.000000000000000000e+00j)  (1.131010115746149264e-01+6.975557901244669240e-04j)  (3.098062082277705000e-03+0.000000000000000000e+00j)
 (1.000000000000000000e+00+0.000000000000000000e+00j)  (1.374125958659103974e-01+7.482714666222055073e-04j)  (4.012568030225640778e-03+0.000000000000000000e+00j)
 (1.200000047683715820e+00+0.000000000000000000e+00j)  (1.568319161041789034e-01+4.219804247203927210e-04j)  (4.392421320271236267e-03+0.000000000000000000e+00j)
 (1.399999976158142090e+00+0.000000000000000000e+00j)  (1.713727444806631972e-01+6.606936223983307481e-04j)  (4.771824634125276625e-03+0.000000000000000000e+00j)
 (1.600000023841857910e+00+0.000000000000000000e+00j)  (1.827829069952095209e-01+2.696832599373543757e-05j)  (5.395917153487385202e-03+0.000000000000000000e+00j)
 (1.799999952316284180e+00+0.000000000000000000e+00j)  (1.907425581354383615e-01-4.887157953332197735e-04j)  (5.041946924919642886e-03+0.000000000000000000e+00j)
 (2.000000000000000000e+00+0.000000000000000000e+00j)  (1.965961055515288436e-01-6.651404291597952032e-04j)  (5.338301864361007405e-03+0.000000000000000000e+00j)
 (2.200000047683715820e+00+0.000000000000000000e+00j)  (2.005012249840365246e-01-8.304208368407382064e-04j)  (5.789459303740938922e-03+0.000000000000000000e+00j)
 (2.400000095367431641e+00+0.000000000000000000e+00j)  (2.022215420301995137e-01-1.762999076662987927e-03j)  (5.891505322276437313e-03+0.000000000000000000e+00j)
 (2.599999904632568359e+00+0.000000000000000000e+00j)  (2.035217430688636142e-01-1.737684746566823526e-03j)  (5.776469965221080367e-03+0.000000000000000000e+00j)
 (2.799999952316284180e+00+0.000000000000000000e+00j)  (2.037215820452623616e-01-2.307470452227468848e-03j)  (5.657632281266769536e-03+0.000000000000000000e+00j)
 (3.000000000000000000e+00+0.000000000000000000e+00j)  (2.024604439438479064e-01-4.072705870770020574e-03j)  (6.261058242050233924e-03+0.000000000000000000e+00j)
 (3.200000047683715820e+00+0.000000000000000000e+00j)  (2.016724325681677754e-01-4.322488087708360738e-03j)  (7.073370322885863710e-03+0.000000000000000000e+00j)
 (3.400000095367431641e+00+0.000000000000000000e+00j)  (2.003664761048437049e-01-6.434948382126806990e-03j)  (7.789508218279063770e-03+0.000000000000000000e+00j)
 (3.599999904632568359e+00+0.000000000000000000e+00j)  (1.997603553493292050e-01-5.941314064745922656e-03j)  (9.287143674687343628e-03+0.000000000000000000e+00j)
 (3.799999952316284180e+00+0.000000000000000000e+00j)  (1.980738733905303417e-01-7.823471014652486066e-03j)  (8.686701935280998280e-03+0.000000000000000000e+00j)


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/40_45/v3_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 2.156177349388599396e-02 7.214273791760206223e-04 -1.050734054297208786e-02 1.494118850678205490e-02
-4.473684310913085938e+00 2.542315423488616943e-02 9.456403786316514015e-04 -1.425799168646335602e-02 1.832312345504760742e-02
-3.947368383407592773e+00 2.825155481696128845e-02 1.036970294080674648e-03 -1.619982160627841949e-02 2.096533775329589844e-02
-3.421052694320678711e+00 3.007987700402736664e-02 1.033740583807229996e-03 -1.444457937031984329e-02 2.187361009418964386e-02
-2.894736766815185547e+00 3.159920126199722290e-02 1.030242652632296085e-03 -1.683854497969150543e-02 2.325876429677009583e-02
-2.368421077728271484e+00 3.276602178812026978e-02 1.160681946203112602e-03 -1.799691095948219299e-02 2.444401755928993225e-02
-1.842105269432067871e+00 3.361964598298072815e-02 1.108586438931524754e-03 -1.809157058596611023e-02 2.614795230329036713e-02
-1.315789461135864258e+00 3.471664339303970337e-02 1.169258845038712025e-03 -1.913528516888618469e-02 2.664908394217491150e-02
-7.894737124443054199e-01 3.598562628030776978e-02 1.230897498317062855e-03 -1.850570365786552429e-02 2.762893401086330414e-02
-2.631579041481018066e-01 3.685419633984565735e-02 1.290565473027527332e-03 -1.874126493930816650e-02 2.889103256165981293e-02
2.631579041481018066e-01 3.684195876121520996e-02 1.237470540218055248e-03 -1.740993000566959381e-02 2.864311821758747101e-02
7.894737124443054199e-01 3.571721911430358887e-02 1.222709659487009048e-03 -1.856037788093090057e-02 2.759705483913421631e-02
1.315789461135864258e+00 3.432366997003555298e-02 1.161027234047651291e-03 -1.801870390772819519e-02 2.689630351960659027e-02
1.842105269432067871e+00 3.322585672140121460e-02 1.129373325966298580e-03 -1.718956232070922852e-02 2.586149238049983978e-02
2.368421077728271484e+00 3.224463015794754028e-02 1.101009780541062355e-03 -1.789626479148864746e-02 2.554190158843994141e-02
2.894736766815185547e+00 3.106390312314033508e-02 1.059725065715610981e-03 -1.658033393323421478e-02 2.352260984480381012e-02
3.421052694320678711e+00 2.960375323891639709e-02 1.037384849041700363e-03 -1.596831902861595154e-02 2.268829382956027985e-02
3.947368383407592773e+00 2.768591605126857758e-02 9.745560237206518650e-04 -1.423646789044141769e-02 2.083792351186275482e-02
4.473684310913085938e+00 2.473916672170162201e-02 8.342267828993499279e-04 -1.341845095157623291e-02 1.834001019597053528e-02
5.000000000000000000e+00 2.097015641629695892e-02 7.294112583622336388e-04 -1.076612900942564011e-02 1.467600651085376740e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/40_45/v3_eta_charged_ep.dat <==
-5.000000000000000000e+00 2.689081157591826157e-02 5.741948634226017381e-04
-4.473684310913085938e+00 3.078751921656351295e-02 6.246413383596743701e-04
-3.947368383407592773e+00 3.341453243718979504e-02 6.881329924316386499e-04
-3.421052694320678711e+00 3.519908731853536865e-02 6.267297427201096128e-04
-2.894736766815185547e+00 3.651971174046134139e-02 6.163674361277200276e-04
-2.368421077728271484e+00 3.750293588648463683e-02 7.272299857950737445e-04
-1.842105269432067871e+00 3.807568738350797927e-02 6.095620945091474860e-04
-1.315789461135864258e+00 3.877249243487065206e-02 6.292814528182824173e-04
-7.894737124443054199e-01 3.965576317798032852e-02 6.701413548212597961e-04
-2.631579041481018066e-01 4.026598806503954575e-02 6.435692600874654305e-04
2.631579041481018066e-01 4.013595829554669064e-02 5.223394979219270250e-04
7.894737124443054199e-01 3.945880079880308144e-02 5.924782526668325670e-04
1.315789461135864258e+00 3.852624422775047242e-02 5.663014096119153070e-04
1.842105269432067871e+00 3.775146027413413263e-02 5.320309418631488478e-04
2.368421077728271484e+00 3.692164936729387670e-02 5.274546372010891025e-04
2.894736766815185547e+00 3.599992871526287025e-02 5.330289964760912642e-04
3.421052694320678711e+00 3.480906426669892750e-02 5.372963656361185369e-04
3.947368383407592773e+00 3.311082535889742912e-02 5.411988615400745292e-04
4.473684310913085938e+00 3.019500753015983557e-02 5.173458919445506629e-04
5.000000000000000000e+00 2.631272819369743707e-02 4.647254344624970456e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/40_50/dN_over_2pidYptdpt_mc_-211.dat <==
1.000000000000000056e-01 1.237921361459218161e+02 5.312537062296244228e-01
3.000000000000000444e-01 6.240441338216702150e+01 2.710530502612680803e-01
5.000000000000000000e-01 2.978734295947545974e+01 1.255921562200753017e-01
7.000000000000000666e-01 1.528412362607662089e+01 6.326817502211173894e-02
9.000000000000000222e-01 8.285029229512998583e+00 3.376850194244507275e-02
1.100000000000000089e+00 4.668027999555842023e+00 2.049615476974549558e-02
1.300000000000000266e+00 2.713730282852994780e+00 1.257241987295311912e-02
1.500000000000000000e+00 1.618259953096623294e+00 8.505714987387310091e-03
1.700000000000000178e+00 9.869877637007432591e-01 5.525165051448408318e-03
1.899999999999999911e+00 6.139122005472470445e-01 3.492510817589978677e-03
2.100000000000000089e+00 3.889191029999565785e-01 2.437151112682400551e-03
2.300000000000000266e+00 2.505129325855575129e-01 1.688403704696082950e-03
2.500000000000000000e+00 1.637514664584445168e-01 1.256139853028512927e-03
2.700000000000000178e+00 1.085496154342712183e-01 8.561871177168580782e-04
2.900000000000000355e+00 7.269697219059825799e-02 6.009757397419879460e-04
3.100000000000000089e+00 4.909943823423140730e-02 4.562436278800625607e-04
3.300000000000000266e+00 3.366952781405952583e-02 3.284715885009616056e-04
3.500000000000000000e+00 2.319068952890826485e-02 2.727127602258160965e-04
3.700000000000000178e+00 1.612506497317530221e-02 1.773185996594045825e-04
3.900000000000000355e+00 1.131191387808286840e-02 1.499862391992172201e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/40_50/dN_over_2pidYptdpt_mc_-2212.dat <==
1.000000000000000056e-01 1.023216239016692564e+00 6.646400758600894132e-03
3.000000000000000444e-01 9.674660129773504647e-01 5.645494661289349701e-03
5.000000000000000000e-01 8.673405843902883827e-01 5.212433087279375390e-03
7.000000000000000666e-01 7.400057975817806444e-01 3.838993190808458189e-03
9.000000000000000222e-01 6.046528798368913105e-01 2.752843254735110219e-03
1.100000000000000089e+00 4.745785322169658871e-01 1.883304755651497029e-03
1.300000000000000266e+00 3.620868733505741566e-01 1.347131978901933147e-03
1.500000000000000000e+00 2.700155601468362532e-01 1.109653073137744934e-03
1.700000000000000178e+00 1.985215195114609643e-01 8.830262157030765741e-04
1.899999999999999911e+00 1.444602571668512914e-01 7.304413271374770146e-04
2.100000000000000089e+00 1.044463564267733985e-01 5.229556916171889443e-04
2.300000000000000266e+00 7.529536248565489587e-02 4.357234088505160534e-04
2.500000000000000000e+00 5.437525951358464227e-02 3.075531593793526665e-04
2.700000000000000178e+00 3.932321897658765802e-02 2.668724447800728821e-04
2.900000000000000355e+00 2.860238655819406089e-02 2.016308268103237441e-04
3.100000000000000089e+00 2.079965129799146717e-02 1.526641367244731338e-04
3.300000000000000266e+00 1.522766597514045236e-02 1.070796413418436012e-04
3.500000000000000000e+00 1.118964893909795560e-02 1.039927811416953843e-04
3.700000000000000178e+00 8.198528929906684706e-03 8.147873355807076757e-05
3.900000000000000355e+00 6.032615393457960509e-03 6.139303881716111453e-05


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/40_50/dN_over_2pidYptdpt_mc_-321.dat <==
1.000000000000000056e-01 8.199911850076059494e+00 4.560206254387347280e-02
3.000000000000000444e-01 6.817371174515653998e+00 3.597238530379095328e-02
5.000000000000000000e-01 4.994386074018151156e+00 2.335470367191117697e-02
7.000000000000000666e-01 3.396818151845714340e+00 1.436916296114701917e-02
9.000000000000000222e-01 2.225378335321673173e+00 9.347301226385693745e-03
1.100000000000000089e+00 1.433827954065342025e+00 6.093763289633727896e-03
1.300000000000000266e+00 9.211026377569073720e-01 3.969806014786160346e-03
1.500000000000000000e+00 5.931000946233838667e-01 2.810084226422789391e-03
1.700000000000000178e+00 3.852083921949518430e-01 1.960771224301519674e-03
1.899999999999999911e+00 2.524082325282966943e-01 1.359972622204204699e-03
2.100000000000000089e+00 1.669907786318320098e-01 1.007869372776705116e-03
2.300000000000000266e+00 1.116326540510052395e-01 6.907956586914365885e-04
2.500000000000000000e+00 7.546773723766372899e-02 5.344492521378143082e-04
2.700000000000000178e+00 5.145915552292056050e-02 3.509370293070055574e-04
2.900000000000000355e+00 3.539321920492245754e-02 2.784380184736514750e-04
3.100000000000000089e+00 2.465989765719737992e-02 2.000955286154700421e-04
3.300000000000000266e+00 1.723419393587404674e-02 1.263504016608005482e-04
3.500000000000000000e+00 1.220076894311803752e-02 1.024393695428943858e-04
3.700000000000000178e+00 8.635629319615796204e-03 8.189907565931165714e-05
3.900000000000000355e+00 6.173385694068897825e-03 7.096861809560168078e-05


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/40_50/dN_over_2pidYptdpt_mc_211.dat <==
1.000000000000000056e-01 1.237639075785321694e+02 5.371232391848513865e-01
3.000000000000000444e-01 6.239899032484690622e+01 2.728188174721720705e-01
5.000000000000000000e-01 2.978529109322261093e+01 1.234285652387674681e-01
7.000000000000000666e-01 1.527753810227697251e+01 6.353355732745445683e-02
9.000000000000000222e-01 8.281300282188462702e+00 3.513809324052077909e-02
1.100000000000000089e+00 4.666416354803824440e+00 2.110934983225878914e-02
1.300000000000000266e+00 2.712388842880042450e+00 1.253832832666932837e-02
1.500000000000000000e+00 1.616605259701189068e+00 8.110730747042552841e-03
1.700000000000000178e+00 9.856906304251967788e-01 5.421446280805516764e-03
1.899999999999999911e+00 6.129268952243842605e-01 3.634722645182510235e-03
2.100000000000000089e+00 3.884640556177717530e-01 2.610786684493180375e-03
2.300000000000000266e+00 2.500487015445524430e-01 1.762703517841163409e-03
2.500000000000000000e+00 1.632325248864236467e-01 1.227290512211862573e-03
2.700000000000000178e+00 1.081852202783705613e-01 7.974311701581163593e-04
2.900000000000000355e+00 7.257894105173849641e-02 6.331087371981760498e-04
3.100000000000000089e+00 4.917636225907760783e-02 4.383543455948442033e-04
3.300000000000000266e+00 3.359759062419143127e-02 3.016778807715330508e-04
3.500000000000000000e+00 2.316714929562267017e-02 2.211388011601967600e-04
3.700000000000000178e+00 1.613397208847255557e-02 1.970059693991354696e-04
3.900000000000000355e+00 1.128082624459022035e-02 1.446858421440215927e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/40_50/dN_over_2pidYptdpt_mc_2212.dat <==
1.000000000000000056e-01 1.041561927490601835e+00 7.051603246619695189e-03
3.000000000000000444e-01 9.823776343570489455e-01 6.414053539577004026e-03
5.000000000000000000e-01 8.812596755328483411e-01 4.907840671877885912e-03
7.000000000000000666e-01 7.510882714750255484e-01 3.813289158070471297e-03
9.000000000000000222e-01 6.131409946142288847e-01 2.622170229820572785e-03
1.100000000000000089e+00 4.820531391364477614e-01 1.959415121999550594e-03
1.300000000000000266e+00 3.676896549784037793e-01 1.391302506822102375e-03
1.500000000000000000e+00 2.741840442427554980e-01 1.131897987028250129e-03
1.700000000000000178e+00 2.014844366982153079e-01 8.963207822537653819e-04
1.899999999999999911e+00 1.466580507058262428e-01 6.263253786107318005e-04
2.100000000000000089e+00 1.062440902316193203e-01 5.908135244939441899e-04
2.300000000000000266e+00 7.669533652211139862e-02 4.471964292758316977e-04
2.500000000000000000e+00 5.529809024590300048e-02 3.176299643236519545e-04
2.700000000000000178e+00 4.007215422756318229e-02 2.568210622163441775e-04
2.900000000000000355e+00 2.911026692634461829e-02 2.041726006863869933e-04
3.100000000000000089e+00 2.119689041955677075e-02 1.526585263868385917e-04
3.300000000000000266e+00 1.547875599733802496e-02 1.053245121163718886e-04
3.500000000000000000e+00 1.136158833408804428e-02 8.962218098066655964e-05
3.700000000000000178e+00 8.369176224199184264e-03 8.008487132610187431e-05
3.900000000000000355e+00 6.155866696189055479e-03 6.118727565585074780e-05


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/40_50/dN_over_2pidYptdpt_mc_321.dat <==
1.000000000000000056e-01 8.191783962536167252e+00 4.599942382689068548e-02
3.000000000000000444e-01 6.811217094070227240e+00 3.424720200613216858e-02
5.000000000000000000e-01 4.990148104767504478e+00 2.408099954731263148e-02
7.000000000000000666e-01 3.398339654728806725e+00 1.373298967267078466e-02
9.000000000000000222e-01 2.224257760675586670e+00 8.901198764946700523e-03
1.100000000000000089e+00 1.433930744677501590e+00 5.424077422972034372e-03
1.300000000000000266e+00 9.210687333433634771e-01 4.340566492061735671e-03
1.500000000000000000e+00 5.931025060619157241e-01 2.933971828268384496e-03
1.700000000000000178e+00 3.849325740622416836e-01 1.946279815795815427e-03
1.899999999999999911e+00 2.520893867668835275e-01 1.351533513208452112e-03
2.100000000000000089e+00 1.668343541006225839e-01 9.068342535319514263e-04
2.300000000000000266e+00 1.115434774231785359e-01 7.143181047163649471e-04
2.500000000000000000e+00 7.539877009565723598e-02 5.384842993249078398e-04
2.700000000000000178e+00 5.142908696838953408e-02 4.082388495729803832e-04
2.900000000000000355e+00 3.543595063484235308e-02 2.305441741868023047e-04
3.100000000000000089e+00 2.462221352817160758e-02 1.965547202716787689e-04
3.300000000000000266e+00 1.725501999592051264e-02 1.622540890433859953e-04
3.500000000000000000e+00 1.216383182910079838e-02 1.038659260176033865e-04
3.700000000000000178e+00 8.658585055788392895e-03 9.014146825563713536e-05
3.900000000000000355e+00 6.151057559516157069e-03 7.542346471109599259e-05


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/40_50/dNdEta_mc_charged.dat <==
# Eta,dNdEta,error
-7.799999999999999822e+00 1.956539730639728702e+01 6.202824900082570814e-01
-7.400000000000000355e+00 2.793020538720542589e+01 8.854668300298894623e-01
-7.000000000000000000e+00 3.887094865319863146e+01 1.232323884178174511e+00
-6.599999999999999645e+00 5.261633501683508030e+01 1.668090027108147355e+00
-6.200000000000000178e+00 6.914094781144780200e+01 2.191968399605111806e+00
-5.799999999999999822e+00 8.825297895622900057e+01 2.797882317889352599e+00
-5.399999999999999467e+00 1.094207196969694280e+02 3.468963387548868571e+00
-5.000000000000000000e+00 1.317512441077441849e+02 4.176902345156609186e+00
-4.599999999999999645e+00 1.540751809764312839e+02 4.884632880879140160e+00
-4.200000000000000178e+00 1.746757895622896513e+02 5.537738999307928900e+00
-3.799999999999999822e+00 1.924084191919191937e+02 6.099915875707897506e+00
-3.399999999999999467e+00 2.072810521885516266e+02 6.571424996450455858e+00
-2.999999999999999556e+00 2.201561885521888087e+02 6.979609950987196498e+00
-2.599999999999999645e+00 2.306833249158248407e+02 7.313363459236673414e+00
-2.199999999999999734e+00 2.380499680134684013e+02 7.546918792955493949e+00
-1.799999999999999822e+00 2.414644234006730130e+02 7.655181987622925455e+00
-1.399999999999999467e+00 2.413059200336697643e+02 7.650149037432891319e+00
-9.999999999999995559e-01 2.385247087542090298e+02 7.561976093329068505e+00
-5.999999999999996447e-01 2.349966700336696022e+02 7.450130672269394516e+00
-1.999999999999997335e-01 2.327270648148150372e+02 7.378168061782095499e+00
2.000000000000001776e-01 2.326326944444438709e+02 7.375179700058144938e+00
6.000000000000005329e-01 2.346715294612789648e+02 7.439794136019584059e+00
1.000000000000000888e+00 2.381553257575753264e+02 7.550249037075979608e+00
1.400000000000001243e+00 2.409290176767675007e+02 7.638181306463550868e+00
1.800000000000000711e+00 2.409452095959601650e+02 7.638684718451897560e+00
2.200000000000000178e+00 2.373984654882153791e+02 7.526217427886789046e+00
2.600000000000000533e+00 2.299631010101007575e+02 7.290490473748369560e+00
3.000000000000000888e+00 2.194212836700334321e+02 6.956267313294173249e+00
3.400000000000001243e+00 2.065646565656561506e+02 6.548680956602122016e+00
3.800000000000000711e+00 1.917165951178457703e+02 6.077945404451022604e+00
4.200000000000000178e+00 1.740487878787876070e+02 5.517827127542649812e+00
4.600000000000000533e+00 1.534829427609425068e+02 4.865823420992662740e+00
5.000000000000000888e+00 1.313253173400670732e+02 4.163369254597625968e+00
5.400000000000001243e+00 1.091311742424241515e+02 3.459750948206118615e+00
5.800000000000000711e+00 8.806377441077464141e+01 2.791865383543030710e+00
6.200000000000000178e+00 6.903751515151508045e+01 2.188684186861578951e+00
6.600000000000000533e+00 5.259813047138035103e+01 1.667516399657222426e+00
7.000000000000000888e+00 3.893206986531983915e+01 1.234265006775498552e+00
7.400000000000001243e+00 2.800640488215490720e+01 8.878932028759277673e-01
7.800000000000000711e+00 1.965815824915831200e+01 6.232335693844047730e-01


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/40_50/dNdY_mc_-2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 2.296296296296304628e-04 7.374490441494429039e-06
-9.250000000000000000e+00 5.793939393939365190e-03 1.837760675699896395e-04
-8.750000000000000000e+00 2.480269360269357626e-02 7.863645835046744912e-04
-8.250000000000000000e+00 4.966060606060609950e-02 1.574413953888376041e-03
-7.750000000000000000e+00 9.067205387205387601e-02 2.874526397953337462e-03
-7.250000000000000000e+00 1.810936026936026122e-01 5.741123237689472157e-03
-6.750000000000000000e+00 3.769939393939392702e-01 1.195170644390700435e-02
-6.250000000000000000e+00 7.324666666666664883e-01 2.322128365311339204e-02
-5.750000000000000000e+00 1.281521212121211839e+00 4.062767210944946000e-02
-5.250000000000000000e+00 1.994211447811451876e+00 6.322259426042248220e-02
-4.750000000000000000e+00 2.782466666666668864e+00 8.821212864297003908e-02
-4.250000000000000000e+00 3.555566329966333594e+00 1.127220716599625916e-01
-3.750000000000000000e+00 4.226584511784510667e+00 1.339946910554379311e-01
-3.250000000000000000e+00 4.780491582491580793e+00 1.515546846245006685e-01
-2.750000000000000000e+00 5.223455892255893573e+00 1.655992997377030707e-01
-2.250000000000000000e+00 5.563020202020203087e+00 1.763638233341808248e-01
-1.750000000000000000e+00 5.809908417508414580e+00 1.841922805321263013e-01
-1.250000000000000000e+00 6.000985858585851318e+00 1.902496975187207839e-01
-7.500000000000000000e-01 6.136593265993267821e+00 1.945489282723393276e-01
-2.500000000000000000e-01 6.201670707070710442e+00 1.966133853297578615e-01
2.500000000000000000e-01 6.198616161616173237e+00 1.965156620006904276e-01
7.500000000000000000e-01 6.125839730639730085e+00 1.942075918422489222e-01
1.250000000000000000e+00 5.988138720538715987e+00 1.898415617099273589e-01
1.750000000000000000e+00 5.798279461279450153e+00 1.838225757353842971e-01
2.250000000000000000e+00 5.548734006734011182e+00 1.759127001043767624e-01
2.750000000000000000e+00 5.203912457912456269e+00 1.649787181602323516e-01
3.250000000000000000e+00 4.762946127946133146e+00 1.509996029209861867e-01
3.750000000000000000e+00 4.217485521885520505e+00 1.337066861311526356e-01
4.250000000000000000e+00 3.540032323232319644e+00 1.122291205846771972e-01
4.750000000000000000e+00 2.773475420875421094e+00 8.792707147673746448e-02
5.250000000000000000e+00 1.988057239057241299e+00 6.302698707147294521e-02
5.750000000000000000e+00 1.282076094276095590e+00 4.064609694126534306e-02
6.250000000000000000e+00 7.340949494949503551e-01 2.327357431736252341e-02
6.750000000000000000e+00 3.782565656565660128e-01 1.199226499811819474e-02
7.250000000000000000e+00 1.838175084175082408e-01 5.827744297577343129e-03
7.750000000000000000e+00 9.230303030303024792e-02 2.926419481902050798e-03
8.250000000000000000e+00 5.078181818181822654e-02 1.610028317993745595e-03
8.750000000000000000e+00 2.476565656565652210e-02 7.851849068806368527e-04
9.250000000000000000e+00 5.788552188552154552e-03 1.835548870357220266e-04
9.750000000000000000e+00 2.518518518518528216e-04 8.010885558062201179e-06


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/40_50/dNdY_mc_2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 3.878787878787880107e-04 1.234130695207753964e-05
-9.250000000000000000e+00 2.745050505050506545e-02 8.704971050337727192e-04
-8.750000000000000000e+00 2.859993265993268086e-01 9.068606891987461213e-03
-8.250000000000000000e+00 8.089898989898994808e-01 2.564895032625247664e-02
-7.750000000000000000e+00 1.236441750841750897e+00 3.919984871587406383e-02
-7.250000000000000000e+00 1.540909764309764673e+00 4.885145485417638489e-02
-6.750000000000000000e+00 1.768994612794613674e+00 5.608155383454398873e-02
-6.250000000000000000e+00 1.824540740740741462e+00 5.784348285408959928e-02
-5.750000000000000000e+00 1.702805387205384102e+00 5.398441757798600610e-02
-5.250000000000000000e+00 1.485672727272726590e+00 4.710008924569414335e-02
-4.750000000000000000e+00 1.229626262626263733e+00 3.898416927764465634e-02
-4.250000000000000000e+00 9.586962962962970458e-01 3.039553087551298896e-02
-3.750000000000000000e+00 7.209589225589233541e-01 2.285750591263707721e-02
-3.250000000000000000e+00 5.269063973063979889e-01 1.670750584428865385e-02
-2.750000000000000000e+00 3.818060606060608708e-01 1.210475834396600170e-02
-2.250000000000000000e+00 2.706936026936024864e-01 8.584587467451134518e-03
-1.750000000000000000e+00 1.885353535353534449e-01 5.982184209453188933e-03
-1.250000000000000000e+00 1.369636363636364540e-01 4.346358040299462371e-03
-7.500000000000000000e-01 1.033164983164983758e-01 3.278295760943818887e-03
-2.500000000000000000e-01 8.570370370370376800e-02 2.723167819457150002e-03
2.500000000000000000e-01 9.296363636363630389e-02 2.949779491330668021e-03
7.500000000000000000e-01 1.094599326599327710e-01 3.475767368870002951e-03
1.250000000000000000e+00 1.387676767676767342e-01 4.402701339829519743e-03
1.750000000000000000e+00 1.864552188552187906e-01 5.913894510879621862e-03
2.250000000000000000e+00 2.694154882154882746e-01 8.546549920120558377e-03
2.750000000000000000e+00 3.789016835016838503e-01 1.201210304686367233e-02
3.250000000000000000e+00 5.258747474747471617e-01 1.667140801858162102e-02
3.750000000000000000e+00 7.115286195286198989e-01 2.255687577853264514e-02
4.250000000000000000e+00 9.555602693602712749e-01 3.029305971451438234e-02
4.750000000000000000e+00 1.220888215488217021e+00 3.870513517578796914e-02
5.250000000000000000e+00 1.482903703703704723e+00 4.701098966453026717e-02
5.750000000000000000e+00 1.687866666666666626e+00 5.350907153464788679e-02
6.250000000000000000e+00 1.810896296296295116e+00 5.740946262465224798e-02
6.750000000000000000e+00 1.761298989898989920e+00 5.583829859741076818e-02
7.250000000000000000e+00 1.537915151515149681e+00 4.875738453042943732e-02
7.750000000000000000e+00 1.240718518518518332e+00 3.933718214517101935e-02
8.250000000000000000e+00 8.120437710437707901e-01 2.574547737430781663e-02
8.750000000000000000e+00 2.932996632996631159e-01 9.299209678051359104e-03
9.250000000000000000e+00 2.850235690235692829e-02 9.046166932411501540e-04
9.750000000000000000e+00 4.181818181818181403e-04 1.333741595448329460e-05


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/40_50/integrated_v2_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
1.036019825150537449e-01
8.310789781956047506e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/40_50/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
1.227418830374868014e-01
9.905308434772432113e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/40_50/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-2.4_2.4.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
1.208438522212884336e-01
9.768531105136470105e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/40_50/integrated_v3_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v3_2par_cumulant  
#  v3_4par_cumulant
3.668815863833321811e-02
-1.894951526053788651e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/40_50/r2_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 9.985280763494850387e-01 6.227083334554617310e-04
7.894737124443054199e-01 9.955326236915942317e-01 1.781903148849131200e-03
1.315789461135864258e+00 9.897314659250822100e-01 2.444129822218544731e-03
1.842105269432067871e+00 9.854894376794064437e-01 3.227145701235969305e-03
2.368421077728271484e+00 9.827563739094099526e-01 3.678311157883573049e-03
2.894736766815185547e+00 9.790661097548957192e-01 5.016741303646170616e-03
3.421052694320678711e+00 9.785828988395863792e-01 5.387592384248726662e-03
3.947368383407592773e+00 9.760856402441714375e-01 4.913967417596136478e-03
4.473684310913085938e+00 9.761625385453616133e-01 5.041276930119057212e-03
5.000000000000000000e+00 9.738594440900698590e-01 5.462587675308583010e-03


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/40_50/r2_eta_charged_3_4.dat <==
2.631579041481018066e-01 9.985186530837018015e-01
7.894737124443054199e-01 9.954284196520503114e-01
1.315789461135864258e+00 9.896933610675094917e-01
1.842105269432067871e+00 9.856529164857047443e-01
2.368421077728271484e+00 9.830684392609153610e-01
2.894736766815185547e+00 9.795275998736282519e-01
3.421052694320678711e+00 9.786700282423809183e-01
3.947368383407592773e+00 9.761965046165252957e-01
4.473684310913085938e+00 9.763445873530566255e-01
5.000000000000000000e+00 9.742785409906612459e-01


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/40_50/r2_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.981343715900112823e-01 6.233331331014011064e-04
7.894737124443054199e-01 9.944487081864071820e-01 1.883383796658182757e-03
1.315789461135864258e+00 9.879662880934432234e-01 2.572417900018243980e-03
1.842105269432067871e+00 9.831896053593247586e-01 3.279558265668447437e-03
2.368421077728271484e+00 9.799211433237712265e-01 3.799558314668957746e-03
2.894736766815185547e+00 9.762552160783043442e-01 5.052609113987327830e-03
3.421052694320678711e+00 9.755908131771237057e-01 5.438186982880625214e-03
3.947368383407592773e+00 9.723881032194279239e-01 5.009648862623074760e-03
4.473684310913085938e+00 9.708940848139544499e-01 5.123054846494314030e-03
5.000000000000000000e+00 9.678826700671123717e-01 5.413877715930418347e-03


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/40_50/v2_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 7.144983857870101929e-02 3.255169140174984932e-03 5.753109976649284363e-02 8.093117736279964447e-03
-4.473684310913085938e+00 7.913209497928619385e-02 3.515317104756832123e-03 6.372087448835372925e-02 9.020256809890270233e-03
-3.947368383407592773e+00 8.488397300243377686e-02 3.759432816877961159e-03 6.781144440174102783e-02 9.675240144133567810e-03
-3.421052694320678711e+00 8.876506984233856201e-02 3.949372097849845886e-03 7.077794522047042847e-02 1.009282190352678299e-02
-2.894736766815185547e+00 9.171942621469497681e-02 4.038651473820209503e-03 7.308581471443176270e-02 1.028535421937704086e-02
-2.368421077728271484e+00 9.414984285831451416e-02 4.089158028364181519e-03 7.510149478912353516e-02 1.045553945004940033e-02
-1.842105269432067871e+00 9.638737887144088745e-02 4.113298840820789337e-03 7.680256664752960205e-02 1.060265023261308670e-02
-1.315789461135864258e+00 9.902557730674743652e-02 4.208489321172237396e-03 7.884874194860458374e-02 1.087447442114353180e-02
-7.894737124443054199e-01 1.019982099533081055e-01 4.340415354818105698e-03 8.088807016611099243e-02 1.109044719487428665e-02
-2.631579041481018066e-01 1.039927452802658081e-01 4.362712614238262177e-03 8.267480134963989258e-02 1.116857770830392838e-02
2.631579041481018066e-01 1.038702949881553650e-01 4.323652479797601700e-03 8.236608654260635376e-02 1.097473502159118652e-02
7.894737124443054199e-01 1.017572134733200073e-01 4.256774671375751495e-03 8.112946152687072754e-02 1.046188268810510635e-02
1.315789461135864258e+00 9.910407662391662598e-02 4.008590709418058395e-03 7.931115478277206421e-02 1.011110376566648483e-02
1.842105269432067871e+00 9.653910249471664429e-02 3.820457262918353081e-03 7.715158909559249878e-02 9.823339991271495819e-03
2.368421077728271484e+00 9.432982653379440308e-02 3.714685793966054916e-03 7.543472200632095337e-02 9.599432349205017090e-03
2.894736766815185547e+00 9.182697534561157227e-02 3.487839130684733391e-03 7.337446510791778564e-02 9.242326952517032623e-03
3.421052694320678711e+00 8.874925971031188965e-02 3.410620614886283875e-03 7.102013379335403442e-02 8.918960578739643097e-03
3.947368383407592773e+00 8.496145904064178467e-02 3.277035662904381752e-03 6.826072931289672852e-02 8.370341733098030090e-03
4.473684310913085938e+00 7.912842929363250732e-02 3.003268269822001457e-03 6.397794187068939209e-02 7.870123721659183502e-03
5.000000000000000000e+00 7.142040133476257324e-02 2.718776464462280273e-03 5.803812667727470398e-02 6.978659890592098236e-03


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/40_50/v2_eta_charged_cumulant_etaref_-2.4_2.4.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 9.649008512496948242e-02 4.436277318745851517e-03 7.720540463924407959e-02 1.054188143461942673e-02
-4.473684310913085938e+00 1.045251116156578064e-01 4.709951579570770264e-03 8.395184576511383057e-02 1.130829192698001862e-02
-3.947368383407592773e+00 1.100712567567825317e-01 4.938436206430196762e-03 8.804287016391754150e-02 1.190749648958444595e-02
-3.421052694320678711e+00 1.135675683617591858e-01 5.125911440700292587e-03 9.073921293020248413e-02 1.221446041017770767e-02
-2.894736766815185547e+00 1.160034537315368652e-01 5.195882171392440796e-03 9.270232915878295898e-02 1.228588819503784180e-02
-2.368421077728271484e+00 1.178516596555709839e-01 5.218752659857273102e-03 9.435264766216278076e-02 1.232267636805772781e-02
-1.842105269432067871e+00 1.192033439874649048e-01 5.200689192861318588e-03 9.531633555889129639e-02 1.232946384698152542e-02
-1.315789461135864258e+00 1.206217557191848755e-01 5.221906583756208420e-03 9.647919982671737671e-02 1.240641903132200241e-02
-7.894737124443054199e-01 1.220793947577476501e-01 5.280835554003715515e-03 9.734062850475311279e-02 1.243255101144313812e-02
-2.631579041481018066e-01 1.229468733072280884e-01 5.244524218142032623e-03 9.832670539617538452e-02 1.230194233357906342e-02
2.631579041481018066e-01 1.228749901056289673e-01 5.198317579925060272e-03 9.804849326610565186e-02 1.210093963891267776e-02
7.894737124443054199e-01 1.219073757529258728e-01 5.155778024345636368e-03 9.758943319320678711e-02 1.164661534130573273e-02
1.315789461135864258e+00 1.207470446825027466e-01 4.956502467393875122e-03 9.686154872179031372e-02 1.145620923489332199e-02
1.842105269432067871e+00 1.194822415709495544e-01 4.798001609742641449e-03 9.578219056129455566e-02 1.131687406450510025e-02
2.368421077728271484e+00 1.181481480598449707e-01 4.725832026451826096e-03 9.459955245256423950e-02 1.120855659246444702e-02
2.894736766815185547e+00 1.162876263260841370e-01 4.475190304219722748e-03 9.298399835824966431e-02 1.091649942100048065e-02
3.421052694320678711e+00 1.136886104941368103e-01 4.442790057510137558e-03 9.091503918170928955e-02 1.063329074531793594e-02
3.947368383407592773e+00 1.103080287575721741e-01 4.303426947444677353e-03 8.844003826379776001e-02 1.015422679483890533e-02
4.473684310913085938e+00 1.046145707368850708e-01 4.023349843919277191e-03 8.409707248210906982e-02 9.705235250294208527e-03
5.000000000000000000e+00 9.653455018997192383e-02 3.679035464301705360e-03 7.770983874797821045e-02 8.828578516840934753e-03


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/40_50/v2_eta_charged_ep.dat <==
-5.000000000000000000e+00 8.981975765641474208e-02 1.770388794462940656e-03
-4.473684310913085938e+00 9.734315317152833491e-02 1.861977139732362086e-03
-3.947368383407592773e+00 1.024254541705213184e-01 1.967312453090689674e-03
-3.421052694320678711e+00 1.057220591708769170e-01 2.069988379534772570e-03
-2.894736766815185547e+00 1.079846389556594205e-01 2.107546157815929667e-03
-2.368421077728271484e+00 1.098917822356902663e-01 2.133640534626711840e-03
-1.842105269432067871e+00 1.112556927412634150e-01 2.126295360642351320e-03
-1.315789461135864258e+00 1.126631384593354268e-01 2.131747718104684032e-03
-7.894737124443054199e-01 1.141142042302699666e-01 2.220678785789491436e-03
-2.631579041481018066e-01 1.151100741836736108e-01 2.238429958253391246e-03
2.631579041481018066e-01 1.150567262486407172e-01 2.203722923867806882e-03
7.894737124443054199e-01 1.140374367987088411e-01 2.246661906908422983e-03
1.315789461135864258e+00 1.128039527655433083e-01 2.093964732880468794e-03
1.842105269432067871e+00 1.114237778633557774e-01 2.034250378887552443e-03
2.368421077728271484e+00 1.100198580954543370e-01 1.979384918720814967e-03
2.894736766815185547e+00 1.081787897954179789e-01 1.802137494486492865e-03
3.421052694320678711e+00 1.057039653965139436e-01 1.824132661331279897e-03
3.947368383407592773e+00 1.025659553637725124e-01 1.775605155010648610e-03
4.473684310913085938e+00 9.729330832368998649e-02 1.635818214420032982e-03
5.000000000000000000e+00 8.988108704115585490e-02 1.451116129684320048e-03


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/40_50/v2_pt_charged_cumulant.dat <==
# pt vn{2} err vn{4} err
2.000000029802322388e-01 1.583496853709220886e-02 6.717647192999720573e-04 1.288074720650911331e-02 1.500534941442310810e-03
4.000000059604644775e-01 5.266606062650680542e-02 2.194835338741540909e-03 4.162057489156723022e-02 5.040485411882400513e-03
6.000000238418579102e-01 9.050123393535614014e-02 3.864137222990393639e-03 7.195313274860382080e-02 8.528228849172592163e-03
8.000000119209289551e-01 1.230912208557128906e-01 5.304584745317697525e-03 9.884355962276458740e-02 1.158641837537288666e-02
1.000000000000000000e+00 1.491819620132446289e-01 6.522989366203546524e-03 1.210513114929199219e-01 1.459884364157915115e-02
1.200000047683715820e+00 1.699205935001373291e-01 7.462070789188146591e-03 1.384785175323486328e-01 1.723807677626609802e-02
1.399999976158142090e+00 1.856447756290435791e-01 8.322598412632942200e-03 1.519623100757598877e-01 1.934378035366535187e-02
1.600000023841857910e+00 1.974534243345260620e-01 8.788607083261013031e-03 1.619397401809692383e-01 2.164006978273391724e-02
1.799999952316284180e+00 2.060780823230743408e-01 9.326389990746974945e-03 1.698073595762252808e-01 2.324300259351730347e-02
2.000000000000000000e+00 2.122421711683273315e-01 9.568534791469573975e-03 1.763808429241180420e-01 2.472383715212345123e-02
2.200000047683715820e+00 2.159387767314910889e-01 9.907416999340057373e-03 1.797965317964553833e-01 2.558586932718753815e-02
2.400000095367431641e+00 2.175068408250808716e-01 9.975034743547439575e-03 1.821883022785186768e-01 2.615188248455524445e-02
2.599999904632568359e+00 2.180486470460891724e-01 1.006415951997041702e-02 1.825557649135589600e-01 2.709916234016418457e-02
2.799999952316284180e+00 2.172563970088958740e-01 1.024630758911371231e-02 1.831114739179611206e-01 2.687447704374790192e-02
3.000000000000000000e+00 2.139620333909988403e-01 9.950757026672363281e-03 1.836538165807723999e-01 2.629347704350948334e-02
3.200000047683715820e+00 2.124300301074981689e-01 1.015567407011985779e-02 1.812709420919418335e-01 2.759302407503128052e-02
3.400000095367431641e+00 2.083138972520828247e-01 1.019663177430629730e-02 1.805738359689712524e-01 2.669429965317249298e-02
3.599999904632568359e+00 2.056231945753097534e-01 9.752077050507068634e-03 1.780307590961456299e-01 2.630384080111980438e-02
3.799999952316284180e+00 2.021677494049072266e-01 9.813657030463218689e-03 1.788990050554275513e-01 2.602557465434074402e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/40_50/v2_pt_charged_ep.dat <==
 (2.000000029802322388e-01+0.000000000000000000e+00j)  (1.499836035274436201e-02-4.508459179960388693e-05j)  (6.567625935383231703e-04+0.000000000000000000e+00j)
 (4.000000059604644775e-01+0.000000000000000000e+00j)  (4.935431132593331299e-02+1.207119772084318124e-04j)  (2.186110139162273942e-03+0.000000000000000000e+00j)
 (6.000000238418579102e-01+0.000000000000000000e+00j)  (8.486520127171688632e-02+2.319746905595172553e-04j)  (3.945875978412195610e-03+0.000000000000000000e+00j)
 (8.000000119209289551e-01+0.000000000000000000e+00j)  (1.157900993905036230e-01+2.707137785120927449e-04j)  (5.413711550045564522e-03+0.000000000000000000e+00j)
 (1.000000000000000000e+00+0.000000000000000000e+00j)  (1.407603368390290821e-01+2.656935910448405169e-04j)  (6.508499205117481215e-03+0.000000000000000000e+00j)
 (1.200000047683715820e+00+0.000000000000000000e+00j)  (1.606078688202169369e-01+1.608107417553812928e-04j)  (7.129071207915642881e-03+0.000000000000000000e+00j)
 (1.399999976158142090e+00+0.000000000000000000e+00j)  (1.756754673766790786e-01+2.238998889841623853e-04j)  (7.902160304972438015e-03+0.000000000000000000e+00j)
 (1.600000023841857910e+00+0.000000000000000000e+00j)  (1.869875603748721860e-01-1.754690150303615413e-04j)  (7.744294194091227122e-03+0.000000000000000000e+00j)
 (1.799999952316284180e+00+0.000000000000000000e+00j)  (1.952300740378770938e-01-3.853485565884321742e-04j)  (8.006605858039332266e-03+0.000000000000000000e+00j)
 (2.000000000000000000e+00+0.000000000000000000e+00j)  (2.014131252677521244e-01-1.939688882596262364e-04j)  (7.785869419708930754e-03+0.000000000000000000e+00j)
 (2.200000047683715820e+00+0.000000000000000000e+00j)  (2.052129868498273335e-01-4.456930142440395856e-04j)  (7.978630595657050170e-03+0.000000000000000000e+00j)
 (2.400000095367431641e+00+0.000000000000000000e+00j)  (2.072417458505194099e-01-7.921978721354434178e-04j)  (7.618175758275886993e-03+0.000000000000000000e+00j)
 (2.599999904632568359e+00+0.000000000000000000e+00j)  (2.083164973902576489e-01-8.700528374503964206e-04j)  (7.497253082481614150e-03+0.000000000000000000e+00j)
 (2.799999952316284180e+00+0.000000000000000000e+00j)  (2.085639025922035872e-01-9.421720761527596806e-04j)  (7.640544098966904965e-03+0.000000000000000000e+00j)
 (3.000000000000000000e+00+0.000000000000000000e+00j)  (2.075121257813085096e-01-2.060415895815645090e-03j)  (7.011976462033519576e-03+0.000000000000000000e+00j)
 (3.200000047683715820e+00+0.000000000000000000e+00j)  (2.074693086305307854e-01-1.631331791215163453e-03j)  (7.003846817922347243e-03+0.000000000000000000e+00j)
 (3.400000095367431641e+00+0.000000000000000000e+00j)  (2.063371966357809006e-01-3.386380382908682658e-03j)  (7.686896367374895615e-03+0.000000000000000000e+00j)
 (3.599999904632568359e+00+0.000000000000000000e+00j)  (2.059168323604402551e-01-3.265242884758642883e-03j)  (6.781548539688448535e-03+0.000000000000000000e+00j)
 (3.799999952316284180e+00+0.000000000000000000e+00j)  (2.058682248040770435e-01-4.402037382166128741e-03j)  (7.265192571512690649e-03+0.000000000000000000e+00j)


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/40_50/v3_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 2.110335603356361389e-02 6.804686272516846657e-04 -1.136337313801050186e-02 1.305415760725736618e-02
-4.473684310913085938e+00 2.512142620980739594e-02 7.938679191283881664e-04 -1.383598148822784424e-02 1.596617512404918671e-02
-3.947368383407592773e+00 2.794029191136360168e-02 7.846688968129456043e-04 -1.599983312189579010e-02 1.765539683401584625e-02
-3.421052694320678711e+00 2.975817583501338959e-02 8.664667839184403419e-04 -1.411970518529415131e-02 1.813440397381782532e-02
-2.894736766815185547e+00 3.125532343983650208e-02 8.894260972738265991e-04 -1.622118987143039703e-02 1.960480585694313049e-02
-2.368421077728271484e+00 3.248723223805427551e-02 9.036327246576547623e-04 -1.711644604802131653e-02 2.133503369987010956e-02
-1.842105269432067871e+00 3.345317021012306213e-02 9.338954114355146885e-04 -1.666675508022308350e-02 2.193098515272140503e-02
-1.315789461135864258e+00 3.458179533481597900e-02 9.524892084300518036e-04 -1.771223545074462891e-02 2.256509102880954742e-02
-7.894737124443054199e-01 3.587385267019271851e-02 1.016876194626092911e-03 -1.679658703505992889e-02 2.340407110750675201e-02
-2.631579041481018066e-01 3.675592318177223206e-02 1.013602712191641331e-03 -1.672666892409324646e-02 2.461702562868595123e-02
2.631579041481018066e-01 3.670383244752883911e-02 9.652933804318308830e-04 -1.603159680962562561e-02 2.444493956863880157e-02
7.894737124443054199e-01 3.568265587091445923e-02 9.158502216450870037e-04 -1.652192138135433197e-02 2.398225851356983185e-02
1.315789461135864258e+00 3.441438078880310059e-02 9.343973943032324314e-04 -1.515062153339385986e-02 2.386589162051677704e-02
1.842105269432067871e+00 3.332080692052841187e-02 9.198335465043783188e-04 -1.508435327559709549e-02 2.304179035127162933e-02
2.368421077728271484e+00 3.231441602110862732e-02 8.984528831206262112e-04 -1.595051772892475128e-02 2.309022098779678345e-02
2.894736766815185547e+00 3.118650056421756744e-02 8.747460087761282921e-04 -1.475366018712520599e-02 2.202736772596836090e-02
3.421052694320678711e+00 2.966705337166786194e-02 9.063399629667401314e-04 -1.436576806008815765e-02 2.121093682944774628e-02
3.947368383407592773e+00 2.775647304952144623e-02 8.361148647964000702e-04 -1.245460473001003265e-02 1.996858417987823486e-02
4.473684310913085938e+00 2.482639998197555542e-02 7.572858012281358242e-04 -1.168662030249834061e-02 1.792190223932266235e-02
5.000000000000000000e+00 2.102318033576011658e-02 7.036650204099714756e-04 -9.719840250909328461e-03 1.493355445563793182e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/40_50/v3_eta_charged_ep.dat <==
-5.000000000000000000e+00 2.626257500950783183e-02 5.763127432749626765e-04
-4.473684310913085938e+00 3.047443240223315919e-02 5.759009451612767845e-04
-3.947368383407592773e+00 3.319359537998313459e-02 5.983449668138046901e-04
-3.421052694320678711e+00 3.488159221147631855e-02 6.626041868115321865e-04
-2.894736766815185547e+00 3.612339618014355491e-02 7.239621983491769048e-04
-2.368421077728271484e+00 3.721790858570063476e-02 6.769947136194323081e-04
-1.842105269432067871e+00 3.791070377712470879e-02 6.884185832020469796e-04
-1.315789461135864258e+00 3.861857969334824003e-02 6.693736295818641978e-04
-7.894737124443054199e-01 3.945311456510728482e-02 7.192484705678256138e-04
-2.631579041481018066e-01 4.008512464669476694e-02 6.946626387215082713e-04
2.631579041481018066e-01 4.000532973547048926e-02 6.419149671072788563e-04
7.894737124443054199e-01 3.945574235639448535e-02 6.060261584823041720e-04
1.315789461135864258e+00 3.865948911663032173e-02 5.842561863508463323e-04
1.842105269432067871e+00 3.788396026128133809e-02 6.382904494504396641e-04
2.368421077728271484e+00 3.712998692711508286e-02 5.936036420688544117e-04
2.894736766815185547e+00 3.617570360846839722e-02 5.624042727584882854e-04
3.421052694320678711e+00 3.487912467158486851e-02 5.788279116230263819e-04
3.947368383407592773e+00 3.324201694197192331e-02 5.921501387413559154e-04
4.473684310913085938e+00 3.034826697925854105e-02 5.204567619516211338e-04
5.000000000000000000e+00 2.645375374630539594e-02 5.030168017028182909e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/5_10/dN_over_2pidYptdpt_mc_-211.dat <==
1.000000000000000056e-01 6.749092553137176083e+02 1.252983257727853239e+00
3.000000000000000444e-01 3.442392892619208169e+02 6.279172296486137395e-01
5.000000000000000000e-01 1.694060015679841058e+02 3.005227234653702895e-01
7.000000000000000666e-01 8.938534982008519592e+01 1.538491233339563113e-01
9.000000000000000222e-01 4.928121610692339516e+01 9.684797118934880544e-02
1.100000000000000089e+00 2.794328743251956126e+01 6.140733026186161181e-02
1.300000000000000266e+00 1.617312310860275915e+01 4.114630479782446087e-02
1.500000000000000000e+00 9.519628512571962631e+00 2.892582281001274125e-02
1.700000000000000178e+00 5.686757001800843092e+00 1.973090298322788608e-02
1.899999999999999911e+00 3.443798567691210621e+00 1.429596022749970823e-02
2.100000000000000089e+00 2.110174128433693230e+00 1.061986743195802822e-02
2.300000000000000266e+00 1.308197466666620734e+00 7.885979864562795913e-03
2.500000000000000000e+00 8.204627241285973316e-01 5.742590841963845540e-03
2.700000000000000178e+00 5.198695024990962477e-01 4.120687035304242650e-03
2.900000000000000355e+00 3.327928030684373928e-01 3.015966204276531153e-03
3.100000000000000089e+00 2.150297085512531958e-01 2.258163738313244840e-03
3.300000000000000266e+00 1.401926765791929874e-01 1.707735228738416601e-03
3.500000000000000000e+00 9.211509165818221323e-02 1.239953053142447493e-03
3.700000000000000178e+00 6.088164074892481181e-02 9.584926069239443945e-04
3.900000000000000355e+00 4.081841384283208668e-02 6.439645906119181125e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/5_10/dN_over_2pidYptdpt_mc_-2212.dat <==
1.000000000000000056e-01 4.661871100081943275e+00 1.262955139840072662e-02
3.000000000000000444e-01 4.583459880591207458e+00 1.504642297621717681e-02
5.000000000000000000e-01 4.355482449652210875e+00 1.182519307410854169e-02
7.000000000000000666e-01 3.963740973732070128e+00 1.011299590467515906e-02
9.000000000000000222e-01 3.424157591227277031e+00 8.717073770771152294e-03
1.100000000000000089e+00 2.816326777770338019e+00 7.078918954962587322e-03
1.300000000000000266e+00 2.216918173078731069e+00 6.328424169548743129e-03
1.500000000000000000e+00 1.686832312249209931e+00 4.515323660348903069e-03
1.700000000000000178e+00 1.247987272499764710e+00 3.568540652690274043e-03
1.899999999999999911e+00 9.057665570206866468e-01 2.592529557013369991e-03
2.100000000000000089e+00 6.475764533784358346e-01 2.014701953611980432e-03
2.300000000000000266e+00 4.580088294607147503e-01 1.612977110950765749e-03
2.500000000000000000e+00 3.214917118060843237e-01 1.263789021023172541e-03
2.700000000000000178e+00 2.246417987656482429e-01 1.030762226872853791e-03
2.900000000000000355e+00 1.566108421797357819e-01 8.534211077262476679e-04
3.100000000000000089e+00 1.089885349247664975e-01 6.785463214283219248e-04
3.300000000000000266e+00 7.576812209742841975e-02 5.505262399206380108e-04
3.500000000000000000e+00 5.290492199738141416e-02 4.672361310680575000e-04
3.700000000000000178e+00 3.700524486284500342e-02 3.874413368148820619e-04
3.900000000000000355e+00 2.585295211702185597e-02 3.147682392464485452e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/5_10/dN_over_2pidYptdpt_mc_-321.dat <==
1.000000000000000056e-01 4.030080353946008387e+01 1.016217295433712031e-01
3.000000000000000444e-01 3.532373580072004415e+01 8.316082140611311124e-02
5.000000000000000000e-01 2.760051866291019707e+01 6.381033366664851103e-02
7.000000000000000666e-01 1.974498505690086603e+01 4.179284829600665718e-02
9.000000000000000222e-01 1.332700951453524318e+01 2.838389133848980353e-02
1.100000000000000089e+00 8.715099696497173198e+00 2.011114961249147598e-02
1.300000000000000266e+00 5.610374571738782734e+00 1.371096963534096380e-02
1.500000000000000000e+00 3.592997819961616379e+00 9.052606517504334024e-03
1.700000000000000178e+00 2.297772652996874942e+00 7.384877262063838273e-03
1.899999999999999911e+00 1.474842367636059803e+00 5.083959767882242908e-03
2.100000000000000089e+00 9.502261247292178581e-01 3.809019766103772294e-03
2.300000000000000266e+00 6.150200246669635940e-01 2.939229572761901076e-03
2.500000000000000000e+00 4.006717204074840000e-01 2.216958591034088200e-03
2.700000000000000178e+00 2.622890163599078117e-01 1.699839763982585175e-03
2.900000000000000355e+00 1.728942222251986793e-01 1.341379704875797886e-03
3.100000000000000089e+00 1.147083582182722994e-01 9.812894963953952641e-04
3.300000000000000266e+00 7.661935989911687617e-02 8.228513194464643840e-04
3.500000000000000000e+00 5.153762946008575568e-02 6.054736094320633350e-04
3.700000000000000178e+00 3.479693418173705061e-02 4.753263639330361414e-04
3.900000000000000355e+00 2.366253120151992628e-02 3.461248409197786435e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/5_10/dN_over_2pidYptdpt_mc_211.dat <==
1.000000000000000056e-01 6.748670898641278200e+02 1.269525726076427663e+00
3.000000000000000444e-01 3.442419285813937222e+02 6.211438655195253844e-01
5.000000000000000000e-01 1.694277469078587615e+02 2.848578946542206780e-01
7.000000000000000666e-01 8.939409083692399349e+01 1.640909895413828756e-01
9.000000000000000222e-01 4.928567804522610629e+01 9.704356784925184665e-02
1.100000000000000089e+00 2.794512374296144230e+01 6.327397519913584290e-02
1.300000000000000266e+00 1.617279337220784186e+01 4.088720074490843209e-02
1.500000000000000000e+00 9.516406332329653495e+00 2.846403374187995994e-02
1.700000000000000178e+00 5.682933226275929783e+00 1.972129470867353337e-02
1.899999999999999911e+00 3.440250808556253759e+00 1.471481165253224650e-02
2.100000000000000089e+00 2.108233448635546736e+00 1.069320430493831200e-02
2.300000000000000266e+00 1.307002074648397683e+00 7.635078225339477984e-03
2.500000000000000000e+00 8.198637710260948674e-01 5.533048424294550495e-03
2.700000000000000178e+00 5.192930079274523658e-01 4.254914634224538604e-03
2.900000000000000355e+00 3.323391200122673417e-01 3.048964346662727098e-03
3.100000000000000089e+00 2.148459958293079120e-01 2.218223499284817987e-03
3.300000000000000266e+00 1.400229113065616093e-01 1.714344088983861102e-03
3.500000000000000000e+00 9.183725260038463900e-02 1.288532693289986403e-03
3.700000000000000178e+00 6.091698461691773259e-02 9.160795843298725561e-04
3.900000000000000355e+00 4.081888994736272702e-02 6.655577997977259836e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/5_10/dN_over_2pidYptdpt_mc_2212.dat <==
1.000000000000000056e-01 4.755698244199384916e+00 1.602354625579414243e-02
3.000000000000000444e-01 4.662815419410954121e+00 1.509312565518342031e-02
5.000000000000000000e-01 4.438432414442274876e+00 1.333433398527557844e-02
7.000000000000000666e-01 4.037829873383391721e+00 1.038637308971325675e-02
9.000000000000000222e-01 3.488954284262005157e+00 9.179871476683214640e-03
1.100000000000000089e+00 2.866989895601991911e+00 6.823591957315633394e-03
1.300000000000000266e+00 2.257706524321201336e+00 5.719970594405349162e-03
1.500000000000000000e+00 1.716999424356976389e+00 4.705566470603820238e-03
1.700000000000000178e+00 1.271256037248315485e+00 3.362728966739463813e-03
1.899999999999999911e+00 9.221881361269886890e-01 2.672750148769414101e-03
2.100000000000000089e+00 6.593849922751727766e-01 2.046708317482611762e-03
2.300000000000000266e+00 4.663728830388695346e-01 1.461628104378089477e-03
2.500000000000000000e+00 3.275169996416572582e-01 1.351509682980225847e-03
2.700000000000000178e+00 2.288123459812001492e-01 1.080109195940532349e-03
2.900000000000000355e+00 1.592616866657968200e-01 8.039484423630814626e-04
3.100000000000000089e+00 1.109053251829393433e-01 7.478951031419732009e-04
3.300000000000000266e+00 7.744254463255328957e-02 6.329238870513410973e-04
3.500000000000000000e+00 5.384954447866589083e-02 4.790232866778277687e-04
3.700000000000000178e+00 3.762544730099275092e-02 3.685318271122338049e-04
3.900000000000000355e+00 2.633579012600021502e-02 3.247540107552115149e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/5_10/dN_over_2pidYptdpt_mc_321.dat <==
1.000000000000000056e-01 4.030755701421195170e+01 1.035908923327702597e-01
3.000000000000000444e-01 3.530586270061082388e+01 8.948816100501308379e-02
5.000000000000000000e-01 2.759206223026724203e+01 6.043734108696306728e-02
7.000000000000000666e-01 1.974326694139615768e+01 3.976029296388263606e-02
9.000000000000000222e-01 1.332718104819612925e+01 2.765511498647473670e-02
1.100000000000000089e+00 8.717328106844313140e+00 1.888152156177700866e-02
1.300000000000000266e+00 5.614442408848371535e+00 1.375227095463426447e-02
1.500000000000000000e+00 3.594794325591473605e+00 9.153403925258145335e-03
1.700000000000000178e+00 2.300642279034524673e+00 6.684014231287737501e-03
1.899999999999999911e+00 1.475412533239206514e+00 5.101351930589037749e-03
2.100000000000000089e+00 9.508091876001006915e-01 3.949918698214958251e-03
2.300000000000000266e+00 6.154168740576729801e-01 2.963317608119536966e-03
2.500000000000000000e+00 4.005326189872217002e-01 2.351026530787745771e-03
2.700000000000000178e+00 2.623893232715724944e-01 1.770257435361583280e-03
2.900000000000000355e+00 1.730119420020717613e-01 1.381176368792897931e-03
3.100000000000000089e+00 1.146015703854880857e-01 1.017674945791169220e-03
3.300000000000000266e+00 7.662659421471196275e-02 8.062671197883742582e-04
3.500000000000000000e+00 5.169056978159027732e-02 6.287602533110748246e-04
3.700000000000000178e+00 3.492526181603188007e-02 4.788539385199190113e-04
3.900000000000000355e+00 2.381291221826188631e-02 3.621545731566054040e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/5_10/dNdEta_mc_charged.dat <==
# Eta,dNdEta,error
-7.799999999999999822e+00 1.161843399999999633e+02 5.169987134045724630e+00
-7.400000000000000355e+00 1.614830183333335754e+02 7.185697458703531382e+00
-7.000000000000000000e+00 2.202685299999996857e+02 9.801544436975378360e+00
-6.599999999999999645e+00 2.938188933333336763e+02 1.307439073390705175e+01
-6.200000000000000178e+00 3.817279416666662542e+02 1.698617974659671503e+01
-5.799999999999999822e+00 4.824900683333328857e+02 2.146987466238548237e+01
-5.399999999999999467e+00 5.938744766666658279e+02 2.642623990524000988e+01
-5.000000000000000000e+00 7.122872866666672280e+02 3.169532749633540902e+01
-4.599999999999999645e+00 8.328810799999999972e+02 3.706144795552595639e+01
-4.200000000000000178e+00 9.493807549999997946e+02 4.224537650583239667e+01
-3.799999999999999822e+00 1.055106094999998959e+03 4.694989680101977569e+01
-3.399999999999999467e+00 1.146626121666666677e+03 5.102232000670245782e+01
-2.999999999999999556e+00 1.224268511666669383e+03 5.447720618002654902e+01
-2.599999999999999645e+00 1.287830328333331181e+03 5.730551794653086972e+01
-2.199999999999999734e+00 1.334622933333334004e+03 5.938765029892481095e+01
-1.799999999999999822e+00 1.361370333333332610e+03 6.057779203255161349e+01
-1.399999999999999467e+00 1.367774056666666411e+03 6.086267429677926799e+01
-9.999999999999995559e-01 1.356158666666666932e+03 6.034578924021223401e+01
-5.999999999999996447e-01 1.336541201666665984e+03 5.947279515986620169e+01
-1.999999999999997335e-01 1.323012673333334988e+03 5.887077042507685576e+01
2.000000000000001776e-01 1.323027766666665912e+03 5.887140183182859232e+01
6.000000000000005329e-01 1.336501419999998916e+03 5.947087911385179382e+01
1.000000000000000888e+00 1.356275284999998576e+03 6.035073935061220851e+01
1.400000000000001243e+00 1.367961424999997462e+03 6.087070497786586287e+01
1.800000000000000711e+00 1.361951701666672761e+03 6.060324216974856881e+01
2.200000000000000178e+00 1.335283508333331611e+03 5.941656890250874312e+01
2.600000000000000533e+00 1.288388108333332184e+03 5.732983289005827743e+01
3.000000000000000888e+00 1.225087189999997236e+03 5.451311358485883574e+01
3.400000000000001243e+00 1.147366034999997510e+03 5.105473327754963009e+01
3.800000000000000711e+00 1.055765116666669883e+03 4.697873352880861120e+01
4.200000000000000178e+00 9.499971933333326888e+02 4.227236016919626138e+01
4.600000000000000533e+00 8.335547049999989895e+02 3.709099021589724998e+01
5.000000000000000888e+00 7.129292099999988750e+02 3.172349883303285623e+01
5.400000000000001243e+00 5.943796183333324734e+02 2.644837223754150557e+01
5.800000000000000711e+00 4.830518366666681800e+02 2.149461119831527611e+01
6.200000000000000178e+00 3.822260933333330968e+02 1.700813002967798937e+01
6.600000000000000533e+00 2.943454983333332962e+02 1.309768983157230871e+01
7.000000000000000888e+00 2.207773483333332649e+02 9.824097701715531983e+00
7.400000000000001243e+00 1.619829749999996977e+02 7.207890452102507339e+00
7.800000000000000711e+00 1.166260033333336850e+02 5.189627530331481609e+00


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/5_10/dNdY_mc_-2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 1.490666666666668133e-03 6.642812684063525281e-05
-9.250000000000000000e+00 3.513066666666667115e-02 1.563585212357211825e-03
-8.750000000000000000e+00 1.619120000000001391e-01 7.205264600323461367e-03
-8.250000000000000000e+00 3.304799999999998295e-01 1.470565512314498530e-02
-7.750000000000000000e+00 6.197853333333334103e-01 2.757913285596998512e-02
-7.250000000000000000e+00 1.222985333333334701e+00 5.441999185311839626e-02
-6.750000000000000000e+00 2.398100000000003451e+00 1.067093955660677607e-01
-6.250000000000000000e+00 4.411536000000005231e+00 1.963036830553118728e-01
-5.750000000000000000e+00 7.321542666666670307e+00 3.257941129987362849e-01
-5.250000000000000000e+00 1.098605733333332779e+01 4.888564517029200251e-01
-4.750000000000000000e+00 1.509907200000000849e+01 6.718760353848175493e-01
-4.250000000000000000e+00 1.928104399999999075e+01 8.579657909310667296e-01
-3.750000000000000000e+00 2.313584400000000585e+01 1.029494809534841293e+00
-3.250000000000000000e+00 2.640773466666664859e+01 1.175086434663301649e+00
-2.750000000000000000e+00 2.905088400000001059e+01 1.292699152820800501e+00
-2.250000000000000000e+00 3.113334133333332687e+01 1.385359966166331835e+00
-1.750000000000000000e+00 3.269997199999998827e+01 1.455072926166556035e+00
-1.250000000000000000e+00 3.393048266666665569e+01 1.509826040654414614e+00
-7.500000000000000000e-01 3.473420266666663991e+01 1.545586075213684518e+00
-2.500000000000000000e-01 3.514199333333331765e+01 1.563733420960877085e+00
2.500000000000000000e-01 3.514891066666666575e+01 1.564036364359945308e+00
7.500000000000000000e-01 3.475025733333333022e+01 1.546297105845249487e+00
1.250000000000000000e+00 3.393679200000000407e+01 1.510098398336437331e+00
1.750000000000000000e+00 3.273213333333332287e+01 1.456493279701561949e+00
2.250000000000000000e+00 3.115296266666664593e+01 1.386224255779104020e+00
2.750000000000000000e+00 2.909341199999999006e+01 1.294579413100694687e+00
3.250000000000000000e+00 2.642471200000001019e+01 1.175829458551634232e+00
3.750000000000000000e+00 2.314047199999999904e+01 1.029689984095166988e+00
4.250000000000000000e+00 1.928992266666665500e+01 8.583508673898648800e-01
4.750000000000000000e+00 1.511232533333333805e+01 6.724585375928702202e-01
5.250000000000000000e+00 1.100169466666665663e+01 4.895483294803035235e-01
5.750000000000000000e+00 7.324486666666664370e+00 3.259226094173188204e-01
6.250000000000000000e+00 4.404291999999991880e+00 1.959825904346523262e-01
6.750000000000000000e+00 2.393961333333333830e+00 1.065265834455153549e-01
7.250000000000000000e+00 1.222555999999999310e+00 5.440341453683054246e-02
7.750000000000000000e+00 6.219520000000005044e-01 2.767692525100053785e-02
8.250000000000000000e+00 3.289839999999998321e-01 1.464102810883713239e-02
8.750000000000000000e+00 1.625000000000000888e-01 7.231879617668100779e-03
9.250000000000000000e+00 3.559333333333333793e-02 1.584666554199956525e-03
9.750000000000000000e+00 1.484000000000001377e-03 6.620016273897490731e-05


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/5_10/dNdY_mc_2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 2.118666666666668870e-03 9.521467281884488174e-05
-9.250000000000000000e+00 1.488680000000000558e-01 6.629120870017244510e-03
-8.750000000000000000e+00 1.572361333333333056e+00 6.998135710450950620e-02
-8.250000000000000000e+00 4.003776000000004665e+00 1.781823796543856586e-01
-7.750000000000000000e+00 5.854793333333327965e+00 2.605574733709192237e-01
-7.250000000000000000e+00 7.218597333333344856e+00 3.212397716071232479e-01
-6.750000000000000000e+00 8.402620000000004197e+00 3.739208661905111808e-01
-6.250000000000000000e+00 8.871164000000002048e+00 3.947634580934309412e-01
-5.750000000000000000e+00 8.463209333333335138e+00 3.766060312192940351e-01
-5.250000000000000000e+00 7.529245333333328460e+00 3.350454669915044481e-01
-4.750000000000000000e+00 6.344653333333334366e+00 2.823287569490962601e-01
-4.250000000000000000e+00 5.120082666666657900e+00 2.278347507696757979e-01
-3.750000000000000000e+00 3.975316000000001182e+00 1.768927128980195829e-01
-3.250000000000000000e+00 3.015532000000003432e+00 1.341857704728020295e-01
-2.750000000000000000e+00 2.216371999999999787e+00 9.862427827555872439e-02
-2.250000000000000000e+00 1.617104000000000763e+00 7.196738880265644844e-02
-1.750000000000000000e+00 1.195033333333333392e+00 5.318116416890433101e-02
-1.250000000000000000e+00 8.667893333333331896e-01 3.857332291578886158e-02
-7.500000000000000000e-01 6.950693333333346491e-01 3.094697145378850697e-02
-2.500000000000000000e-01 6.058146666666669455e-01 2.696949100343125696e-02
2.500000000000000000e-01 5.964813333333337519e-01 2.655326031904182982e-02
7.500000000000000000e-01 6.772440000000007343e-01 3.015395548566487255e-02
1.250000000000000000e+00 8.734973333333334589e-01 3.887389062488330604e-02
1.750000000000000000e+00 1.179969333333333426e+00 5.251325115984339237e-02
2.250000000000000000e+00 1.617761333333333162e+00 7.199736131842915388e-02
2.750000000000000000e+00 2.194670666666667547e+00 9.765940657074868858e-02
3.250000000000000000e+00 3.011235999999999802e+00 1.339938069326004344e-01
3.750000000000000000e+00 3.989261333333335546e+00 1.775149018103295007e-01
4.250000000000000000e+00 5.123438666666665142e+00 2.279885072121113077e-01
4.750000000000000000e+00 6.366244000000004455e+00 2.832834605293712560e-01
5.250000000000000000e+00 7.540870666666670274e+00 3.355498063705398826e-01
5.750000000000000000e+00 8.485217333333341827e+00 3.775718977805344601e-01
6.250000000000000000e+00 8.908934666666668889e+00 3.964285863510721430e-01
6.750000000000000000e+00 8.445530666666657638e+00 3.758055246780689362e-01
7.250000000000000000e+00 7.264366666666663974e+00 3.232461204397276133e-01
7.750000000000000000e+00 5.889193333333331282e+00 2.620546603364173333e-01
8.250000000000000000e+00 4.040633333333338406e+00 1.798005662165753638e-01
8.750000000000000000e+00 1.600937333333333656e+00 7.123938278709178451e-02
9.250000000000000000e+00 1.519480000000001385e-01 6.762298570368587350e-03
9.750000000000000000e+00 2.253333333333335485e-03 1.015054503189089370e-04


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/5_10/integrated_v2_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
5.134630570314921427e-02
3.658892463775202664e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/5_10/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
6.065924832505738273e-02
4.338900635644439563e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/5_10/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-2.4_2.4.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
5.956595309996917664e-02
4.269702031571295797e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/5_10/integrated_v3_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v3_2par_cumulant  
#  v3_4par_cumulant
2.859696887072721641e-02
1.415127775837968747e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/5_10/r2_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 9.960032128046754085e-01 6.064547773614653234e-04
7.894737124443054199e-01 9.885887119417253732e-01 2.558092988016856788e-03
1.315789461135864258e+00 9.811304817670342127e-01 4.734362082929671582e-03
1.842105269432067871e+00 9.729497925884563747e-01 5.567521547213756701e-03
2.368421077728271484e+00 9.643948266363603361e-01 7.249378558760486563e-03
2.894736766815185547e+00 9.596603131140474252e-01 8.072670466800862393e-03
3.421052694320678711e+00 9.568538307490366268e-01 9.150099997818440800e-03
3.947368383407592773e+00 9.564431070464056717e-01 8.595037504480382631e-03
4.473684310913085938e+00 9.531261420713310617e-01 9.235617386189538466e-03
5.000000000000000000e+00 9.504198674776386246e-01 9.584202226641393152e-03


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/5_10/r2_eta_charged_3_4.dat <==
2.631579041481018066e-01 9.961568842068033725e-01
7.894737124443054199e-01 9.893325583744497775e-01
1.315789461135864258e+00 9.824475655362581161e-01
1.842105269432067871e+00 9.744603470786987742e-01
2.368421077728271484e+00 9.662977353036515948e-01
2.894736766815185547e+00 9.617797515782429141e-01
3.421052694320678711e+00 9.592732766067869621e-01
3.947368383407592773e+00 9.586912607108482032e-01
4.473684310913085938e+00 9.554593534617136230e-01
5.000000000000000000e+00 9.527590262014772327e-01


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/5_10/r2_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.954315946330286602e-01 6.488150716480354466e-04
7.894737124443054199e-01 9.868024200505608468e-01 2.730869221344891986e-03
1.315789461135864258e+00 9.785157997037232658e-01 4.949697274458083295e-03
1.842105269432067871e+00 9.693908011987263373e-01 5.799636028754978807e-03
2.368421077728271484e+00 9.607347033611315368e-01 7.469466959218792196e-03
2.894736766815185547e+00 9.560875637991486098e-01 8.266103736361130397e-03
3.421052694320678711e+00 9.523630096559678737e-01 9.344219421889402716e-03
3.947368383407592773e+00 9.512402545784064412e-01 8.982794400086792364e-03
4.473684310913085938e+00 9.464762734393989962e-01 9.661175867187643887e-03
5.000000000000000000e+00 9.429364713841650314e-01 1.006422122200866139e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/5_10/v2_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 3.481615334749221802e-02 2.233871957287192345e-03 2.554297074675559998e-02 9.989471174776554108e-03
-4.473684310913085938e+00 3.827936202287673950e-02 2.496009925380349159e-03 2.786712348461151123e-02 1.101998146623373032e-02
-3.947368383407592773e+00 4.109454154968261719e-02 2.716268878430128098e-03 2.965560182929039001e-02 1.185640599578619003e-02
-3.421052694320678711e+00 4.327068105340003967e-02 2.887592185288667679e-03 3.070209920406341553e-02 1.251324731856584549e-02
-2.894736766815185547e+00 4.493720084428787231e-02 3.023523371666669846e-03 3.193016722798347473e-02 1.290643587708473206e-02
-2.368421077728271484e+00 4.629800096154212952e-02 3.103307913988828659e-03 3.283204883337020874e-02 1.325695775449275970e-02
-1.842105269432067871e+00 4.760182648897171021e-02 3.216611919924616814e-03 3.352292627096176147e-02 1.357308588922023773e-02
-1.315789461135864258e+00 4.901510477066040039e-02 3.284937003627419472e-03 3.446158766746520996e-02 1.402421388775110245e-02
-7.894737124443054199e-01 5.051410198211669922e-02 3.377344226464629173e-03 3.569392114877700806e-02 1.434536371380090714e-02
-2.631579041481018066e-01 5.157015472650527954e-02 3.424218390136957169e-03 3.649355843663215637e-02 1.459196303039789200e-02
2.631579041481018066e-01 5.158564448356628418e-02 3.399490378797054291e-03 3.670167177915573120e-02 1.457672752439975739e-02
7.894737124443054199e-01 5.052958801388740540e-02 3.292876994237303734e-03 3.601373359560966492e-02 1.425685919821262360e-02
1.315789461135864258e+00 4.902506992220878601e-02 3.123661503195762634e-03 3.520555794239044189e-02 1.370717864483594894e-02
1.842105269432067871e+00 4.765265062451362610e-02 3.056359477341175079e-03 3.441592305898666382e-02 1.318229828029870987e-02
2.368421077728271484e+00 4.643217474222183228e-02 2.903860528022050858e-03 3.384567052125930786e-02 1.276654284447431564e-02
2.894736766815185547e+00 4.509610310196876526e-02 2.817016094923019409e-03 3.286650031805038452e-02 1.233293022960424423e-02
3.421052694320678711e+00 4.342337325215339661e-02 2.623689360916614532e-03 3.184136003255844116e-02 1.180496625602245331e-02
3.947368383407592773e+00 4.123431444168090820e-02 2.497882582247257233e-03 3.067942522466182709e-02 1.122278068214654922e-02
4.473684310913085938e+00 3.843772783875465393e-02 2.274851314723491669e-03 2.911741659045219421e-02 1.027630642056465149e-02
5.000000000000000000e+00 3.495717048645019531e-02 2.021454274654388428e-03 2.684844471514225006e-02 9.303100407123565674e-03


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/5_10/v2_eta_charged_cumulant_etaref_-2.4_2.4.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 4.702575132250785828e-02 3.035132074728608131e-03 3.418839722871780396e-02 1.303908508270978928e-02
-4.473684310913085938e+00 5.051199346780776978e-02 3.312459448352456093e-03 3.656876832246780396e-02 1.401961874216794968e-02
-3.947368383407592773e+00 5.324450880289077759e-02 3.536089323461055756e-03 3.821113705635070801e-02 1.477661915123462677e-02
-3.421052694320678711e+00 5.523108318448066711e-02 3.709858516231179237e-03 3.921297192573547363e-02 1.533951237797737122e-02
-2.894736766815185547e+00 5.666623264551162720e-02 3.840286284685134888e-03 4.017564654350280762e-02 1.562071498483419418e-02
-2.368421077728271484e+00 5.773575231432914734e-02 3.896415699273347855e-03 4.094477742910385132e-02 1.583789847791194916e-02
-1.842105269432067871e+00 5.860694497823715210e-02 3.976635169237852097e-03 4.131438210606575012e-02 1.604513451457023621e-02
-1.315789461135864258e+00 5.943580344319343567e-02 4.005480092018842697e-03 4.186339303851127625e-02 1.630332134664058685e-02
-7.894737124443054199e-01 6.024972349405288696e-02 4.049350507557392120e-03 4.262153059244155884e-02 1.638275943696498871e-02
-2.631579041481018066e-01 6.078369170427322388e-02 4.045547451823949814e-03 4.310820251703262329e-02 1.642647571861743927e-02
2.631579041481018066e-01 6.079124286770820618e-02 4.026993177831172943e-03 4.329196736216545105e-02 1.641507074236869812e-02
7.894737124443054199e-01 6.025661155581474304e-02 3.937891218811273575e-03 4.304540902376174927e-02 1.622876524925231934e-02
1.315789461135864258e+00 5.946131795644760132e-02 3.801089245826005936e-03 4.267486184835433960e-02 1.590121723711490631e-02
1.842105269432067871e+00 5.870335549116134644e-02 3.765865694731473923e-03 4.232467338442802429e-02 1.554462034255266190e-02
2.368421077728271484e+00 5.794535949826240540e-02 3.630467690527439117e-03 4.207492619752883911e-02 1.524976640939712524e-02
2.894736766815185547e+00 5.690862610936164856e-02 3.555692266672849655e-03 4.137457907199859619e-02 1.489822752773761749e-02
3.421052694320678711e+00 5.545984953641891479e-02 3.360002301633358002e-03 4.051552340388298035e-02 1.449480559676885605e-02
3.947368383407592773e+00 5.345318466424942017e-02 3.227849723771214485e-03 3.955969959497451782e-02 1.401221286505460739e-02
4.473684310913085938e+00 5.075957626104354858e-02 2.999776741489768028e-03 3.817228227853775024e-02 1.307701785117387772e-02
5.000000000000000000e+00 4.724501818418502808e-02 2.728705527260899544e-03 3.592453151941299438e-02 1.208870857954025269e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/5_10/v2_eta_charged_ep.dat <==
-5.000000000000000000e+00 4.329600896304384300e-02 1.397790775518816366e-03
-4.473684310913085938e+00 4.640331970699879127e-02 1.537842707923524907e-03
-3.947368383407592773e+00 4.881803134144840212e-02 1.656382124389002434e-03
-3.421052694320678711e+00 5.048290688872016790e-02 1.739501027807393392e-03
-2.894736766815185547e+00 5.178098780137485591e-02 1.806324139410030389e-03
-2.368421077728271484e+00 5.274357364532047260e-02 1.836251301151614612e-03
-1.842105269432067871e+00 5.361621398678483030e-02 1.862565175591944251e-03
-1.315789461135864258e+00 5.452492150322207909e-02 1.858685708001429513e-03
-7.894737124443054199e-01 5.543834032116018440e-02 1.866715120263023192e-03
-2.631579041481018066e-01 5.611279155282098557e-02 1.856505196540232704e-03
2.631579041481018066e-01 5.609479480764399673e-02 1.788023525516569193e-03
7.894737124443054199e-01 5.547477668024529407e-02 1.741422051076076593e-03
1.315789461135864258e+00 5.461816673576491699e-02 1.674458787910277800e-03
1.842105269432067871e+00 5.381148672536448935e-02 1.708987653648905754e-03
2.368421077728271484e+00 5.306901068088124701e-02 1.645159428547743937e-03
2.894736766815185547e+00 5.211146578444133398e-02 1.626347398670275604e-03
3.421052694320678711e+00 5.087295755164124300e-02 1.493320763701981883e-03
3.947368383407592773e+00 4.920751300271098555e-02 1.450557136159319385e-03
4.473684310913085938e+00 4.690153029205697960e-02 1.354960140183248361e-03
5.000000000000000000e+00 4.380971927375699321e-02 1.246409296910695437e-03


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/5_10/v2_pt_charged_cumulant.dat <==
# pt vn{2} err vn{4} err
2.000000029802322388e-01 7.635353598743677139e-03 4.746040212921798229e-04 5.494643002748489380e-03 2.029193565249443054e-03
4.000000059604644775e-01 2.594112232327461243e-02 1.700773136690258980e-03 1.919152215123176575e-02 6.794801913201808929e-03
6.000000238418579102e-01 4.398988932371139526e-02 2.939733909443020821e-03 3.247287496924400330e-02 1.163318846374750137e-02
8.000000119209289551e-01 5.963798612356185913e-02 4.022274166345596313e-03 4.368475824594497681e-02 1.586946472525596619e-02
1.000000000000000000e+00 7.262643426656723022e-02 4.916760604828596115e-03 5.269851163029670715e-02 1.952293328940868378e-02
1.200000047683715820e+00 8.320280164480209351e-02 5.573582835495471954e-03 5.945808440446853638e-02 2.280485071241855621e-02
1.399999976158142090e+00 9.141563624143600464e-02 6.133875343948602676e-03 6.436759233474731445e-02 2.552090957760810852e-02
1.600000023841857910e+00 9.806524217128753662e-02 6.529829930514097214e-03 6.824777275323867798e-02 2.802820131182670593e-02
1.799999952316284180e+00 1.031795293092727661e-01 6.847042124718427658e-03 7.096789032220840454e-02 3.006139583885669708e-02
2.000000000000000000e+00 1.069508790969848633e-01 6.996027193963527679e-03 7.238245010375976562e-02 3.183408826589584351e-02
2.200000047683715820e+00 1.097053736448287964e-01 7.039840798825025558e-03 7.387380301952362061e-02 3.361555933952331543e-02
2.400000095367431641e+00 1.113737598061561584e-01 7.039351854473352432e-03 7.406888157129287720e-02 3.529524430632591248e-02
2.599999904632568359e+00 1.113712638616561890e-01 6.808295380324125290e-03 7.322267442941665649e-02 3.601822257041931152e-02
2.799999952316284180e+00 1.111176460981369019e-01 6.718871649354696274e-03 7.346003502607345581e-02 3.718832880258560181e-02
3.000000000000000000e+00 1.100288480520248413e-01 6.627989467233419418e-03 7.277788221836090088e-02 3.702271729707717896e-02
3.200000047683715820e+00 1.077946200966835022e-01 6.256758701056241989e-03 7.104531675577163696e-02 3.784938529133796692e-02
3.400000095367431641e+00 1.049679368734359741e-01 6.078519858419895172e-03 6.969094276428222656e-02 3.762748837471008301e-02
3.599999904632568359e+00 1.014125123620033264e-01 5.726206582039594650e-03 6.684570759534835815e-02 3.786241263151168823e-02
3.799999952316284180e+00 9.713785350322723389e-02 4.959067795425653458e-03 6.902735680341720581e-02 3.805808350443840027e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/5_10/v2_pt_charged_ep.dat <==
 (2.000000029802322388e-01+0.000000000000000000e+00j)  (7.199104598754786644e-03-5.596418229221990839e-05j)  (4.890062436016283983e-04+0.000000000000000000e+00j)
 (4.000000059604644775e-01+0.000000000000000000e+00j)  (2.419878663979536937e-02-2.483158875844113610e-05j)  (1.741406398804031062e-03+0.000000000000000000e+00j)
 (6.000000238418579102e-01+0.000000000000000000e+00j)  (4.084262964751096681e-02-7.677214609353622432e-05j)  (3.003183787183247386e-03+0.000000000000000000e+00j)
 (8.000000119209289551e-01+0.000000000000000000e+00j)  (5.524049812190761494e-02-1.457900517209266935e-04j)  (4.080805626820801710e-03+0.000000000000000000e+00j)
 (1.000000000000000000e+00+0.000000000000000000e+00j)  (6.708433565218661909e-02-1.516300896437572170e-04j)  (4.949836022592123477e-03+0.000000000000000000e+00j)
 (1.200000047683715820e+00+0.000000000000000000e+00j)  (7.668998323763527580e-02-2.408063949622532356e-04j)  (5.499120942020625270e-03+0.000000000000000000e+00j)
 (1.399999976158142090e+00+0.000000000000000000e+00j)  (8.407492998168659970e-02-3.105737615972030234e-04j)  (6.057956980164959371e-03+0.000000000000000000e+00j)
 (1.600000023841857910e+00+0.000000000000000000e+00j)  (9.006040745706125894e-02-2.617597412898723394e-04j)  (6.340916841396598488e-03+0.000000000000000000e+00j)
 (1.799999952316284180e+00+0.000000000000000000e+00j)  (9.460326922022022078e-02-5.421947716936990338e-04j)  (6.652065172996267026e-03+0.000000000000000000e+00j)
 (2.000000000000000000e+00+0.000000000000000000e+00j)  (9.790436992844138431e-02-5.100032156113049357e-04j)  (6.820760020622159726e-03+0.000000000000000000e+00j)
 (2.200000047683715820e+00+0.000000000000000000e+00j)  (1.004409837214795820e-01-6.772542836865993489e-04j)  (6.773272967292264836e-03+0.000000000000000000e+00j)
 (2.400000095367431641e+00+0.000000000000000000e+00j)  (1.019234785642584157e-01-8.376661479519439219e-04j)  (6.923415078793624007e-03+0.000000000000000000e+00j)
 (2.599999904632568359e+00+0.000000000000000000e+00j)  (1.019995699267695066e-01-3.746240912100573528e-04j)  (6.856144780006697900e-03+0.000000000000000000e+00j)
 (2.799999952316284180e+00+0.000000000000000000e+00j)  (1.020807001987208279e-01-3.891218745807763744e-04j)  (7.337937709717294588e-03+0.000000000000000000e+00j)
 (3.000000000000000000e+00+0.000000000000000000e+00j)  (1.014608626197176372e-01-8.256333115437435900e-04j)  (7.804840345942914460e-03+0.000000000000000000e+00j)
 (3.200000047683715820e+00+0.000000000000000000e+00j)  (9.956739406286486960e-02-5.323732239382407199e-04j)  (8.141179688398033146e-03+0.000000000000000000e+00j)
 (3.400000095367431641e+00+0.000000000000000000e+00j)  (9.776502732005298846e-02-7.469707441657413025e-04j)  (9.064357886728439256e-03+0.000000000000000000e+00j)
 (3.599999904632568359e+00+0.000000000000000000e+00j)  (9.486680717617686220e-02-8.206016784504503465e-04j)  (9.278369001815528483e-03+0.000000000000000000e+00j)
 (3.799999952316284180e+00+0.000000000000000000e+00j)  (9.254318061362794279e-02+2.356666774457890712e-04j)  (9.392121356304699090e-03+0.000000000000000000e+00j)


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/5_10/v3_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 1.688270084559917450e-02 6.833637598901987076e-04 1.068199705332517624e-02 1.331855170428752899e-02
-4.473684310913085938e+00 1.956259086728096008e-02 7.601623656228184700e-04 1.163832843303680420e-02 1.558627188205718994e-02
-3.947368383407592773e+00 2.166734635829925537e-02 8.432694594375789165e-04 1.233609765768051147e-02 1.761861145496368408e-02
-3.421052694320678711e+00 2.327094040811061859e-02 9.064121404662728310e-04 1.302425004541873932e-02 1.917987503111362457e-02
-2.894736766815185547e+00 2.444155514240264893e-02 9.417686960659921169e-04 1.291966438293457031e-02 2.016008645296096802e-02
-2.368421077728271484e+00 2.525738812983036041e-02 9.585674270056188107e-04 1.324360538274049759e-02 2.125244587659835815e-02
-1.842105269432067871e+00 2.604967355728149414e-02 9.461381123401224613e-04 1.346281915903091431e-02 2.169718593358993530e-02
-1.315789461135864258e+00 2.699929848313331604e-02 9.851225186139345169e-04 1.389583945274353027e-02 2.241829410195350647e-02
-7.894737124443054199e-01 2.798387408256530762e-02 9.776192018762230873e-04 1.392676960676908493e-02 2.347237616777420044e-02
-2.631579041481018066e-01 2.869327366352081299e-02 9.935571579262614250e-04 1.412800233811140060e-02 2.418652921915054321e-02
2.631579041481018066e-01 2.867409586906433105e-02 9.974637068808078766e-04 1.290890108793973923e-02 2.449481189250946045e-02
7.894737124443054199e-01 2.795360609889030457e-02 9.736351203173398972e-04 1.311923284083604813e-02 2.360701188445091248e-02
1.315789461135864258e+00 2.692945674061775208e-02 9.496866841800510883e-04 1.272921822965145111e-02 2.270619757473468781e-02
1.842105269432067871e+00 2.595217153429985046e-02 9.133847197517752647e-04 1.227266900241374969e-02 2.198068983852863312e-02
2.368421077728271484e+00 2.515394054353237152e-02 8.866568678058683872e-04 1.137566752731800079e-02 2.127244882285594940e-02
2.894736766815185547e+00 2.430237829685211182e-02 8.542989380657672882e-04 1.190528739243745804e-02 2.027185447514057159e-02
3.421052694320678711e+00 2.319722250103950500e-02 8.227040525525808334e-04 1.134295854717493057e-02 1.892112009227275848e-02
3.947368383407592773e+00 2.158713899552822113e-02 7.774406694807112217e-04 1.062114723026752472e-02 1.760142110288143158e-02
4.473684310913085938e+00 1.952862739562988281e-02 7.255350355990231037e-04 1.017625629901885986e-02 1.582160964608192444e-02
5.000000000000000000e+00 1.692698895931243896e-02 6.192394648678600788e-04 9.023067541420459747e-03 1.324217673391103745e-02


==> anc/dat_w_err/hotspots_fluctmore/PbPb2760/5_10/v3_eta_charged_ep.dat <==
-5.000000000000000000e+00 2.133563384387660022e-02 5.892771172340663432e-04
-4.473684310913085938e+00 2.399537609793885723e-02 5.909634539087387341e-04
-3.947368383407592773e+00 2.601162872233304599e-02 5.991346854203161805e-04
-3.421052694320678711e+00 2.748202130987908304e-02 6.085398195598448572e-04
-2.894736766815185547e+00 2.840242550479055161e-02 6.198126033053908551e-04
-2.368421077728271484e+00 2.903205546069027171e-02 6.004383458588244491e-04
-1.842105269432067871e+00 2.960084767788298543e-02 5.931051846048277561e-04
-1.315789461135864258e+00 3.024625399487040900e-02 5.860795593470226762e-04
-7.894737124443054199e-01 3.090559133072169964e-02 5.122228173228050331e-04
-2.631579041481018066e-01 3.138785994568837195e-02 5.269107822375536029e-04
2.631579041481018066e-01 3.126519592359904010e-02 5.271227683610533706e-04
7.894737124443054199e-01 3.073683130258653140e-02 5.162837220915137294e-04
1.315789461135864258e+00 3.005419988093373587e-02 5.129912184879649928e-04
1.842105269432067871e+00 2.931719997169790481e-02 5.081529629180621226e-04
2.368421077728271484e+00 2.870959093648771734e-02 4.927099751171189158e-04
2.894736766815185547e+00 2.806375510241496118e-02 4.906165616605010198e-04
3.421052694320678711e+00 2.716923384997209714e-02 5.014852224473276754e-04
3.947368383407592773e+00 2.570971284399160492e-02 4.847855900689752363e-04
4.473684310913085938e+00 2.381366082236500981e-02 5.140385789558578377e-04
5.000000000000000000e+00 2.113504351411730695e-02 4.500199568831100903e-04


==> anc/dat_w_err/nucleon/PbPb2760/0_5/dN_over_2pidYptdpt_mc_-211.dat <==
1.000000000000000056e-01 8.790188191554223067e+02 2.342874848104822050e+00
3.000000000000000444e-01 4.498335480338166121e+02 1.220990749003859177e+00
5.000000000000000000e-01 2.196060884473100430e+02 5.344146581437042576e-01
7.000000000000000666e-01 1.141224208308650105e+02 2.534388752820694868e-01
9.000000000000000222e-01 6.153798655253253003e+01 1.349067219620631308e-01
1.100000000000000089e+00 3.392775952033410647e+01 7.639853565606215258e-02
1.300000000000000266e+00 1.900991863279707417e+01 4.331543103911145859e-02
1.500000000000000000e+00 1.078828605867462365e+01 2.910755685362078141e-02
1.700000000000000178e+00 6.187529582098952652e+00 1.813838412014399937e-02
1.899999999999999911e+00 3.582061783316611958e+00 1.023888147706454414e-02
2.100000000000000089e+00 2.093339136676719558e+00 6.734025272255989708e-03
2.300000000000000266e+00 1.232215604671524911e+00 4.770818650163784376e-03
2.500000000000000000e+00 7.312216870787425771e-01 2.876638685402158144e-03
2.700000000000000178e+00 4.368171620638031660e-01 1.701417056889153318e-03
2.900000000000000355e+00 2.620379922710593945e-01 1.345239278613975667e-03
3.100000000000000089e+00 1.582587579174958015e-01 7.787533900712554366e-04
3.300000000000000266e+00 9.616078668932295792e-02 4.827933757587856561e-04
3.500000000000000000e+00 5.858757940103529599e-02 3.251320186348342933e-04
3.700000000000000178e+00 3.597021687266550860e-02 1.870526699507967948e-04
3.900000000000000355e+00 2.216426216904560792e-02 1.894601130021936403e-04


==> anc/dat_w_err/nucleon/PbPb2760/0_5/dN_over_2pidYptdpt_mc_-2212.dat <==
1.000000000000000056e-01 6.346086818451786016e+00 3.148747094565168547e-02
3.000000000000000444e-01 6.243792775720079291e+00 2.665944869162973491e-02
5.000000000000000000e-01 5.950214340647855593e+00 2.478856090639091486e-02
7.000000000000000666e-01 5.408644096602037266e+00 1.918950261011458450e-02
9.000000000000000222e-01 4.641236030142845692e+00 1.222509960411493311e-02
1.100000000000000089e+00 3.766576926660982316e+00 8.932529602822448025e-03
1.300000000000000266e+00 2.911956637621722965e+00 5.941086607631692294e-03
1.500000000000000000e+00 2.157592106175437952e+00 4.743459170822392906e-03
1.700000000000000178e+00 1.551325072972810748e+00 3.313466342665543230e-03
1.899999999999999911e+00 1.087776454802356074e+00 3.047696727288405627e-03
2.100000000000000089e+00 7.487806997798589492e-01 1.905326518385549268e-03
2.300000000000000266e+00 5.066761868431730598e-01 1.833666344839439844e-03
2.500000000000000000e+00 3.396656645613355119e-01 1.124876992913684129e-03
2.700000000000000178e+00 2.259122012702666493e-01 9.268025642278179040e-04
2.900000000000000355e+00 1.488346989166919876e-01 5.344166563042894664e-04
3.100000000000000089e+00 9.786614522382140746e-02 3.856407720270903423e-04
3.300000000000000266e+00 6.377270655709103842e-02 3.538615817039259871e-04
3.500000000000000000e+00 4.163054049827834280e-02 1.925035596366314529e-04
3.700000000000000178e+00 2.717894727755361742e-02 1.591566888912679563e-04
3.900000000000000355e+00 1.754563180410602038e-02 1.023378417382629190e-04


==> anc/dat_w_err/nucleon/PbPb2760/0_5/dN_over_2pidYptdpt_mc_-321.dat <==
1.000000000000000056e-01 5.389052958322868392e+01 2.151424909304665845e-01
3.000000000000000444e-01 4.748091792785392329e+01 1.577276508838340585e-01
5.000000000000000000e-01 3.704778991409227729e+01 1.087519069144755879e-01
7.000000000000000666e-01 2.613022714661160606e+01 6.163365488659993535e-02
9.000000000000000222e-01 1.724838567996873806e+01 4.092671608049092830e-02
1.100000000000000089e+00 1.097289867317601697e+01 2.311155045979991843e-02
1.300000000000000266e+00 6.851720656833686363e+00 1.449784592951947407e-02
1.500000000000000000e+00 4.239992704576800442e+00 9.383118840951307910e-03
1.700000000000000178e+00 2.614200823348697522e+00 5.987626827905490057e-03
1.899999999999999911e+00 1.611889694770243464e+00 4.782232148254202293e-03
2.100000000000000089e+00 9.931871660088835707e-01 3.117173362981871115e-03
2.300000000000000266e+00 6.140532866625162400e-01 2.203650060171596144e-03
2.500000000000000000e+00 3.798446006165564492e-01 1.535984747968515904e-03
2.700000000000000178e+00 2.357654521184753271e-01 1.077721923792579776e-03
2.900000000000000355e+00 1.459913396706495892e-01 7.021993746543450134e-04
3.100000000000000089e+00 9.110494148602021891e-02 4.713537474560942366e-04
3.300000000000000266e+00 5.703134149178343965e-02 2.743674430230663361e-04
3.500000000000000000e+00 3.575479984413061640e-02 2.210976297600698176e-04
3.700000000000000178e+00 2.244936216044697563e-02 1.427702499529271340e-04
3.900000000000000355e+00 1.407825828375406860e-02 1.042229436149823003e-04


==> anc/dat_w_err/nucleon/PbPb2760/0_5/dN_over_2pidYptdpt_mc_211.dat <==
1.000000000000000056e-01 8.790927612427589111e+02 2.351347986122856781e+00
3.000000000000000444e-01 4.498738474368105926e+02 1.171917265636226446e+00
5.000000000000000000e-01 2.196461186222143738e+02 5.342834434191621185e-01
7.000000000000000666e-01 1.141280910157180131e+02 2.553071632653021172e-01
9.000000000000000222e-01 6.153019962927756126e+01 1.330287103024360706e-01
1.100000000000000089e+00 3.393991710757636326e+01 7.497244346803318138e-02
1.300000000000000266e+00 1.900791399675300042e+01 4.688998948482313300e-02
1.500000000000000000e+00 1.078260014908638453e+01 2.871446127800009185e-02
1.700000000000000178e+00 6.183928375113309173e+00 1.756093141264838953e-02
1.899999999999999911e+00 3.579876180795204199e+00 1.064626367227025118e-02
2.100000000000000089e+00 2.091221195289542756e+00 6.827795650834155884e-03
2.300000000000000266e+00 1.231404295755763378e+00 4.488292299256050125e-03
2.500000000000000000e+00 7.311036742297831736e-01 2.935181062684991127e-03
2.700000000000000178e+00 4.358790340986645750e-01 1.944875479208601826e-03
2.900000000000000355e+00 2.621007134308985798e-01 1.332987985999522585e-03
3.100000000000000089e+00 1.580024056501500573e-01 7.483540166411335780e-04
3.300000000000000266e+00 9.593342248490595303e-02 5.248962958025963493e-04
3.500000000000000000e+00 5.860815044810159524e-02 3.844650765082671283e-04
3.700000000000000178e+00 3.586385022104957021e-02 2.265395937627786302e-04
3.900000000000000355e+00 2.207459350234635548e-02 6.722068777787055507e-05


==> anc/dat_w_err/nucleon/PbPb2760/0_5/dN_over_2pidYptdpt_mc_2212.dat <==
1.000000000000000056e-01 6.473481147560002924e+00 2.912743486294430348e-02
3.000000000000000444e-01 6.374808691798651061e+00 3.110816362750795649e-02
5.000000000000000000e-01 6.073264930765022385e+00 2.470591714857111459e-02
7.000000000000000666e-01 5.517933584249007595e+00 1.761698626132106316e-02
9.000000000000000222e-01 4.736918466168329900e+00 1.289853190586119115e-02
1.100000000000000089e+00 3.841408785602614895e+00 9.208833076242718338e-03
1.300000000000000266e+00 2.966717681031716403e+00 6.052956797202513166e-03
1.500000000000000000e+00 2.200062295978281846e+00 3.941865336529784200e-03
1.700000000000000178e+00 1.581227605538039871e+00 3.445105852002000157e-03
1.899999999999999911e+00 1.109060935412339965e+00 2.752921947018184112e-03
2.100000000000000089e+00 7.629974071195382290e-01 2.164510902612607618e-03
2.300000000000000266e+00 5.165968920359020888e-01 1.637939883729658177e-03
2.500000000000000000e+00 3.460730043791439003e-01 1.254981305813542957e-03
2.700000000000000178e+00 2.300109723733500255e-01 9.048677606875854670e-04
2.900000000000000355e+00 1.515276020471678087e-01 6.301884227136809579e-04
3.100000000000000089e+00 9.974967080664912111e-02 4.180673688195253698e-04
3.300000000000000266e+00 6.518659694516466818e-02 3.259231761327370199e-04
3.500000000000000000e+00 4.257990205386441573e-02 2.643207092953225802e-04
3.700000000000000178e+00 2.769585701642441819e-02 1.549260592745288078e-04
3.900000000000000355e+00 1.798786767423577945e-02 6.094104453767371126e-05


==> anc/dat_w_err/nucleon/PbPb2760/0_5/dN_over_2pidYptdpt_mc_321.dat <==
1.000000000000000056e-01 5.386382511607656909e+01 1.897978504236000619e-01
3.000000000000000444e-01 4.744316103409820329e+01 1.615009006105889988e-01
5.000000000000000000e-01 3.703211152816769669e+01 1.111062986944344050e-01
7.000000000000000666e-01 2.612185411177751959e+01 6.599512356339716501e-02
9.000000000000000222e-01 1.725223763860653392e+01 4.087218661558354726e-02
1.100000000000000089e+00 1.098051783467554898e+01 2.404959734356837409e-02
1.300000000000000266e+00 6.852499358412916131e+00 1.446732366670237108e-02
1.500000000000000000e+00 4.241738717308498607e+00 1.079587871223903345e-02
1.700000000000000178e+00 2.617036507158688519e+00 6.558026984944776566e-03
1.899999999999999911e+00 1.611567453021877983e+00 4.869992006585010386e-03
2.100000000000000089e+00 9.941445703798639233e-01 3.154522768075287281e-03
2.300000000000000266e+00 6.139337203935266718e-01 2.116561914057438556e-03
2.500000000000000000e+00 3.794935935924040327e-01 1.683339368614977360e-03
2.700000000000000178e+00 2.357792864483737871e-01 1.057631903785422652e-03
2.900000000000000355e+00 1.465198027763182920e-01 6.564304870457450449e-04
3.100000000000000089e+00 9.144721018084148167e-02 4.949953983939418866e-04
3.300000000000000266e+00 5.719981410212703066e-02 3.274771002899103914e-04
3.500000000000000000e+00 3.572897003315263220e-02 2.152075820121244771e-04
3.700000000000000178e+00 2.252397975649115744e-02 1.480864912557836022e-04
3.900000000000000355e+00 1.419610456553063726e-02 1.170704198355764219e-04


==> anc/dat_w_err/nucleon/PbPb2760/0_5/dNdEta_mc_charged.dat <==
# Eta,dNdEta,error
-7.799999999999999822e+00 1.648531483367276280e+02 7.402740407869524475e+00
-7.400000000000000355e+00 2.275809131025122838e+02 1.021940389966067642e+01
-7.000000000000000000e+00 3.086299405974201022e+02 1.385885379517659111e+01
-6.599999999999999645e+00 4.099946928038022520e+02 1.841053406629113809e+01
-6.200000000000000178e+00 5.292938238289201536e+02 2.376761524523218938e+01
-5.799999999999999822e+00 6.620252104548527541e+02 2.972791615117726138e+01
-5.399999999999999467e+00 8.034239341479965333e+02 3.607727263708335386e+01
-5.000000000000000000e+00 9.484707569585883675e+02 4.259055578728899860e+01
-4.599999999999999645e+00 1.091944372029872284e+03 4.903319844694988205e+01
-4.200000000000000178e+00 1.228078280719618760e+03 5.514588923368003748e+01
-3.799999999999999822e+00 1.350871776985741462e+03 6.065998392331745492e+01
-3.399999999999999467e+00 1.455517411744737956e+03 6.535928594429140048e+01
-2.999999999999999556e+00 1.542243189069926075e+03 6.925387140037402389e+01
-2.599999999999999645e+00 1.612006566530887540e+03 7.238675427504749393e+01
-2.199999999999999734e+00 1.664219022403262215e+03 7.473147542785427788e+01
-1.799999999999999822e+00 1.696272442294635084e+03 7.617105112959863789e+01
-1.399999999999999467e+00 1.704320806177865279e+03 7.653264152226901729e+01
-9.999999999999995559e-01 1.688880033944332581e+03 7.583966752109364506e+01
-5.999999999999996447e-01 1.660782299728444286e+03 7.457820426859724705e+01
-1.999999999999997335e-01 1.640331566530891905e+03 7.366012231414495659e+01
2.000000000000001776e-01 1.640332886965377611e+03 7.366037894676124154e+01
6.000000000000005329e-01 1.661008747454174227e+03 7.458880667429966138e+01
1.000000000000000888e+00 1.689179307535640646e+03 7.585392854683493624e+01
1.400000000000001243e+00 1.704452028173794588e+03 7.654019572798311799e+01
1.800000000000000711e+00 1.696526911065858712e+03 7.618431258179687404e+01
2.200000000000000178e+00 1.664785162932788580e+03 7.475913584388651145e+01
2.600000000000000533e+00 1.612569826883910991e+03 7.241460062834227074e+01
3.000000000000000888e+00 1.542945728105903527e+03 6.928825784679740707e+01
3.400000000000001243e+00 1.456334675831634968e+03 6.539867137781803308e+01
3.800000000000000711e+00 1.351593097420235836e+03 6.069548371209958759e+01
4.200000000000000178e+00 1.228774818397827175e+03 5.517983589065453032e+01
4.600000000000000533e+00 1.092636113374066099e+03 4.906661926456960288e+01
5.000000000000000888e+00 9.490971232179217623e+02 4.262105619429021175e+01
5.400000000000001243e+00 8.040553547182620377e+02 3.610751489546860427e+01
5.800000000000000711e+00 6.627638051595406523e+02 2.976263605791701750e+01
6.200000000000000178e+00 5.300285997963334239e+02 2.380202025861462189e+01
6.600000000000000533e+00 4.106622114731833904e+02 1.844166721055496083e+01
7.000000000000000888e+00 3.092753716904272210e+02 1.388857523295305718e+01
7.400000000000001243e+00 2.281467888662589019e+02 1.024533205643033007e+01
7.800000000000000711e+00 1.652730974202313803e+02 7.421770748824918940e+00


==> anc/dat_w_err/nucleon/PbPb2760/0_5/dNdY_mc_-2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 5.363204344874412119e-04 2.424365170725308912e-05
-9.250000000000000000e+00 3.705227427019686798e-02 1.664305871470051759e-03
-8.750000000000000000e+00 3.117433808553969343e-01 1.400057483219586951e-02
-8.250000000000000000e+00 6.673509843856076929e-01 2.997455426683230326e-02
-7.750000000000000000e+00 1.085856076035301987e+00 4.876419225361523779e-02
-7.250000000000000000e+00 1.855706720977594371e+00 8.334081267843068686e-02
-6.750000000000000000e+00 3.353292600135775015e+00 1.505869910604004658e-01
-6.250000000000000000e+00 5.953011541072641855e+00 2.673146898173824892e-01
-5.750000000000000000e+00 9.705145960624584234e+00 4.358239270921518416e-01
-5.250000000000000000e+00 1.435632043448743822e+01 6.446639668185530914e-01
-4.750000000000000000e+00 1.945373387644262309e+01 8.735579714631996895e-01
-4.250000000000000000e+00 2.454248472505091172e+01 1.102062616003282258e+00
-3.750000000000000000e+00 2.918756687033264896e+01 1.310666049502417163e+00
-3.250000000000000000e+00 3.304729667345553423e+01 1.483972274863970764e+00
-2.750000000000000000e+00 3.616941751527497217e+01 1.624170361992441247e+00
-2.250000000000000000e+00 3.870625390359810325e+01 1.738098912499734805e+00
-1.750000000000000000e+00 4.073043991853358392e+01 1.828996565695111931e+00
-1.250000000000000000e+00 4.227430957230146902e+01 1.898349106595063285e+00
-7.500000000000000000e-01 4.333451052274272541e+01 1.945968044134394281e+00
-2.500000000000000000e-01 4.386667481330618301e+01 1.969863582500818611e+00
2.500000000000000000e-01 4.387729938900201176e+01 1.970341443093583722e+00
7.500000000000000000e-01 4.332440597420232109e+01 1.945503939028096374e+00
1.250000000000000000e+00 4.226627019687713016e+01 1.898001300972368410e+00
1.750000000000000000e+00 4.072175831636116072e+01 1.828635774414184567e+00
2.250000000000000000e+00 3.871817651052275977e+01 1.738682432601265315e+00
2.750000000000000000e+00 3.619603937542431282e+01 1.625430946479653027e+00
3.250000000000000000e+00 3.306772980312288013e+01 1.484936852274028496e+00
3.750000000000000000e+00 2.919761439239646350e+01 1.311133681310156840e+00
4.250000000000000000e+00 2.455832722335368601e+01 1.102819708050075009e+00
4.750000000000000000e+00 1.945851595383569688e+01 8.738029116857563006e-01
5.250000000000000000e+00 1.436072776646298443e+01 6.449064548537098984e-01
5.750000000000000000e+00 9.726384249830273276e+00 4.367886713747562988e-01
6.250000000000000000e+00 5.964612355736589322e+00 2.678475007355797244e-01
6.750000000000000000e+00 3.356416836388324221e+00 1.507231142338547047e-01
7.250000000000000000e+00 1.861735234215885937e+00 8.359557959221694534e-02
7.750000000000000000e+00 1.088962661235573615e+00 4.889128636807108658e-02
8.250000000000000000e+00 6.712668024439911729e-01 3.013858112171389353e-02
8.750000000000000000e+00 3.144806517311604099e-01 1.411663651156376716e-02
9.250000000000000000e+00 3.754378818737268142e-02 1.685533975537609154e-03
9.750000000000000000e+00 5.716225390359817946e-04 2.576141901607372311e-05


==> anc/dat_w_err/nucleon/PbPb2760/0_5/dNdY_mc_2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 8.825526137135096885e-05 5.340658337534082565e-06
-9.250000000000000000e+00 3.883367277664633022e-02 1.743961230196386511e-03
-8.750000000000000000e+00 1.216658520027155577e+00 5.462547891689530782e-02
-8.250000000000000000e+00 4.066080108621859424e+00 1.825319503979211944e-01
-7.750000000000000000e+00 6.690691106585195946e+00 3.003842027621537181e-01
-7.250000000000000000e+00 9.092635437881869009e+00 4.082380688212327025e-01
-6.750000000000000000e+00 1.147936863543787034e+01 5.154330664475195167e-01
-6.250000000000000000e+00 1.304439239646979765e+01 5.856965306481155542e-01
-5.750000000000000000e+00 1.293680244399186741e+01 5.808786249926733980e-01
-5.250000000000000000e+00 1.155544738628649348e+01 5.188840020136162856e-01
-4.750000000000000000e+00 9.688415478615075571e+00 4.350589515699824217e-01
-4.250000000000000000e+00 7.753228784792934647e+00 3.481472218619766634e-01
-3.750000000000000000e+00 5.988142566191443805e+00 2.688824586810711348e-01
-3.250000000000000000e+00 4.511042769857434465e+00 2.025564324740857236e-01
-2.750000000000000000e+00 3.336082824168365768e+00 1.497905686849748397e-01
-2.250000000000000000e+00 2.405016972165650468e+00 1.080169136066215230e-01
-1.750000000000000000e+00 1.731367277664628501e+00 7.775073656097111763e-02
-1.250000000000000000e+00 1.261649694501016716e+00 5.664665338870307487e-02
-7.500000000000000000e-01 9.974039375424299525e-01 4.479122991459383307e-02
-2.500000000000000000e-01 8.755030549898168424e-01 3.932848373988623997e-02
2.500000000000000000e-01 8.648893414799737611e-01 3.883820516130956357e-02
7.500000000000000000e-01 1.003689069925322253e+00 4.508441254028162232e-02
1.250000000000000000e+00 1.271634758995248804e+00 5.711472967341649221e-02
1.750000000000000000e+00 1.739117447386286042e+00 7.815259599360108167e-02
2.250000000000000000e+00 2.423135098438562007e+00 1.088313625652839456e-01
2.750000000000000000e+00 3.316450780719619296e+00 1.489244795559505896e-01
3.250000000000000000e+00 4.520951799049558240e+00 2.030248929200915431e-01
3.750000000000000000e+00 6.001664630006788848e+00 2.695429174242949810e-01
4.250000000000000000e+00 7.753437881873729509e+00 3.481970737277739758e-01
4.750000000000000000e+00 9.713580448065174622e+00 4.362297010662545271e-01
5.250000000000000000e+00 1.157989002036660686e+01 5.200291760468643831e-01
5.750000000000000000e+00 1.294259198913783315e+01 5.812285927215854464e-01
6.250000000000000000e+00 1.305348404616429647e+01 5.861950632711737663e-01
6.750000000000000000e+00 1.151541479972845394e+01 5.171316374392493920e-01
7.250000000000000000e+00 9.115318397827568475e+00 4.093725146536635329e-01
7.750000000000000000e+00 6.705019687712145071e+00 3.011024713633363992e-01
8.250000000000000000e+00 4.090012219959268336e+00 1.836670272833999806e-01
8.750000000000000000e+00 1.252976238968091627e+00 5.627119262021002682e-02
9.250000000000000000e+00 4.198506449422947234e-02 1.886325560750723744e-03
9.750000000000000000e+00 1.086218601493552408e-04 7.415194621592182368e-06


==> anc/dat_w_err/nucleon/PbPb2760/0_5/integrated_v2_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
2.717955241150741413e-02
1.518779778822418845e-02


==> anc/dat_w_err/nucleon/PbPb2760/0_5/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
3.251299502980087297e-02
1.810898614946669649e-02


==> anc/dat_w_err/nucleon/PbPb2760/0_5/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-2.4_2.4.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
3.177612590139094334e-02
1.771375872861162895e-02


==> anc/dat_w_err/nucleon/PbPb2760/0_5/integrated_v3_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v3_2par_cumulant  
#  v3_4par_cumulant
1.751996863945922897e-02
-5.306726698251054523e-03


==> anc/dat_w_err/nucleon/PbPb2760/0_5/r2_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 9.982146895210872728e-01 8.220010650341842478e-04
7.894737124443054199e-01 9.878186497985153025e-01 1.888573574240796568e-03
1.315789461135864258e+00 9.830561752162665368e-01 4.210827074883486884e-03
1.842105269432067871e+00 9.774184140092548878e-01 5.831537043859883959e-03
2.368421077728271484e+00 9.709217871239497200e-01 6.703132298206963130e-03
2.894736766815185547e+00 9.657571566079434788e-01 7.282214928826269765e-03
3.421052694320678711e+00 9.676420135430714442e-01 6.656816373463139182e-03
3.947368383407592773e+00 9.627095642539401643e-01 8.452220598734018833e-03
4.473684310913085938e+00 9.614808247112007766e-01 9.878759665471411461e-03
5.000000000000000000e+00 9.608806487703258625e-01 9.111313606896695449e-03


==> anc/dat_w_err/nucleon/PbPb2760/0_5/r2_eta_charged_3_4.dat <==
2.631579041481018066e-01 9.981546778022167832e-01
7.894737124443054199e-01 9.877972521728254351e-01
1.315789461135864258e+00 9.831140480738645993e-01
1.842105269432067871e+00 9.775575733182622074e-01
2.368421077728271484e+00 9.710092545742012859e-01
2.894736766815185547e+00 9.657360571880708733e-01
3.421052694320678711e+00 9.674990487321631916e-01
3.947368383407592773e+00 9.627031288224400241e-01
4.473684310913085938e+00 9.613798606897827614e-01
5.000000000000000000e+00 9.608583590704571353e-01


==> anc/dat_w_err/nucleon/PbPb2760/0_5/r2_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.974780929653682682e-01 8.236637320359694713e-04
7.894737124443054199e-01 9.855970561743614411e-01 1.805306753661165171e-03
1.315789461135864258e+00 9.794287655717626162e-01 4.164339426720804933e-03
1.842105269432067871e+00 9.721485379063684595e-01 5.765862314806587119e-03
2.368421077728271484e+00 9.642971623565083084e-01 6.641555490039860628e-03
2.894736766815185547e+00 9.585302619491564702e-01 7.185439450135491443e-03
3.421052694320678711e+00 9.601145777970419015e-01 6.439045244064541158e-03
3.947368383407592773e+00 9.547484905471984584e-01 8.362468117254950178e-03
4.473684310913085938e+00 9.522827476755899578e-01 9.651914706387520679e-03
5.000000000000000000e+00 9.504011449530171962e-01 8.855067777474056809e-03


==> anc/dat_w_err/nucleon/PbPb2760/0_5/v2_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 1.885284855961799622e-02 4.668743931688368320e-04 1.104605663567781448e-02 1.200073305517435074e-02
-4.473684310913085938e+00 2.050166949629783630e-02 5.088478210382163525e-04 1.215193606913089752e-02 1.295295637100934982e-02
-3.947368383407592773e+00 2.185788564383983612e-02 5.367389530874788761e-04 1.296702586114406586e-02 1.374137680977582932e-02
-3.421052694320678711e+00 2.293492108583450317e-02 5.285220686346292496e-04 1.364151202142238617e-02 1.436028908938169479e-02
-2.894736766815185547e+00 2.364214882254600525e-02 5.535342497751116753e-04 1.384584791958332062e-02 1.465173717588186264e-02
-2.368421077728271484e+00 2.428746223449707031e-02 5.544755258597433567e-04 1.414727605879306793e-02 1.513078901916742325e-02
-1.842105269432067871e+00 2.502169832587242126e-02 5.797090125270187855e-04 1.488582324236631393e-02 1.551848556846380234e-02
-1.315789461135864258e+00 2.585424482822418213e-02 5.862732650712132454e-04 1.536206621676683426e-02 1.610978506505489349e-02
-7.894737124443054199e-01 2.671478129923343658e-02 5.731114652007818222e-04 1.562224049121141434e-02 1.669113710522651672e-02
-2.631579041481018066e-01 2.737454138696193695e-02 5.768236005678772926e-04 1.592479459941387177e-02 1.735543087124824524e-02
2.631579041481018066e-01 2.733108773827552795e-02 5.868634907528758049e-04 1.601624116301536560e-02 1.726356707513332367e-02
7.894737124443054199e-01 2.675010263919830322e-02 5.580983124673366547e-04 1.540214009582996368e-02 1.703184656798839569e-02
1.315789461135864258e+00 2.580412104725837708e-02 5.343668162822723389e-04 1.494744140654802322e-02 1.640279591083526611e-02
1.842105269432067871e+00 2.492268756031990051e-02 5.047952872700989246e-04 1.434359513223171234e-02 1.604148745536804199e-02
2.368421077728271484e+00 2.415757812559604645e-02 4.958506324328482151e-04 1.385805476456880569e-02 1.565130241215229034e-02
2.894736766815185547e+00 2.352392300963401794e-02 4.948608693666756153e-04 1.351797580718994141e-02 1.510221883654594421e-02
3.421052694320678711e+00 2.268441393971443176e-02 4.908549017272889614e-04 1.277263928204774857e-02 1.468328479677438736e-02
3.947368383407592773e+00 2.168980054557323456e-02 4.636182857211679220e-04 1.259699929505586624e-02 1.421915926039218903e-02
4.473684310913085938e+00 2.034890837967395782e-02 4.482749500311911106e-04 1.201709173619747162e-02 1.330049149692058563e-02
5.000000000000000000e+00 1.860099658370018005e-02 3.997308958787471056e-04 1.077519636601209641e-02 1.228655315935611725e-02


==> anc/dat_w_err/nucleon/PbPb2760/0_5/v2_eta_charged_cumulant_etaref_-2.4_2.4.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 2.551502920687198639e-02 6.407912005670368671e-04 1.495324820280075073e-02 1.596208661794662476e-02
-4.473684310913085938e+00 2.722730115056037903e-02 6.959504098631441593e-04 1.616784557700157166e-02 1.692321896553039551e-02
-3.947368383407592773e+00 2.855253592133522034e-02 7.109311991371214390e-04 1.692226529121398926e-02 1.769305579364299774e-02
-3.421052694320678711e+00 2.958955429494380951e-02 6.888971547596156597e-04 1.723404973745346069e-02 1.826727949082851410e-02
-2.894736766815185547e+00 3.021483495831489563e-02 7.252430077642202377e-04 1.765235140919685364e-02 1.847116462886333466e-02
-2.368421077728271484e+00 3.070656582713127136e-02 7.069054991006851196e-04 1.779006421566009521e-02 1.891995780169963837e-02
-1.842105269432067871e+00 3.124599717557430267e-02 7.423441857099533081e-04 1.845040358603000641e-02 1.914588920772075653e-02
-1.315789461135864258e+00 3.178063035011291504e-02 7.328153005801141262e-04 1.872459799051284790e-02 1.948504149913787842e-02
-7.894737124443054199e-01 3.226279839873313904e-02 7.006312371231615543e-04 1.865410432219505310e-02 1.984234154224395752e-02
-2.631579041481018066e-01 3.266854211688041687e-02 6.987389642745256424e-04 1.889344677329063416e-02 2.038480713963508606e-02
2.631579041481018066e-01 3.260292485356330872e-02 7.129881414584815502e-04 1.898091658949851990e-02 2.030926756560802460e-02
7.894737124443054199e-01 3.229482471942901611e-02 6.806955207139253616e-04 1.845375820994377136e-02 2.030813694000244141e-02
1.315789461135864258e+00 3.171247243881225586e-02 6.677837227471172810e-04 1.823898032307624817e-02 1.988652348518371582e-02
1.842105269432067871e+00 3.109362721443176270e-02 6.397688412107527256e-04 1.779574342072010040e-02 1.976014487445354462e-02
2.368421077728271484e+00 3.053475543856620789e-02 6.179859046824276447e-04 1.746137067675590515e-02 1.946891099214553833e-02
2.894736766815185547e+00 3.003415092825889587e-02 6.354657816700637341e-04 1.711037009954452515e-02 1.907115615904331207e-02
3.421052694320678711e+00 2.927615307271480560e-02 6.452862289734184742e-04 1.637532934546470642e-02 1.871810294687747955e-02
3.947368383407592773e+00 2.833059988915920258e-02 6.090676179155707359e-04 1.623417809605598450e-02 1.827220432460308075e-02
4.473684310913085938e+00 2.698777988553047180e-02 5.961362621746957302e-04 1.558581553399562836e-02 1.750016212463378906e-02
5.000000000000000000e+00 2.513237670063972473e-02 5.480424151755869389e-04 1.437741052359342575e-02 1.640987023711204529e-02


==> anc/dat_w_err/nucleon/PbPb2760/0_5/v2_eta_charged_ep.dat <==
-5.000000000000000000e+00 2.339669188834715349e-02 4.093593063275498961e-04
-4.473684310913085938e+00 2.500004754592169420e-02 4.543255367639149433e-04
-3.947368383407592773e+00 2.618741428151424855e-02 4.561309555705955906e-04
-3.421052694320678711e+00 2.706671905787017690e-02 4.292552173387619192e-04
-2.894736766815185547e+00 2.760424833786625370e-02 4.611227007602775583e-04
-2.368421077728271484e+00 2.809629581140467985e-02 4.430076389196591861e-04
-1.842105269432067871e+00 2.868423320926042491e-02 4.792123896666332893e-04
-1.315789461135864258e+00 2.924910196051304020e-02 4.554569597235170997e-04
-7.894737124443054199e-01 2.978653912573032622e-02 4.169660674937473587e-04
-2.631579041481018066e-01 3.026466675580396018e-02 3.946270540130653297e-04
2.631579041481018066e-01 3.035660745411794537e-02 4.179419796114319731e-04
7.894737124443054199e-01 2.997492984797084370e-02 3.788445615795737304e-04
1.315789461135864258e+00 2.933990559174972507e-02 3.498186521409749061e-04
1.842105269432067871e+00 2.868068812414917984e-02 3.261713238071724187e-04
2.368421077728271484e+00 2.807900429583544064e-02 2.946084346367864909e-04
2.894736766815185547e+00 2.757913220288580464e-02 3.116480107468593301e-04
3.421052694320678711e+00 2.685167428224474045e-02 3.099178219099413050e-04
3.947368383407592773e+00 2.604856154414441141e-02 2.902139425242309116e-04
4.473684310913085938e+00 2.482168761982362151e-02 2.637838748448960349e-04
5.000000000000000000e+00 2.310735731111681485e-02 2.254187254061281668e-04


==> anc/dat_w_err/nucleon/PbPb2760/0_5/v2_pt_charged_cumulant.dat <==
# pt vn{2} err vn{4} err
2.000000029802322388e-01 4.159263800829648972e-03 1.192096315207891166e-04 2.075885422527790070e-03 2.585593843832612038e-03
4.000000059604644775e-01 1.415227912366390228e-02 3.093912964686751366e-04 7.766871247440576553e-03 8.480489253997802734e-03
6.000000238418579102e-01 2.429116144776344299e-02 5.168149364180862904e-04 1.386086083948612213e-02 1.458706520497798920e-02
8.000000119209289551e-01 3.313830494880676270e-02 7.191922632046043873e-04 1.873788237571716309e-02 1.987353153526782990e-02
1.000000000000000000e+00 4.030979797244071960e-02 8.383253007195889950e-04 2.277084253728389740e-02 2.450685948133468628e-02
1.200000047683715820e+00 4.615910723805427551e-02 9.792742785066366196e-04 2.637498453259468079e-02 2.857921458780765533e-02
1.399999976158142090e+00 5.048655346035957336e-02 1.147543662227690220e-03 2.887675166130065918e-02 3.186451643705368042e-02
1.600000023841857910e+00 5.396760627627372742e-02 1.202193088829517365e-03 3.288341313600540161e-02 3.437777236104011536e-02
1.799999952316284180e+00 5.677958205342292786e-02 1.257619471289217472e-03 3.487773239612579346e-02 3.682267293334007263e-02
2.000000000000000000e+00 5.866249650716781616e-02 1.378939254209399223e-03 3.637257963418960571e-02 3.890024498105049133e-02
2.200000047683715820e+00 6.013400107622146606e-02 1.522458042018115520e-03 3.951390832662582397e-02 4.039962589740753174e-02
2.400000095367431641e+00 6.076008826494216919e-02 1.608180347830057144e-03 4.035690054297447205e-02 4.248694330453872681e-02
2.599999904632568359e+00 6.103008985519409180e-02 1.838722033426165581e-03 4.271151870489120483e-02 4.338654875755310059e-02
2.799999952316284180e+00 6.078341603279113770e-02 1.846954575739800930e-03 4.460212215781211853e-02 4.359062761068344116e-02
3.000000000000000000e+00 6.042151898145675659e-02 2.031177747994661331e-03 4.792370274662971497e-02 4.580358415842056274e-02
3.200000047683715820e+00 5.950789526104927063e-02 2.284910529851913452e-03 4.657545685768127441e-02 4.670065641403198242e-02
3.400000095367431641e+00 5.802785605192184448e-02 2.335568191483616829e-03 5.103321000933647156e-02 4.806269332766532898e-02
3.599999904632568359e+00 5.646030232310295105e-02 2.655379706993699074e-03 5.346904322504997253e-02 4.853232577443122864e-02
3.799999952316284180e+00 5.572754144668579102e-02 2.812143880873918533e-03 6.030068546533584595e-02 4.688821732997894287e-02


==> anc/dat_w_err/nucleon/PbPb2760/0_5/v2_pt_charged_ep.dat <==
 (2.000000029802322388e-01+0.000000000000000000e+00j)  (3.910865978223504284e-03+1.824330305445782190e-05j)  (1.899912839950998748e-04+0.000000000000000000e+00j)
 (4.000000059604644775e-01+0.000000000000000000e+00j)  (1.310606703589732927e-02-4.602108495613407239e-06j)  (4.362652739167144768e-04+0.000000000000000000e+00j)
 (6.000000238418579102e-01+0.000000000000000000e+00j)  (2.242516722624497000e-02-5.279388162679422760e-05j)  (7.712820344408418674e-04+0.000000000000000000e+00j)
 (8.000000119209289551e-01+0.000000000000000000e+00j)  (3.055945763817526431e-02-6.659107304586671849e-05j)  (1.094449141976659538e-03+0.000000000000000000e+00j)
 (1.000000000000000000e+00+0.000000000000000000e+00j)  (3.722985820252702749e-02-7.324187957605405306e-05j)  (1.238619966725331561e-03+0.000000000000000000e+00j)
 (1.200000047683715820e+00+0.000000000000000000e+00j)  (4.281521578521815807e-02+5.637820889934220918e-06j)  (1.397314557511723397e-03+0.000000000000000000e+00j)
 (1.399999976158142090e+00+0.000000000000000000e+00j)  (4.698103628725246866e-02+7.885966805926169013e-05j)  (1.622789038131592417e-03+0.000000000000000000e+00j)
 (1.600000023841857910e+00+0.000000000000000000e+00j)  (5.055614533083957474e-02-6.416064004082057740e-05j)  (1.562187290191217447e-03+0.000000000000000000e+00j)
 (1.799999952316284180e+00+0.000000000000000000e+00j)  (5.346775878320553232e-02+2.060983242668236223e-05j)  (1.611857220602430597e-03+0.000000000000000000e+00j)
 (2.000000000000000000e+00+0.000000000000000000e+00j)  (5.558779417304889059e-02-5.597640925283860246e-05j)  (1.852918688338712474e-03+0.000000000000000000e+00j)
 (2.200000047683715820e+00+0.000000000000000000e+00j)  (5.743027352208495556e-02-1.946283967701920806e-04j)  (2.241094258570951875e-03+0.000000000000000000e+00j)
 (2.400000095367431641e+00+0.000000000000000000e+00j)  (5.859884944144658908e-02-1.179432016484790346e-04j)  (2.488244050655446984e-03+0.000000000000000000e+00j)
 (2.599999904632568359e+00+0.000000000000000000e+00j)  (5.938948800562449115e-02-2.906854945983610729e-04j)  (3.321744937511166094e-03+0.000000000000000000e+00j)
 (2.799999952316284180e+00+0.000000000000000000e+00j)  (5.978667194982226207e-02-3.334688885133951959e-04j)  (3.767537425136158104e-03+0.000000000000000000e+00j)
 (3.000000000000000000e+00+0.000000000000000000e+00j)  (6.014449609494598725e-02-5.210910153582515650e-05j)  (4.735806316967224559e-03+0.000000000000000000e+00j)
 (3.200000047683715820e+00+0.000000000000000000e+00j)  (5.980841659971310176e-02-2.241308126309897588e-05j)  (5.729102030132606285e-03+0.000000000000000000e+00j)
 (3.400000095367431641e+00+0.000000000000000000e+00j)  (5.960402832920744937e-02-5.796399233259956962e-04j)  (6.708976846171354515e-03+0.000000000000000000e+00j)
 (3.599999904632568359e+00+0.000000000000000000e+00j)  (5.897264949910759058e-02+3.725026455684574481e-04j)  (7.564248337577073045e-03+0.000000000000000000e+00j)
 (3.799999952316284180e+00+0.000000000000000000e+00j)  (5.917938789369191904e-02-1.347853157520222112e-03j)  (9.106830876452145021e-03+0.000000000000000000e+00j)


==> anc/dat_w_err/nucleon/PbPb2760/0_5/v3_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 1.122844498604536057e-02 3.608551924116909504e-04 1.272138906642794609e-03 3.895016759634017944e-02
-4.473684310913085938e+00 1.263904757797718048e-02 4.055039898958057165e-04 1.320652663707733154e-03 4.447664320468902588e-02
-3.947368383407592773e+00 1.370070688426494598e-02 4.311877128202468157e-04 2.247199445264413953e-04 4.716579616069793701e-02
-3.421052694320678711e+00 1.447354815900325775e-02 4.524573450908064842e-04 -1.298202550970017910e-03 4.977297782897949219e-02
-2.894736766815185547e+00 1.499089319258928299e-02 4.884948721155524254e-04 5.760788917541503906e-05 5.097561702132225037e-02
-2.368421077728271484e+00 1.540134660899639130e-02 4.919344792142510414e-04 1.067698030965402722e-04 5.216919630765914917e-02
-1.842105269432067871e+00 1.589139923453330994e-02 5.042572738602757454e-04 -2.341008279472589493e-03 5.348509550094604492e-02
-1.315789461135864258e+00 1.653605327010154724e-02 5.517968093045055866e-04 -2.826429903507232666e-03 5.634542182087898254e-02
-7.894737124443054199e-01 1.717210374772548676e-02 5.654366686940193176e-04 -5.115997977554798126e-03 5.953648686408996582e-02
-2.631579041481018066e-01 1.765325106680393219e-02 6.028778152540326118e-04 -6.326569709926843643e-03 5.989425629377365112e-02
2.631579041481018066e-01 1.756140217185020447e-02 6.100801401771605015e-04 -6.689508445560932159e-03 6.117995455861091614e-02
7.894737124443054199e-01 1.712669432163238525e-02 5.919515970163047314e-04 -6.213007960468530655e-03 5.833440646529197693e-02
1.315789461135864258e+00 1.646510884165763855e-02 5.634374101646244526e-04 -4.650585353374481201e-03 5.580984055995941162e-02
1.842105269432067871e+00 1.576004177331924438e-02 5.574276437982916832e-04 -5.459579639136791229e-03 5.370202660560607910e-02
2.368421077728271484e+00 1.520609110593795776e-02 5.237508448772132397e-04 -7.340501062572002411e-03 5.217271670699119568e-02
2.894736766815185547e+00 1.477803569287061691e-02 5.171445081941783428e-04 -7.205799221992492676e-03 5.127600580453872681e-02
3.421052694320678711e+00 1.428404636681079865e-02 5.042140255682170391e-04 -7.070654537528753281e-03 4.993674159049987793e-02
3.947368383407592773e+00 1.350093074142932892e-02 5.002486286684870720e-04 -7.036991417407989502e-03 4.772488772869110107e-02
4.473684310913085938e+00 1.237538456916809082e-02 4.685909079853445292e-04 -7.469589821994304657e-03 4.367634281516075134e-02
5.000000000000000000e+00 1.098918076604604721e-02 4.139335942454636097e-04 -3.568430198356509209e-03 3.755693137645721436e-02


==> anc/dat_w_err/nucleon/PbPb2760/0_5/v3_eta_charged_ep.dat <==
-5.000000000000000000e+00 1.406787866482164806e-02 1.766513761381514414e-04
-4.473684310913085938e+00 1.551532312964883087e-02 2.214003154648596261e-04
-3.947368383407592773e+00 1.654563287690450843e-02 2.408849303785574186e-04
-3.421052694320678711e+00 1.717923474939556105e-02 2.213670671122504731e-04
-2.894736766815185547e+00 1.760724206121857746e-02 2.589645730541299015e-04
-2.368421077728271484e+00 1.789276633042005682e-02 2.446796184513333645e-04
-1.842105269432067871e+00 1.825387165044023777e-02 2.467145257575989524e-04
-1.315789461135864258e+00 1.870312611771366568e-02 2.734929170389269627e-04
-7.894737124443054199e-01 1.906965865631614354e-02 2.741230371451750425e-04
-2.631579041481018066e-01 1.940719325564230907e-02 2.944784875884501199e-04
2.631579041481018066e-01 1.934693608673311582e-02 3.179620921443104950e-04
7.894737124443054199e-01 1.907548003251109334e-02 3.139655067922162454e-04
1.315789461135864258e+00 1.860201238340248447e-02 3.067269644793181376e-04
1.842105269432067871e+00 1.804110034033722110e-02 3.175721640448496592e-04
2.368421077728271484e+00 1.760911384816456898e-02 2.956094891129813535e-04
2.894736766815185547e+00 1.727083838265094928e-02 3.083751087122196745e-04
3.421052694320678711e+00 1.689125933725177386e-02 3.146118701119623670e-04
3.947368383407592773e+00 1.620057403572690638e-02 3.105920051574966598e-04
4.473684310913085938e+00 1.513222558888544476e-02 3.173878494067895631e-04
5.000000000000000000e+00 1.375072873203481497e-02 2.717654520009266886e-04


==> anc/dat_w_err/nucleon/PbPb2760/10_15/dN_over_2pidYptdpt_mc_-211.dat <==
1.000000000000000056e-01 5.694103110267762986e+02 1.569738062587706873e+00
3.000000000000000444e-01 2.902890562927019573e+02 7.898149380207601933e-01
5.000000000000000000e-01 1.412130700096995781e+02 3.013975230246142556e-01
7.000000000000000666e-01 7.326733728779700527e+01 1.354611708148802940e-01
9.000000000000000222e-01 3.950793870687680709e+01 7.584704467311630116e-02
1.100000000000000089e+00 2.182843659958474447e+01 5.048656727860386523e-02
1.300000000000000266e+00 1.226780298825529236e+01 3.605261288322796076e-02
1.500000000000000000e+00 6.984499823126474993e+00 2.653253437091038572e-02
1.700000000000000178e+00 4.022317259528184863e+00 1.810265698118807692e-02
1.899999999999999911e+00 2.339752733888263325e+00 1.266520025393085870e-02
2.100000000000000089e+00 1.373022620500753188e+00 7.897442510938563337e-03
2.300000000000000266e+00 8.122726245966468417e-01 5.025192284194981290e-03
2.500000000000000000e+00 4.846512054727628582e-01 3.612011001172537802e-03
2.700000000000000178e+00 2.908267748255809471e-01 2.187071596248799966e-03
2.900000000000000355e+00 1.759834745516271615e-01 1.461806592802247133e-03
3.100000000000000089e+00 1.066767665927698533e-01 9.665908035897295084e-04
3.300000000000000266e+00 6.497588971139449388e-02 6.146845733254196900e-04
3.500000000000000000e+00 4.010052788529773482e-02 4.291269849902336884e-04
3.700000000000000178e+00 2.474787673663163615e-02 2.624523153960686239e-04
3.900000000000000355e+00 1.530757683852486915e-02 1.517585422305363157e-04


==> anc/dat_w_err/nucleon/PbPb2760/10_15/dN_over_2pidYptdpt_mc_-2212.dat <==
1.000000000000000056e-01 4.151445282091925648e+00 2.641608381490821028e-02
3.000000000000000444e-01 4.062891471755594175e+00 2.284707441401081368e-02
5.000000000000000000e-01 3.842582833330068670e+00 1.933398669099559847e-02
7.000000000000000666e-01 3.474289503599520934e+00 1.495900867216679204e-02
9.000000000000000222e-01 2.972176710385741050e+00 1.087382996339443866e-02
1.100000000000000089e+00 2.407331369588198378e+00 5.552014062398722555e-03
1.300000000000000266e+00 1.860211136650026020e+00 3.662768939934354581e-03
1.500000000000000000e+00 1.382523463248038764e+00 3.264751467987547350e-03
1.700000000000000178e+00 9.961501646751413919e-01 2.457418540288781005e-03
1.899999999999999911e+00 7.021340897665706571e-01 2.396700866783111304e-03
2.100000000000000089e+00 4.844390999327298775e-01 1.906261662763117197e-03
2.300000000000000266e+00 3.298760680191527017e-01 1.581569449058055181e-03
2.500000000000000000e+00 2.220379099338666562e-01 1.247858673672530864e-03
2.700000000000000178e+00 1.483176703928414941e-01 9.035818195072479585e-04
2.900000000000000355e+00 9.862484243643990234e-02 7.217700385064799561e-04
3.100000000000000089e+00 6.501924374607186141e-02 5.219840208392064135e-04
3.300000000000000266e+00 4.273776433466847102e-02 4.435086093681255221e-04
3.500000000000000000e+00 2.803673477506831574e-02 2.542907869534055502e-04
3.700000000000000178e+00 1.837752091083900974e-02 1.637391005873240998e-04
3.900000000000000355e+00 1.200613199336221688e-02 1.150647681216829124e-04


==> anc/dat_w_err/nucleon/PbPb2760/10_15/dN_over_2pidYptdpt_mc_-321.dat <==
1.000000000000000056e-01 3.518693505357954621e+01 1.604735756183284234e-01
3.000000000000000444e-01 3.071977764765272312e+01 1.329584376550217717e-01
5.000000000000000000e-01 2.381038587159253694e+01 7.702146905317946990e-02
7.000000000000000666e-01 1.674826497011106596e+01 3.769971941265262694e-02
9.000000000000000222e-01 1.105573348964364300e+01 2.172385648191041754e-02
1.100000000000000089e+00 7.041745348260545434e+00 1.484125632047394658e-02
1.300000000000000266e+00 4.409570522500716905e+00 1.052297852921371853e-02
1.500000000000000000e+00 2.736460930328516561e+00 8.670650610934025823e-03
1.700000000000000178e+00 1.692689276568694279e+00 6.334858433745949383e-03
1.899999999999999911e+00 1.048790308972623375e+00 5.046251740207316309e-03
2.100000000000000089e+00 6.486892748456098978e-01 3.571549329923765208e-03
2.300000000000000266e+00 4.021328735015486933e-01 2.211535013003116962e-03
2.500000000000000000e+00 2.508016644889787261e-01 1.752521103018657997e-03
2.700000000000000178e+00 1.561058487623889490e-01 1.072882794549519106e-03
2.900000000000000355e+00 9.747819509931343607e-02 8.146561047567816736e-04
3.100000000000000089e+00 6.122673547310468478e-02 4.930298871817332144e-04
3.300000000000000266e+00 3.841485886018255330e-02 3.764519374033739769e-04
3.500000000000000000e+00 2.424657348743703561e-02 2.477614394863288821e-04
3.700000000000000178e+00 1.519728970563339297e-02 1.931095178875261685e-04
3.900000000000000355e+00 9.655944000371893127e-03 1.116100636935932840e-04


==> anc/dat_w_err/nucleon/PbPb2760/10_15/dN_over_2pidYptdpt_mc_211.dat <==
1.000000000000000056e-01 5.693277255268060344e+02 1.548852243056726641e+00
3.000000000000000444e-01 2.903326665154974648e+02 7.788400661382618440e-01
5.000000000000000000e-01 1.412255657947981433e+02 3.137680974813060186e-01
7.000000000000000666e-01 7.326562978262182924e+01 1.390976517612692864e-01
9.000000000000000222e-01 3.951215631286874697e+01 7.576247659568426107e-02
1.100000000000000089e+00 2.182790174251840298e+01 5.296632124763285543e-02
1.300000000000000266e+00 1.226306629229512701e+01 3.685814505444902356e-02
1.500000000000000000e+00 6.978862555042160132e+00 2.716862014026369052e-02
1.700000000000000178e+00 4.018012586420324439e+00 1.752859923626191516e-02
1.899999999999999911e+00 2.336736608107072843e+00 1.183445323212990556e-02
2.100000000000000089e+00 1.370838913630775258e+00 7.770800482173120458e-03
2.300000000000000266e+00 8.113368396631337465e-01 5.570480645054395365e-03
2.500000000000000000e+00 4.831144053422674611e-01 3.475672853282757348e-03
2.700000000000000178e+00 2.910246378227334674e-01 2.212782368263165132e-03
2.900000000000000355e+00 1.754207612126034432e-01 1.506232646059190014e-03
3.100000000000000089e+00 1.066480160224048540e-01 9.317613374567759819e-04
3.300000000000000266e+00 6.508713740899005340e-02 6.408613845001895565e-04
3.500000000000000000e+00 3.990105368995588292e-02 3.387198902731069377e-04
3.700000000000000178e+00 2.467933974311999068e-02 2.776573345405451698e-04
3.900000000000000355e+00 1.520011324447136450e-02 1.602327196181745994e-04


==> anc/dat_w_err/nucleon/PbPb2760/10_15/dN_over_2pidYptdpt_mc_2212.dat <==
1.000000000000000056e-01 4.235160782158263082e+00 2.505928191611047837e-02
3.000000000000000444e-01 4.146279819994464155e+00 2.341624574990486957e-02
5.000000000000000000e-01 3.924080774522658466e+00 1.836516567336008918e-02
7.000000000000000666e-01 3.545797819530709383e+00 1.405122037003395455e-02
9.000000000000000222e-01 3.034636773070778837e+00 9.665741608979061886e-03
1.100000000000000089e+00 2.457305539431346553e+00 5.754159995202120376e-03
1.300000000000000266e+00 1.897148958493666937e+00 3.546051412134649909e-03
1.500000000000000000e+00 1.410385481263357166e+00 3.130858026038180111e-03
1.700000000000000178e+00 1.017622663046364728e+00 2.446473385744999535e-03
1.899999999999999911e+00 7.153361319056426026e-01 2.737856976546903121e-03
2.100000000000000089e+00 4.944830399762975004e-01 1.883966817781845219e-03
2.300000000000000266e+00 3.366037089251835424e-01 1.488021928696132761e-03
2.500000000000000000e+00 2.268127704332143502e-01 1.287995939838912753e-03
2.700000000000000178e+00 1.514997868167590744e-01 9.786709872735873793e-04
2.900000000000000355e+00 1.005524466150138352e-01 7.457491288883784635e-04
3.100000000000000089e+00 6.608147464044969444e-02 5.203492067473726142e-04
3.300000000000000266e+00 4.354302404168595986e-02 3.282591047489220090e-04
3.500000000000000000e+00 2.870336662241895070e-02 2.582156672269122371e-04
3.700000000000000178e+00 1.869210284340083045e-02 1.748303031651929872e-04
3.900000000000000355e+00 1.227111817211692588e-02 1.341146035695577065e-04


==> anc/dat_w_err/nucleon/PbPb2760/10_15/dN_over_2pidYptdpt_mc_321.dat <==
1.000000000000000056e-01 3.517914176653280833e+01 1.648161053184208080e-01
3.000000000000000444e-01 3.072268664633479673e+01 1.181760576108804167e-01
5.000000000000000000e-01 2.380299471603533945e+01 7.511306697358680062e-02
7.000000000000000666e-01 1.673714837627644059e+01 3.762137770899120354e-02
9.000000000000000222e-01 1.106040616088026951e+01 1.955236996037151495e-02
1.100000000000000089e+00 7.044279287869652073e+00 1.526673284492906409e-02
1.300000000000000266e+00 4.412319005941034433e+00 1.129786175150588809e-02
1.500000000000000000e+00 2.739017666069874402e+00 9.262449485854831049e-03
1.700000000000000178e+00 1.694383184472818105e+00 7.086990228871280911e-03
1.899999999999999911e+00 1.047269401998901284e+00 4.708775056376387179e-03
2.100000000000000089e+00 6.488143251580391624e-01 3.547336889069772122e-03
2.300000000000000266e+00 4.023895973445361096e-01 2.364345442973827659e-03
2.500000000000000000e+00 2.500653076189403023e-01 1.625146377076063355e-03
2.700000000000000178e+00 1.556527483935372103e-01 1.023587935518601669e-03
2.900000000000000355e+00 9.749264709989304001e-02 7.132937577345923458e-04
3.100000000000000089e+00 6.122468186093573544e-02 5.051698449535854804e-04
3.300000000000000266e+00 3.853703841245511436e-02 3.590301058190810738e-04
3.500000000000000000e+00 2.416305503634786495e-02 1.908836024343890040e-04
3.700000000000000178e+00 1.531285626791453400e-02 1.540715878792505247e-04
3.900000000000000355e+00 9.695392661480138619e-03 1.023225657154376437e-04


==> anc/dat_w_err/nucleon/PbPb2760/10_15/dNdEta_mc_charged.dat <==
# Eta,dNdEta,error
-7.799999999999999822e+00 1.090046649999998323e+02 4.850534125588249701e+00
-7.400000000000000355e+00 1.498145716666667795e+02 6.666480668210428284e+00
-7.000000000000000000e+00 2.029838899999996897e+02 9.032400124066064961e+00
-6.599999999999999645e+00 2.697283433333335552e+02 1.200239923219519866e+01
-6.200000000000000178e+00 3.483563766666663355e+02 1.550116241078822910e+01
-5.799999999999999822e+00 4.358823216666664848e+02 1.939586125017553186e+01
-5.399999999999999467e+00 5.287931033333327377e+02 2.353018044782175977e+01
-5.000000000000000000e+00 6.238082800000004227e+02 2.775811975959630118e+01
-4.599999999999999645e+00 7.173771933333342758e+02 3.192171307731100782e+01
-4.200000000000000178e+00 8.054566066666661754e+02 3.584101628571256271e+01
-3.799999999999999822e+00 8.836089366666660680e+02 3.931858559501588246e+01
-3.399999999999999467e+00 9.492752199999989671e+02 4.224058509944769924e+01
-2.999999999999999556e+00 1.002883091666669088e+03 4.462598615246046307e+01
-2.599999999999999645e+00 1.045472068333332572e+03 4.652108031585525083e+01
-2.199999999999999734e+00 1.077297305000001643e+03 4.793721840093428455e+01
-1.799999999999999822e+00 1.096354679999998098e+03 4.878519456602097648e+01
-1.399999999999999467e+00 1.100277043333333040e+03 4.895972899870771755e+01
-9.999999999999995559e-01 1.089548730000000887e+03 4.848232891624692087e+01
-5.999999999999996447e-01 1.071104820000000018e+03 4.766158131363459205e+01
-1.999999999999997335e-01 1.057808083333334480e+03 4.706991792436883060e+01
2.000000000000001776e-01 1.057851359999998976e+03 4.707181057531839485e+01
6.000000000000005329e-01 1.071229584999999361e+03 4.766710264096651883e+01
1.000000000000000888e+00 1.089870758333332333e+03 4.849658536403409670e+01
1.400000000000001243e+00 1.100751126666665868e+03 4.898073470743561586e+01
1.800000000000000711e+00 1.096945681666670225e+03 4.881138448090806747e+01
2.200000000000000178e+00 1.077978138333332026e+03 4.796739124926826747e+01
2.600000000000000533e+00 1.046123603333331857e+03 4.654994497810329790e+01
3.000000000000000888e+00 1.003433084999998641e+03 4.465033037074879729e+01
3.400000000000001243e+00 9.496614233333331185e+02 4.225761934410170539e+01
3.800000000000000711e+00 8.839688566666698080e+02 3.933447124204775491e+01
4.200000000000000178e+00 8.056982549999991079e+02 3.585163807604841679e+01
4.600000000000000533e+00 7.175657899999999927e+02 3.192997699373455234e+01
5.000000000000000888e+00 6.240492766666652642e+02 2.776873766938529897e+01
5.400000000000001243e+00 5.288621766666664143e+02 2.353316198638779255e+01
5.800000000000000711e+00 4.359756600000013123e+02 1.939995007361212487e+01
6.200000000000000178e+00 3.485333133333328988e+02 1.550897085756443339e+01
6.600000000000000533e+00 2.699473449999996433e+02 1.201208648909017107e+01
7.000000000000000888e+00 2.032115233333331332e+02 9.042504350380148992e+00
7.400000000000001243e+00 1.500172316666663619e+02 6.675475818948830131e+00
7.800000000000000711e+00 1.091528883333338058e+02 4.857102956179612185e+00


==> anc/dat_w_err/nucleon/PbPb2760/10_15/dNdY_mc_-2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 6.626666666666661135e-04 2.973512162036366109e-05
-9.250000000000000000e+00 3.573466666666663683e-02 1.590773630368430384e-03
-8.750000000000000000e+00 2.356160000000000199e-01 1.048487951044994870e-02
-8.250000000000000000e+00 4.715893333333328052e-01 2.098500920531288366e-02
-7.750000000000000000e+00 7.237786666666670143e-01 3.220707128618793130e-02
-7.250000000000000000e+00 1.186023999999999301e+00 5.277619717567944013e-02
-6.750000000000000000e+00 2.135202666666667248e+00 9.501217231050319845e-02
-6.250000000000000000e+00 3.815870666666664413e+00 1.697978234265547504e-01
-5.750000000000000000e+00 6.287052000000004526e+00 2.797609444436720549e-01
-5.250000000000000000e+00 9.368751999999998858e+00 4.168880581932504215e-01
-4.750000000000000000e+00 1.273632533333332439e+01 5.667393932763555853e-01
-4.250000000000000000e+00 1.607837599999999867e+01 7.154522928254151148e-01
-3.750000000000000000e+00 1.907512800000000652e+01 8.487988004018190979e-01
-3.250000000000000000e+00 2.152344666666664352e+01 9.577427675869140122e-01
-2.750000000000000000e+00 2.348481199999998026e+01 1.045021003817967031e+00
-2.250000000000000000e+00 2.504957599999998408e+01 1.114647822173063574e+00
-1.750000000000000000e+00 2.630880933333333260e+01 1.170680889225643950e+00
-1.250000000000000000e+00 2.727404799999997564e+01 1.213629040476799759e+00
-7.500000000000000000e-01 2.795188933333334091e+01 1.243793283314925224e+00
-2.500000000000000000e-01 2.828193599999998042e+01 1.258478354035296176e+00
2.500000000000000000e-01 2.827360666666665168e+01 1.258106958233106809e+00
7.500000000000000000e-01 2.793236933333330185e+01 1.242923405644370094e+00
1.250000000000000000e+00 2.728243333333334064e+01 1.214003901137026054e+00
1.750000000000000000e+00 2.631701333333334958e+01 1.171043707304102677e+00
2.250000000000000000e+00 2.507376400000000771e+01 1.115723859703945164e+00
2.750000000000000000e+00 2.350168533333334508e+01 1.045768709124122564e+00
3.250000000000000000e+00 2.153904000000000352e+01 9.584343954237458663e-01
3.750000000000000000e+00 1.908147066666666802e+01 8.490788091040727403e-01
4.250000000000000000e+00 1.608287600000000594e+01 7.156500866085034884e-01
4.750000000000000000e+00 1.273884399999999140e+01 5.668498278668396839e-01
5.250000000000000000e+00 9.372543999999999542e+00 4.170566798764082095e-01
5.750000000000000000e+00 6.300085333333331761e+00 2.803422975915564330e-01
6.250000000000000000e+00 3.829740000000002365e+00 1.704157091592930218e-01
6.750000000000000000e+00 2.141571999999998699e+00 9.529589687638238826e-02
7.250000000000000000e+00 1.197249333333334054e+00 5.327562151863402679e-02
7.750000000000000000e+00 7.300293333333343071e-01 3.248587649932589000e-02
8.250000000000000000e+00 4.774106666666663723e-01 2.124465612881250298e-02
8.750000000000000000e+00 2.371693333333333154e-01 1.055446044664793033e-02
9.250000000000000000e+00 3.570266666666668809e-02 1.589127277145823726e-03
9.750000000000000000e+00 7.666666666666670151e-04 3.429227318216201433e-05


==> anc/dat_w_err/nucleon/PbPb2760/10_15/dNdY_mc_2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 1.826666666666668332e-04 9.009093677439957063e-06
-9.250000000000000000e+00 3.847600000000002407e-02 1.713590196579510777e-03
-8.750000000000000000e+00 1.040248000000001616e+00 4.629537579227286509e-02
-8.250000000000000000e+00 3.438634666666667172e+00 1.530294236474875336e-01
-7.750000000000000000e+00 5.364870666666666565e+00 2.387477649672857527e-01
-7.250000000000000000e+00 6.827931999999998780e+00 3.038448067123681318e-01
-6.750000000000000000e+00 8.304166666666660035e+00 3.695293514642138399e-01
-6.250000000000000000e+00 9.219701333333333082e+00 4.102673165255347199e-01
-5.750000000000000000e+00 8.958382666666663496e+00 3.986344033023847544e-01
-5.250000000000000000e+00 7.885636000000000756e+00 3.508963250227774000e-01
-4.750000000000000000e+00 6.548165333333332505e+00 2.913804417510609257e-01
-4.250000000000000000e+00 5.212462666666665356e+00 2.319434687479432211e-01
-3.750000000000000000e+00 4.018926666666668090e+00 1.788400205057231462e-01
-3.250000000000000000e+00 3.000644000000000311e+00 1.335227519250662687e-01
-2.750000000000000000e+00 2.185059999999999558e+00 9.723147070458712515e-02
-2.250000000000000000e+00 1.589795999999999765e+00 7.074681863134642257e-02
-1.750000000000000000e+00 1.152228000000000474e+00 5.127864068167466149e-02
-1.250000000000000000e+00 8.533293333333333841e-01 3.797729468218431770e-02
-7.500000000000000000e-01 6.570493333333334851e-01 2.923919077349972084e-02
-2.500000000000000000e-01 5.762173333333324710e-01 2.564963194636904822e-02
2.500000000000000000e-01 5.862213333333333720e-01 2.609244962253803868e-02
7.500000000000000000e-01 6.861746666666667105e-01 3.053810845533514937e-02
1.250000000000000000e+00 8.568240000000005852e-01 3.814206599034136030e-02
1.750000000000000000e+00 1.163413333333331856e+00 5.177491237334426455e-02
2.250000000000000000e+00 1.574647999999999159e+00 7.006903261182863274e-02
2.750000000000000000e+00 2.204353333333333165e+00 9.809199407799021331e-02
3.250000000000000000e+00 3.001043999999999823e+00 1.335386248917150576e-01
3.750000000000000000e+00 4.000058666666667762e+00 1.779944619696838815e-01
4.250000000000000000e+00 5.212389333333336872e+00 2.319390273788883849e-01
4.750000000000000000e+00 6.561563999999999730e+00 2.919734915081940718e-01
5.250000000000000000e+00 7.881253333333337885e+00 3.506966184799533148e-01
5.750000000000000000e+00 8.933769333333337670e+00 3.975308535727098969e-01
6.250000000000000000e+00 9.178469333333332258e+00 4.084219640788791517e-01
6.750000000000000000e+00 8.259666666666660717e+00 3.675455285856459309e-01
7.250000000000000000e+00 6.764165333333338914e+00 3.010000346780418168e-01
7.750000000000000000e+00 5.286126666666663532e+00 2.352299711644511848e-01
8.250000000000000000e+00 3.400218666666666945e+00 1.513158983960941339e-01
8.750000000000000000e+00 1.060175999999998897e+00 4.718502532233518482e-02
9.250000000000000000e+00 4.074799999999999256e-02 1.813790518630955693e-03
9.750000000000000000e+00 1.866666666666669033e-04 8.974828998680471940e-06


==> anc/dat_w_err/nucleon/PbPb2760/10_15/integrated_v2_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
5.690163546156089963e-02
4.793973634750073320e-02


==> anc/dat_w_err/nucleon/PbPb2760/10_15/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
6.762607113379597024e-02
5.691738805275028262e-02


==> anc/dat_w_err/nucleon/PbPb2760/10_15/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-2.4_2.4.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
6.626611732826344359e-02
5.579393819715493252e-02


==> anc/dat_w_err/nucleon/PbPb2760/10_15/integrated_v3_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v3_2par_cumulant  
#  v3_4par_cumulant
2.263567501506258406e-02
-7.778130938749638207e-03


==> anc/dat_w_err/nucleon/PbPb2760/10_15/r2_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 9.992095955977026156e-01 7.033509872062832392e-04
7.894737124443054199e-01 9.952691012900926060e-01 1.046325613564221858e-03
1.315789461135864258e+00 9.918568926823528864e-01 1.128965232291456906e-03
1.842105269432067871e+00 9.896410113266431718e-01 2.301992696086911303e-03
2.368421077728271484e+00 9.854881208589901798e-01 2.972078779805660109e-03
2.894736766815185547e+00 9.832459109599351876e-01 2.931502641942125217e-03
3.421052694320678711e+00 9.830464575033379671e-01 3.935141598917195858e-03
3.947368383407592773e+00 9.817174381550681783e-01 4.211016689400482599e-03
4.473684310913085938e+00 9.815309557235716298e-01 4.699441442257336170e-03
5.000000000000000000e+00 9.793284840763402110e-01 4.787757163479166092e-03


==> anc/dat_w_err/nucleon/PbPb2760/10_15/r2_eta_charged_3_4.dat <==
2.631579041481018066e-01 9.992766608371576043e-01
7.894737124443054199e-01 9.954056804133732950e-01
1.315789461135864258e+00 9.919707283468233161e-01
1.842105269432067871e+00 9.897848495658488899e-01
2.368421077728271484e+00 9.857684461006255283e-01
2.894736766815185547e+00 9.834659470796034419e-01
3.421052694320678711e+00 9.834143621890770737e-01
3.947368383407592773e+00 9.820095706351346099e-01
4.473684310913085938e+00 9.819077502182504968e-01
5.000000000000000000e+00 9.796071520639689778e-01


==> anc/dat_w_err/nucleon/PbPb2760/10_15/r2_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.990143907644248866e-01 6.893402132266072523e-04
7.894737124443054199e-01 9.947308897207477463e-01 1.021447669670536886e-03
1.315789461135864258e+00 9.909544310796881694e-01 1.119539627021386326e-03
1.842105269432067871e+00 9.883330922226820636e-01 2.246077586097584931e-03
2.368421077728271484e+00 9.838932464409522183e-01 2.867517217157002432e-03
2.894736766815185547e+00 9.813331699319153278e-01 2.762896899024115064e-03
3.421052694320678711e+00 9.811492561125044753e-01 3.809432715364271908e-03
3.947368383407592773e+00 9.796847703137165908e-01 4.020483031035994130e-03
4.473684310913085938e+00 9.790503172102920093e-01 4.541063460101299638e-03
5.000000000000000000e+00 9.766244641576478092e-01 4.632410635740820230e-03


==> anc/dat_w_err/nucleon/PbPb2760/10_15/v2_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 4.120714217424392700e-02 1.555694616399705410e-03 3.516359999775886536e-02 3.232548944652080536e-03
-4.473684310913085938e+00 4.453258588910102844e-02 1.686620060354471207e-03 3.790595009922981262e-02 3.523121587932109833e-03
-3.947368383407592773e+00 4.702301323413848877e-02 1.737895188853144646e-03 3.974866867065429688e-02 3.750783391296863556e-03
-3.421052694320678711e+00 4.880253598093986511e-02 1.801926759071648121e-03 4.110991954803466797e-02 3.859108546748757362e-03
-2.894736766815185547e+00 4.994214326143264771e-02 1.832824549637734890e-03 4.177463054656982422e-02 4.005471244454383850e-03
-2.368421077728271484e+00 5.105273798108100891e-02 1.869700266979634762e-03 4.268282651901245117e-02 4.078759346157312393e-03
-1.842105269432067871e+00 5.239029601216316223e-02 1.911417115479707718e-03 4.385141655802726746e-02 4.138103220611810684e-03
-1.315789461135864258e+00 5.407402664422988892e-02 1.977627398446202278e-03 4.520411416888237000e-02 4.266313277184963226e-03
-7.894737124443054199e-01 5.583703517913818359e-02 2.028222428634762764e-03 4.677218943834304810e-02 4.376775119453668594e-03
-2.631579041481018066e-01 5.716517567634582520e-02 2.047446789219975471e-03 4.798094183206558228e-02 4.441040102392435074e-03
2.631579041481018066e-01 5.712606385350227356e-02 2.029139548540115356e-03 4.799225181341171265e-02 4.417991731315851212e-03
7.894737124443054199e-01 5.586283281445503235e-02 2.000923501327633858e-03 4.696171730756759644e-02 4.299099557101726532e-03
1.315789461135864258e+00 5.414581298828125000e-02 1.958734123036265373e-03 4.565394297242164612e-02 4.084933549165725708e-03
1.842105269432067871e+00 5.246166512370109558e-02 1.896412228234112263e-03 4.422078654170036316e-02 3.943634219467639923e-03
2.368421077728271484e+00 5.119230598211288452e-02 1.823884434998035431e-03 4.336076974868774414e-02 3.852588590234518051e-03
2.894736766815185547e+00 5.011183768510818481e-02 1.816975884139537811e-03 4.262057319283485413e-02 3.692151047289371490e-03
3.421052694320678711e+00 4.892288893461227417e-02 1.742908731102943420e-03 4.176086932420730591e-02 3.650478087365627289e-03
3.947368383407592773e+00 4.717613384127616882e-02 1.685198512859642506e-03 4.049692302942276001e-02 3.484179964289069176e-03
4.473684310913085938e+00 4.468538612127304077e-02 1.609647762961685658e-03 3.866332024335861206e-02 3.264381550252437592e-03
5.000000000000000000e+00 4.133890196681022644e-02 1.502045197412371635e-03 3.594093397259712219e-02 2.992677502334117889e-03


==> anc/dat_w_err/nucleon/PbPb2760/10_15/v2_eta_charged_cumulant_etaref_-2.4_2.4.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 5.566576868295669556e-02 2.084105741232633591e-03 4.750509932637214661e-02 4.399882163852453232e-03
-4.473684310913085938e+00 5.892515927553176880e-02 2.211308572441339493e-03 5.016594380140304565e-02 4.670531023293733597e-03
-3.947368383407592773e+00 6.117672473192214966e-02 2.252005971968173981e-03 5.172045156359672546e-02 4.881837405264377594e-03
-3.421052694320678711e+00 6.268407404422760010e-02 2.314889803528785706e-03 5.278469249606132507e-02 4.954236559569835663e-03
-2.894736766815185547e+00 6.348355114459991455e-02 2.323478460311889648e-03 5.313086509704589844e-02 5.086375866085290909e-03
-2.368421077728271484e+00 6.420467793941497803e-02 2.346448367461562157e-03 5.367274209856987000e-02 5.127349868416786194e-03
-1.842105269432067871e+00 6.504000723361968994e-02 2.370368223637342453e-03 5.444026738405227661e-02 5.144741386175155640e-03
-1.315789461135864258e+00 6.607034057378768921e-02 2.401956124231219292e-03 5.525434017181396484e-02 5.212584044784307480e-03
-7.894737124443054199e-01 6.701184809207916260e-02 2.424641512334346771e-03 5.614427477121353149e-02 5.243206396698951721e-03
-2.631579041481018066e-01 6.777079403400421143e-02 2.416237024590373039e-03 5.687679722905158997e-02 5.272459704428911209e-03
2.631579041481018066e-01 6.773833930492401123e-02 2.392288297414779663e-03 5.690054967999458313e-02 5.240162368863821030e-03
7.894737124443054199e-01 6.706394255161285400e-02 2.381666563451290131e-03 5.636500567197799683e-02 5.149411503225564957e-03
1.315789461135864258e+00 6.615462154150009155e-02 2.379028359428048134e-03 5.573959276080131531e-02 4.989922046661376953e-03
1.842105269432067871e+00 6.510360538959503174e-02 2.330476883798837662e-03 5.487819761037826538e-02 4.899451509118080139e-03
2.368421077728271484e+00 6.437520682811737061e-02 2.268054988235235214e-03 5.450528860092163086e-02 4.864768125116825104e-03
2.894736766815185547e+00 6.366471946239471436e-02 2.275945385918021202e-03 5.410833284258842468e-02 4.713768605142831802e-03
3.421052694320678711e+00 6.281653046607971191e-02 2.220096066594123840e-03 5.360324308276176453e-02 4.689211491495370865e-03
3.947368383407592773e+00 6.135315820574760437e-02 2.169135492295026779e-03 5.262569338083267212e-02 4.533810541033744812e-03
4.473684310913085938e+00 5.905441194772720337e-02 2.113640308380126953e-03 5.106468126177787781e-02 4.315905738621950150e-03
5.000000000000000000e+00 5.584445595741271973e-02 2.027643844485282898e-03 4.852399602532386780e-02 4.028784576803445816e-03


==> anc/dat_w_err/nucleon/PbPb2760/10_15/v2_eta_charged_ep.dat <==
-5.000000000000000000e+00 5.273574131701334183e-02 1.026319684936472052e-03
-4.473684310913085938e+00 5.577556753785796462e-02 1.074141091466601248e-03
-3.947368383407592773e+00 5.780973308180270553e-02 1.068019078016226421e-03
-3.421052694320678711e+00 5.915592075398182909e-02 1.099179618539490285e-03
-2.894736766815185547e+00 5.981068541492553375e-02 1.078291267312423167e-03
-2.368421077728271484e+00 6.048133069412479912e-02 1.080197291590864707e-03
-1.842105269432067871e+00 6.131362926594724483e-02 1.090544881589823210e-03
-1.315789461135864258e+00 6.231580098580963289e-02 1.108324264004256982e-03
-7.894737124443054199e-01 6.327575771039481434e-02 1.113056009107567636e-03
-2.631579041481018066e-01 6.407309960351473266e-02 1.090381350422850318e-03
2.631579041481018066e-01 6.404065946070727766e-02 1.067662812629193792e-03
7.894737124443054199e-01 6.336040121295782868e-02 1.084826861265334548e-03
1.315789461135864258e+00 6.243592894140657934e-02 1.108810348496778097e-03
1.842105269432067871e+00 6.141085488086313326e-02 1.095326832100597609e-03
2.368421077728271484e+00 6.073231322890781936e-02 1.052796115672683828e-03
2.894736766815185547e+00 6.009205022983421518e-02 1.072708673702995425e-03
3.421052694320678711e+00 5.935373261114469667e-02 1.038199449971349960e-03
3.947368383407592773e+00 5.806470886272482174e-02 1.030376356516273916e-03
4.473684310913085938e+00 5.598596697760292035e-02 1.021143997554122169e-03
5.000000000000000000e+00 5.300723624871304246e-02 1.003093916860450232e-03


==> anc/dat_w_err/nucleon/PbPb2760/10_15/v2_pt_charged_cumulant.dat <==
# pt vn{2} err vn{4} err
2.000000029802322388e-01 8.811059407889842987e-03 3.119306347798556089e-04 7.574687711894512177e-03 6.836064858362078667e-04
4.000000059604644775e-01 2.854568324983119965e-02 9.918966097757220268e-04 2.397907897830009460e-02 2.235572086647152901e-03
6.000000238418579102e-01 4.832529649138450623e-02 1.652102917432785034e-03 4.038692638278007507e-02 3.792098257690668106e-03
8.000000119209289551e-01 6.603270024061203003e-02 2.289225347340106964e-03 5.513925105333328247e-02 5.158164072781801224e-03
1.000000000000000000e+00 8.147338032722473145e-02 2.865504706278443336e-03 6.804889440536499023e-02 6.330778822302818298e-03
1.200000047683715820e+00 9.458649158477783203e-02 3.275675699114799500e-03 7.941810786724090576e-02 7.362503092736005783e-03
1.399999976158142090e+00 1.059733405709266663e-01 3.685695352032780647e-03 8.936174213886260986e-02 8.176825940608978271e-03
1.600000023841857910e+00 1.158679947257041931e-01 4.068971145898103714e-03 9.815499931573867798e-02 8.824253454804420471e-03
1.799999952316284180e+00 1.245992556214332581e-01 4.434664268046617508e-03 1.058332473039627075e-01 9.545770473778247833e-03
2.000000000000000000e+00 1.321875602006912231e-01 4.756968468427658081e-03 1.129536628723144531e-01 1.000208593904972076e-02
2.200000047683715820e+00 1.394877135753631592e-01 5.024397280067205429e-03 1.196698173880577087e-01 1.041997969150543213e-02
2.400000095367431641e+00 1.459968388080596924e-01 5.315337795764207840e-03 1.263111829757690430e-01 1.093590818345546722e-02
2.599999904632568359e+00 1.513565480709075928e-01 5.514999385923147202e-03 1.315799504518508911e-01 1.119911577552556992e-02
2.799999952316284180e+00 1.567172706127166748e-01 5.700604058802127838e-03 1.374886333942413330e-01 1.215691585093736649e-02
3.000000000000000000e+00 1.614090949296951294e-01 5.973711144179105759e-03 1.423691362142562866e-01 1.231199689209461212e-02
3.200000047683715820e+00 1.658869385719299316e-01 6.186469923704862595e-03 1.466924101114273071e-01 1.259601581841707230e-02
3.400000095367431641e+00 1.700043976306915283e-01 6.467533763498067856e-03 1.517250537872314453e-01 1.337272860109806061e-02
3.599999904632568359e+00 1.727857887744903564e-01 6.702313199639320374e-03 1.559282094240188599e-01 1.362121477723121643e-02
3.799999952316284180e+00 1.772381067276000977e-01 6.777870003134012222e-03 1.603358089923858643e-01 1.421762816607952118e-02


==> anc/dat_w_err/nucleon/PbPb2760/10_15/v2_pt_charged_ep.dat <==
 (2.000000029802322388e-01+0.000000000000000000e+00j)  (8.423509679770282629e-03+2.866536141928317067e-05j)  (3.352717421182512328e-04+0.000000000000000000e+00j)
 (4.000000059604644775e-01+0.000000000000000000e+00j)  (2.702133187873614548e-02-3.398163753534253709e-05j)  (9.977966656965174541e-04+0.000000000000000000e+00j)
 (6.000000238418579102e-01+0.000000000000000000e+00j)  (4.560224973929645487e-02-2.033970610941020446e-04j)  (1.643771624798669000e-03+0.000000000000000000e+00j)
 (8.000000119209289551e-01+0.000000000000000000e+00j)  (6.227396558073063082e-02-2.116458242987989203e-04j)  (2.342183638609622934e-03+0.000000000000000000e+00j)
 (1.000000000000000000e+00+0.000000000000000000e+00j)  (7.687469738409907771e-02-2.717677213015624936e-04j)  (2.951784572182741991e-03+0.000000000000000000e+00j)
 (1.200000047683715820e+00+0.000000000000000000e+00j)  (8.938748277761759953e-02-3.308874142506288947e-04j)  (3.300162058649424440e-03+0.000000000000000000e+00j)
 (1.399999976158142090e+00+0.000000000000000000e+00j)  (1.002840083722478792e-01-7.651735082214910827e-05j)  (3.738636961599328852e-03+0.000000000000000000e+00j)
 (1.600000023841857910e+00+0.000000000000000000e+00j)  (1.098009125546956510e-01-1.012642915511960119e-05j)  (4.132942721525857850e-03+0.000000000000000000e+00j)
 (1.799999952316284180e+00+0.000000000000000000e+00j)  (1.182556178413741166e-01+1.190692752339366157e-04j)  (4.600395146822426791e-03+0.000000000000000000e+00j)
 (2.000000000000000000e+00+0.000000000000000000e+00j)  (1.257241975009545376e-01+5.040230627147830557e-04j)  (5.112476497981085534e-03+0.000000000000000000e+00j)
 (2.200000047683715820e+00+0.000000000000000000e+00j)  (1.328556523720883786e-01+7.223842229228277269e-04j)  (5.674555966160551267e-03+0.000000000000000000e+00j)
 (2.400000095367431641e+00+0.000000000000000000e+00j)  (1.394202800906109985e-01+9.294682579223100547e-04j)  (6.083946724655953965e-03+0.000000000000000000e+00j)
 (2.599999904632568359e+00+0.000000000000000000e+00j)  (1.447335394594067848e-01+1.050933050242298591e-03j)  (6.733513282506450523e-03+0.000000000000000000e+00j)
 (2.799999952316284180e+00+0.000000000000000000e+00j)  (1.504510956051088866e-01+2.195242220457950533e-03j)  (7.213167595395808540e-03+0.000000000000000000e+00j)
 (3.000000000000000000e+00+0.000000000000000000e+00j)  (1.552090152515197552e-01+2.562047619876144360e-03j)  (8.304382490605827574e-03+0.000000000000000000e+00j)
 (3.200000047683715820e+00+0.000000000000000000e+00j)  (1.596493076083637386e-01+2.743857319087996630e-03j)  (9.042447174311355612e-03+0.000000000000000000e+00j)
 (3.400000095367431641e+00+0.000000000000000000e+00j)  (1.644554324683855651e-01+3.743154715023247481e-03j)  (9.809728836404267224e-03+0.000000000000000000e+00j)
 (3.599999904632568359e+00+0.000000000000000000e+00j)  (1.674570391496269517e-01+3.371621479095329374e-03j)  (1.105454477329846467e-02+0.000000000000000000e+00j)
 (3.799999952316284180e+00+0.000000000000000000e+00j)  (1.718161841711761673e-01+6.377315747914797522e-03j)  (1.123440791763773150e-02+0.000000000000000000e+00j)


==> anc/dat_w_err/nucleon/PbPb2760/10_15/v3_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 1.479732990264892578e-02 7.472395664080977440e-04 1.471511670388281345e-03 4.492599144577980042e-02
-4.473684310913085938e+00 1.657455787062644958e-02 8.686435758136212826e-04 7.936094189062714577e-04 5.058899894356727600e-02
-3.947368383407592773e+00 1.793471351265907288e-02 9.229080169461667538e-04 2.014464233070611954e-03 5.432002618908882141e-02
-3.421052694320678711e+00 1.887350343167781830e-02 1.002614037133753300e-03 7.730716606602072716e-04 5.771595239639282227e-02
-2.894736766815185547e+00 1.946041360497474670e-02 1.040374743752181530e-03 6.707290885969996452e-04 5.923027917742729187e-02
-2.368421077728271484e+00 1.995810866355895996e-02 1.089349272660911083e-03 -8.247727964771911502e-05 6.072470173239707947e-02
-1.842105269432067871e+00 2.062540873885154724e-02 1.115125487558543682e-03 -1.977584557607769966e-03 6.313960254192352295e-02
-1.315789461135864258e+00 2.134901657700538635e-02 1.151417032815515995e-03 -5.553124006837606430e-03 6.583888828754425049e-02
-7.894737124443054199e-01 2.214143238961696625e-02 1.209751935675740242e-03 -5.874466150999069214e-03 6.805524975061416626e-02
-2.631579041481018066e-01 2.274142578244209290e-02 1.236495794728398323e-03 -8.375814184546470642e-03 7.030116021633148193e-02
2.631579041481018066e-01 2.273693121969699860e-02 1.217655721120536327e-03 -8.976934477686882019e-03 7.037207484245300293e-02
7.894737124443054199e-01 2.210655622184276581e-02 1.202692044898867607e-03 -1.160679291933774948e-02 6.876833736896514893e-02
1.315789461135864258e+00 2.131165564060211182e-02 1.162488246336579323e-03 -1.073089800775051117e-02 6.574843078851699829e-02
1.842105269432067871e+00 2.053310908377170563e-02 1.127267838455736637e-03 -1.140469126403331757e-02 6.355630606412887573e-02
2.368421077728271484e+00 1.994412764906883240e-02 1.094957813620567322e-03 -1.246448792517185211e-02 6.215934455394744873e-02
2.894736766815185547e+00 1.940844021737575531e-02 1.066658529452979565e-03 -1.263391692191362381e-02 6.035661697387695312e-02
3.421052694320678711e+00 1.883414760231971741e-02 1.041371142491698265e-03 -1.282291114330291748e-02 5.925301089882850647e-02
3.947368383407592773e+00 1.790915615856647491e-02 9.599511977285146713e-04 -1.226540096104145050e-02 5.625860765576362610e-02
4.473684310913085938e+00 1.655314303934574127e-02 8.790850988589227200e-04 -1.166855730116367340e-02 5.205356329679489136e-02
5.000000000000000000e+00 1.476581394672393799e-02 7.810305687598884106e-04 -1.000476721674203873e-02 4.655598476529121399e-02


==> anc/dat_w_err/nucleon/PbPb2760/10_15/v3_eta_charged_ep.dat <==
-5.000000000000000000e+00 1.845151889094030079e-02 4.455226907149544783e-04
-4.473684310913085938e+00 2.032650052929568449e-02 5.223196063389525011e-04
-3.947368383407592773e+00 2.152925255723004555e-02 5.394480404360517400e-04
-3.421052694320678711e+00 2.238410114004741810e-02 6.198893473995738300e-04
-2.894736766815185547e+00 2.286590800192184886e-02 6.083395757827763338e-04
-2.368421077728271484e+00 2.320162971066293961e-02 6.438030874185018829e-04
-1.842105269432067871e+00 2.373800423630337969e-02 6.634630827668552052e-04
-1.315789461135864258e+00 2.422042656268329902e-02 6.572984739811984275e-04
-7.894737124443054199e-01 2.473147327621703223e-02 6.923677439038201020e-04
-2.631579041481018066e-01 2.517309387011102545e-02 6.796878405752299719e-04
2.631579041481018066e-01 2.520398251113051269e-02 6.721221688470988866e-04
7.894737124443054199e-01 2.468063594683655645e-02 6.976255225362883302e-04
1.315789461135864258e+00 2.412940700266098457e-02 6.911354935171657755e-04
1.842105269432067871e+00 2.354387907862489498e-02 6.861213460985183740e-04
2.368421077728271484e+00 2.307393853636743181e-02 6.748058870245374815e-04
2.894736766815185547e+00 2.265722840250674816e-02 6.596425176891891487e-04
3.421052694320678711e+00 2.215101043644738393e-02 6.521783967187467232e-04
3.947368383407592773e+00 2.137927542880043927e-02 6.125443733268841860e-04
4.473684310913085938e+00 2.009658305254539978e-02 5.501629738605149983e-04
5.000000000000000000e+00 1.824473781495289382e-02 5.084275441250117470e-04


==> anc/dat_w_err/nucleon/PbPb2760/10_20/dN_over_2pidYptdpt_mc_-211.dat <==
1.000000000000000056e-01 5.194140032133311706e+02 1.407828690917350745e+00
3.000000000000000444e-01 2.645352532842557594e+02 7.315212741503647198e-01
5.000000000000000000e-01 1.284468276111170439e+02 3.619851181606812407e-01
7.000000000000000666e-01 6.653529464371995061e+01 1.920253739141556115e-01
9.000000000000000222e-01 3.584134333815141815e+01 1.064856445785427874e-01
1.100000000000000089e+00 1.978570171422081359e+01 6.158162478688277569e-02
1.300000000000000266e+00 1.110865019571397383e+01 3.734998221642180788e-02
1.500000000000000000e+00 6.322608191022983881e+00 2.308806680641928635e-02
1.700000000000000178e+00 3.639989950068065472e+00 1.434484081656627052e-02
1.899999999999999911e+00 2.115835550308287516e+00 8.759836238059134916e-03
2.100000000000000089e+00 1.241642235993544618e+00 5.430588435889282216e-03
2.300000000000000266e+00 7.345029456108189692e-01 3.410653917508569156e-03
2.500000000000000000e+00 4.376345010109179978e-01 2.100291432362753029e-03
2.700000000000000178e+00 2.627245310899858355e-01 1.378381920442989543e-03
2.900000000000000355e+00 1.587773617096637224e-01 9.012423099311416387e-04
3.100000000000000089e+00 9.635265924935447479e-02 5.661850840019229045e-04
3.300000000000000266e+00 5.881337816236256039e-02 3.300728422771336120e-04
3.500000000000000000e+00 3.608717073699709010e-02 2.126111138050868290e-04
3.700000000000000178e+00 2.229810936708516086e-02 1.189945081850349122e-04
3.900000000000000355e+00 1.380308652177584215e-02 8.880972093916838605e-05


==> anc/dat_w_err/nucleon/PbPb2760/10_20/dN_over_2pidYptdpt_mc_-2212.dat <==
1.000000000000000056e-01 3.812798046763374860e+00 1.376191308067880974e-02
3.000000000000000444e-01 3.727540512137303974e+00 1.130982738979723762e-02
5.000000000000000000e-01 3.519485566458075532e+00 1.079277623673906977e-02
7.000000000000000666e-01 3.173043300957226087e+00 9.033253543636520985e-03
9.000000000000000222e-01 2.705291849434572793e+00 6.634477742641025667e-03
1.100000000000000089e+00 2.188175736382217629e+00 5.838465628537445329e-03
1.300000000000000266e+00 1.688526210551223983e+00 4.757277478051586024e-03
1.500000000000000000e+00 1.253127311415466405e+00 3.979151295731881040e-03
1.700000000000000178e+00 9.029924075242327097e-01 2.858426059560878214e-03
1.899999999999999911e+00 6.351547092335410039e-01 2.257170812411318523e-03
2.100000000000000089e+00 4.383316602921140115e-01 1.560147846864627262e-03
2.300000000000000266e+00 2.983399773641691732e-01 1.138320062282785006e-03
2.500000000000000000e+00 2.007983644683670188e-01 8.429595047264932433e-04
2.700000000000000178e+00 1.341632942996182076e-01 6.261660921658393541e-04
2.900000000000000355e+00 8.907636906614908867e-02 4.653232699086358231e-04
3.100000000000000089e+00 5.869257805664791772e-02 2.620520755912150138e-04
3.300000000000000266e+00 3.861693740913862277e-02 1.846944544220090591e-04
3.500000000000000000e+00 2.530821274592812142e-02 1.339994513926539568e-04
3.700000000000000178e+00 1.663742686636762030e-02 9.606574816388304230e-05
3.900000000000000355e+00 1.084940202876227139e-02 5.806810500880528112e-05


==> anc/dat_w_err/nucleon/PbPb2760/10_20/dN_over_2pidYptdpt_mc_-321.dat <==
1.000000000000000056e-01 3.224268266742202371e+01 9.171919154417082498e-02
3.000000000000000444e-01 2.809748068006995325e+01 7.989686571332627052e-02
5.000000000000000000e-01 2.170160409628400089e+01 6.066296531210099707e-02
7.000000000000000666e-01 1.523197688025754815e+01 4.266500158558188260e-02
9.000000000000000222e-01 1.003750407871673644e+01 2.769418451228601238e-02
1.100000000000000089e+00 6.388560198899484455e+00 1.847377974775659543e-02
1.300000000000000266e+00 3.995196753114647947e+00 1.377394610229665424e-02
1.500000000000000000e+00 2.477765534339830822e+00 8.412930263587557050e-03
1.700000000000000178e+00 1.532585333120049187e+00 5.613151118966422902e-03
1.899999999999999911e+00 9.488109886470843524e-01 3.831803142855673416e-03
2.100000000000000089e+00 5.867279818578907680e-01 2.443047831174906953e-03
2.300000000000000266e+00 3.638267006223767086e-01 1.565834840050774925e-03
2.500000000000000000e+00 2.266213600883224544e-01 1.074856844978187365e-03
2.700000000000000178e+00 1.410730749246073279e-01 6.664852392615902218e-04
2.900000000000000355e+00 8.811796360998989941e-02 3.773998953505866907e-04
3.100000000000000089e+00 5.530009632075311155e-02 2.668819325253295877e-04
3.300000000000000266e+00 3.469127624210733424e-02 1.687219587834125941e-04
3.500000000000000000e+00 2.186031037401254748e-02 1.040838683477758451e-04
3.700000000000000178e+00 1.380446887933188885e-02 6.844119301999488909e-05
3.900000000000000355e+00 8.729376568858689817e-03 6.593990748143096342e-05


==> anc/dat_w_err/nucleon/PbPb2760/10_20/dN_over_2pidYptdpt_mc_211.dat <==
1.000000000000000056e-01 5.193509831610317633e+02 1.382062586644137170e+00
3.000000000000000444e-01 2.645544526755573997e+02 7.250647114915601543e-01
5.000000000000000000e-01 1.284635457768558808e+02 3.615051422886626509e-01
7.000000000000000666e-01 6.653950580772608703e+01 1.929113122332760388e-01
9.000000000000000222e-01 3.584254024226974167e+01 1.078025543831791361e-01
1.100000000000000089e+00 1.977988845935245621e+01 6.393475542647453214e-02
1.300000000000000266e+00 1.110445095375393620e+01 3.722108440651132610e-02
1.500000000000000000e+00 6.316679846231634698e+00 2.293755391978272162e-02
1.700000000000000178e+00 3.634176425685988310e+00 1.425770888644126849e-02
1.899999999999999911e+00 2.113675231370213403e+00 9.044250604983556513e-03
2.100000000000000089e+00 1.239872205662157834e+00 5.416706356657475553e-03
2.300000000000000266e+00 7.334254205142192173e-01 3.457676734966270374e-03
2.500000000000000000e+00 4.370308793634182232e-01 2.154318589173243297e-03
2.700000000000000178e+00 2.626419080608869416e-01 1.349143771710177228e-03
2.900000000000000355e+00 1.584672839757088614e-01 9.302161905732214686e-04
3.100000000000000089e+00 9.636634999714729921e-02 5.725261879511863664e-04
3.300000000000000266e+00 5.885871320675846452e-02 3.495089054327741142e-04
3.500000000000000000e+00 3.609853894721793549e-02 2.124389002224102215e-04
3.700000000000000178e+00 2.224541617646690408e-02 1.460197480390304026e-04
3.900000000000000355e+00 1.374404955997935926e-02 8.403064810587359515e-05


==> anc/dat_w_err/nucleon/PbPb2760/10_20/dN_over_2pidYptdpt_mc_2212.dat <==
1.000000000000000056e-01 3.895794697003414964e+00 1.226366150866292463e-02
3.000000000000000444e-01 3.803889790920870873e+00 1.032349688245443910e-02
5.000000000000000000e-01 3.593054938902302986e+00 9.970021753028565636e-03
7.000000000000000666e-01 3.236781824142803909e+00 9.499900213231627158e-03
9.000000000000000222e-01 2.761555184937191765e+00 7.107816042134978973e-03
1.100000000000000089e+00 2.233266019767123911e+00 6.313958897659659002e-03
1.300000000000000266e+00 1.722389893455605447e+00 4.939889007960451134e-03
1.500000000000000000e+00 1.278353900412007915e+00 3.668756950700393857e-03
1.700000000000000178e+00 9.217472572250337004e-01 3.077455733397684370e-03
1.899999999999999911e+00 6.481046164364515638e-01 2.349931702433446894e-03
2.100000000000000089e+00 4.478198211693290576e-01 1.374396937779948482e-03
2.300000000000000266e+00 3.044368803109468447e-01 1.217378358084613256e-03
2.500000000000000000e+00 2.050383582556305484e-01 9.512194624191397645e-04
2.700000000000000178e+00 1.369174607654442544e-01 6.666215937373891690e-04
2.900000000000000355e+00 9.085689212490012656e-02 4.441692921019129250e-04
3.100000000000000089e+00 5.981025647958680691e-02 3.329171298381651870e-04
3.300000000000000266e+00 3.939944921267378442e-02 2.071994902174782163e-04
3.500000000000000000e+00 2.590815109331641788e-02 1.276423624584538982e-04
3.700000000000000178e+00 1.693767051576801005e-02 1.171469586957466153e-04
3.900000000000000355e+00 1.107521160614051599e-02 5.026124070382077911e-05


==> anc/dat_w_err/nucleon/PbPb2760/10_20/dN_over_2pidYptdpt_mc_321.dat <==
1.000000000000000056e-01 3.223921574224500830e+01 9.118469214838935410e-02
3.000000000000000444e-01 2.808066772872053463e+01 7.764067400754250114e-02
5.000000000000000000e-01 2.169479810040091294e+01 6.004114389246809763e-02
7.000000000000000666e-01 1.522322752673123603e+01 4.556397869293549174e-02
9.000000000000000222e-01 1.004138156470065724e+01 2.902615525061037066e-02
1.100000000000000089e+00 6.389852006520913896e+00 1.970826998199810831e-02
1.300000000000000266e+00 3.997303515662626872e+00 1.287024391748895803e-02
1.500000000000000000e+00 2.479397579861825740e+00 8.428827386192071225e-03
1.700000000000000178e+00 1.533474416321753520e+00 5.872070974279229409e-03
1.899999999999999911e+00 9.477059786693888821e-01 3.971186607970047383e-03
2.100000000000000089e+00 5.868617477981560304e-01 2.407271298390486688e-03
2.300000000000000266e+00 3.638543797429143467e-01 1.693572938527368845e-03
2.500000000000000000e+00 2.261580069973343488e-01 1.072568151346855276e-03
2.700000000000000178e+00 1.408283496386555089e-01 7.778444723926751904e-04
2.900000000000000355e+00 8.816891148545093204e-02 4.774703418770942552e-04
3.100000000000000089e+00 5.531378706854594984e-02 2.736993515931677437e-04
3.300000000000000266e+00 3.478556348869660253e-02 2.096578000470751947e-04
3.500000000000000000e+00 2.185151895810841932e-02 1.547922042625889442e-04
3.700000000000000178e+00 1.383687339927672233e-02 8.504320884192870071e-05
3.900000000000000355e+00 8.777123051786258831e-03 4.700443075302621076e-05


==> anc/dat_w_err/nucleon/PbPb2760/10_20/dNdEta_mc_charged.dat <==
# Eta,dNdEta,error
-7.799999999999999822e+00 9.971085416666653600e+01 3.145293890811330595e+00
-7.400000000000000355e+00 1.369184450000002755e+02 4.318980187047493757e+00
-7.000000000000000000e+00 1.854398116666664293e+02 5.849558435873627005e+00
-6.599999999999999645e+00 2.464391316666672651e+02 7.773743772091163073e+00
-6.200000000000000178e+00 3.183088783333325296e+02 1.004082868186934796e+01
-5.799999999999999822e+00 3.983046916666658603e+02 1.256424042721656065e+01
-5.399999999999999467e+00 4.831838249999997288e+02 1.524169645443235588e+01
-5.000000000000000000e+00 5.698574316666679351e+02 1.797575070867616986e+01
-4.599999999999999645e+00 6.550607675000018162e+02 2.066342822303991866e+01
-4.200000000000000178e+00 7.350659949999986793e+02 2.318714698378271422e+01
-3.799999999999999822e+00 8.058744399999987991e+02 2.542075605740450328e+01
-3.399999999999999467e+00 8.650777641666653608e+02 2.728829888658573566e+01
-2.999999999999999556e+00 9.133533133333344267e+02 2.881110786457635342e+01
-2.599999999999999645e+00 9.517171524999984058e+02 3.002127381557688324e+01
-2.199999999999999734e+00 9.802635533333337889e+02 3.092175710667398292e+01
-1.799999999999999822e+00 9.973119999999987613e+02 3.145954393725365605e+01
-1.399999999999999467e+00 1.000567329166664877e+03 3.156221394172647976e+01
-9.999999999999995559e-01 9.905619391666693900e+02 3.124660579748944400e+01
-5.999999999999996447e-01 9.735747658333320942e+02 3.071076742995529685e+01
-1.999999999999997335e-01 9.613778933333344412e+02 3.032600119809191241e+01
2.000000000000001776e-01 9.613424624999992147e+02 3.032487960980716579e+01
6.000000000000005329e-01 9.736400733333322250e+02 3.071278851356585804e+01
1.000000000000000888e+00 9.907113925000003292e+02 3.125128676102438874e+01
1.400000000000001243e+00 1.000794511666663652e+03 3.156932994438135154e+01
1.800000000000000711e+00 9.975850066666714611e+02 3.146807617007876701e+01
2.200000000000000178e+00 9.806610908333310590e+02 3.093421632330201732e+01
2.600000000000000533e+00 9.520703574999980674e+02 3.003233958226305589e+01
3.000000000000000888e+00 9.137047049999986257e+02 2.882210505177607018e+01
3.400000000000001243e+00 8.653539008333323181e+02 2.729691216797005993e+01
3.800000000000000711e+00 8.060799566666698865e+02 2.542715631667341114e+01
4.200000000000000178e+00 7.352583283333325426e+02 2.319313684532645325e+01
4.600000000000000533e+00 6.552285924999999907e+02 2.066865203800280781e+01
5.000000000000000888e+00 5.700391108333332113e+02 1.798142048317139441e+01
5.400000000000001243e+00 4.832977116666659185e+02 1.524522170259910148e+01
5.800000000000000711e+00 3.984699800000013283e+02 1.256940487263044126e+01
6.200000000000000178e+00 3.185503116666664596e+02 1.004839636130044234e+01
6.600000000000000533e+00 2.467262308333330338e+02 7.782769158152316180e+00
7.000000000000000888e+00 1.857726558333329763e+02 5.860035634416046690e+00
7.400000000000001243e+00 1.372111991666666597e+02 4.328203273701496379e+00
7.800000000000000711e+00 9.993820250000031535e+01 3.152456332199886635e+00


==> anc/dat_w_err/nucleon/PbPb2760/10_20/dNdY_mc_-2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 6.533333333333347578e-04 2.068545382630017449e-05
-9.250000000000000000e+00 3.354066666666668389e-02 1.058158201025592455e-03
-8.750000000000000000e+00 2.172946666666665250e-01 6.854671413574966489e-03
-8.250000000000000000e+00 4.326079999999997705e-01 1.364732969259340421e-02
-7.750000000000000000e+00 6.604439999999995869e-01 2.083323242794001343e-02
-7.250000000000000000e+00 1.076946000000000625e+00 3.397156884328918908e-02
-6.750000000000000000e+00 1.936095333333333945e+00 6.107243206034770888e-02
-6.250000000000000000e+00 3.470977333333332915e+00 1.094892744657969957e-01
-5.750000000000000000e+00 5.733711333333330273e+00 1.808655044643685816e-01
-5.250000000000000000e+00 8.552673333333332906e+00 2.697882950802187874e-01
-4.750000000000000000e+00 1.162770733333333517e+01 3.667881604677828422e-01
-4.250000000000000000e+00 1.467189799999998634e+01 4.628141729585174002e-01
-3.750000000000000000e+00 1.739294533333333348e+01 5.486478332626482102e-01
-3.250000000000000000e+00 1.961763266666667604e+01 6.188245171191352201e-01
-2.750000000000000000e+00 2.138528066666662752e+01 6.745833788108771545e-01
-2.250000000000000000e+00 2.279741999999998114e+01 7.191283376166909269e-01
-1.750000000000000000e+00 2.393325266666665030e+01 7.549581183830996745e-01
-1.250000000000000000e+00 2.480765066666666030e+01 7.825407725721638119e-01
-7.500000000000000000e-01 2.541060666666666989e+01 8.015594988743356408e-01
-2.500000000000000000e-01 2.571440333333330841e+01 8.111417761247138314e-01
2.500000000000000000e-01 2.570753599999997974e+01 8.109270347726826866e-01
7.500000000000000000e-01 2.540917533333334077e+01 8.015142353701335542e-01
1.250000000000000000e+00 2.480808666666670703e+01 7.825526913634310855e-01
1.750000000000000000e+00 2.393795533333335968e+01 7.551052066920118655e-01
2.250000000000000000e+00 2.281123533333331110e+01 7.195634630033542756e-01
2.750000000000000000e+00 2.139124133333336175e+01 6.747710636864664435e-01
3.250000000000000000e+00 1.962646933333335397e+01 6.191021333469172161e-01
3.750000000000000000e+00 1.739372399999998109e+01 5.486716573804015784e-01
4.250000000000000000e+00 1.467561333333331497e+01 4.629307151341733317e-01
4.750000000000000000e+00 1.162661000000000122e+01 3.667519370249257560e-01
5.250000000000000000e+00 8.555258666666667011e+00 2.698686519733284328e-01
5.750000000000000000e+00 5.739837333333336566e+00 1.810584049314383215e-01
6.250000000000000000e+00 3.480325999999998920e+00 1.097847016956986083e-01
6.750000000000000000e+00 1.939132000000002076e+00 6.116910068295546010e-02
7.250000000000000000e+00 1.083344000000000307e+00 3.417417910820173127e-02
7.750000000000000000e+00 6.628386666666663540e-01 2.090952033667565005e-02
8.250000000000000000e+00 4.353639999999993626e-01 1.373409342863226613e-02
8.750000000000000000e+00 2.179633333333331480e-01 6.876133337530624529e-03
9.250000000000000000e+00 3.363533333333332265e-02 1.061233996388649724e-03
9.750000000000000000e+00 7.473333333333360669e-04 2.360029938604750596e-05


==> anc/dat_w_err/nucleon/PbPb2760/10_20/dNdY_mc_2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 1.673333333333332717e-04 5.761172527262915612e-06
-9.250000000000000000e+00 3.656333333333334351e-02 1.153530594859890563e-03
-8.750000000000000000e+00 9.762946666666667550e-01 3.079825592308185755e-02
-8.250000000000000000e+00 3.230134666666669485e+00 1.018956078698972506e-01
-7.750000000000000000e+00 5.018727333333336205e+00 1.583152951197963620e-01
-7.250000000000000000e+00 6.335496000000001793e+00 1.998516219668182159e-01
-6.750000000000000000e+00 7.668820666666672281e+00 2.419121722749840164e-01
-6.250000000000000000e+00 8.492420666666671281e+00 2.678923661352691776e-01
-5.750000000000000000e+00 8.229425333333331594e+00 2.595941552441041744e-01
-5.250000000000000000e+00 7.233979999999999855e+00 2.281913390524031027e-01
-4.750000000000000000e+00 6.001916666666666345e+00 1.893262404847765867e-01
-4.250000000000000000e+00 4.772172666666665286e+00 1.505369282568414790e-01
-3.750000000000000000e+00 3.665037333333329705e+00 1.156136805502557124e-01
-3.250000000000000000e+00 2.733154666666665733e+00 8.621530279633154992e-02
-2.750000000000000000e+00 1.991490666666667186e+00 6.282540969919456209e-02
-2.250000000000000000e+00 1.441020666666665617e+00 4.545759487143635064e-02
-1.750000000000000000e+00 1.048953333333334070e+00 3.308985661360663161e-02
-1.250000000000000000e+00 7.690940000000003884e-01 2.426139914771421532e-02
-7.500000000000000000e-01 6.012693333333336554e-01 1.897368175252734171e-02
-2.500000000000000000e-01 5.244866666666665456e-01 1.655189881682583505e-02
2.500000000000000000e-01 5.329679999999997753e-01 1.681346099381189271e-02
7.500000000000000000e-01 6.010833333333327477e-01 1.896394913785236919e-02
1.250000000000000000e+00 7.747046666666675963e-01 2.444112058568260332e-02
1.750000000000000000e+00 1.051767333333333054e+00 3.318151008489182013e-02
2.250000000000000000e+00 1.438580000000000414e+00 4.537921549459084797e-02
2.750000000000000000e+00 1.998503999999997172e+00 6.304148204378175191e-02
3.250000000000000000e+00 2.734743333333335080e+00 8.626414900625153925e-02
3.750000000000000000e+00 3.665150666666665558e+00 1.156135670888873146e-01
4.250000000000000000e+00 4.773094000000002168e+00 1.505627866771427625e-01
4.750000000000000000e+00 6.020086666666660591e+00 1.899001780665457717e-01
5.250000000000000000e+00 7.243315333333342210e+00 2.284845982278143894e-01
5.750000000000000000e+00 8.228770666666662237e+00 2.595709141736963765e-01
6.250000000000000000e+00 8.481601333333342652e+00 2.675460664347485973e-01
6.750000000000000000e+00 7.672288000000007102e+00 2.420172790150864617e-01
7.250000000000000000e+00 6.328321999999994674e+00 1.996240670756582736e-01
7.750000000000000000e+00 5.002388000000001611e+00 1.578002913480963942e-01
8.250000000000000000e+00 3.237916666666669663e+00 1.021402591494395412e-01
8.750000000000000000e+00 1.009974000000000371e+00 3.186001245398036030e-02
9.250000000000000000e+00 3.941533333333328837e-02 1.243496616508788215e-03
9.750000000000000000e+00 1.673333333333332175e-04 5.344987059541563464e-06


==> anc/dat_w_err/nucleon/PbPb2760/10_20/integrated_v2_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
6.152822438581683623e-02
5.465457648323653744e-02


==> anc/dat_w_err/nucleon/PbPb2760/10_20/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
7.317689498753618405e-02
6.498643227972385195e-02


==> anc/dat_w_err/nucleon/PbPb2760/10_20/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-2.4_2.4.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
7.169095443973516613e-02
6.367873864001803719e-02


==> anc/dat_w_err/nucleon/PbPb2760/10_20/integrated_v3_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v3_2par_cumulant  
#  v3_4par_cumulant
2.314009051820235807e-02
1.200786597804162636e-02


==> anc/dat_w_err/nucleon/PbPb2760/10_20/r2_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 9.991084323952401647e-01 4.795219731740730704e-04
7.894737124443054199e-01 9.966474455205650562e-01 1.394509330443247140e-03
1.315789461135864258e+00 9.940073955219554946e-01 2.268436203971160685e-03
1.842105269432067871e+00 9.917979336198630147e-01 3.012854155756118212e-03
2.368421077728271484e+00 9.893501580129679951e-01 3.970406967967286295e-03
2.894736766815185547e+00 9.872861907726209196e-01 5.361050414732280653e-03
3.421052694320678711e+00 9.869435649842632774e-01 4.988093540827498104e-03
3.947368383407592773e+00 9.863571402333605187e-01 5.453484744735568115e-03
4.473684310913085938e+00 9.860476296526334838e-01 5.802921499984892845e-03
5.000000000000000000e+00 9.853763861507143229e-01 5.808257764068075132e-03


==> anc/dat_w_err/nucleon/PbPb2760/10_20/r2_eta_charged_3_4.dat <==
2.631579041481018066e-01 9.991013574889866522e-01
7.894737124443054199e-01 9.966098702423259459e-01
1.315789461135864258e+00 9.939498790228697978e-01
1.842105269432067871e+00 9.917137230867004716e-01
2.368421077728271484e+00 9.892265105737915176e-01
2.894736766815185547e+00 9.870389171349099877e-01
3.421052694320678711e+00 9.867172093911484865e-01
3.947368383407592773e+00 9.861386941415772878e-01
4.473684310913085938e+00 9.857834830622630440e-01
5.000000000000000000e+00 9.850776617003548230e-01


==> anc/dat_w_err/nucleon/PbPb2760/10_20/r2_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.989404656449899500e-01 4.768969690097197233e-04
7.894737124443054199e-01 9.962406834377948162e-01 1.394072768783917275e-03
1.315789461135864258e+00 9.933054450496067167e-01 2.264260070164299428e-03
1.842105269432067871e+00 9.907946654404760078e-01 3.011482790294142849e-03
2.368421077728271484e+00 9.881020728985706603e-01 3.955848526161646894e-03
2.894736766815185547e+00 9.858141591322286956e-01 5.357135927756479996e-03
3.421052694320678711e+00 9.854930949807494400e-01 4.988495166051485838e-03
3.947368383407592773e+00 9.847847438157948385e-01 5.438512599337978932e-03
4.473684310913085938e+00 9.841006743929222589e-01 5.810346506482862682e-03
5.000000000000000000e+00 9.832609725790633082e-01 5.798168775902915080e-03


==> anc/dat_w_err/nucleon/PbPb2760/10_20/v1_eta_10_20.dat <==
# eta, v1odd, err, v1even,err
-5.000000000000000000e+00 2.509410144765021698e-03 1.476045915290760929e-04 1.628762128802561243e-05 1.476045915290760929e-04
-4.500000000000000000e+00 2.025046603356150162e-03 1.475753204640244262e-04 1.521698473337705984e-05 1.475753204640244262e-04
-4.000000000000000000e+00 2.288215134146420662e-03 1.565786002801238842e-04 1.426419543945059085e-05 1.565786002801238842e-04
-3.500000000000000000e+00 2.621742430571706150e-03 1.658108253142051472e-04 1.408695020747212714e-05 1.658108253142051472e-04
-3.000000000000000000e+00 2.076205781456124441e-03 1.662513812709113181e-04 1.374830787421359515e-05 1.662513812709113181e-04
-2.500000000000000000e+00 1.395684726383069479e-03 1.764323600165906706e-04 1.500950964215136147e-05 1.764323600165906706e-04
-2.000000000000000000e+00 1.329866799303609055e-03 1.801817478055323292e-04 1.440839406260897501e-05 1.801817478055323292e-04
-1.500000000000000000e+00 1.169200294153748248e-03 1.839143631792210731e-04 1.394400568293730283e-05 1.839143631792210731e-04
-1.000000000000000000e+00 8.268875740668050513e-04 1.820453522636270775e-04 1.337495216031947282e-05 1.820453522636270775e-04
-5.000000000000000000e-01 4.153024788719693024e-04 1.715819967246756097e-04 1.262014837771489764e-05 1.715819967246756097e-04
0.000000000000000000e+00 -1.018799722270210391e-05 1.734825007736514994e-04 1.386118271002192345e-05 1.734825007736514994e-04
5.000000000000000000e-01 -4.255990551726278890e-04 1.768389291378426906e-04 1.336753472071756997e-05 1.768389291378426906e-04
1.000000000000000000e+00 -8.770232063961855111e-04 1.777976108241239933e-04 1.326995947664093116e-05 1.777976108241239933e-04
1.500000000000000000e+00 -1.264433933814458188e-03 1.831490050624539191e-04 1.222518942549193337e-05 1.831490050624539191e-04
2.000000000000000000e+00 -1.404919028405541507e-03 1.766757522033898787e-04 1.083126990067656125e-05 1.766757522033898787e-04
2.500000000000000000e+00 -1.470862854340183531e-03 1.769497088562184091e-04 1.265137727924096813e-05 1.769497088562184091e-04
3.000000000000000000e+00 -2.178505580486522417e-03 1.681915914584194483e-04 1.265990296879840847e-05 1.681915914584194483e-04
3.500000000000000000e+00 -2.665771227708161294e-03 1.608832066113867563e-04 1.037024476276669251e-05 1.608832066113867563e-04
4.000000000000000000e+00 -2.351290538854567541e-03 1.649264295706594793e-04 1.173303806054483249e-05 1.649264295706594793e-04
4.500000000000000000e+00 -2.081575858322458252e-03 1.542707965852012830e-04 1.220614440106126963e-05 1.542707965852012830e-04
5.000000000000000000e+00 -2.552555078962872887e-03 1.561667945039135416e-04 1.265543435553058080e-05 1.561667945039135416e-04


==> anc/dat_w_err/nucleon/PbPb2760/10_20/v2_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 4.472782090306282043e-02 7.332172244787216187e-04 4.038426280021667480e-02 1.894233166240155697e-03
-4.473684310913085938e+00 4.829952120780944824e-02 7.851273985579609871e-04 4.345922917127609253e-02 2.056713216006755829e-03
-3.947368383407592773e+00 5.097410827875137329e-02 8.422125247307121754e-04 4.566727951169013977e-02 2.156093018129467964e-03
-3.421052694320678711e+00 5.285451561212539673e-02 8.419918594881892204e-04 4.722220450639724731e-02 2.249811077490448952e-03
-2.894736766815185547e+00 5.403814837336540222e-02 8.817859343253076077e-04 4.804958775639533997e-02 2.293708268553018570e-03
-2.368421077728271484e+00 5.522905662655830383e-02 8.938108803704380989e-04 4.909320920705795288e-02 2.325194654986262321e-03
-1.842105269432067871e+00 5.664484947919845581e-02 9.284872212447226048e-04 5.029995366930961609e-02 2.396383555606007576e-03
-1.315789461135864258e+00 5.845038220286369324e-02 9.485999471507966518e-04 5.187300965189933777e-02 2.461644820868968964e-03
-7.894737124443054199e-01 6.035995483398437500e-02 9.632493602111935616e-04 5.358858779072761536e-02 2.539191162213683128e-03
-2.631579041481018066e-01 6.176245212554931641e-02 9.977084118872880936e-04 5.484729260206222534e-02 2.597143407911062241e-03
2.631579041481018066e-01 6.175768375396728516e-02 9.950713720172643661e-04 5.484038591384887695e-02 2.578457817435264587e-03
7.894737124443054199e-01 6.037192791700363159e-02 9.778108214959502220e-04 5.361734703183174133e-02 2.525058807805180550e-03
1.315789461135864258e+00 5.847260355949401855e-02 9.400284616276621819e-04 5.198971554636955261e-02 2.429790329188108444e-03
1.842105269432067871e+00 5.668131262063980103e-02 9.198035113513469696e-04 5.036989971995353699e-02 2.346290741115808487e-03
2.368421077728271484e+00 5.528020858764648438e-02 8.982407744042575359e-04 4.923214763402938843e-02 2.307770773768424988e-03
2.894736766815185547e+00 5.413936823606491089e-02 9.128465317189693451e-04 4.830782860517501831e-02 2.254263265058398247e-03
3.421052694320678711e+00 5.289513617753982544e-02 8.796146139502525330e-04 4.730809107422828674e-02 2.205903176218271255e-03
3.947368383407592773e+00 5.102742835879325867e-02 8.538760012015700340e-04 4.580530524253845215e-02 2.109372522681951523e-03
4.473684310913085938e+00 4.834949225187301636e-02 8.169584325514733791e-04 4.358926415443420410e-02 1.984556438401341438e-03
5.000000000000000000e+00 4.474046826362609863e-02 7.786740316078066826e-04 4.046836495399475098e-02 1.824003877118229866e-03


==> anc/dat_w_err/nucleon/PbPb2760/10_20/v2_eta_charged_cumulant_etaref_-2.4_2.4.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 6.043937057256698608e-02 9.837794350460171700e-04 5.453915148973464966e-02 2.583381487056612968e-03
-4.473684310913085938e+00 6.393355876207351685e-02 1.031292020343244076e-03 5.750206857919692993e-02 2.728528808802366257e-03
-3.947368383407592773e+00 6.635069102048873901e-02 1.079738023690879345e-03 5.941235274076461792e-02 2.821952803060412407e-03
-3.421052694320678711e+00 6.792851537466049194e-02 1.073299441486597061e-03 6.065477803349494934e-02 2.893611323088407516e-03
-2.894736766815185547e+00 6.873108446598052979e-02 1.111968304030597210e-03 6.111476570367813110e-02 2.931813476607203484e-03
-2.368421077728271484e+00 6.949494779109954834e-02 1.118631218560039997e-03 6.174453347921371460e-02 2.937775338068604469e-03
-1.842105269432067871e+00 7.037544995546340942e-02 1.141484477557241917e-03 6.249049305915832520e-02 2.981794066727161407e-03
-1.315789461135864258e+00 7.145772129297256470e-02 1.148469164036214352e-03 6.340529769659042358e-02 3.014585934579372406e-03
-7.894737124443054199e-01 7.250928878784179688e-02 1.147584058344364166e-03 6.435739994049072266e-02 3.055964130908250809e-03
-2.631579041481018066e-01 7.329145073890686035e-02 1.173953060060739517e-03 6.507467478513717651e-02 3.095635445788502693e-03
2.631579041481018066e-01 7.327564805746078491e-02 1.175513607449829578e-03 6.506626307964324951e-02 3.077164292335510254e-03
7.894737124443054199e-01 7.253074645996093750e-02 1.158869243226945400e-03 6.440089643001556396e-02 3.048538928851485252e-03
1.315789461135864258e+00 7.149230688810348511e-02 1.144390553236007690e-03 6.352787464857101440e-02 2.975666197016835213e-03
1.842105269432067871e+00 7.040017098188400269e-02 1.133908634074032307e-03 6.254743039608001709e-02 2.923206426203250885e-03
2.368421077728271484e+00 6.956392526626586914e-02 1.119901076890528202e-03 6.192437559366226196e-02 2.889443654567003250e-03
2.894736766815185547e+00 6.882487237453460693e-02 1.155273639596998692e-03 6.138055771589279175e-02 2.855326980352401733e-03
3.421052694320678711e+00 6.798101961612701416e-02 1.121716690249741077e-03 6.078593060374259949e-02 2.825170522555708885e-03
3.947368383407592773e+00 6.640328466892242432e-02 1.104453462176024914e-03 5.956847593188285828e-02 2.747145481407642365e-03
4.473684310913085938e+00 6.397128105163574219e-02 1.073691761121153831e-03 5.764628574252128601e-02 2.604225883260369301e-03
5.000000000000000000e+00 6.045890972018241882e-02 1.040319213643670082e-03 5.465349555015563965e-02 2.476465189829468727e-03


==> anc/dat_w_err/nucleon/PbPb2760/10_20/v2_eta_charged_ep.dat <==
-5.000000000000000000e+00 5.846981764828488443e-02 4.924346661012659774e-04
-4.473684310913085938e+00 6.177898529749947798e-02 5.077885759498943418e-04
-3.947368383407592773e+00 6.402676565328919989e-02 5.549162186940291650e-04
-3.421052694320678711e+00 6.548472101703783910e-02 5.450680648233036324e-04
-2.894736766815185547e+00 6.617476555408410843e-02 5.667069738868597654e-04
-2.368421077728271484e+00 6.690234167009775912e-02 5.898015788339865334e-04
-1.842105269432067871e+00 6.776731056632616379e-02 6.115559644431877015e-04
-1.315789461135864258e+00 6.883624484971236079e-02 6.215318996774711223e-04
-7.894737124443054199e-01 6.989855736994346480e-02 6.261813053572393454e-04
-2.631579041481018066e-01 7.070318727149364768e-02 6.534396562740525877e-04
2.631579041481018066e-01 7.066296170451852321e-02 6.710074313114184870e-04
7.894737124443054199e-01 6.988530330931688739e-02 6.528845014271376099e-04
1.315789461135864258e+00 6.880782946218062801e-02 6.573839885273210799e-04
1.842105269432067871e+00 6.771423492678685374e-02 6.557065969619271968e-04
2.368421077728271484e+00 6.689017053389176293e-02 6.490100154742166295e-04
2.894736766815185547e+00 6.618150353842854050e-02 6.981399758388294116e-04
3.421052694320678711e+00 6.542677423069390152e-02 6.729901150448004471e-04
3.947368383407592773e+00 6.398707162160692519e-02 6.519797878987138419e-04
4.473684310913085938e+00 6.172389641271127519e-02 6.394527704091003276e-04
5.000000000000000000e+00 5.839399967906121203e-02 6.219799268640526738e-04


==> anc/dat_w_err/nucleon/PbPb2760/10_20/v2_pt_charged_cumulant.dat <==
# pt vn{2} err vn{4} err
2.000000029802322388e-01 9.491627104580402374e-03 1.483336964156478643e-04 8.553111925721168518e-03 3.839253331534564495e-04
4.000000059604644775e-01 3.084219433367252350e-02 4.998979857191443443e-04 2.737225964665412903e-02 1.305554527789354324e-03
6.000000238418579102e-01 5.216177552938461304e-02 8.619004511274397373e-04 4.616389796137809753e-02 2.179725328460335732e-03
8.000000119209289551e-01 7.141369581222534180e-02 1.144438632763922215e-03 6.319042295217514038e-02 3.011486027389764786e-03
1.000000000000000000e+00 8.818810433149337769e-02 1.406497205607593060e-03 7.810224592685699463e-02 3.715296741575002670e-03
1.200000047683715820e+00 1.024974733591079712e-01 1.592019689269363880e-03 9.103475511074066162e-02 4.299691412597894669e-03
1.399999976158142090e+00 1.148622632026672363e-01 1.779639977030456066e-03 1.023045554757118225e-01 4.739762749522924423e-03
1.600000023841857910e+00 1.257339417934417725e-01 1.959426561370491982e-03 1.123581752181053162e-01 5.215377546846866608e-03
1.799999952316284180e+00 1.352919638156890869e-01 2.122058067470788956e-03 1.211341619491577148e-01 5.624214187264442444e-03
2.000000000000000000e+00 1.436917483806610107e-01 2.191378735005855560e-03 1.292497664690017700e-01 5.944342352449893951e-03
2.200000047683715820e+00 1.516446471214294434e-01 2.335443394258618355e-03 1.367896050214767456e-01 6.299042608588933945e-03
2.400000095367431641e+00 1.588148772716522217e-01 2.411216264590620995e-03 1.439747661352157593e-01 6.556908134371042252e-03
2.599999904632568359e+00 1.649383306503295898e-01 2.596736885607242584e-03 1.500870436429977417e-01 6.727554369717836380e-03
2.799999952316284180e+00 1.706924736499786377e-01 2.698973519727587700e-03 1.561968922615051270e-01 6.869750563055276871e-03
3.000000000000000000e+00 1.759686470031738281e-01 2.788478974252939224e-03 1.615339517593383789e-01 7.306095678359270096e-03
3.200000047683715820e+00 1.806797236204147339e-01 2.746121725067496300e-03 1.665095388889312744e-01 7.680865935981273651e-03
3.400000095367431641e+00 1.848897933959960938e-01 2.897860715165734291e-03 1.710392236709594727e-01 7.727109361439943314e-03
3.599999904632568359e+00 1.886964142322540283e-01 2.798886736854910851e-03 1.761174201965332031e-01 8.081263862550258636e-03
3.799999952316284180e+00 1.930885165929794312e-01 3.307958133518695831e-03 1.805890500545501709e-01 8.196239359676837921e-03


==> anc/dat_w_err/nucleon/PbPb2760/10_20/v2_pt_charged_ep.dat <==
 (2.000000029802322388e-01+0.000000000000000000e+00j)  (9.229694533760974748e-03+1.174642716138066640e-05j)  (2.006647602050224148e-04+0.000000000000000000e+00j)
 (4.000000059604644775e-01+0.000000000000000000e+00j)  (2.977495388614303726e-02+1.981015490752018971e-05j)  (6.425813495568222147e-04+0.000000000000000000e+00j)
 (6.000000238418579102e-01+0.000000000000000000e+00j)  (5.025166451452914990e-02-5.194319215924969619e-06j)  (1.144872888893092499e-03+0.000000000000000000e+00j)
 (8.000000119209289551e-01+0.000000000000000000e+00j)  (6.878651331762081211e-02-5.858039657509987860e-05j)  (1.491485878947869858e-03+0.000000000000000000e+00j)
 (1.000000000000000000e+00+0.000000000000000000e+00j)  (8.500032612505097063e-02-5.957203626858776773e-05j)  (1.770845238408034908e-03+0.000000000000000000e+00j)
 (1.200000047683715820e+00+0.000000000000000000e+00j)  (9.887342469172792636e-02-1.104363294969071464e-04j)  (1.983091208319531958e-03+0.000000000000000000e+00j)
 (1.399999976158142090e+00+0.000000000000000000e+00j)  (1.108969115623226892e-01-3.718428906797398809e-06j)  (2.136347274062201564e-03+0.000000000000000000e+00j)
 (1.600000023841857910e+00+0.000000000000000000e+00j)  (1.215235245211030296e-01-1.307042147150645902e-04j)  (2.340959998147399031e-03+0.000000000000000000e+00j)
 (1.799999952316284180e+00+0.000000000000000000e+00j)  (1.308532353760958333e-01-1.302987178460206545e-04j)  (2.563471007130862633e-03+0.000000000000000000e+00j)
 (2.000000000000000000e+00+0.000000000000000000e+00j)  (1.392001145210181590e-01-5.693828645080647761e-05j)  (2.530244758394145296e-03+0.000000000000000000e+00j)
 (2.200000047683715820e+00+0.000000000000000000e+00j)  (1.470261612868256629e-01-1.077235252434822241e-04j)  (2.720573844141818947e-03+0.000000000000000000e+00j)
 (2.400000095367431641e+00+0.000000000000000000e+00j)  (1.541695343203922930e-01+2.293025288481930152e-04j)  (2.599136406377398466e-03+0.000000000000000000e+00j)
 (2.599999904632568359e+00+0.000000000000000000e+00j)  (1.603514120681413246e-01-1.215668515741825158e-04j)  (3.002046515365714915e-03+0.000000000000000000e+00j)
 (2.799999952316284180e+00+0.000000000000000000e+00j)  (1.662454961346969129e-01+6.418603139905306083e-05j)  (3.296552038421008898e-03+0.000000000000000000e+00j)
 (3.000000000000000000e+00+0.000000000000000000e+00j)  (1.716326827231613728e-01+3.071667499191276028e-04j)  (3.788427425085164144e-03+0.000000000000000000e+00j)
 (3.200000047683715820e+00+0.000000000000000000e+00j)  (1.763937162516351354e-01+2.109195155402453995e-04j)  (3.583708566990316362e-03+0.000000000000000000e+00j)
 (3.400000095367431641e+00+0.000000000000000000e+00j)  (1.810414798225818966e-01+8.439858807939651115e-04j)  (3.778219936550981060e-03+0.000000000000000000e+00j)
 (3.599999904632568359e+00+0.000000000000000000e+00j)  (1.852271624504195635e-01+3.124160199773539032e-04j)  (3.867257625630155134e-03+0.000000000000000000e+00j)
 (3.799999952316284180e+00+0.000000000000000000e+00j)  (1.900268550701114390e-01+1.623886653412256759e-03j)  (5.438547173956916753e-03+0.000000000000000000e+00j)


==> anc/dat_w_err/nucleon/PbPb2760/10_20/v3_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 1.499347388744354248e-02 5.631523672491312027e-04 9.250922128558158875e-03 1.486525870859622955e-02
-4.473684310913085938e+00 1.685482822358608246e-02 6.138547323644161224e-04 1.031399611383676529e-02 1.656791940331459045e-02
-3.947368383407592773e+00 1.824217103421688080e-02 6.784780416637659073e-04 1.129270531237125397e-02 1.777371205389499664e-02
-3.421052694320678711e+00 1.916659064590930939e-02 7.129588630050420761e-04 1.165372319519519806e-02 1.885412633419036865e-02
-2.894736766815185547e+00 1.979909650981426239e-02 7.312577799893915653e-04 1.199046988040208817e-02 1.945617049932479858e-02
-2.368421077728271484e+00 2.032030746340751648e-02 7.525224937126040459e-04 1.230367645621299744e-02 1.991978101432323456e-02
-1.842105269432067871e+00 2.100188285112380981e-02 7.787542417645454407e-04 1.242201216518878937e-02 2.067126333713531494e-02
-1.315789461135864258e+00 2.175810933113098145e-02 8.061780827119946480e-04 1.222028862684965134e-02 2.177502959966659546e-02
-7.894737124443054199e-01 2.258590981364250183e-02 8.282683556899428368e-04 1.283598877489566803e-02 2.249570004642009735e-02
-2.631579041481018066e-01 2.320795692503452301e-02 8.754521259106695652e-04 1.266750693321228027e-02 2.307178452610969543e-02
2.631579041481018066e-01 2.323450706899166107e-02 8.599316352047026157e-04 1.274843793362379074e-02 2.301259897649288177e-02
7.894737124443054199e-01 2.258339524269104004e-02 8.538953843526542187e-04 1.193846948444843292e-02 2.261948585510253906e-02
1.315789461135864258e+00 2.178416028618812561e-02 8.205790654756128788e-04 1.162276603281497955e-02 2.175944112241268158e-02
1.842105269432067871e+00 2.099278382956981659e-02 8.054712670855224133e-04 1.100155059248209000e-02 2.107858844101428986e-02
2.368421077728271484e+00 2.040675096213817596e-02 7.812331896275281906e-04 1.051735412329435349e-02 2.060356177389621735e-02
2.894736766815185547e+00 1.985740289092063904e-02 7.751221419312059879e-04 1.008721347898244858e-02 2.000050805509090424e-02
3.421052694320678711e+00 1.927495747804641724e-02 7.505207322537899017e-04 9.753540158271789551e-03 1.946342922747135162e-02
3.947368383407592773e+00 1.831418089568614960e-02 7.077073096297681332e-04 9.188310243189334869e-03 1.849854737520217896e-02
4.473684310913085938e+00 1.697346009314060211e-02 6.633329903706908226e-04 8.722508326172828674e-03 1.725890673696994781e-02
5.000000000000000000e+00 1.510208100080490112e-02 5.951461498625576496e-04 7.643767632544040680e-03 1.532817352563142776e-02


==> anc/dat_w_err/nucleon/PbPb2760/10_20/v3_eta_charged_ep.dat <==
-5.000000000000000000e+00 1.883478381230183768e-02 2.715477569858777023e-04
-4.473684310913085938e+00 2.079752960526642935e-02 2.893078034338126300e-04
-3.947368383407592773e+00 2.212847382583819217e-02 3.181144771918426647e-04
-3.421052694320678711e+00 2.292755730011793516e-02 3.219574762852747771e-04
-2.894736766815185547e+00 2.345123996985142012e-02 3.196367329429339256e-04
-2.368421077728271484e+00 2.387330993694796594e-02 3.316107850495488918e-04
-1.842105269432067871e+00 2.440091721252770837e-02 3.458083483212540219e-04
-1.315789461135864258e+00 2.494103979393596723e-02 3.487607760929680909e-04
-7.894737124443054199e-01 2.553083286991546588e-02 3.440797947995219972e-04
-2.631579041481018066e-01 2.597021257521844873e-02 3.843005614518569201e-04
2.631579041481018066e-01 2.602177948374658628e-02 3.831729048012348952e-04
7.894737124443054199e-01 2.550610707347979525e-02 3.827014617080241833e-04
1.315789461135864258e+00 2.499031486358757603e-02 3.743016579972272950e-04
1.842105269432067871e+00 2.442176958486201241e-02 4.074342248324199639e-04
2.368421077728271484e+00 2.395080232894933672e-02 3.822019138747906027e-04
2.894736766815185547e+00 2.352823274694143194e-02 3.760898145751354494e-04
3.421052694320678711e+00 2.303272297047298175e-02 3.717074349609512463e-04
3.947368383407592773e+00 2.220433761231167119e-02 3.587087157315000632e-04
4.473684310913085938e+00 2.092307931081780967e-02 3.277178680496749936e-04
5.000000000000000000e+00 1.898278592769091569e-02 3.263190198755797967e-04


==> anc/dat_w_err/nucleon/PbPb2760/15_20/dN_over_2pidYptdpt_mc_-211.dat <==
1.000000000000000056e-01 4.694176953998859858e+02 1.058657850202005868e+00
3.000000000000000444e-01 2.387814502758095898e+02 5.252876912418890099e-01
5.000000000000000000e-01 1.156805852125345382e+02 2.758206294060192576e-01
7.000000000000000666e-01 5.980325199964287464e+01 1.542018388906480353e-01
9.000000000000000222e-01 3.217474796942600790e+01 8.600385123170077584e-02
1.100000000000000089e+00 1.774296682885688625e+01 4.760497925142800901e-02
1.300000000000000266e+00 9.949497403172662402e+00 2.619236212141271697e-02
1.500000000000000000e+00 5.660716558919489216e+00 1.451796604827458245e-02
1.700000000000000178e+00 3.257662640607944304e+00 8.049698349537745198e-03
1.899999999999999911e+00 1.891918366728311707e+00 4.784189776699988503e-03
2.100000000000000089e+00 1.110261851486335161e+00 2.611357817811565344e-03
2.300000000000000266e+00 6.567332666249913187e-01 1.134297588589775483e-03
2.500000000000000000e+00 3.906177965490734150e-01 8.914643852229320190e-04
2.700000000000000178e+00 2.346222873543906684e-01 4.919245982732310066e-04
2.900000000000000355e+00 1.415712488677002001e-01 3.688919131604022090e-04
3.100000000000000089e+00 8.602855190593909629e-02 1.968785049334811162e-04
3.300000000000000266e+00 5.265086661333062690e-02 1.746751115410902786e-04
3.500000000000000000e+00 3.207381358869644539e-02 1.044667745632473887e-04
3.700000000000000178e+00 1.984834199753870640e-02 7.142923405213482042e-05
3.900000000000000355e+00 1.229859620502680995e-02 6.113158563083647627e-05


==> anc/dat_w_err/nucleon/PbPb2760/15_20/dN_over_2pidYptdpt_mc_-2212.dat <==
1.000000000000000056e-01 3.474150811434824959e+00 9.949308894544947254e-03
3.000000000000000444e-01 3.392189552519011553e+00 5.963721848323272692e-03
5.000000000000000000e-01 3.196388299586078396e+00 5.645916766831148015e-03
7.000000000000000666e-01 2.871797098314929464e+00 5.447334615161052163e-03
9.000000000000000222e-01 2.438406988483407645e+00 6.006493725368196833e-03
1.100000000000000089e+00 1.969020103176237768e+00 4.744829136338022356e-03
1.300000000000000266e+00 1.516841284452422611e+00 4.719626243992727267e-03
1.500000000000000000e+00 1.123731159582893158e+00 3.411838131027291384e-03
1.700000000000000178e+00 8.098346503733241386e-01 2.640173027265512330e-03
1.899999999999999911e+00 5.681753287005113506e-01 1.441694766776045744e-03
2.100000000000000089e+00 3.922242206514982010e-01 1.289521927028935890e-03
2.300000000000000266e+00 2.668038867091859223e-01 6.350147837943960743e-04
2.500000000000000000e+00 1.795588190028673536e-01 5.290970720798991982e-04
2.700000000000000178e+00 1.200089182063949628e-01 3.193300354016871093e-04
2.900000000000000355e+00 7.952789569585821949e-02 1.609715041743773646e-04
3.100000000000000089e+00 5.236591236722397402e-02 1.882810103978226264e-04
3.300000000000000266e+00 3.449611048360877452e-02 9.748141630691492293e-05
3.500000000000000000e+00 2.257969071678792364e-02 5.178556049029883301e-05
3.700000000000000178e+00 1.489733282189623434e-02 7.449242478212962789e-05
3.900000000000000355e+00 9.692672064162327628e-03 2.928303141160565096e-05


==> anc/dat_w_err/nucleon/PbPb2760/15_20/dN_over_2pidYptdpt_mc_-321.dat <==
1.000000000000000056e-01 2.929843028126450832e+01 6.416869427872994025e-02
3.000000000000000444e-01 2.547518371248714431e+01 5.650395276496910507e-02
5.000000000000000000e-01 1.959282232097546483e+01 4.380854995821202580e-02
7.000000000000000666e-01 1.371568879040402145e+01 3.454605322754659980e-02
9.000000000000000222e-01 9.019274667789826339e+00 2.358304648673648779e-02
1.100000000000000089e+00 5.735375049538420811e+00 1.572751561321671099e-02
1.300000000000000266e+00 3.580822983728576325e+00 1.038859476815055631e-02
1.500000000000000000e+00 2.219070138351146415e+00 6.142938264790339525e-03
1.700000000000000178e+00 1.372481389671403873e+00 3.756650841732551982e-03
1.899999999999999911e+00 8.488316683215453295e-01 2.207876809345500884e-03
2.100000000000000089e+00 5.247666888701718602e-01 1.199225319707936501e-03
2.300000000000000266e+00 3.255205277432043909e-01 6.687954990454493022e-04
2.500000000000000000e+00 2.024410556876661271e-01 4.395850590209343938e-04
2.700000000000000178e+00 1.260403010868256235e-01 2.808994088587354779e-04
2.900000000000000355e+00 7.875773212066640439e-02 2.182835056219175685e-04
3.100000000000000089e+00 4.937345716840151055e-02 1.660231803740536984e-04
3.300000000000000266e+00 3.096769362403209436e-02 7.414205143120434333e-05
3.500000000000000000e+00 1.947404726058805935e-02 7.159741757172483686e-05
3.700000000000000178e+00 1.241164805303037952e-02 3.558182987503055549e-05
3.900000000000000355e+00 7.802809137345488241e-03 5.257915936022804291e-05


==> anc/dat_w_err/nucleon/PbPb2760/15_20/dN_over_2pidYptdpt_mc_211.dat <==
1.000000000000000056e-01 4.693742407952570943e+02 1.079928018746366014e+00
3.000000000000000444e-01 2.387762388356174483e+02 5.263006342034680651e-01
5.000000000000000000e-01 1.157015257589136183e+02 2.699731990775987023e-01
7.000000000000000666e-01 5.981338183283033061e+01 1.523029248066608832e-01
9.000000000000000222e-01 3.217292417167072216e+01 8.381428238306284917e-02
1.100000000000000089e+00 1.773187517618650233e+01 4.611292633525823637e-02
1.300000000000000266e+00 9.945835615212750724e+00 2.673068630572614582e-02
1.500000000000000000e+00 5.654497137421108377e+00 1.461131037796889465e-02
1.700000000000000178e+00 3.250340264951653957e+00 7.846822545201907750e-03
1.899999999999999911e+00 1.890613854633355517e+00 4.544066892545470943e-03
2.100000000000000089e+00 1.108905497693540854e+00 2.626701643967263144e-03
2.300000000000000266e+00 6.555140013653046882e-01 1.566569057067290207e-03
2.500000000000000000e+00 3.909473533845689852e-01 8.315765966860308748e-04
2.700000000000000178e+00 2.342591782990401383e-01 4.961033605810074524e-04
2.900000000000000355e+00 1.415138067388142240e-01 3.433637467255056062e-04
3.100000000000000089e+00 8.608468397188975829e-02 2.372422564096655299e-04
3.300000000000000266e+00 5.263028900452683401e-02 1.311226264524616375e-04
3.500000000000000000e+00 3.229602420448000194e-02 1.217649132962877806e-04
3.700000000000000178e+00 1.981149260981382096e-02 1.215779208406745639e-04
3.900000000000000355e+00 1.228798587548735229e-02 6.199906426317275952e-05


==> anc/dat_w_err/nucleon/PbPb2760/15_20/dN_over_2pidYptdpt_mc_2212.dat <==
1.000000000000000056e-01 3.556428611848564625e+00 6.945351845443608133e-03
3.000000000000000444e-01 3.461499761847276257e+00 7.476238019207678484e-03
5.000000000000000000e-01 3.262029103281946618e+00 5.779881552082188727e-03
7.000000000000000666e-01 2.927765828754897992e+00 6.193014593733096700e-03
9.000000000000000222e-01 2.488473596803603805e+00 6.609669228497911872e-03
1.100000000000000089e+00 2.009226500102901269e+00 4.870077574057603970e-03
1.300000000000000266e+00 1.547630828417543958e+00 4.027745757842145051e-03
1.500000000000000000e+00 1.146322319560659553e+00 3.492971802368194118e-03
1.700000000000000178e+00 8.258718514037017844e-01 2.495696557363475190e-03
1.899999999999999911e+00 5.808731009672603030e-01 1.591923472111602279e-03
2.100000000000000089e+00 4.011566023623604482e-01 1.389207504517177109e-03
2.300000000000000266e+00 2.722700516967101469e-01 8.293615838481696026e-04
2.500000000000000000e+00 1.832639460780466911e-01 3.855352148107201024e-04
2.700000000000000178e+00 1.223351347141294482e-01 2.378923469920241898e-04
2.900000000000000355e+00 8.116133763478643182e-02 1.538323972647108874e-04
3.100000000000000089e+00 5.353903831872390551e-02 9.755156180932405305e-05
3.300000000000000266e+00 3.525587438366160203e-02 1.611483219634663139e-04
3.500000000000000000e+00 2.311293556421391282e-02 3.326010121216558477e-05
3.700000000000000178e+00 1.518323818813518446e-02 4.554367809266180844e-05
3.900000000000000355e+00 9.879305040164106100e-03 1.453598623626117147e-05


==> anc/dat_w_err/nucleon/PbPb2760/15_20/dN_over_2pidYptdpt_mc_321.dat <==
1.000000000000000056e-01 2.929928971795720116e+01 6.522089234771352717e-02
3.000000000000000444e-01 2.543864881110627252e+01 5.251622330275980410e-02
5.000000000000000000e-01 1.958660148476648288e+01 4.577537003596961890e-02
7.000000000000000666e-01 1.370930667718603146e+01 3.576876400366477138e-02
9.000000000000000222e-01 9.022356968521041409e+00 2.376336366381255269e-02
1.100000000000000089e+00 5.735424725172175719e+00 1.549459977057910873e-02
1.300000000000000266e+00 3.582288025384217978e+00 1.075651367992752627e-02
1.500000000000000000e+00 2.219777493653777078e+00 6.305446575672891442e-03
1.700000000000000178e+00 1.372565648170687602e+00 3.524441929489678486e-03
1.899999999999999911e+00 8.481425553398773687e-01 2.490221908471314596e-03
2.100000000000000089e+00 5.249091704382735646e-01 1.328847833884093691e-03
2.300000000000000266e+00 3.253191621412926393e-01 5.826298358774142493e-04
2.500000000000000000e+00 2.022507063757282564e-01 5.354098363270598342e-04
2.700000000000000178e+00 1.260039508837737243e-01 2.335442530485212905e-04
2.900000000000000355e+00 7.884517587100886571e-02 1.395807384347285817e-04
3.100000000000000089e+00 4.940289227615614343e-02 1.298370477907916120e-04
3.300000000000000266e+00 3.103408856493810111e-02 8.687832925024779743e-05
3.500000000000000000e+00 1.953998287986898758e-02 5.229512898664242539e-05
3.700000000000000178e+00 1.236089053063891587e-02 7.469224439460918721e-05
3.900000000000000355e+00 7.858853442092377309e-03 3.499358715797310930e-05


==> anc/dat_w_err/nucleon/PbPb2760/15_20/dNdEta_mc_charged.dat <==
# Eta,dNdEta,error
-7.799999999999999822e+00 9.041704333333326815e+01 4.023361096702817719e+00
-7.400000000000000355e+00 1.240223183333334731e+02 5.518724172728425081e+00
-7.000000000000000000e+00 1.678957333333332542e+02 7.470993920625081053e+00
-6.599999999999999645e+00 2.231499200000002645e+02 9.929680726729152695e+00
-6.200000000000000178e+00 2.882613799999997468e+02 1.282700333394340753e+01
-5.799999999999999822e+00 3.607270616666662590e+02 1.605154998368082175e+01
-5.399999999999999467e+00 4.375745466666664356e+02 1.947111727279176208e+01
-5.000000000000000000e+00 5.159065833333341971e+02 2.295670888062359793e+01
-4.599999999999999645e+00 5.927443416666677649e+02 2.637581295909804524e+01
-4.200000000000000178e+00 6.646753833333322063e+02 2.957658336578942837e+01
-3.799999999999999822e+00 7.281399433333326670e+02 3.240064659182933582e+01
-3.399999999999999467e+00 7.808803083333323229e+02 3.474747225753558411e+01
-2.999999999999999556e+00 8.238235350000015842e+02 3.665835010595807120e+01
-2.599999999999999645e+00 8.579622366666660582e+02 3.817745522299509275e+01
-2.199999999999999734e+00 8.832298016666669582e+02 3.930179131570785955e+01
-1.799999999999999822e+00 8.982693199999993112e+02 3.997101565325060335e+01
-1.399999999999999467e+00 9.008576150000000098e+02 4.008618554847240034e+01
-9.999999999999995559e-01 8.915751483333342549e+02 3.967312963892536715e+01
-5.999999999999996447e-01 8.760447116666657621e+02 3.898207117855712056e+01
-1.999999999999997335e-01 8.649477033333330382e+02 3.848829688925867742e+01
2.000000000000001776e-01 8.648335649999995667e+02 3.848320761803606160e+01
6.000000000000005329e-01 8.760505616666667947e+02 3.898234938412840478e+01
1.000000000000000888e+00 8.915520266666660518e+02 3.967213976900347205e+01
1.400000000000001243e+00 9.008378966666660972e+02 4.008530769403988359e+01
1.800000000000000711e+00 8.982243316666698547e+02 3.996899734912344115e+01
2.200000000000000178e+00 8.833440433333320243e+02 3.930686660110148267e+01
2.600000000000000533e+00 8.580171116666657554e+02 3.817987463290419470e+01
3.000000000000000888e+00 8.239763249999988375e+02 3.666513350637654867e+01
3.400000000000001243e+00 7.810463783333333367e+02 3.475484176302823158e+01
3.800000000000000711e+00 7.281910566666684872e+02 3.240289999283810829e+01
4.200000000000000178e+00 6.648184016666662046e+02 2.958295237835604397e+01
4.600000000000000533e+00 5.928913949999993065e+02 2.638235219813959276e+01
5.000000000000000888e+00 5.160289449999995668e+02 2.296214651677106744e+01
5.400000000000001243e+00 4.377332466666659911e+02 1.947816632953626126e+01
5.800000000000000711e+00 3.609643000000012876e+02 1.606212211780345100e+01
6.200000000000000178e+00 2.885673099999996225e+02 1.284061535839090240e+01
6.600000000000000533e+00 2.235051166666664244e+02 9.945496956233693453e+00
7.000000000000000888e+00 1.683337883333331320e+02 7.490492177008737151e+00
7.400000000000001243e+00 1.244051666666666733e+02 5.535763124598259033e+00
7.800000000000000711e+00 9.072351666666700964e+01 4.036997044134762014e+00


==> anc/dat_w_err/nucleon/PbPb2760/15_20/dNdY_mc_-2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 6.440000000000004748e-04 2.883036115702415118e-05
-9.250000000000000000e+00 3.134666666666666157e-02 1.395031984022048008e-03
-8.750000000000000000e+00 1.989733333333333354e-01 8.854207083591011940e-03
-8.250000000000000000e+00 3.936266666666666247e-01 1.751537525525644415e-02
-7.750000000000000000e+00 5.971093333333330477e-01 2.656985016059549079e-02
-7.250000000000000000e+00 9.678679999999995065e-01 4.306804135048405285e-02
-6.750000000000000000e+00 1.736988000000000198e+00 7.729192463173112371e-02
-6.250000000000000000e+00 3.126083999999999641e+00 1.391041582865366055e-01
-5.750000000000000000e+00 5.180370666666662238e+00 2.305155859219688297e-01
-5.250000000000000000e+00 7.736594666666666065e+00 3.442622921362670230e-01
-4.750000000000000000e+00 1.051908933333332996e+01 4.680762674723372152e-01
-4.250000000000000000e+00 1.326541999999999355e+01 5.902824243296124207e-01
-3.750000000000000000e+00 1.571076266666666754e+01 6.990950401966478100e-01
-3.250000000000000000e+00 1.771181866666667659e+01 7.881368605012580852e-01
-2.750000000000000000e+00 1.928574933333329966e+01 8.581746123931914827e-01
-2.250000000000000000e+00 2.054526399999999597e+01 9.142205667354997844e-01
-1.750000000000000000e+00 2.155769600000000352e+01 9.592674774975920027e-01
-1.250000000000000000e+00 2.234125333333332009e+01 9.941359474500234272e-01
-7.500000000000000000e-01 2.286932399999999532e+01 1.017633607823422492e+00
-2.500000000000000000e-01 2.314687066666663640e+01 1.029983439981210669e+00
2.500000000000000000e-01 2.314146533333336109e+01 1.029745540044591401e+00
7.500000000000000000e-01 2.288598133333332285e+01 1.018377463989843079e+00
1.250000000000000000e+00 2.233373999999999526e+01 9.938019449698760610e-01
1.750000000000000000e+00 2.155889733333333780e+01 9.593221777767980685e-01
2.250000000000000000e+00 2.054870666666666779e+01 9.143717690440141821e-01
2.750000000000000000e+00 1.928079733333335000e+01 8.579548299443630066e-01
3.250000000000000000e+00 1.771389866666666180e+01 7.882290406429791618e-01
3.750000000000000000e+00 1.570597733333333679e+01 6.988810884561807990e-01
4.250000000000000000e+00 1.326835066666666130e+01 5.904121590711888246e-01
4.750000000000000000e+00 1.051437599999998440e+01 4.678672013371104055e-01
5.250000000000000000e+00 7.737973333333330039e+00 3.443234637761890538e-01
5.750000000000000000e+00 5.179589333333328938e+00 2.304807368474521834e-01
6.250000000000000000e+00 3.130911999999999473e+00 1.393195539663210913e-01
6.750000000000000000e+00 1.736691999999999236e+00 7.727913923011253683e-02
7.250000000000000000e+00 9.694386666666666708e-01 4.313859538320555936e-02
7.750000000000000000e+00 5.956479999999986230e-01 2.650677547617070334e-02
8.250000000000000000e+00 3.933173333333331856e-01 1.750366836965545903e-02
8.750000000000000000e+00 1.987573333333332581e-01 8.845223696187322349e-03
9.250000000000000000e+00 3.156799999999998496e-02 1.404975160226442721e-03
9.750000000000000000e+00 7.280000000000002398e-04 3.247146247946906974e-05


==> anc/dat_w_err/nucleon/PbPb2760/15_20/dNdY_mc_2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 1.520000000000001439e-04 9.160308582866209977e-06
-9.250000000000000000e+00 3.465066666666664907e-02 1.542710029422245978e-03
-8.750000000000000000e+00 9.123413333333337816e-01 4.060337832927029406e-02
-8.250000000000000000e+00 3.021634666666665137e+00 1.344698461878845730e-01
-7.750000000000000000e+00 4.672584000000001403e+00 2.079324584362185757e-01
-7.250000000000000000e+00 5.843059999999995924e+00 2.600142436707278959e-01
-6.750000000000000000e+00 7.033474666666660546e+00 3.129811909085466470e-01
-6.250000000000000000e+00 7.765140000000003262e+00 3.455362455705231484e-01
-5.750000000000000000e+00 7.500468000000002355e+00 3.337557211933236401e-01
-5.250000000000000000e+00 6.582324000000000730e+00 2.929027192329538010e-01
-4.750000000000000000e+00 5.455668000000004625e+00 2.427668849503544779e-01
-4.250000000000000000e+00 4.331882666666667880e+00 1.927601150715354816e-01
-3.750000000000000000e+00 3.311147999999998426e+00 1.473416567192401549e-01
-3.250000000000000000e+00 2.465665333333333376e+00 1.097195304439261276e-01
-2.750000000000000000e+00 1.797921333333332816e+00 8.000447949837033446e-02
-2.250000000000000000e+00 1.292245333333333246e+00 5.750256345084650555e-02
-1.750000000000000000e+00 9.456786666666662233e-01 4.209812848769002580e-02
-1.250000000000000000e+00 6.848586666666658385e-01 3.048213083730664033e-02
-7.500000000000000000e-01 5.454893333333339367e-01 2.427943473609704694e-02
-2.500000000000000000e-01 4.727559999999999540e-01 2.104368535616536751e-02
2.500000000000000000e-01 4.797146666666664006e-01 2.134873245070323736e-02
7.500000000000000000e-01 5.159920000000001172e-01 2.297220235015520057e-02
1.250000000000000000e+00 6.925853333333326090e-01 3.081910378668304210e-02
1.750000000000000000e+00 9.401213333333324762e-01 4.185483909671973424e-02
2.250000000000000000e+00 1.302511999999999226e+00 5.796360264535085211e-02
2.750000000000000000e+00 1.792654666666666730e+00 7.976861324370398965e-02
3.250000000000000000e+00 2.468442666666667229e+00 1.098429227541489056e-01
3.750000000000000000e+00 3.330242666666665574e+00 1.481893508237350221e-01
4.250000000000000000e+00 4.333798666666662136e+00 1.928457305053432880e-01
4.750000000000000000e+00 5.478609333333332998e+00 2.437840116228648935e-01
5.250000000000000000e+00 6.605377333333328771e+00 2.939228441167919814e-01
5.750000000000000000e+00 7.523772000000002791e+00 3.347915874326681807e-01
6.250000000000000000e+00 7.784733333333327288e+00 3.464029579651158874e-01
6.750000000000000000e+00 7.084909333333339276e+00 3.152623484687340216e-01
7.250000000000000000e+00 5.892478666666664644e+00 2.622042464673596252e-01
7.750000000000000000e+00 4.718649333333332585e+00 2.099697615561350317e-01
8.250000000000000000e+00 3.075614666666669272e+00 1.368586699505077997e-01
8.750000000000000000e+00 9.597719999999989593e-01 4.270806486139046287e-02
9.250000000000000000e+00 3.808266666666668132e-02 1.694716780334313199e-03
9.750000000000000000e+00 1.480000000000002364e-04 7.467092844980403291e-06


==> anc/dat_w_err/nucleon/PbPb2760/15_20/integrated_v2_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
6.786283768599438160e-02
6.071888361007640733e-02


==> anc/dat_w_err/nucleon/PbPb2760/15_20/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
8.079670807637071017e-02
7.226353879066395314e-02


==> anc/dat_w_err/nucleon/PbPb2760/15_20/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-2.4_2.4.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
7.912785758098865585e-02
7.079733630122288235e-02


==> anc/dat_w_err/nucleon/PbPb2760/15_20/integrated_v3_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v3_2par_cumulant  
#  v3_4par_cumulant
2.387475873352229438e-02
1.444407175928394751e-02


==> anc/dat_w_err/nucleon/PbPb2760/15_20/r2_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 9.990348259361396810e-01 6.872713240716551856e-04
7.894737124443054199e-01 9.975483172819780142e-01 1.222697948349764406e-03
1.315789461135864258e+00 9.954756640472226525e-01 1.470294901659944219e-03
1.842105269432067871e+00 9.931742378276462446e-01 1.392265507204267470e-03
2.368421077728271484e+00 9.917686236524068111e-01 1.043513847486418969e-03
2.894736766815185547e+00 9.896228974433197711e-01 1.723627237817202057e-03
3.421052694320678711e+00 9.892262426134106335e-01 1.837676823716612173e-03
3.947368383407592773e+00 9.892719437461430232e-01 2.437987931578628007e-03
4.473684310913085938e+00 9.885967880308305089e-01 1.904505961662055023e-03
5.000000000000000000e+00 9.891138335657775338e-01 1.998498099184412881e-03


==> anc/dat_w_err/nucleon/PbPb2760/15_20/r2_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.988847469575696802e-01 6.720410767509915877e-04
7.894737124443054199e-01 9.972308190012206808e-01 1.189564888896860574e-03
1.315789461135864258e+00 9.949107911012451400e-01 1.448994748753928323e-03
1.842105269432067871e+00 9.923945807201099978e-01 1.344241391326447300e-03
2.368421077728271484e+00 9.907762772133590357e-01 1.028449678433108160e-03
2.894736766815185547e+00 9.884743972659307820e-01 1.689981563058113711e-03
3.421052694320678711e+00 9.880947932625941954e-01 1.774512033383514060e-03
3.947368383407592773e+00 9.880339399806590261e-01 2.389656344723459398e-03
4.473684310913085938e+00 9.870297703221238006e-01 1.838764046686709513e-03
5.000000000000000000e+00 9.874226345896943702e-01 1.904834017685372912e-03


==> anc/dat_w_err/nucleon/PbPb2760/15_20/v2_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 4.946503415703773499e-02 1.151761854998767376e-03 4.518055543303489685e-02 2.349378773942589760e-03
-4.473684310913085938e+00 5.338267236948013306e-02 1.279035350307822227e-03 4.850912466645240784e-02 2.518674591556191444e-03
-3.947368383407592773e+00 5.632793903350830078e-02 1.330408500507473946e-03 5.100918561220169067e-02 2.701587043702602386e-03
-3.421052694320678711e+00 5.836935713887214661e-02 1.410360913723707199e-03 5.270195752382278442e-02 2.793964697048068047e-03
-2.894736766815185547e+00 5.963720008730888367e-02 1.492630341090261936e-03 5.362155288457870483e-02 2.829814329743385315e-03
-2.368421077728271484e+00 6.095168739557266235e-02 1.484386040829122066e-03 5.477588251233100891e-02 2.915943274274468422e-03
-1.842105269432067871e+00 6.249027699232101440e-02 1.549729960970580578e-03 5.597643926739692688e-02 3.037757473066449165e-03
-1.315789461135864258e+00 6.447269022464752197e-02 1.595583627931773663e-03 5.774212628602981567e-02 3.131614765152335167e-03
-7.894737124443054199e-01 6.658975034952163696e-02 1.644086674787104130e-03 5.957842618227005005e-02 3.252583788707852364e-03
-2.631579041481018066e-01 6.810507923364639282e-02 1.692810794338583946e-03 6.086549907922744751e-02 3.343445481732487679e-03
2.631579041481018066e-01 6.814422458410263062e-02 1.722041633911430836e-03 6.083487719297409058e-02 3.324630437418818474e-03
7.894737124443054199e-01 6.658677011728286743e-02 1.679725246503949165e-03 5.944021791219711304e-02 3.253373317420482635e-03
1.315789461135864258e+00 6.443629413843154907e-02 1.649500336498022079e-03 5.753164365887641907e-02 3.122737631201744080e-03
1.842105269432067871e+00 6.248604133725166321e-02 1.584923127666115761e-03 5.574369430541992188e-02 3.039292525500059128e-03
2.368421077728271484e+00 6.089555099606513977e-02 1.552350120618939400e-03 5.437784641981124878e-02 2.974438946694135666e-03
2.894736766815185547e+00 5.965554714202880859e-02 1.512297312729060650e-03 5.330045893788337708e-02 2.904157619923353195e-03
3.421052694320678711e+00 5.831131339073181152e-02 1.491723232902586460e-03 5.220600962638854980e-02 2.826065290719270706e-03
3.947368383407592773e+00 5.625382810831069946e-02 1.389787415973842144e-03 5.053738504648208618e-02 2.736131427809596062e-03
4.473684310913085938e+00 5.330333858728408813e-02 1.304375706240534782e-03 4.801676794886589050e-02 2.560916356742382050e-03
5.000000000000000000e+00 4.932721331715583801e-02 1.215578638948500156e-03 4.456612467765808105e-02 2.381443977355957031e-03


==> anc/dat_w_err/nucleon/PbPb2760/15_20/v2_eta_charged_cumulant_etaref_-2.4_2.4.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 6.686384975910186768e-02 1.592818414792418480e-03 6.101114675402641296e-02 3.203270025551319122e-03
-4.473684310913085938e+00 7.069663703441619873e-02 1.730747986584901810e-03 6.418526172637939453e-02 3.380681620910763741e-03
-3.947368383407592773e+00 7.336951047182083130e-02 1.757027115672826767e-03 6.636399030685424805e-02 3.579576499760150909e-03
-3.421052694320678711e+00 7.507838308811187744e-02 1.861142576672136784e-03 6.771843880414962769e-02 3.632980166003108025e-03
-2.894736766815185547e+00 7.591912150382995605e-02 1.933338120579719543e-03 6.821910291910171509e-02 3.671945305541157722e-03
-2.368421077728271484e+00 7.676260918378829956e-02 1.922248397022485733e-03 6.890304386615753174e-02 3.705914597958326340e-03
-1.842105269432067871e+00 7.772277295589447021e-02 1.962543232366442680e-03 6.959499418735504150e-02 3.820209065452218056e-03
-1.315789461135864258e+00 7.888910174369812012e-02 1.994827529415488243e-03 7.058776915073394775e-02 3.889480838552117348e-03
-7.894737124443054199e-01 8.009623736143112183e-02 2.021034015342593193e-03 7.158400863409042358e-02 3.966610878705978394e-03
-2.631579041481018066e-01 8.092273771762847900e-02 2.051863120868802071e-03 7.227429002523422241e-02 4.031513351947069168e-03
2.631579041481018066e-01 8.092922717332839966e-02 2.084256848320364952e-03 7.223619520664215088e-02 4.002065397799015045e-03
7.894737124443054199e-01 8.008436113595962524e-02 2.068471163511276245e-03 7.144428789615631104e-02 3.957201261073350906e-03
1.315789461135864258e+00 7.886992394924163818e-02 2.060596365481615067e-03 7.034800946712493896e-02 3.876951290294528008e-03
1.842105269432067871e+00 7.770595699548721313e-02 2.005898626521229744e-03 6.926157325506210327e-02 3.836990101262927055e-03
2.368421077728271484e+00 7.671143859624862671e-02 1.966994255781173706e-03 6.843436509370803833e-02 3.821484744548797607e-03
2.894736766815185547e+00 7.591316103935241699e-02 1.955045852810144424e-03 6.777671724557876587e-02 3.744161920621991158e-03
3.421052694320678711e+00 7.503928244113922119e-02 1.949648256413638592e-03 6.714375317096710205e-02 3.679841291159391403e-03
3.947368383407592773e+00 7.327249646186828613e-02 1.851332373917102814e-03 6.576729565858840942e-02 3.598167328163981438e-03
4.473684310913085938e+00 7.062762230634689331e-02 1.747073023580014706e-03 6.357621401548385620e-02 3.450633957982063293e-03
5.000000000000000000e+00 6.669072806835174561e-02 1.651811646297574043e-03 6.021306663751602173e-02 3.274599555879831314e-03


==> anc/dat_w_err/nucleon/PbPb2760/15_20/v2_eta_charged_ep.dat <==
-5.000000000000000000e+00 6.417542197209177846e-02 5.996955759410839111e-04
-4.473684310913085938e+00 6.775320314546032230e-02 6.623209032162566574e-04
-3.947368383407592773e+00 7.021359683011454966e-02 6.416921857837121126e-04
-3.421052694320678711e+00 7.178287902483396210e-02 7.373200554966347076e-04
-2.894736766815185547e+00 7.250791122997354843e-02 7.847745301383330990e-04
-2.368421077728271484e+00 7.329251298809054405e-02 7.619388778353135359e-04
-1.842105269432067871e+00 7.418995569758116138e-02 8.016151311270854150e-04
-1.315789461135864258e+00 7.532548927410806505e-02 8.051982685288507644e-04
-7.894737124443054199e-01 7.649019552221349161e-02 8.260485413809909435e-04
-2.631579041481018066e-01 7.730264749655060830e-02 8.479073668159230800e-04
2.631579041481018066e-01 7.725434805844920427e-02 8.666766539479685109e-04
7.894737124443054199e-01 7.638020656456831481e-02 8.626586094239236313e-04
1.315789461135864258e+00 7.515033758946990106e-02 8.789042988163129613e-04
1.842105269432067871e+00 7.398838561329028340e-02 8.522463062159647742e-04
2.368421077728271484e+00 7.301948108019476469e-02 8.294201175663772985e-04
2.894736766815185547e+00 7.224315317806939696e-02 8.306431420473049578e-04
3.421052694320678711e+00 7.147198655580599969e-02 8.462607398440406782e-04
3.947368383407592773e+00 6.988197973901047466e-02 7.768304035728184481e-04
4.473684310913085938e+00 6.743499959007784317e-02 7.102463103014012083e-04
5.000000000000000000e+00 6.375525557040170876e-02 6.873326815319841937e-04


==> anc/dat_w_err/nucleon/PbPb2760/15_20/v2_pt_charged_cumulant.dat <==
# pt vn{2} err vn{4} err
2.000000029802322388e-01 1.042091939598321915e-02 2.705094520933926105e-04 9.437064640223979950e-03 4.633904318325221539e-04
4.000000059604644775e-01 3.398625925183296204e-02 8.970311027951538563e-04 3.034362755715847015e-02 1.688672578893601894e-03
6.000000238418579102e-01 5.745739862322807312e-02 1.536983647383749485e-03 5.119105055928230286e-02 2.881654538214206696e-03
8.000000119209289551e-01 7.886436581611633301e-02 2.105608582496643066e-03 7.020572572946548462e-02 3.956093918532133102e-03
1.000000000000000000e+00 9.750818461179733276e-02 2.567650517448782921e-03 8.690135180950164795e-02 4.892481956630945206e-03
1.200000047683715820e+00 1.134915798902511597e-01 2.934533637017011642e-03 1.012815460562705994e-01 5.635935813188552856e-03
1.399999976158142090e+00 1.272272765636444092e-01 3.212108043953776360e-03 1.138067841529846191e-01 6.364006083458662033e-03
1.600000023841857910e+00 1.394622027873992920e-01 3.480683313682675362e-03 1.251023709774017334e-01 6.866860669106245041e-03
1.799999952316284180e+00 1.501667201519012451e-01 3.724021604284644127e-03 1.349621564149856567e-01 7.384419441223144531e-03
2.000000000000000000e+00 1.596851646900177002e-01 3.868647851049900055e-03 1.441666781902313232e-01 7.818398997187614441e-03
2.200000047683715820e+00 1.685343086719512939e-01 3.793817479163408279e-03 1.526168882846832275e-01 8.447979576885700226e-03
2.400000095367431641e+00 1.766103059053421021e-01 3.866448765620589256e-03 1.604717671871185303e-01 8.693593554198741913e-03
2.599999904632568359e+00 1.837592571973800659e-01 3.981363028287887573e-03 1.675550639629364014e-01 9.123177267611026764e-03
2.799999952316284180e+00 1.900849491357803345e-01 4.078029654920101166e-03 1.740608215332031250e-01 9.461385197937488556e-03
3.000000000000000000e+00 1.961232721805572510e-01 4.053184762597084045e-03 1.799606233835220337e-01 9.828853420913219452e-03
3.200000047683715820e+00 2.011304348707199097e-01 4.123702179640531540e-03 1.858883649110794067e-01 1.038836780935525894e-02
3.400000095367431641e+00 2.055386006832122803e-01 4.289601929485797882e-03 1.900078058242797852e-01 1.013376284390687943e-02
3.599999904632568359e+00 2.106566131114959717e-01 4.538097884505987167e-03 1.964269429445266724e-01 1.049463078379631042e-02
3.799999952316284180e+00 2.149823009967803955e-01 4.286067094653844833e-03 2.010901868343353271e-01 1.085551269352436066e-02


==> anc/dat_w_err/nucleon/PbPb2760/15_20/v2_pt_charged_ep.dat <==
 (2.000000029802322388e-01+0.000000000000000000e+00j)  (1.003202132231093696e-02-5.149385017311558575e-06j)  (2.527895876713281672e-04+0.000000000000000000e+00j)
 (4.000000059604644775e-01+0.000000000000000000e+00j)  (3.251614169210899352e-02+7.371105220924816827e-05j)  (8.291918602018461242e-04+0.000000000000000000e+00j)
 (6.000000238418579102e-01+0.000000000000000000e+00j)  (5.487998064085323341e-02+1.932263828448884508e-04j)  (1.489004890110964254e-03+0.000000000000000000e+00j)
 (8.000000119209289551e-01+0.000000000000000000e+00j)  (7.526970259564798316e-02+9.555147910961128525e-05j)  (2.059637842604701737e-03+0.000000000000000000e+00j)
 (1.000000000000000000e+00+0.000000000000000000e+00j)  (9.308906403868802415e-02+1.537570116861201148e-04j)  (2.521478579245785626e-03+0.000000000000000000e+00j)
 (1.200000047683715820e+00+0.000000000000000000e+00j)  (1.083153305755835821e-01+1.112820150287223897e-04j)  (2.855137971305589124e-03+0.000000000000000000e+00j)
 (1.399999976158142090e+00+0.000000000000000000e+00j)  (1.214594060370705331e-01+7.023796502621120245e-05j)  (3.025726025651369767e-03+0.000000000000000000e+00j)
 (1.600000023841857910e+00+0.000000000000000000e+00j)  (1.331904898795121528e-01-2.494577231154242224e-04j)  (3.197459272263709126e-03+0.000000000000000000e+00j)
 (1.799999952316284180e+00+0.000000000000000000e+00j)  (1.433897620306834320e-01-3.795193465862892190e-04j)  (3.531957768404073942e-03+0.000000000000000000e+00j)
 (2.000000000000000000e+00+0.000000000000000000e+00j)  (1.526098994053313729e-01-6.176076716478042655e-04j)  (3.541695535833366045e-03+0.000000000000000000e+00j)
 (2.200000047683715820e+00+0.000000000000000000e+00j)  (1.611247086328720379e-01-9.366945474305390104e-04j)  (3.383407435538998698e-03+0.000000000000000000e+00j)
 (2.400000095367431641e+00+0.000000000000000000e+00j)  (1.688439567473525305e-01-4.710782864755281869e-04j)  (3.646686790522215074e-03+0.000000000000000000e+00j)
 (2.599999904632568359e+00+0.000000000000000000e+00j)  (1.758888464148125608e-01-1.295236775752194210e-03j)  (3.812145236947350052e-03+0.000000000000000000e+00j)
 (2.799999952316284180e+00+0.000000000000000000e+00j)  (1.819532991119071630e-01-2.065023102074762737e-03j)  (4.252386273818957452e-03+0.000000000000000000e+00j)
 (3.000000000000000000e+00+0.000000000000000000e+00j)  (1.879674305786617761e-01-1.948298031376683587e-03j)  (4.857060338720401403e-03+0.000000000000000000e+00j)
 (3.200000047683715820e+00+0.000000000000000000e+00j)  (1.930461909036998713e-01-2.324065725914290208e-03j)  (5.255852765243090342e-03+0.000000000000000000e+00j)
 (3.400000095367431641e+00+0.000000000000000000e+00j)  (1.975315924045302762e-01-2.056712168368168402e-03j)  (5.201934269720695503e-03+0.000000000000000000e+00j)
 (3.599999904632568359e+00+0.000000000000000000e+00j)  (2.028938675100730726e-01-2.749090450061524981e-03j)  (6.301608861055885656e-03+0.000000000000000000e+00j)
 (3.799999952316284180e+00+0.000000000000000000e+00j)  (2.081347307483254194e-01-3.131828596849336576e-03j)  (6.773425222686317755e-03+0.000000000000000000e+00j)


==> anc/dat_w_err/nucleon/PbPb2760/15_20/v3_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 1.530741155147552490e-02 3.329704341012984514e-04 9.429085068404674530e-03 4.159102216362953186e-03
-4.473684310913085938e+00 1.729221083223819733e-02 3.542534832376986742e-04 1.049067918211221695e-02 4.586366005241870880e-03
-3.947368383407592773e+00 1.872258819639682770e-02 3.929284575860947371e-04 1.118068397045135498e-02 4.975845571607351303e-03
-3.421052694320678711e+00 1.963391341269016266e-02 4.101098165847361088e-04 1.190601475536823273e-02 5.110041238367557526e-03
-2.894736766815185547e+00 2.033369429409503937e-02 4.335827834438532591e-04 1.207361184060573578e-02 5.235821008682250977e-03
-2.368421077728271484e+00 2.089242823421955109e-02 4.571529570966959000e-04 1.258067600429058075e-02 5.354220513254404068e-03
-1.842105269432067871e+00 2.159687504172325134e-02 4.727942578028887510e-04 1.310476660728454590e-02 5.387284327298402786e-03
-1.315789461135864258e+00 2.240084111690521240e-02 4.611225740518420935e-04 1.351217180490493774e-02 5.562831182032823563e-03
-7.894737124443054199e-01 2.328093349933624268e-02 5.048022139817476273e-04 1.429640967398881912e-02 5.644834134727716446e-03
-2.631579041481018066e-01 2.393704466521739960e-02 5.490222247317433357e-04 1.449021138250827789e-02 5.796170327812433243e-03
2.631579041481018066e-01 2.400819398462772369e-02 5.042197299189865589e-04 1.468880195170640945e-02 5.688995122909545898e-03
7.894737124443054199e-01 2.332414686679840088e-02 5.034694331698119640e-04 1.449965499341487885e-02 5.540567450225353241e-03
1.315789461135864258e+00 2.251600846648216248e-02 4.915745230391621590e-04 1.397112477570772171e-02 5.272419657558202744e-03
1.842105269432067871e+00 2.170346491038799286e-02 5.111756036058068275e-04 1.344034820795059204e-02 5.112177692353725433e-03
2.368421077728271484e+00 2.111892029643058777e-02 4.956218763254582882e-04 1.315731368958950043e-02 4.792562685906887054e-03
2.894736766815185547e+00 2.054581791162490845e-02 4.783071635756641626e-04 1.271848101168870926e-02 4.775077570229768753e-03
3.421052694320678711e+00 1.994612626731395721e-02 4.889346309937536716e-04 1.249002665281295776e-02 4.592961166054010391e-03
3.947368383407592773e+00 1.892922259867191315e-02 4.580715612974017859e-04 1.185242366045713425e-02 4.437725059688091278e-03
4.473684310913085938e+00 1.760482974350452423e-02 4.201585834380239248e-04 1.125853322446346283e-02 4.040712956339120865e-03
5.000000000000000000e+00 1.560943573713302612e-02 3.871020162478089333e-04 9.868573397397994995e-03 3.619368886575102806e-03


==> anc/dat_w_err/nucleon/PbPb2760/15_20/v3_eta_charged_ep.dat <==
-5.000000000000000000e+00 1.921725758628384240e-02 2.197079966253406879e-04
-4.473684310913085938e+00 2.126567704972569944e-02 2.075961539056532187e-04
-3.947368383407592773e+00 2.272575879552456851e-02 2.221360682748969146e-04
-3.421052694320678711e+00 2.346895093259217940e-02 2.409800195011278583e-04
-2.894736766815185547e+00 2.403208917952001644e-02 2.710517529393187126e-04
-2.368421077728271484e+00 2.454188050881686567e-02 2.653681729176681240e-04
-1.842105269432067871e+00 2.506288507010033875e-02 2.631438334961606245e-04
-1.315789461135864258e+00 2.565878832074818677e-02 2.599598339017443515e-04
-7.894737124443054199e-01 2.632634237093412974e-02 2.754340419845261183e-04
-2.631579041481018066e-01 2.676220929306396060e-02 3.221949727896807709e-04
2.631579041481018066e-01 2.683629278966073034e-02 2.667988473575166756e-04
7.894737124443054199e-01 2.632870612251508174e-02 2.820765018316555772e-04
1.315789461135864258e+00 2.584811622712007706e-02 2.771728924511925995e-04
1.842105269432067871e+00 2.529351222047458020e-02 3.184250299139121691e-04
2.368421077728271484e+00 2.482182190187371545e-02 3.219917337375910720e-04
2.894736766815185547e+00 2.439388208618115811e-02 3.194146819688917466e-04
3.421052694320678711e+00 2.390770612436360354e-02 3.557760757200635507e-04
3.947368383407592773e+00 2.302248247134845022e-02 3.347769942450383039e-04
4.473684310913085938e+00 2.174465605558648790e-02 3.227087690478168034e-04
5.000000000000000000e+00 1.971563432814565572e-02 2.846462006714975380e-04


==> anc/dat_w_err/nucleon/PbPb2760/20_25/dN_over_2pidYptdpt_mc_-211.dat <==
1.000000000000000056e-01 3.834387414793790754e+02 1.413983202944052220e+00
3.000000000000000444e-01 1.946821779396292129e+02 7.104807943657338587e-01
5.000000000000000000e-01 9.380609110156979114e+01 3.327191842927877397e-01
7.000000000000000666e-01 4.821869640160295489e+01 1.662710189286303597e-01
9.000000000000000222e-01 2.583917637250308985e+01 8.434035238158588133e-02
1.100000000000000089e+00 1.419345036441557895e+01 4.500996884611007526e-02
1.300000000000000266e+00 7.945539970459617685e+00 2.509517868020301121e-02
1.500000000000000000e+00 4.509221350030691688e+00 1.498987057033927296e-02
1.700000000000000178e+00 2.592283257955140918e+00 8.443970355475964931e-03
1.899999999999999911e+00 1.506762846007528633e+00 5.285854292201747594e-03
2.100000000000000089e+00 8.828829947095020447e-01 2.954666824411293028e-03
2.300000000000000266e+00 5.222044370755065668e-01 1.703076259604644621e-03
2.500000000000000000e+00 3.120043795450809232e-01 1.421699697555805011e-03
2.700000000000000178e+00 1.869773885077831710e-01 7.705305340369467820e-04
2.900000000000000355e+00 1.127345684200431047e-01 5.165947204637130969e-04
3.100000000000000089e+00 6.886583047282081316e-02 3.400291427514594094e-04
3.300000000000000266e+00 4.192703870031248836e-02 2.678602938287157260e-04
3.500000000000000000e+00 2.574308468090968222e-02 1.469914065529848428e-04
3.700000000000000178e+00 1.582860431323124262e-02 9.352900682984371624e-05
3.900000000000000355e+00 9.861349097866558763e-03 6.056198734920213115e-05


==> anc/dat_w_err/nucleon/PbPb2760/20_25/dN_over_2pidYptdpt_mc_-2212.dat <==
1.000000000000000056e-01 2.924180295251241457e+00 1.446548684710099661e-02
3.000000000000000444e-01 2.838514262937900323e+00 1.139756141289833581e-02
5.000000000000000000e-01 2.641455332276890111e+00 1.102151182902440935e-02
7.000000000000000666e-01 2.350634384711660196e+00 9.219611567565587362e-03
9.000000000000000222e-01 1.981081743599119704e+00 7.999108473863496618e-03
1.100000000000000089e+00 1.588454108419667277e+00 6.016070636239408478e-03
1.300000000000000266e+00 1.217865867227113430e+00 4.246524273033733428e-03
1.500000000000000000e+00 9.002641797311221605e-01 2.350536061603377639e-03
1.700000000000000178e+00 6.459777709528690126e-01 2.280555787686476456e-03
1.899999999999999911e+00 4.526938980890237718e-01 8.431544181588065566e-04
2.100000000000000089e+00 3.118828053787095489e-01 1.037552794173523564e-03
2.300000000000000266e+00 2.125631901254545486e-01 5.637267404600629101e-04
2.500000000000000000e+00 1.430681980639391115e-01 6.118585129561577565e-04
2.700000000000000178e+00 9.538863094799909792e-02 3.804275065495641437e-04
2.900000000000000355e+00 6.323335651070725871e-02 2.678061817454886035e-04
3.100000000000000089e+00 4.159471654119829831e-02 1.735488934035289850e-04
3.300000000000000266e+00 2.749827662719755289e-02 1.608344778704979996e-04
3.500000000000000000e+00 1.807105854319893817e-02 3.094262638121493872e-05
3.700000000000000178e+00 1.182449535756974375e-02 8.428096019150279120e-05
3.900000000000000355e+00 7.718606650359260621e-03 5.418723712271086558e-05


==> anc/dat_w_err/nucleon/PbPb2760/20_25/dN_over_2pidYptdpt_mc_-321.dat <==
1.000000000000000056e-01 2.437471216364301085e+01 1.053755854611838072e-01
3.000000000000000444e-01 2.099289420824882058e+01 8.719704695030137953e-02
5.000000000000000000e-01 1.599011463477464190e+01 6.304206752924407242e-02
7.000000000000000666e-01 1.110171815261387351e+01 4.100308779201791709e-02
9.000000000000000222e-01 7.263240371573658649e+00 2.628649177455854441e-02
1.100000000000000089e+00 4.597597099745835969e+00 1.478629161906840940e-02
1.300000000000000266e+00 2.862310239437859227e+00 9.703065437256122236e-03
1.500000000000000000e+00 1.770076360006343608e+00 5.737568825465215461e-03
1.700000000000000178e+00 1.093614467345007224e+00 3.773298744924935555e-03
1.899999999999999911e+00 6.756850511974832330e-01 1.996915911350400676e-03
2.100000000000000089e+00 4.172057362983684348e-01 1.469650218291297227e-03
2.300000000000000266e+00 2.591030940569163388e-01 9.554659859020333667e-04
2.500000000000000000e+00 1.608513225786643575e-01 6.645612110611497135e-04
2.700000000000000178e+00 1.001522759360483350e-01 4.728396531443183242e-04
2.900000000000000355e+00 6.268070469107439591e-02 3.297631474332653645e-04
3.100000000000000089e+00 3.937938241396755912e-02 1.515327920816700953e-04
3.300000000000000266e+00 2.468043032162711009e-02 1.021788473663927751e-04
3.500000000000000000e+00 1.564705297184122365e-02 1.331570950487334366e-04
3.700000000000000178e+00 9.834198271931368640e-03 6.023806101851909649e-05
3.900000000000000355e+00 6.227311230601611722e-03 3.566961437653053937e-05


==> anc/dat_w_err/nucleon/PbPb2760/20_25/dN_over_2pidYptdpt_mc_211.dat <==
1.000000000000000056e-01 3.834194306796172782e+02 1.394610571293797285e+00
3.000000000000000444e-01 1.947434632030490889e+02 7.095922781439004678e-01
5.000000000000000000e-01 9.380978667934842008e+01 3.320047438037326826e-01
7.000000000000000666e-01 4.822565374625810364e+01 1.634194646873143586e-01
9.000000000000000222e-01 2.583625735295423809e+01 8.644140319603424438e-02
1.100000000000000089e+00 1.419519624591252338e+01 4.348783677315223861e-02
1.300000000000000266e+00 7.939945062075541848e+00 2.427688886115577510e-02
1.500000000000000000e+00 4.510005453383657326e+00 1.370928710840724207e-02
1.700000000000000178e+00 2.591535853859642025e+00 8.009814192968450763e-03
1.899999999999999911e+00 1.504185932025431605e+00 4.543254557991129906e-03
2.100000000000000089e+00 8.820392208842207094e-01 3.009123249377930465e-03
2.300000000000000266e+00 5.221128653183940704e-01 2.140174865357942751e-03
2.500000000000000000e+00 3.112007531857624021e-01 1.269221133815484582e-03
2.700000000000000178e+00 1.868249141425495086e-01 9.463806322596511307e-04
2.900000000000000355e+00 1.130451949641466253e-01 3.533995138872274310e-04
3.100000000000000089e+00 6.864643623944038930e-02 3.074319262409570797e-04
3.300000000000000266e+00 4.196144189003133546e-02 1.708176242465164589e-04
3.500000000000000000e+00 2.580674665814645247e-02 1.587857373306573235e-04
3.700000000000000178e+00 1.584122200241330075e-02 7.626742938358987511e-05
3.900000000000000355e+00 9.819859988769953293e-03 6.396569225386629235e-05


==> anc/dat_w_err/nucleon/PbPb2760/20_25/dN_over_2pidYptdpt_mc_2212.dat <==
1.000000000000000056e-01 2.979247905561037246e+00 1.579751758412565113e-02
3.000000000000000444e-01 2.888446473750597043e+00 1.244888175200819375e-02
5.000000000000000000e-01 2.696980247789836138e+00 1.163812629121754177e-02
7.000000000000000666e-01 2.397937507440615512e+00 9.653744025433183898e-03
9.000000000000000222e-01 2.024265195361967695e+00 7.815870261099649649e-03
1.100000000000000089e+00 1.620910141905461899e+00 6.623059176769051370e-03
1.300000000000000266e+00 1.242769126835420623e+00 3.858823439455603358e-03
1.500000000000000000e+00 9.178851076749537929e-01 3.188974289159990025e-03
1.700000000000000178e+00 6.585716079791760214e-01 1.987681288338002603e-03
1.899999999999999911e+00 4.617361326102308317e-01 1.333183366031276190e-03
2.100000000000000089e+00 3.187236890358292607e-01 1.245606129280587768e-03
2.300000000000000266e+00 2.167720310625528835e-01 6.280454019857885503e-04
2.500000000000000000e+00 1.460210527747707876e-01 5.100297537586298991e-04
2.700000000000000178e+00 9.740950575009803269e-02 3.821813725049188299e-04
2.900000000000000355e+00 6.447366744652689718e-02 2.332483448988128519e-04
3.100000000000000089e+00 4.270657639632521180e-02 1.960266074817658692e-04
3.300000000000000266e+00 2.807782568764834522e-02 1.607528262728138773e-04
3.500000000000000000e+00 1.842498882140805594e-02 1.123643211953853627e-04
3.700000000000000178e+00 1.206853293697731852e-02 5.825120546484146547e-05
3.900000000000000355e+00 7.847154873625790047e-03 4.685299875625316830e-05


==> anc/dat_w_err/nucleon/PbPb2760/20_25/dN_over_2pidYptdpt_mc_321.dat <==
1.000000000000000056e-01 2.432749089202764736e+01 9.590283139471217355e-02
3.000000000000000444e-01 2.096928622502352013e+01 8.530812887444275128e-02
5.000000000000000000e-01 1.598365931028283526e+01 6.237129839427178746e-02
7.000000000000000666e-01 1.109777641518996560e+01 3.994095143462650377e-02
9.000000000000000222e-01 7.261548024012112634e+00 2.482721992227457028e-02
1.100000000000000089e+00 4.598427116888446520e+00 1.466329208833897293e-02
1.300000000000000266e+00 2.864509026190114049e+00 8.859347889510756774e-03
1.500000000000000000e+00 1.771140929736802594e+00 6.377475388212661307e-03
1.700000000000000178e+00 1.092007938625326524e+00 3.488119297957922253e-03
1.899999999999999911e+00 6.749247373202214018e-01 2.145698636976096571e-03
2.100000000000000089e+00 4.176382335405485202e-01 1.507466465891411445e-03
2.300000000000000266e+00 2.586929817542824028e-01 9.044511530037909700e-04
2.500000000000000000e+00 1.609659141376905411e-01 4.736883105866783873e-04
2.700000000000000178e+00 1.005232444947613268e-01 4.548315714801105716e-04
2.900000000000000355e+00 6.264686139857780778e-02 2.977114390089041361e-04
3.100000000000000089e+00 3.939615358001379020e-02 1.417319746195610294e-04
3.300000000000000266e+00 2.471129673483280637e-02 1.081045739139220628e-04
3.500000000000000000e+00 1.556686919575016835e-02 7.253611029910222009e-05
3.700000000000000178e+00 9.896713186515210953e-03 4.899104120600578994e-05
3.900000000000000355e+00 6.264447383989719606e-03 3.887627902208016519e-05


==> anc/dat_w_err/nucleon/PbPb2760/20_25/dNdEta_mc_charged.dat <==
# Eta,dNdEta,error
-7.799999999999999822e+00 7.431140833333333262e+01 3.306803149913113415e+00
-7.400000000000000355e+00 1.017227216666667573e+02 4.526582554785547607e+00
-7.000000000000000000e+00 1.375577083333330677e+02 6.121218864929181436e+00
-6.599999999999999645e+00 1.827585133333334113e+02 8.132599644370548830e+00
-6.200000000000000178e+00 2.361117383333330508e+02 1.050675326325907477e+01
-5.799999999999999822e+00 2.955003366666662714e+02 1.314945470596570054e+01
-5.399999999999999467e+00 3.583365683333329343e+02 1.594557281998370968e+01
-5.000000000000000000e+00 4.221841216666667265e+02 1.878668366834705594e+01
-4.599999999999999645e+00 4.845632816666670237e+02 2.156244287479764665e+01
-4.200000000000000178e+00 5.425359083333329409e+02 2.414214814959636612e+01
-3.799999999999999822e+00 5.933179716666661534e+02 2.640184306913102930e+01
-3.399999999999999467e+00 6.352095566666657760e+02 2.826595954311329351e+01
-2.999999999999999556e+00 6.691584600000006731e+02 2.977663535768443737e+01
-2.599999999999999645e+00 6.960478616666656535e+02 3.097317006844522425e+01
-2.199999999999999734e+00 7.159740083333343819e+02 3.185985553730995790e+01
-1.799999999999999822e+00 7.274833149999996067e+02 3.237195903660892782e+01
-1.399999999999999467e+00 7.290678816666656985e+02 3.244247276061496876e+01
-9.999999999999995559e-01 7.210643733333336058e+02 3.208629277876368491e+01
-5.999999999999996447e-01 7.081601033333330406e+02 3.151202497545632042e+01
-1.999999999999997335e-01 6.989426750000011452e+02 3.110185757465850287e+01
2.000000000000001776e-01 6.988714549999984911e+02 3.109869101922038581e+01
6.000000000000005329e-01 7.081073416666660023e+02 3.150966638785769547e+01
1.000000000000000888e+00 7.208723516666661908e+02 3.207767650056284481e+01
1.400000000000001243e+00 7.287552499999998190e+02 3.242847712274893723e+01
1.800000000000000711e+00 7.271918200000030765e+02 3.235885715045652233e+01
2.200000000000000178e+00 7.156149199999996426e+02 3.184367202456311574e+01
2.600000000000000533e+00 6.956941716666659659e+02 3.095725172049113283e+01
3.000000000000000888e+00 6.687349199999993061e+02 2.975760607545027980e+01
3.400000000000001243e+00 6.347987499999999272e+02 2.824748350972996036e+01
3.800000000000000711e+00 5.928260566666697287e+02 2.637980953756665414e+01
4.200000000000000178e+00 5.421067083333326764e+02 2.412285467635344460e+01
4.600000000000000533e+00 4.840725199999993151e+02 2.154046595511104201e+01
5.000000000000000888e+00 4.217452116666665347e+02 1.876700993374985416e+01
5.400000000000001243e+00 3.578872599999999125e+02 1.592544499786344758e+01
5.800000000000000711e+00 2.951414833333341790e+02 1.313336961017519933e+01
6.200000000000000178e+00 2.358543066666665595e+02 1.049519282466747860e+01
6.600000000000000533e+00 1.825916583333332426e+02 8.125092972135925962e+00
7.000000000000000888e+00 1.375705716666664671e+02 6.121739620733682941e+00
7.400000000000001243e+00 1.018182366666665786e+02 4.530811179889540519e+00
7.800000000000000711e+00 7.441849000000021874e+01 3.311572664198717764e+00


==> anc/dat_w_err/nucleon/PbPb2760/20_25/dNdY_mc_-2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 5.640000000000006987e-04 2.522261489660027484e-05
-9.250000000000000000e+00 2.630666666666664835e-02 1.170738070715328502e-03
-8.750000000000000000e+00 1.617333333333333401e-01 7.196982328108813762e-03
-8.250000000000000000e+00 3.194853333333329548e-01 1.421685469575258848e-02
-7.750000000000000000e+00 4.762973333333337944e-01 2.119520342112770142e-02
-7.250000000000000000e+00 7.733866666666667777e-01 3.441523850358600006e-02
-6.750000000000000000e+00 1.393436000000002783e+00 6.200696686522273737e-02
-6.250000000000000000e+00 2.530650666666665938e+00 1.126105604907425978e-01
-5.750000000000000000e+00 4.216785333333332275e+00 1.876436661838049302e-01
-5.250000000000000000e+00 6.315930666666662141e+00 2.810513473791237393e-01
-4.750000000000000000e+00 8.605381333333330218e+00 3.829289276203275971e-01
-4.250000000000000000e+00 1.083412933333334038e+01 4.821034207134507477e-01
-3.750000000000000000e+00 1.281098266666667129e+01 5.700724964917781579e-01
-3.250000000000000000e+00 1.440491333333331703e+01 6.409992411380621702e-01
-2.750000000000000000e+00 1.564248399999999783e+01 6.960695076062298758e-01
-2.250000000000000000e+00 1.665657733333332402e+01 7.411930150217482804e-01
-1.750000000000000000e+00 1.746617599999999726e+01 7.772186806968682804e-01
-1.250000000000000000e+00 1.808010800000000984e+01 8.045367273453926105e-01
-7.500000000000000000e-01 1.850895999999999475e+01 8.236201031098738801e-01
-2.500000000000000000e-01 1.872293200000001434e+01 8.331385995405897749e-01
2.500000000000000000e-01 1.871599333333330861e+01 8.328316227984016162e-01
7.500000000000000000e-01 1.850074799999998731e+01 8.232557113378804470e-01
1.250000000000000000e+00 1.808201333333333594e+01 8.046214720190131287e-01
1.750000000000000000e+00 1.745416400000002355e+01 7.766803752820227169e-01
2.250000000000000000e+00 1.666262133333332685e+01 7.414617502106275460e-01
2.750000000000000000e+00 1.564507199999999365e+01 6.961782731906109856e-01
3.250000000000000000e+00 1.438774666666667201e+01 6.402288047616765398e-01
3.750000000000000000e+00 1.280433333333334467e+01 5.697719300424863853e-01
4.250000000000000000e+00 1.082055600000000517e+01 4.814984986616991924e-01
4.750000000000000000e+00 8.585650666666662545e+00 3.820475449685691860e-01
5.250000000000000000e+00 6.310105333333329902e+00 2.807899433709316606e-01
5.750000000000000000e+00 4.217014666666666578e+00 1.876515748837455089e-01
6.250000000000000000e+00 2.529375999999999181e+00 1.125532720933290071e-01
6.750000000000000000e+00 1.396781333333334096e+00 6.215592413738596500e-02
7.250000000000000000e+00 7.772000000000003350e-01 3.458567682829277040e-02
7.750000000000000000e+00 4.856200000000002737e-01 2.161033892584258639e-02
8.250000000000000000e+00 3.252173333333331362e-01 1.447231650772491489e-02
8.750000000000000000e+00 1.649186666666666856e-01 7.339574863325691936e-03
9.250000000000000000e+00 2.634133333333333812e-02 1.172842146643043090e-03
9.750000000000000000e+00 5.973333333333337219e-04 2.675604754069624944e-05


==> anc/dat_w_err/nucleon/PbPb2760/20_25/dNdY_mc_2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 9.866666666666666164e-05 4.723554217371115858e-06
-9.250000000000000000e+00 3.021066666666669120e-02 1.345056912943732403e-03
-8.750000000000000000e+00 7.966799999999996107e-01 3.545237841256331651e-02
-8.250000000000000000e+00 2.658709333333332925e+00 1.183096472483762540e-01
-7.750000000000000000e+00 4.080772000000000510e+00 1.815913834330023513e-01
-7.250000000000000000e+00 4.995578666666672163e+00 2.223001695266122180e-01
-6.750000000000000000e+00 5.930867999999999363e+00 2.639182203707940988e-01
-6.250000000000000000e+00 6.489930666666669623e+00 2.888010273800933336e-01
-5.750000000000000000e+00 6.246686666666668053e+00 2.779685909632096941e-01
-5.250000000000000000e+00 5.437488000000000099e+00 2.419626396907114396e-01
-4.750000000000000000e+00 4.469804000000005217e+00 1.989037332452822937e-01
-4.250000000000000000e+00 3.541007999999998379e+00 1.575695422507180643e-01
-3.750000000000000000e+00 2.691171999999999453e+00 1.197561846058676771e-01
-3.250000000000000000e+00 1.995661333333331733e+00 8.880669884872612052e-02
-2.750000000000000000e+00 1.465289333333332555e+00 6.520499805448623509e-02
-2.250000000000000000e+00 1.056872000000000700e+00 4.703313676473336313e-02
-1.750000000000000000e+00 7.566813333333322067e-01 3.368141670832973389e-02
-1.250000000000000000e+00 5.606053333333339550e-01 2.494883390470898493e-02
-7.500000000000000000e-01 4.231960000000006827e-01 1.884590241477513903e-02
-2.500000000000000000e-01 3.773639999999997552e-01 1.680349224652307252e-02
2.500000000000000000e-01 3.848306666666665987e-01 1.713806790756494669e-02
7.500000000000000000e-01 4.421093333333338538e-01 1.967445083669116038e-02
1.250000000000000000e+00 5.505466666666667397e-01 2.450001547602220775e-02
1.750000000000000000e+00 7.584946666666664283e-01 3.375614934851750570e-02
2.250000000000000000e+00 1.039318666666667612e+00 4.624732485443142777e-02
2.750000000000000000e+00 1.458922666666665924e+00 6.492509569736124031e-02
3.250000000000000000e+00 2.004964000000000190e+00 8.922493790889014786e-02
3.750000000000000000e+00 2.688039999999999985e+00 1.196126182699405738e-01
4.250000000000000000e+00 3.548289333333338291e+00 1.578929068084569676e-01
4.750000000000000000e+00 4.494977333333332936e+00 2.000194186129561902e-01
5.250000000000000000e+00 5.438554666666665760e+00 2.420070350928882619e-01
5.750000000000000000e+00 6.225761333333333702e+00 2.770338427173749118e-01
6.250000000000000000e+00 6.470591999999996347e+00 2.879318609465058021e-01
6.750000000000000000e+00 5.907317333333335974e+00 2.628692923754125110e-01
7.250000000000000000e+00 4.987959999999999283e+00 2.219614068139164065e-01
7.750000000000000000e+00 4.054788000000001169e+00 1.804358095147541585e-01
8.250000000000000000e+00 2.654575999999998270e+00 1.181280155380005081e-01
8.750000000000000000e+00 8.187093333333335110e-01 3.643389396871501984e-02
9.250000000000000000e+00 3.223333333333333606e-02 1.434474942269796513e-03
9.750000000000000000e+00 1.106666666666667500e-04 5.421311034549988746e-06


==> anc/dat_w_err/nucleon/PbPb2760/20_25/integrated_v2_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
7.484697982276337924e-02
6.762702457294457459e-02


==> anc/dat_w_err/nucleon/PbPb2760/20_25/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
8.930976621846052621e-02
8.076783474285095799e-02


==> anc/dat_w_err/nucleon/PbPb2760/20_25/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-2.4_2.4.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
8.748233368139046728e-02
7.910776723593851423e-02


==> anc/dat_w_err/nucleon/PbPb2760/20_25/integrated_v3_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v3_2par_cumulant  
#  v3_4par_cumulant
2.555041229657959226e-02
1.588480556556729623e-02


==> anc/dat_w_err/nucleon/PbPb2760/20_25/r2_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 9.990668079508715493e-01 7.385544940350200231e-04
7.894737124443054199e-01 9.977156483853454327e-01 1.336665509751799917e-03
1.315789461135864258e+00 9.965272577608216276e-01 1.368555890726006006e-03
1.842105269432067871e+00 9.988238547573873305e-01 2.420678052592103308e-03
2.368421077728271484e+00 9.962922704924459527e-01 2.565982990906528344e-03
2.894736766815185547e+00 9.961075064647302302e-01 2.996091727373781204e-03
3.421052694320678711e+00 9.952882946532938258e-01 3.520720608474282431e-03
3.947368383407592773e+00 9.948850896780374597e-01 3.905601177699275298e-03
4.473684310913085938e+00 9.972750769405772653e-01 4.470157459053237040e-03
5.000000000000000000e+00 9.954550707329679060e-01 4.616487877070944365e-03


==> anc/dat_w_err/nucleon/PbPb2760/20_25/r2_eta_charged_3_4.dat <==
2.631579041481018066e-01 9.990342620939794971e-01
7.894737124443054199e-01 9.976248213027169021e-01
1.315789461135864258e+00 9.964927088521089438e-01
1.842105269432067871e+00 9.987202187065605807e-01
2.368421077728271484e+00 9.961453937303963446e-01
2.894736766815185547e+00 9.959645037928531730e-01
3.421052694320678711e+00 9.951278885079746228e-01
3.947368383407592773e+00 9.947666239152362921e-01
4.473684310913085938e+00 9.971063445329587660e-01
5.000000000000000000e+00 9.952650039379088431e-01


==> anc/dat_w_err/nucleon/PbPb2760/20_25/r2_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.989828506287231624e-01 7.365103550690986966e-04
7.894737124443054199e-01 9.973087774108743142e-01 1.296376304661434227e-03
1.315789461135864258e+00 9.959051216627734515e-01 1.320085131018235245e-03
1.842105269432067871e+00 9.978949517178670181e-01 2.387715645752936690e-03
2.368421077728271484e+00 9.951272209450289230e-01 2.468639593812721553e-03
2.894736766815185547e+00 9.947812879400863562e-01 2.933862191412362277e-03
3.421052694320678711e+00 9.940062508837179678e-01 3.435625421199428944e-03
3.947368383407592773e+00 9.934813422906654257e-01 3.826256294473416239e-03
4.473684310913085938e+00 9.955326579000306486e-01 4.413524912603005584e-03
5.000000000000000000e+00 9.935029950494836948e-01 4.473466912002232142e-03


==> anc/dat_w_err/nucleon/PbPb2760/20_25/v2_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 5.484650656580924988e-02 1.201597042381763458e-03 4.978730529546737671e-02 1.194245414808392525e-03
-4.473684310913085938e+00 5.917178466916084290e-02 1.297577633522450924e-03 5.360860750079154968e-02 1.346782315522432327e-03
-3.947368383407592773e+00 6.238621473312377930e-02 1.355614396743476391e-03 5.635781213641166687e-02 1.408059964887797832e-03
-3.421052694320678711e+00 6.459226459264755249e-02 1.414880505762994289e-03 5.826525017619132996e-02 1.396750216372311115e-03
-2.894736766815185547e+00 6.611414253711700439e-02 1.468580332584679127e-03 5.953792482614517212e-02 1.466065295971930027e-03
-2.368421077728271484e+00 6.738891452550888062e-02 1.476263278163969517e-03 6.065724417567253113e-02 1.479746541008353233e-03
-1.842105269432067871e+00 6.919313967227935791e-02 1.528650056570768356e-03 6.225917488336563110e-02 1.519955229014158249e-03
-1.315789461135864258e+00 7.121662050485610962e-02 1.617103698663413525e-03 6.406344473361968994e-02 1.520133228041231632e-03
-7.894737124443054199e-01 7.350070774555206299e-02 1.605368801392614841e-03 6.613475084304809570e-02 1.607595826499164104e-03
-2.631579041481018066e-01 7.516282796859741211e-02 1.672612153925001621e-03 6.771468371152877808e-02 1.627597026526927948e-03
2.631579041481018066e-01 7.520022243261337280e-02 1.702297246083617210e-03 6.776552647352218628e-02 1.564005156978964806e-03
7.894737124443054199e-01 7.341548055410385132e-02 1.662816037423908710e-03 6.619685143232345581e-02 1.547839492559432983e-03
1.315789461135864258e+00 7.105460017919540405e-02 1.635986962355673313e-03 6.402961909770965576e-02 1.518340432085096836e-03
1.842105269432067871e+00 6.876744329929351807e-02 1.579907606355845928e-03 6.207042932510375977e-02 1.462886459194123745e-03
2.368421077728271484e+00 6.701914966106414795e-02 1.571891130879521370e-03 6.053499132394790649e-02 1.390428282320499420e-03
2.894736766815185547e+00 6.564610451459884644e-02 1.566900173202157021e-03 5.929738283157348633e-02 1.397690386511385441e-03
3.421052694320678711e+00 6.416263431310653687e-02 1.510014175437390804e-03 5.807144567370414734e-02 1.357018132694065571e-03
3.947368383407592773e+00 6.194011121988296509e-02 1.419457839801907539e-03 5.617840960621833801e-02 1.364127267152070999e-03
4.473684310913085938e+00 5.856751650571823120e-02 1.368555589579045773e-03 5.324845388531684875e-02 1.294686109758913517e-03
5.000000000000000000e+00 5.428088828921318054e-02 1.255438430234789848e-03 4.943786561489105225e-02 1.250659232027828693e-03


==> anc/dat_w_err/nucleon/PbPb2760/20_25/v2_eta_charged_cumulant_etaref_-2.4_2.4.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 7.421386986970901489e-02 1.639705151319503784e-03 6.729663908481597900e-02 1.586114056408405304e-03
-4.473684310913085938e+00 7.850416749715805054e-02 1.743213390000164509e-03 7.111553102731704712e-02 1.750120194628834724e-03
-3.947368383407592773e+00 8.144485205411911011e-02 1.794194569811224937e-03 7.358092069625854492e-02 1.800718251615762711e-03
-3.421052694320678711e+00 8.327214419841766357e-02 1.854129834100604057e-03 7.514083385467529297e-02 1.777449040673673153e-03
-2.894736766815185547e+00 8.435769379138946533e-02 1.897574868053197861e-03 7.601314783096313477e-02 1.819830853492021561e-03
-2.368421077728271484e+00 8.510886132717132568e-02 1.903021126054227352e-03 7.663168013095855713e-02 1.820709672756493092e-03
-1.842105269432067871e+00 8.625354617834091187e-02 1.932322862558066845e-03 7.770299911499023438e-02 1.856363029219210148e-03
-1.315789461135864258e+00 8.733841031789779663e-02 2.002427354454994202e-03 7.865031063556671143e-02 1.836187206208705902e-03
-7.894737124443054199e-01 8.857756108045578003e-02 1.975141931325197220e-03 7.979761809110641479e-02 1.902758260257542133e-03
-2.631579041481018066e-01 8.949705958366394043e-02 2.029292285442352295e-03 8.070312440395355225e-02 1.912815496325492859e-03
2.631579041481018066e-01 8.949951827526092529e-02 2.053625648841261864e-03 8.072178065776824951e-02 1.836780691519379616e-03
7.894737124443054199e-01 8.850991725921630859e-02 2.048351569101214409e-03 7.990533858537673950e-02 1.847640261985361576e-03
1.315789461135864258e+00 8.718735724687576294e-02 2.033676020801067352e-03 7.863689959049224854e-02 1.845461549237370491e-03
1.842105269432067871e+00 8.573278039693832397e-02 2.002996625378727913e-03 7.742491364479064941e-02 1.806020271033048630e-03
2.368421077728271484e+00 8.464793860912322998e-02 2.012635581195354462e-03 7.649499922990798950e-02 1.731344382278621197e-03
2.894736766815185547e+00 8.377581834793090820e-02 2.005346585065126419e-03 7.570341229438781738e-02 1.767350360751152039e-03
3.421052694320678711e+00 8.269079774618148804e-02 1.958884298801422119e-03 7.483126223087310791e-02 1.740365871228277683e-03
3.947368383407592773e+00 8.089730143547058105e-02 1.869737752713263035e-03 7.335257530212402344e-02 1.757941208779811859e-03
4.473684310913085938e+00 7.775075733661651611e-02 1.843891572207212448e-03 7.064711302518844604e-02 1.697569270618259907e-03
5.000000000000000000e+00 7.353641092777252197e-02 1.742155523970723152e-03 6.688462197780609131e-02 1.652644481509923935e-03


==> anc/dat_w_err/nucleon/PbPb2760/20_25/v2_eta_charged_ep.dat <==
-5.000000000000000000e+00 7.103490793748790111e-02 8.115131806335720453e-04
-4.473684310913085938e+00 7.510514634197291983e-02 8.706560510636031413e-04
-3.947368383407592773e+00 7.781425252598711539e-02 8.876665553646455016e-04
-3.421052694320678711e+00 7.949136015364643981e-02 9.261880951566018802e-04
-2.894736766815185547e+00 8.048083530579278055e-02 9.618572530394723947e-04
-2.368421077728271484e+00 8.121112418452165749e-02 9.586698447222156711e-04
-1.842105269432067871e+00 8.233884995945520147e-02 9.707592643306866458e-04
-1.315789461135864258e+00 8.342689238971975896e-02 1.034256411427646833e-03
-7.894737124443054199e-01 8.466396487779158375e-02 1.001934357490438625e-03
-2.631579041481018066e-01 8.563638744369271583e-02 1.043997327451979878e-03
2.631579041481018066e-01 8.564806268254790411e-02 1.070113406750061074e-03
7.894737124443054199e-01 8.468676748924722220e-02 1.077562891919682433e-03
1.315789461135864258e+00 8.335439986788442668e-02 1.070834480753849382e-03
1.842105269432067871e+00 8.196398748063835060e-02 1.062359151780664559e-03
2.368421077728271484e+00 8.092548098452603811e-02 1.089327481397179241e-03
2.894736766815185547e+00 8.007556911889127105e-02 1.089815069871571908e-03
3.421052694320678711e+00 7.910197346870184720e-02 1.057580710438091190e-03
3.947368383407592773e+00 7.747800095709235502e-02 9.726528115771286998e-04
4.473684310913085938e+00 7.452165400551227781e-02 9.807878446875504825e-04
5.000000000000000000e+00 7.052022091524016989e-02 9.326566502311907456e-04


==> anc/dat_w_err/nucleon/PbPb2760/20_25/v2_pt_charged_cumulant.dat <==
# pt vn{2} err vn{4} err
2.000000029802322388e-01 1.146671921014785767e-02 2.425344137009233236e-04 1.044045295566320419e-02 2.540627319831401110e-04
4.000000059604644775e-01 3.742402791976928711e-02 9.083900949917733669e-04 3.379269316792488098e-02 7.367762736976146698e-04
6.000000238418579102e-01 6.382410973310470581e-02 1.577117363922297955e-03 5.763415247201919556e-02 1.228940091095864773e-03
8.000000119209289551e-01 8.765272796154022217e-02 2.035824116319417953e-03 7.909132540225982666e-02 1.697084167972207069e-03
1.000000000000000000e+00 1.084233894944190979e-01 2.482353476807475090e-03 9.792764484882354736e-02 2.204416086897253990e-03
1.200000047683715820e+00 1.260731518268585205e-01 2.831475576385855675e-03 1.140441522002220154e-01 2.657502423971891403e-03
1.399999976158142090e+00 1.413744390010833740e-01 3.061973256990313530e-03 1.280616521835327148e-01 2.971835900098085403e-03
1.600000023841857910e+00 1.546035557985305786e-01 3.274739487096667290e-03 1.401208937168121338e-01 3.506172914057970047e-03
1.799999952316284180e+00 1.666733026504516602e-01 3.334821434691548347e-03 1.512355506420135498e-01 3.812748705968260765e-03
2.000000000000000000e+00 1.772360354661941528e-01 3.299033967778086662e-03 1.609791666269302368e-01 4.164803773164749146e-03
2.200000047683715820e+00 1.866733133792877197e-01 3.469216870144009590e-03 1.699188649654388428e-01 4.533368162810802460e-03
2.400000095367431641e+00 1.954522430896759033e-01 3.425700822845101357e-03 1.778707504272460938e-01 5.099215079098939896e-03
2.599999904632568359e+00 2.027170211076736450e-01 3.344810567796230316e-03 1.848887503147125244e-01 5.611836910247802734e-03
2.799999952316284180e+00 2.101424187421798706e-01 3.334052395075559616e-03 1.919013559818267822e-01 5.857365671545267105e-03
3.000000000000000000e+00 2.167785465717315674e-01 3.254902781918644905e-03 1.978719532489776611e-01 6.108384579420089722e-03
3.200000047683715820e+00 2.225665301084518433e-01 3.338513197377324104e-03 2.034220993518829346e-01 6.634454708546400070e-03
3.400000095367431641e+00 2.274755537509918213e-01 3.019196912646293640e-03 2.086859643459320068e-01 6.966355256736278534e-03
3.599999904632568359e+00 2.317756861448287964e-01 3.199656493961811066e-03 2.124030590057373047e-01 8.002660237252712250e-03
3.799999952316284180e+00 2.383843660354614258e-01 3.062658244743943214e-03 2.191189527511596680e-01 8.430928923189640045e-03


==> anc/dat_w_err/nucleon/PbPb2760/20_25/v2_pt_charged_ep.dat <==
 (2.000000029802322388e-01+0.000000000000000000e+00j)  (1.107604299619684325e-02+2.454043254021018742e-05j)  (2.654807164829840120e-04+0.000000000000000000e+00j)
 (4.000000059604644775e-01+0.000000000000000000e+00j)  (3.587694880850324924e-02+2.951495287082518101e-05j)  (1.075708583400371938e-03+0.000000000000000000e+00j)
 (6.000000238418579102e-01+0.000000000000000000e+00j)  (6.108589092447406360e-02-6.125794166500911147e-05j)  (1.926808084758409182e-03+0.000000000000000000e+00j)
 (8.000000119209289551e-01+0.000000000000000000e+00j)  (8.389882347116234262e-02-2.465530336977748383e-05j)  (2.417036565861413727e-03+0.000000000000000000e+00j)
 (1.000000000000000000e+00+0.000000000000000000e+00j)  (1.038405537301560627e-01+9.574178719997404323e-06j)  (2.966154764169431218e-03+0.000000000000000000e+00j)
 (1.200000047683715820e+00+0.000000000000000000e+00j)  (1.208544191781498744e-01+6.472744446446976449e-05j)  (3.388770639212281780e-03+0.000000000000000000e+00j)
 (1.399999976158142090e+00+0.000000000000000000e+00j)  (1.355978881390650093e-01+2.529015922869615922e-04j)  (3.607601632618549770e-03+0.000000000000000000e+00j)
 (1.600000023841857910e+00+0.000000000000000000e+00j)  (1.483510992943543882e-01+1.889976517994188204e-04j)  (3.811866629307477349e-03+0.000000000000000000e+00j)
 (1.799999952316284180e+00+0.000000000000000000e+00j)  (1.600148977205349543e-01+3.151075729414460399e-04j)  (3.616798087170408106e-03+0.000000000000000000e+00j)
 (2.000000000000000000e+00+0.000000000000000000e+00j)  (1.701908482872621642e-01+1.863098558938068453e-04j)  (3.576057740700396958e-03+0.000000000000000000e+00j)
 (2.200000047683715820e+00+0.000000000000000000e+00j)  (1.794129951921623889e-01+2.310281631488519428e-04j)  (3.869843781874718162e-03+0.000000000000000000e+00j)
 (2.400000095367431641e+00+0.000000000000000000e+00j)  (1.878005178436906730e-01+2.642810776994098938e-04j)  (3.967593988828027433e-03+0.000000000000000000e+00j)
 (2.599999904632568359e+00+0.000000000000000000e+00j)  (1.951044991667012507e-01+4.544526959090092297e-04j)  (3.853283154689925681e-03+0.000000000000000000e+00j)
 (2.799999952316284180e+00+0.000000000000000000e+00j)  (2.023763423444536191e-01+8.554738980767131887e-04j)  (4.625570937000936765e-03+0.000000000000000000e+00j)
 (3.000000000000000000e+00+0.000000000000000000e+00j)  (2.090411607785798709e-01+1.827242938426762485e-03j)  (4.878716064575604368e-03+0.000000000000000000e+00j)
 (3.200000047683715820e+00+0.000000000000000000e+00j)  (2.148555309570008287e-01+7.321296873240043350e-04j)  (5.620903268590647997e-03+0.000000000000000000e+00j)
 (3.400000095367431641e+00+0.000000000000000000e+00j)  (2.198166332286297653e-01+1.270368973997562960e-03j)  (6.114534724706190486e-03+0.000000000000000000e+00j)
 (3.599999904632568359e+00+0.000000000000000000e+00j)  (2.242501546065867046e-01+9.648522516608357092e-04j)  (6.730148834729102712e-03+0.000000000000000000e+00j)
 (3.799999952316284180e+00+0.000000000000000000e+00j)  (2.313983034140545403e-01+1.802305339668165696e-03j)  (7.135356240726370945e-03+0.000000000000000000e+00j)


==> anc/dat_w_err/nucleon/PbPb2760/20_25/v3_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 1.641804538667201996e-02 5.907070008106529713e-04 1.070586778223514557e-02 4.406103398650884628e-03
-4.473684310913085938e+00 1.847887411713600159e-02 6.883281166665256023e-04 1.174688991159200668e-02 4.939254373311996460e-03
-3.947368383407592773e+00 2.010021172463893890e-02 7.466450333595275879e-04 1.277156360447406769e-02 5.449010059237480164e-03
-3.421052694320678711e+00 2.115060947835445404e-02 7.863370119594037533e-04 1.365201175212860107e-02 5.624146666377782822e-03
-2.894736766815185547e+00 2.178918942809104919e-02 8.053344790823757648e-04 1.402641274034976959e-02 5.860629025846719742e-03
-2.368421077728271484e+00 2.240951731801033020e-02 8.470756001770496368e-04 1.411245577037334442e-02 5.992253776639699936e-03
-1.842105269432067871e+00 2.318398654460906982e-02 8.181603043340146542e-04 1.494484115391969681e-02 6.281154695898294449e-03
-1.315789461135864258e+00 2.406697347760200500e-02 8.753925212658941746e-04 1.510212104767560959e-02 6.574445869773626328e-03
-7.894737124443054199e-01 2.495859563350677490e-02 8.813580498099327087e-04 1.551539916545152664e-02 6.980709731578826904e-03
-2.631579041481018066e-01 2.569041773676872253e-02 9.211655124090611935e-04 1.603499427437782288e-02 7.070243358612060547e-03
2.631579041481018066e-01 2.563087642192840576e-02 8.958533289842307568e-04 1.565160974860191345e-02 7.171027362346649170e-03
7.894737124443054199e-01 2.495307102799415588e-02 8.806365658529102802e-04 1.545133627951145172e-02 7.064933888614177704e-03
1.315789461135864258e+00 2.410604804754257202e-02 8.351369178853929043e-04 1.487594563513994217e-02 6.842534057796001434e-03
1.842105269432067871e+00 2.326813712716102600e-02 7.899043266661465168e-04 1.424418669193983078e-02 6.648391485214233398e-03
2.368421077728271484e+00 2.263182401657104492e-02 7.451886194758117199e-04 1.373452134430408478e-02 6.528495810925960541e-03
2.894736766815185547e+00 2.196513861417770386e-02 7.587765576317906380e-04 1.281996816396713257e-02 6.436625961214303970e-03
3.421052694320678711e+00 2.121444977819919586e-02 7.290078210644423962e-04 1.263434253633022308e-02 6.179967895150184631e-03
3.947368383407592773e+00 2.026380039751529694e-02 6.970984395593404770e-04 1.205363590270280838e-02 5.871889181435108185e-03
4.473684310913085938e+00 1.863680221140384674e-02 6.402049912139773369e-04 1.123194117099046707e-02 5.490299779921770096e-03
5.000000000000000000e+00 1.655681058764457703e-02 5.764249362982809544e-04 1.010312791913747787e-02 4.923634696751832962e-03


==> anc/dat_w_err/nucleon/PbPb2760/20_25/v3_eta_charged_ep.dat <==
-5.000000000000000000e+00 2.060562913063971463e-02 4.290103558757515706e-04
-4.473684310913085938e+00 2.278548916706755328e-02 4.723883954588968211e-04
-3.947368383407592773e+00 2.436442754752433243e-02 4.894285497665755566e-04
-3.421052694320678711e+00 2.534173364920712726e-02 5.162951920042650831e-04
-2.894736766815185547e+00 2.587029432142060742e-02 4.849578299548197666e-04
-2.368421077728271484e+00 2.636420284708161296e-02 5.312735337366182370e-04
-1.842105269432067871e+00 2.704398802239424415e-02 4.580760585369512972e-04
-1.315789461135864258e+00 2.769523205549077188e-02 4.481965366140527700e-04
-7.894737124443054199e-01 2.823808382090907745e-02 4.296839866127713926e-04
-2.631579041481018066e-01 2.878876283943918729e-02 4.390418949370171117e-04
2.631579041481018066e-01 2.864005085019722882e-02 4.106734797957564188e-04
7.894737124443054199e-01 2.816444112079214898e-02 4.058292378286418919e-04
1.315789461135864258e+00 2.759542347164419679e-02 3.791779755342204804e-04
1.842105269432067871e+00 2.703062939939697776e-02 3.632203055924170757e-04
2.368421077728271484e+00 2.651939933680212344e-02 3.665959288498776510e-04
2.894736766815185547e+00 2.593652921523856986e-02 3.757369516242615374e-04
3.421052694320678711e+00 2.530263462446113304e-02 4.063325743034179984e-04
3.947368383407592773e+00 2.446712865718643840e-02 3.814618723884702052e-04
4.473684310913085938e+00 2.288898196412636130e-02 3.763936270017150735e-04
5.000000000000000000e+00 2.069576424939808049e-02 3.554299076430000263e-04


==> anc/dat_w_err/nucleon/PbPb2760/20_30/dN_over_2pidYptdpt_mc_-211.dat <==
1.000000000000000056e-01 3.476787849686915024e+02 1.356572823483794155e+00
3.000000000000000444e-01 1.763049050332945455e+02 7.003475493709789834e-01
5.000000000000000000e-01 8.468979092371542094e+01 3.653317216402544032e-01
7.000000000000000666e-01 4.340449962124911565e+01 2.023948661404817440e-01
9.000000000000000222e-01 2.319720608556588815e+01 1.172155553740108769e-01
1.100000000000000089e+00 1.271306607951310674e+01 7.203743533835822721e-02
1.300000000000000266e+00 7.102767004349904489e+00 4.283462462711756097e-02
1.500000000000000000e+00 4.024190294760416897e+00 2.532050766778868450e-02
1.700000000000000178e+00 2.309401418137864592e+00 1.573464801478864986e-02
1.899999999999999911e+00 1.340278957395850012e+00 9.544764255059137725e-03
2.100000000000000089e+00 7.841106791459904191e-01 6.062307181968287079e-03
2.300000000000000266e+00 4.632993473624933967e-01 3.883581715256523379e-03
2.500000000000000000e+00 2.761570628861301779e-01 2.293222908838881465e-03
2.700000000000000178e+00 1.653684699627532007e-01 1.497351250584872144e-03
2.900000000000000355e+00 9.975575721597337853e-02 9.758587392613867189e-04
3.100000000000000089e+00 6.070306437002809252e-02 6.097137942192680515e-04
3.300000000000000266e+00 3.702868361087965909e-02 4.190058334803923061e-04
3.500000000000000000e+00 2.272618905250060189e-02 2.583236941774505208e-04
3.700000000000000178e+00 1.395301349288432559e-02 1.612414818882078413e-04
3.900000000000000355e+00 8.668571218805633249e-03 1.109261377853259562e-04


==> anc/dat_w_err/nucleon/PbPb2760/20_30/dN_over_2pidYptdpt_mc_-2212.dat <==
1.000000000000000056e-01 2.687755627288230809e+00 8.761802852060865399e-03
3.000000000000000444e-01 2.599349477371324380e+00 6.040623646511599637e-03
5.000000000000000000e-01 2.411654693045364617e+00 6.692049850676021205e-03
7.000000000000000666e-01 2.136884369914815007e+00 7.092667425242203845e-03
9.000000000000000222e-01 1.793967108513867759e+00 6.211771076775497030e-03
1.100000000000000089e+00 1.433043405935936487e+00 6.663862098381390271e-03
1.300000000000000266e+00 1.094823792857165579e+00 5.417125005152676961e-03
1.500000000000000000e+00 8.072420059480738264e-01 4.158269348389473548e-03
1.700000000000000178e+00 5.782645202431325737e-01 3.209751255268197476e-03
1.899999999999999911e+00 4.046274299600811086e-01 2.495113526064719756e-03
2.100000000000000089e+00 2.783323118077036251e-01 1.813354462283522320e-03
2.300000000000000266e+00 1.890068745918271342e-01 1.291908588860799347e-03
2.500000000000000000e+00 1.270348229935661932e-01 9.143323413947561200e-04
2.700000000000000178e+00 8.450940814974775006e-02 6.538201551881539378e-04
2.900000000000000355e+00 5.603726637400113786e-02 4.490194723369800127e-04
3.100000000000000089e+00 3.689357045065429219e-02 3.457148272272326270e-04
3.300000000000000266e+00 2.431823225416646778e-02 2.448370485624464096e-04
3.500000000000000000e+00 1.595497989268997857e-02 1.853105334989068893e-04
3.700000000000000178e+00 1.041948699058102036e-02 1.223674229426137546e-04
3.900000000000000355e+00 6.797752473213462994e-03 8.667734032657772067e-05


==> anc/dat_w_err/nucleon/PbPb2760/20_30/dN_over_2pidYptdpt_mc_-321.dat <==
1.000000000000000056e-01 2.226901799423045958e+01 7.191260534831361850e-02
3.000000000000000444e-01 1.911611524606772861e+01 6.236687233105169675e-02
5.000000000000000000e-01 1.449208889254830090e+01 5.348351768068042300e-02
7.000000000000000666e-01 1.002129216885215612e+01 4.380564185010287631e-02
9.000000000000000222e-01 6.536749044887217863e+00 3.067017118078929627e-02
1.100000000000000089e+00 4.125628421171589899e+00 2.144726142511780773e-02
1.300000000000000266e+00 2.563363592529186441e+00 1.404202493220054956e-02
1.500000000000000000e+00 1.582250361271745565e+00 9.691119113286463319e-03
1.700000000000000178e+00 9.753275489882098359e-01 6.660871967044833600e-03
1.899999999999999911e+00 6.013291182713424998e-01 4.015265135692900993e-03
2.100000000000000089e+00 3.713274292504262775e-01 2.711217152707620995e-03
2.300000000000000266e+00 2.300802675467580050e-01 1.809913285729775794e-03
2.500000000000000000e+00 1.425667538899042242e-01 1.277662250721137366e-03
2.700000000000000178e+00 8.866413811478249252e-02 7.651209165518111114e-04
2.900000000000000355e+00 5.548351693407103935e-02 5.483019376605975572e-04
3.100000000000000089e+00 3.467293115865384412e-02 3.395723472567120540e-04
3.300000000000000266e+00 2.183316446596998348e-02 2.087630246010936436e-04
3.500000000000000000e+00 1.381859003991976233e-02 1.258964871858898719e-04
3.700000000000000178e+00 8.664481131621741203e-03 9.383108783655141731e-05
3.900000000000000355e+00 5.465203906950035113e-03 8.468149234501788874e-05


==> anc/dat_w_err/nucleon/PbPb2760/20_30/dN_over_2pidYptdpt_mc_211.dat <==
1.000000000000000056e-01 3.476285371005750449e+02 1.352138132796740999e+00
3.000000000000000444e-01 1.763141616616235865e+02 6.967431115710090994e-01
5.000000000000000000e-01 8.470204956794881923e+01 3.605523004805434861e-01
7.000000000000000666e-01 4.340575050331374030e+01 2.036936871946585237e-01
9.000000000000000222e-01 2.318943902961163062e+01 1.191712780926752341e-01
1.100000000000000089e+00 1.271246008501009328e+01 7.204103238178498347e-02
1.300000000000000266e+00 7.097595692968210912e+00 4.248717055045408281e-02
1.500000000000000000e+00 4.022888761003578395e+00 2.554482108064856649e-02
1.700000000000000178e+00 2.308499228058494168e+00 1.502940174722663252e-02
1.899999999999999911e+00 1.337414866468192631e+00 9.660419554980953505e-03
2.100000000000000089e+00 7.833495143149808992e-01 5.687793466664789292e-03
2.300000000000000266e+00 4.631692554959662145e-01 4.054444002635262598e-03
2.500000000000000000e+00 2.758789661489009504e-01 2.423069857800315939e-03
2.700000000000000178e+00 1.653084430058216481e-01 1.532436207732518988e-03
2.900000000000000355e+00 9.983725552303936157e-02 1.005279618029170791e-03
3.100000000000000089e+00 6.060688686678333825e-02 6.001273037899831821e-04
3.300000000000000266e+00 3.697370281235701217e-02 3.664238734087664246e-04
3.500000000000000000e+00 2.271042513432769763e-02 2.410239210312078572e-04
3.700000000000000178e+00 1.396541610781895995e-02 1.546092957833491717e-04
3.900000000000000355e+00 8.632251244612865193e-03 1.044572357016392429e-04


==> anc/dat_w_err/nucleon/PbPb2760/20_30/dN_over_2pidYptdpt_mc_2212.dat <==
1.000000000000000056e-01 2.736093636087622905e+00 5.081581643894104647e-03
3.000000000000000444e-01 2.647835146590141964e+00 6.264932572407299477e-03
5.000000000000000000e-01 2.460367246477500824e+00 7.537124142610559727e-03
7.000000000000000666e-01 2.178585996527618640e+00 7.517472165869001563e-03
9.000000000000000222e-01 1.831572474252721294e+00 6.710843122818083151e-03
1.100000000000000089e+00 1.461914112612805683e+00 6.471458892465133290e-03
1.300000000000000266e+00 1.117795768444492133e+00 5.297882267139838314e-03
1.500000000000000000e+00 8.233980010601577026e-01 4.223553210560494937e-03
1.700000000000000178e+00 5.891872303669745126e-01 3.253505282180327567e-03
1.899999999999999911e+00 4.125248657678199926e-01 2.619292522061440146e-03
2.100000000000000089e+00 2.842538861982973897e-01 1.858614670682401512e-03
2.300000000000000266e+00 1.930123893226421694e-01 1.417079022044905089e-03
2.500000000000000000e+00 1.297979650122323136e-01 9.033979342946722377e-04
2.700000000000000178e+00 8.646671921840193287e-02 7.170797003669352604e-04
2.900000000000000355e+00 5.721757406690793080e-02 4.469259480693191580e-04
3.100000000000000089e+00 3.781778149384547316e-02 3.222266945820830399e-04
3.300000000000000266e+00 2.480654855683478432e-02 2.477404754451520354e-04
3.500000000000000000e+00 1.627700339421258094e-02 1.626563440711288296e-04
3.700000000000000178e+00 1.065821940521886543e-02 1.351918998846468340e-04
3.900000000000000355e+00 6.930041517791979064e-03 6.337699918958862371e-05


==> anc/dat_w_err/nucleon/PbPb2760/20_30/dN_over_2pidYptdpt_mc_321.dat <==
1.000000000000000056e-01 2.224051334392270007e+01 6.649222728710174612e-02
3.000000000000000444e-01 1.909793621479011705e+01 5.866652566167795957e-02
5.000000000000000000e-01 1.448808826779544390e+01 5.528733629018599965e-02
7.000000000000000666e-01 1.002056763492075042e+01 4.311075046385980797e-02
9.000000000000000222e-01 6.534680325358398711e+00 3.051138759175391416e-02
1.100000000000000089e+00 4.126963393542737890e+00 2.044645069023518294e-02
1.300000000000000266e+00 2.564379735627388079e+00 1.426529655140995785e-02
1.500000000000000000e+00 1.583097949763123014e+00 9.704500279177751682e-03
1.700000000000000178e+00 9.741395041483063011e-01 6.106058121300489763e-03
1.899999999999999911e+00 6.011938365697144793e-01 4.094172087565088082e-03
2.100000000000000089e+00 3.715181625552426148e-01 2.654674543536234346e-03
2.300000000000000266e+00 2.296046479921848016e-01 1.778040015308749323e-03
2.500000000000000000e+00 1.427863877113710600e-01 1.177669359914347135e-03
2.700000000000000178e+00 8.889923550911513206e-02 7.099876690997660757e-04
2.900000000000000355e+00 5.543238612189382852e-02 4.485615107713110871e-04
3.100000000000000089e+00 3.479289633618868477e-02 4.057181414411254751e-04
3.300000000000000266e+00 2.186507583587275066e-02 2.144157645424900804e-04
3.500000000000000000e+00 1.371142571157122139e-02 1.527354513474330139e-04
3.700000000000000178e+00 8.690791881222972859e-03 1.026298612600120891e-04
3.900000000000000355e+00 5.491729730798683602e-03 7.731563509968863361e-05


==> anc/dat_w_err/nucleon/PbPb2760/20_30/dNdEta_mc_charged.dat <==
# Eta,dNdEta,error
-7.799999999999999822e+00 6.755273166666661666e+01 2.130946097463569888e+00
-7.400000000000000355e+00 9.234617000000018550e+01 2.913072057600421427e+00
-7.000000000000000000e+00 1.247479691666666071e+02 3.935208206015664345e+00
-6.599999999999999645e+00 1.656711858333336238e+02 5.226157819192506437e+00
-6.200000000000000178e+00 2.140113108333331411e+02 6.751071284261201733e+00
-5.799999999999999822e+00 2.678416541666665012e+02 8.449160795686204040e+00
-5.399999999999999467e+00 3.247747858333332260e+02 1.024515103680944250e+01
-5.000000000000000000e+00 3.825048983333337560e+02 1.206626241118110876e+01
-4.599999999999999645e+00 4.387432908333336741e+02 1.384032567055630025e+01
-4.200000000000000178e+00 4.908627283333326545e+02 1.548447706414181546e+01
-3.799999999999999822e+00 5.363344758333319078e+02 1.691890461852640115e+01
-3.399999999999999467e+00 5.737554024999992635e+02 1.809941046810959975e+01
-2.999999999999999556e+00 6.040272875000016484e+02 1.905433461347287505e+01
-2.599999999999999645e+00 6.279603699999989885e+02 1.980932018332617872e+01
-2.199999999999999734e+00 6.456763633333333701e+02 2.036816080484363312e+01
-1.799999999999999822e+00 6.558555241666668962e+02 2.068925862266642568e+01
-1.399999999999999467e+00 6.570964416666665784e+02 2.072841786065203351e+01
-9.999999999999995559e-01 6.496653950000010127e+02 2.049395745463642626e+01
-5.999999999999996447e-01 6.378965074999991884e+02 2.012272650139696495e+01
-1.999999999999997335e-01 6.294959166666683359e+02 1.985770416038285902e+01
2.000000000000001776e-01 6.294653041666674653e+02 1.985672814712784273e+01
6.000000000000005329e-01 6.379445241666657012e+02 2.012418452910177535e+01
1.000000000000000888e+00 6.496984191666657580e+02 2.049491864841024835e+01
1.400000000000001243e+00 6.571009058333322628e+02 2.072840827962114574e+01
1.800000000000000711e+00 6.559328050000028725e+02 2.069152882658605108e+01
2.200000000000000178e+00 6.457374041666664652e+02 2.036987827049540911e+01
2.600000000000000533e+00 6.280422616666666045e+02 1.981166187423099956e+01
3.000000000000000888e+00 6.041055574999993496e+02 1.905656230892525116e+01
3.400000000000001243e+00 5.738514358333335394e+02 1.810216847382247352e+01
3.800000000000000711e+00 5.363845866666691791e+02 1.692022802543952764e+01
4.200000000000000178e+00 4.909183824999993817e+02 1.548597309958364221e+01
4.600000000000000533e+00 4.387589541666661148e+02 1.384057285420684913e+01
5.000000000000000888e+00 3.825242616666661775e+02 1.206664215941521157e+01
5.400000000000001243e+00 3.247405458333327601e+02 1.024384913246920981e+01
5.800000000000000711e+00 2.678752108333342790e+02 8.450040152335418497e+00
6.200000000000000178e+00 2.140877249999998355e+02 6.753320592317177962e+00
6.600000000000000533e+00 1.657489891666664334e+02 5.228489827774251530e+00
7.000000000000000888e+00 1.249143299999998789e+02 3.940370161110718694e+00
7.400000000000001243e+00 9.253149583333306794e+01 2.918860557053563287e+00
7.800000000000000711e+00 6.771453250000023161e+01 2.136028080113408834e+00


==> anc/dat_w_err/nucleon/PbPb2760/20_30/dNdY_mc_-2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 5.113333333333324989e-04 1.616791823334068787e-05
-9.250000000000000000e+00 2.436933333333334700e-02 7.689503770783214908e-04
-8.750000000000000000e+00 1.472879999999999745e-01 4.646729555140238950e-03
-8.250000000000000000e+00 2.898366666666669089e-01 9.143977461449499453e-03
-7.750000000000000000e+00 4.315359999999994756e-01 1.361340451022687026e-02
-7.250000000000000000e+00 6.954226666666670775e-01 2.193725271303682139e-02
-6.750000000000000000e+00 1.253510000000000790e+00 3.954141007851466605e-02
-6.250000000000000000e+00 2.280647999999998898e+00 7.194314318449812617e-02
-5.750000000000000000e+00 3.815110000000000223e+00 1.203477346959141991e-01
-5.250000000000000000e+00 5.720252666666666208e+00 1.804461170630299593e-01
-4.750000000000000000e+00 7.792517333333333518e+00 2.458166705684363684e-01
-4.250000000000000000e+00 9.805686666666664664e+00 3.093246242217117525e-01
-3.750000000000000000e+00 1.158523733333334249e+01 3.654616126256609032e-01
-3.250000000000000000e+00 1.300438600000001088e+01 4.102288175302410966e-01
-2.750000000000000000e+00 1.411989599999998468e+01 4.454182176962416806e-01
-2.250000000000000000e+00 1.502693000000000012e+01 4.740315715322470647e-01
-1.750000000000000000e+00 1.575321333333334906e+01 4.969429805341173956e-01
-1.250000000000000000e+00 1.630442066666666534e+01 5.143298775374426368e-01
-7.500000000000000000e-01 1.668316866666667764e+01 5.262776523885595026e-01
-2.500000000000000000e-01 1.687602200000000252e+01 5.323600817914183603e-01
2.500000000000000000e-01 1.686976666666667413e+01 5.321610420105779005e-01
7.500000000000000000e-01 1.667924266666666355e+01 5.261494687345656951e-01
1.250000000000000000e+00 1.631117533333332759e+01 5.145377710747257582e-01
1.750000000000000000e+00 1.575074666666666801e+01 4.968616603087785411e-01
2.250000000000000000e+00 1.503773933333333268e+01 4.743667648403909753e-01
2.750000000000000000e+00 1.412592533333335432e+01 4.456028143372017802e-01
3.250000000000000000e+00 1.300779466666666906e+01 4.103328602782655987e-01
3.750000000000000000e+00 1.158406666666667739e+01 3.654191230732822260e-01
4.250000000000000000e+00 9.803470666666653344e+00 3.092495462476554935e-01
4.750000000000000000e+00 7.785140666666664266e+00 2.455815646324453483e-01
5.250000000000000000e+00 5.718454666666670683e+00 1.803868344136622393e-01
5.750000000000000000e+00 3.814017333333333593e+00 1.203133576711883368e-01
6.250000000000000000e+00 2.282325333333332207e+00 7.199554073681688204e-02
6.750000000000000000e+00 1.255180666666666722e+00 3.959613312788629047e-02
7.250000000000000000e+00 6.979433333333335820e-01 2.201869393854911233e-02
7.750000000000000000e+00 4.357553333333337720e-01 1.374803787376470757e-02
8.250000000000000000e+00 2.931946666666666590e-01 9.251796652030543772e-03
8.750000000000000000e+00 1.484960000000001279e-01 4.685568623494332750e-03
9.250000000000000000e+00 2.427399999999996921e-02 7.662054149856589551e-04
9.750000000000000000e+00 5.426666666666668829e-04 1.720926133091039677e-05


==> anc/dat_w_err/nucleon/PbPb2760/20_30/dNdY_mc_2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 9.666666666666661302e-05 3.514406856861488053e-06
-9.250000000000000000e+00 2.788066666666668553e-02 8.800490730749093403e-04
-8.750000000000000000e+00 7.399153333333339244e-01 2.334388324521881677e-02
-8.250000000000000000e+00 2.476970000000000116e+00 7.814709467948670329e-02
-7.750000000000000000e+00 3.793129333333328468e+00 1.196667243035948597e-01
-7.250000000000000000e+00 4.608905999999997505e+00 1.454024202609229544e-01
-6.750000000000000000e+00 5.436307999999995921e+00 1.715045960135189174e-01
-6.250000000000000000e+00 5.929834666666663701e+00 1.870726015737610437e-01
-5.750000000000000000e+00 5.685127333333332089e+00 1.793486720450950811e-01
-5.250000000000000000e+00 4.947865333333334448e+00 1.560893870333208977e-01
-4.750000000000000000e+00 4.057176666666664211e+00 1.279900359975297275e-01
-4.250000000000000000e+00 3.202211999999998948e+00 1.010177301631379615e-01
-3.750000000000000000e+00 2.424312666666666782e+00 7.647762269278385316e-02
-3.250000000000000000e+00 1.804346000000000450e+00 5.692172106005658622e-02
-2.750000000000000000e+00 1.314285333333334638e+00 4.146060773754005335e-02
-2.250000000000000000e+00 9.469466666666670474e-01 2.987531945839683872e-02
-1.750000000000000000e+00 6.726053333333332773e-01 2.121921075365007514e-02
-1.250000000000000000e+00 4.935226666666671091e-01 1.556918929020085010e-02
-7.500000000000000000e-01 3.842406666666666748e-01 1.212628218674753622e-02
-2.500000000000000000e-01 3.366579999999999018e-01 1.062326120264525144e-02
2.500000000000000000e-01 3.465386666666667170e-01 1.094315556289164604e-02
7.500000000000000000e-01 3.934579999999996414e-01 1.241422972810989414e-02
1.250000000000000000e+00 4.884113333333341966e-01 1.540907224305874436e-02
1.750000000000000000e+00 6.790706666666664892e-01 2.142322746609275075e-02
2.250000000000000000e+00 9.320746666666664959e-01 2.940265277667017396e-02
2.750000000000000000e+00 1.314967333333334043e+00 4.148589171035605566e-02
3.250000000000000000e+00 1.803314666666667510e+00 5.688457727776015382e-02
3.750000000000000000e+00 2.432872666666663353e+00 7.674519693070264159e-02
4.250000000000000000e+00 3.212541999999998676e+00 1.013390302302572127e-01
4.750000000000000000e+00 4.080813333333333404e+00 1.287285738733843221e-01
5.250000000000000000e+00 4.955870000000001774e+00 1.563339845748381585e-01
5.750000000000000000e+00 5.689891333333330969e+00 1.794870222355749445e-01
6.250000000000000000e+00 5.928945333333325962e+00 1.870284978738404047e-01
6.750000000000000000e+00 5.437029333333335934e+00 1.715107212940157333e-01
7.250000000000000000e+00 4.623389999999997002e+00 1.458452418583649490e-01
7.750000000000000000e+00 3.792582666666664437e+00 1.196360495174563082e-01
8.250000000000000000e+00 2.489058666666665864e+00 7.851707516806442910e-02
8.750000000000000000e+00 7.650359999999996052e-01 2.413293745407660285e-02
9.250000000000000000e+00 2.992399999999999921e-02 9.442057885440019492e-04
9.750000000000000000e+00 1.206666666666666949e-04 4.420718644443817478e-06


==> anc/dat_w_err/nucleon/PbPb2760/20_30/integrated_v2_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
7.797792688987392751e-02
7.119278060486981807e-02


==> anc/dat_w_err/nucleon/PbPb2760/20_30/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
9.314067079969773344e-02
8.519020646301371513e-02


==> anc/dat_w_err/nucleon/PbPb2760/20_30/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-2.4_2.4.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
9.123075540489102020e-02
8.343753701432950198e-02


==> anc/dat_w_err/nucleon/PbPb2760/20_30/integrated_v3_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v3_2par_cumulant  
#  v3_4par_cumulant
2.645524727790578637e-02
1.702513346258893029e-02


==> anc/dat_w_err/nucleon/PbPb2760/20_30/r2_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 9.983908316133440763e-01 4.980260639709961894e-04
7.894737124443054199e-01 9.969273772257430943e-01 7.126223278372896455e-04
1.315789461135864258e+00 9.955166441745681993e-01 1.172595365594939756e-03
1.842105269432067871e+00 9.954958388811834258e-01 1.806214878787997013e-03
2.368421077728271484e+00 9.940132355316100288e-01 2.323042617009341178e-03
2.894736766815185547e+00 9.926111938283801450e-01 2.851569878721835292e-03
3.421052694320678711e+00 9.923071512198123889e-01 3.131373548264451429e-03
3.947368383407592773e+00 9.921297357614229373e-01 3.184312281643247693e-03
4.473684310913085938e+00 9.928981916230966709e-01 3.618039763485584193e-03
5.000000000000000000e+00 9.908251316513709828e-01 3.681457183988426883e-03


==> anc/dat_w_err/nucleon/PbPb2760/20_30/r2_eta_charged_3_4.dat <==
2.631579041481018066e-01 9.983673232432045408e-01
7.894737124443054199e-01 9.969135313919037511e-01
1.315789461135864258e+00 9.954793488951241276e-01
1.842105269432067871e+00 9.954444195272780238e-01
2.368421077728271484e+00 9.939341575844120591e-01
2.894736766815185547e+00 9.925275895438518958e-01
3.421052694320678711e+00 9.922249737643445977e-01
3.947368383407592773e+00 9.920586266691046040e-01
4.473684310913085938e+00 9.928074198574050602e-01
5.000000000000000000e+00 9.907772408444980305e-01


==> anc/dat_w_err/nucleon/PbPb2760/20_30/r2_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.982731348466591381e-01 4.999574144585072115e-04
7.894737124443054199e-01 9.965194213922921040e-01 6.987848047305297546e-04
1.315789461135864258e+00 9.948478373175129175e-01 1.141785866049136464e-03
1.842105269432067871e+00 9.945456439571996876e-01 1.746669393309440094e-03
2.368421077728271484e+00 9.928147258528889907e-01 2.255379002710342431e-03
2.894736766815185547e+00 9.912437722135708507e-01 2.760947031505441625e-03
3.421052694320678711e+00 9.909719152319047542e-01 3.030297834017840405e-03
3.947368383407592773e+00 9.906603041780510654e-01 3.091053491438411956e-03
4.473684310913085938e+00 9.910786721106127350e-01 3.506659956746202306e-03
5.000000000000000000e+00 9.887999614280952310e-01 3.535328125241277760e-03


==> anc/dat_w_err/nucleon/PbPb2760/20_30/v2_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 5.697580054402351379e-02 5.116527900099754333e-04 5.229852721095085144e-02 1.472401665523648262e-03
-4.473684310913085938e+00 6.150584667921066284e-02 5.602952442131936550e-04 5.635688453912734985e-02 1.555666793137788773e-03
-3.947368383407592773e+00 6.490733474493026733e-02 5.727011593990027905e-04 5.931999161839485168e-02 1.667495351284742355e-03
-3.421052694320678711e+00 6.722610443830490112e-02 5.855337367393076420e-04 6.133717298507690430e-02 1.720502972602844238e-03
-2.894736766815185547e+00 6.872268021106719971e-02 6.066053174436092377e-04 6.259869784116744995e-02 1.761063700541853905e-03
-2.368421077728271484e+00 7.008036226034164429e-02 6.102152401581406593e-04 6.379232555627822876e-02 1.800929196178913116e-03
-1.842105269432067871e+00 7.191316783428192139e-02 6.504566990770399570e-04 6.541397422552108765e-02 1.828969689086079597e-03
-1.315789461135864258e+00 7.407345622777938843e-02 6.954305572435259819e-04 6.741745769977569580e-02 1.879743766039609909e-03
-7.894737124443054199e-01 7.648805528879165649e-02 7.267201435752213001e-04 6.965000182390213013e-02 1.941175432875752449e-03
-2.631579041481018066e-01 7.825092971324920654e-02 7.543060346506536007e-04 7.130733877420425415e-02 1.982998335734009743e-03
2.631579041481018066e-01 7.830915600061416626e-02 7.760265725664794445e-04 7.137905061244964600e-02 1.991272903978824615e-03
7.894737124443054199e-01 7.648997008800506592e-02 7.664408185519278049e-04 6.977944076061248779e-02 1.938972738571465015e-03
1.315789461135864258e+00 7.401692867279052734e-02 7.553894538432359695e-04 6.752536445856094360e-02 1.904638600535690784e-03
1.842105269432067871e+00 7.168167829513549805e-02 7.444325601682066917e-04 6.547833234071731567e-02 1.848638290539383888e-03
2.368421077728271484e+00 6.985156238079071045e-02 7.452489226125180721e-04 6.384573876857757568e-02 1.834365190006792545e-03
2.894736766815185547e+00 6.848853826522827148e-02 7.256437675096094608e-04 6.266569346189498901e-02 1.813588314689695835e-03
3.421052694320678711e+00 6.694914400577545166e-02 7.231803610920906067e-04 6.134832650423049927e-02 1.741392072290182114e-03
3.947368383407592773e+00 6.461708992719650269e-02 6.656129844486713409e-04 5.932205915451049805e-02 1.694194739684462547e-03
4.473684310913085938e+00 6.112853437662124634e-02 6.629709969274699688e-04 5.627634003758430481e-02 1.583868754096329212e-03
5.000000000000000000e+00 5.666623264551162720e-02 5.834163166582584381e-04 5.227631330490112305e-02 1.489934744313359261e-03


==> anc/dat_w_err/nucleon/PbPb2760/20_30/v2_eta_charged_cumulant_etaref_-2.4_2.4.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 7.717706263065338135e-02 6.743367994204163551e-04 7.078046351671218872e-02 2.014011610299348831e-03
-4.473684310913085938e+00 8.169443905353546143e-02 7.423954666592180729e-04 7.484934478998184204e-02 2.077761804684996605e-03
-3.947368383407592773e+00 8.483471721410751343e-02 7.492318982258439064e-04 7.755279541015625000e-02 2.189193386584520340e-03
-3.421052694320678711e+00 8.676020801067352295e-02 7.663854630663990974e-04 7.921653985977172852e-02 2.213489962741732597e-03
-2.894736766815185547e+00 8.779968321323394775e-02 7.676363456994295120e-04 8.005473017692565918e-02 2.248425735160708427e-03
-2.368421077728271484e+00 8.862029016017913818e-02 7.741749286651611328e-04 8.075100183486938477e-02 2.266682917252182961e-03
-1.842105269432067871e+00 8.975887298583984375e-02 8.118078112602233887e-04 8.178447932004928589e-02 2.287816489115357399e-03
-1.315789461135864258e+00 9.096919000148773193e-02 8.466204162687063217e-04 8.291257917881011963e-02 2.307845512405037880e-03
-7.894737124443054199e-01 9.230286628007888794e-02 8.760127238929271698e-04 8.418798446655273438e-02 2.336815232411026955e-03
-2.631579041481018066e-01 9.325984865427017212e-02 8.890283643268048763e-04 8.511842787265777588e-02 2.359532518312335014e-03
2.631579041481018066e-01 9.331656992435455322e-02 9.206905961036682129e-04 8.518933504819869995e-02 2.370161004364490509e-03
7.894737124443054199e-01 9.229852259159088135e-02 9.237354970537126064e-04 8.432067930698394775e-02 2.340015722438693047e-03
1.315789461135864258e+00 9.090729802846908569e-02 9.182294597849249840e-04 8.302593976259231567e-02 2.351942704990506172e-03
1.842105269432067871e+00 8.948342502117156982e-02 9.195941383950412273e-04 8.182759582996368408e-02 2.319401130080223083e-03
2.368421077728271484e+00 8.833997696638107300e-02 9.343284764327108860e-04 8.080836385488510132e-02 2.306021749973297119e-03
2.894736766815185547e+00 8.748425543308258057e-02 9.130173712037503719e-04 8.010643720626831055e-02 2.318002516403794289e-03
3.421052694320678711e+00 8.640453219413757324e-02 9.203058434650301933e-04 7.921840995550155640e-02 2.243221737444400787e-03
3.947368383407592773e+00 8.448438346385955811e-02 8.789509302005171776e-04 7.755751907825469971e-02 2.204973949119448662e-03
4.473684310913085938e+00 8.124554157257080078e-02 8.782714721746742725e-04 7.474295049905776978e-02 2.129863016307353973e-03
5.000000000000000000e+00 7.681338489055633545e-02 7.862003985792398453e-04 7.077307999134063721e-02 2.012597629800438881e-03


==> anc/dat_w_err/nucleon/PbPb2760/20_30/v2_eta_charged_ep.dat <==
-5.000000000000000000e+00 7.447335692680770447e-02 5.233787716297095801e-04
-4.473684310913085938e+00 7.879072264132695735e-02 4.964862341044291773e-04
-3.947368383407592773e+00 8.171815290867669168e-02 4.685745822336089580e-04
-3.421052694320678711e+00 8.351284195388918030e-02 4.620780228461790940e-04
-2.894736766815185547e+00 8.446317209191214759e-02 4.324462360730538593e-04
-2.368421077728271484e+00 8.526604709648503977e-02 4.199783046946118227e-04
-1.842105269432067871e+00 8.637172993493640039e-02 4.144757246259433200e-04
-1.315789461135864258e+00 8.760648247504880526e-02 4.078783166485785332e-04
-7.894737124443054199e-01 8.897028128036021943e-02 4.173065902403898676e-04
-2.631579041481018066e-01 8.996840723911707360e-02 3.986374820197090578e-04
2.631579041481018066e-01 9.004213120768453371e-02 4.334888966021695103e-04
7.894737124443054199e-01 8.903070174745546239e-02 4.239681633567306935e-04
1.315789461135864258e+00 8.763066402804606247e-02 4.383925803218496160e-04
1.842105269432067871e+00 8.625981754700441650e-02 4.521951397257510598e-04
2.368421077728271484e+00 8.512552567375160362e-02 4.680784587359382060e-04
2.894736766815185547e+00 8.430972879832926425e-02 4.877604490364668153e-04
3.421052694320678711e+00 8.330530452286089016e-02 4.796046309055738348e-04
3.947368383407592773e+00 8.150987040124653416e-02 4.736165241765356187e-04
4.473684310913085938e+00 7.846237882328035984e-02 4.880813475880329188e-04
5.000000000000000000e+00 7.423582759280772381e-02 4.532183172132859899e-04


==> anc/dat_w_err/nucleon/PbPb2760/20_30/v2_pt_charged_cumulant.dat <==
# pt vn{2} err vn{4} err
2.000000029802322388e-01 1.188847236335277557e-02 1.085498370230197906e-04 1.090766768902540207e-02 2.918401733040809631e-04
4.000000059604644775e-01 3.888295963406562805e-02 3.663571842480450869e-04 3.559493273496627808e-02 9.707994759082794189e-04
6.000000238418579102e-01 6.632121652364730835e-02 6.516707944683730602e-04 6.073346734046936035e-02 1.593193155713379383e-03
8.000000119209289551e-01 9.127829223871231079e-02 9.008476627059280872e-04 8.360205590724945068e-02 2.220500027760863304e-03
1.000000000000000000e+00 1.130251884460449219e-01 1.086883596144616604e-03 1.035555452108383179e-01 2.801641821861267090e-03
1.200000047683715820e+00 1.317791044712066650e-01 1.292857225053012371e-03 1.207916364073753357e-01 3.262284444645047188e-03
1.399999976158142090e+00 1.480053216218948364e-01 1.380685833282768726e-03 1.357165277004241943e-01 3.786176675930619240e-03
1.600000023841857910e+00 1.623364686965942383e-01 1.597320660948753357e-03 1.488578915596008301e-01 4.115239717066287994e-03
1.799999952316284180e+00 1.751824170351028442e-01 1.714636455290019512e-03 1.605865806341171265e-01 4.631275311112403870e-03
2.000000000000000000e+00 1.867928057909011841e-01 1.745684654451906681e-03 1.713348031044006348e-01 5.107868462800979614e-03
2.200000047683715820e+00 1.971498280763626099e-01 1.824299688450992107e-03 1.809601485729217529e-01 5.274816881865262985e-03
2.400000095367431641e+00 2.066871821880340576e-01 2.106341999024152756e-03 1.895500123500823975e-01 5.745182745158672333e-03
2.599999904632568359e+00 2.149343937635421753e-01 2.349110553041100502e-03 1.970738768577575684e-01 6.114964839071035385e-03
2.799999952316284180e+00 2.232590913772583008e-01 2.307436428964138031e-03 2.048564851284027100e-01 6.636043079197406769e-03
3.000000000000000000e+00 2.306552380323410034e-01 2.328575588762760162e-03 2.114590406417846680e-01 6.882890593260526657e-03
3.200000047683715820e+00 2.372908592224121094e-01 2.574935555458068848e-03 2.172457277774810791e-01 7.482920773327350616e-03
3.400000095367431641e+00 2.433637380599975586e-01 2.703412435948848724e-03 2.234514057636260986e-01 7.799558341503143311e-03
3.599999904632568359e+00 2.488076686859130859e-01 2.797560300678014755e-03 2.282345592975616455e-01 8.240253664553165436e-03
3.799999952316284180e+00 2.559899985790252686e-01 3.038023365661501884e-03 2.350597828626632690e-01 8.696941658854484558e-03


==> anc/dat_w_err/nucleon/PbPb2760/20_30/v2_pt_charged_ep.dat <==
 (2.000000029802322388e-01+0.000000000000000000e+00j)  (1.155182571496386409e-02+4.152586501026132903e-05j)  (1.684525572581138729e-04+0.000000000000000000e+00j)
 (4.000000059604644775e-01+0.000000000000000000e+00j)  (3.764530540352420407e-02+7.096232577737797713e-05j)  (4.082338619850534641e-04+0.000000000000000000e+00j)
 (6.000000238418579102e-01+0.000000000000000000e+00j)  (6.410130294445776089e-02+1.000940786499782072e-04j)  (6.249438822760078772e-04+0.000000000000000000e+00j)
 (8.000000119209289551e-01+0.000000000000000000e+00j)  (8.821967944732306277e-02+5.548196266918232474e-05j)  (8.384546530302641743e-04+0.000000000000000000e+00j)
 (1.000000000000000000e+00+0.000000000000000000e+00j)  (1.092153761309910265e-01+1.128078853093905003e-04j)  (1.007004985217332558e-03+0.000000000000000000e+00j)
 (1.200000047683715820e+00+0.000000000000000000e+00j)  (1.273540598638454868e-01+2.001307975752102456e-04j)  (1.177212197442862587e-03+0.000000000000000000e+00j)
 (1.399999976158142090e+00+0.000000000000000000e+00j)  (1.429965848176073251e-01+1.890276433576382458e-04j)  (1.207501562629930423e-03+0.000000000000000000e+00j)
 (1.600000023841857910e+00+0.000000000000000000e+00j)  (1.568389977201878338e-01+1.720678039973062628e-04j)  (1.360130653464010526e-03+0.000000000000000000e+00j)
 (1.799999952316284180e+00+0.000000000000000000e+00j)  (1.691678254742709220e-01+1.144997128280869517e-04j)  (1.674916181240712577e-03+0.000000000000000000e+00j)
 (2.000000000000000000e+00+0.000000000000000000e+00j)  (1.804074295149488139e-01+4.216986675530492155e-05j)  (2.009422494619449856e-03+0.000000000000000000e+00j)
 (2.200000047683715820e+00+0.000000000000000000e+00j)  (1.903876192857478500e-01+9.113867231124746617e-05j)  (1.936482842855237431e-03+0.000000000000000000e+00j)
 (2.400000095367431641e+00+0.000000000000000000e+00j)  (1.994733744721855218e-01+9.660673240899501403e-05j)  (2.650118165678603133e-03+0.000000000000000000e+00j)
 (2.599999904632568359e+00+0.000000000000000000e+00j)  (2.075201131801965859e-01+8.557106968583614659e-05j)  (3.007533868458185742e-03+0.000000000000000000e+00j)
 (2.799999952316284180e+00+0.000000000000000000e+00j)  (2.155932912675766477e-01+4.889203241633293594e-05j)  (3.652665173423026625e-03+0.000000000000000000e+00j)
 (3.000000000000000000e+00+0.000000000000000000e+00j)  (2.229527594298406079e-01+8.726809236391053302e-04j)  (3.594393436687538541e-03+0.000000000000000000e+00j)
 (3.200000047683715820e+00+0.000000000000000000e+00j)  (2.294339931245991393e-01-5.846479856593512722e-05j)  (4.678202880935898242e-03+0.000000000000000000e+00j)
 (3.400000095367431641e+00+0.000000000000000000e+00j)  (2.356144735941106405e-01+8.696725217166296866e-05j)  (5.486303677761107320e-03+0.000000000000000000e+00j)
 (3.599999904632568359e+00+0.000000000000000000e+00j)  (2.409103983088861922e-01-7.043627847803687718e-04j)  (5.024113688381228945e-03+0.000000000000000000e+00j)
 (3.799999952316284180e+00+0.000000000000000000e+00j)  (2.486508491373310425e-01-4.300676311095601883e-05j)  (6.798376059156088953e-03+0.000000000000000000e+00j)


==> anc/dat_w_err/nucleon/PbPb2760/20_30/v3_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 1.692664250731468201e-02 3.956193104386329651e-04 1.135830115526914597e-02 1.771575305610895157e-03
-4.473684310913085938e+00 1.908770576119422913e-02 4.367714864201843739e-04 1.260994933545589447e-02 1.941285561770200729e-03
-3.947368383407592773e+00 2.074610814452171326e-02 4.684349114540964365e-04 1.367743778973817825e-02 2.384562045335769653e-03
-3.421052694320678711e+00 2.183846198022365570e-02 5.283707869239151478e-04 1.441483385860919952e-02 2.355915261432528496e-03
-2.894736766815185547e+00 2.256370522081851959e-02 5.424867267720401287e-04 1.500705443322658539e-02 2.450851490721106529e-03
-2.368421077728271484e+00 2.321780100464820862e-02 5.340802017599344254e-04 1.534330379217863083e-02 2.532999962568283081e-03
-1.842105269432067871e+00 2.400369197130203247e-02 5.687346565537154675e-04 1.590283960103988647e-02 2.609237562865018845e-03
-1.315789461135864258e+00 2.489333972334861755e-02 6.013335660099983215e-04 1.622876897454261780e-02 2.700311131775379181e-03
-7.894737124443054199e-01 2.585582435131072998e-02 6.358899991028010845e-04 1.685629785060882568e-02 2.729546045884490013e-03
-2.631579041481018066e-01 2.657007239758968353e-02 6.672111921943724155e-04 1.732988655567169189e-02 2.861731220036745071e-03
2.631579041481018066e-01 2.650918997824192047e-02 6.713562179356813431e-04 1.701326481997966766e-02 2.856699516996741295e-03
7.894737124443054199e-01 2.586955204606056213e-02 6.544753559865057468e-04 1.680197939276695251e-02 2.776358276605606079e-03
1.315789461135864258e+00 2.494570240378379822e-02 6.516387802548706532e-04 1.621446758508682251e-02 2.622016472741961479e-03
1.842105269432067871e+00 2.409877441823482513e-02 6.428305641748011112e-04 1.553761214017868042e-02 2.537615131586790085e-03
2.368421077728271484e+00 2.342908643186092377e-02 5.980879650451242924e-04 1.494629681110382080e-02 2.410086337476968765e-03
2.894736766815185547e+00 2.274062857031822205e-02 5.925630102865397930e-04 1.418596692383289337e-02 2.497316803783178329e-03
3.421052694320678711e+00 2.200255170464515686e-02 5.546601023524999619e-04 1.406835578382015228e-02 2.340058330446481705e-03
3.947368383407592773e+00 2.093331888318061829e-02 5.635119741782546043e-04 1.323499344289302826e-02 2.089651534333825111e-03
4.473684310913085938e+00 1.928727142512798309e-02 4.915274912491440773e-04 1.235542446374893188e-02 1.998097170144319534e-03
5.000000000000000000e+00 1.709420047700405121e-02 4.633956705220043659e-04 1.105994731187820435e-02 1.805604202672839165e-03


==> anc/dat_w_err/nucleon/PbPb2760/20_30/v3_eta_charged_ep.dat <==
-5.000000000000000000e+00 2.141051290470808582e-02 2.748518655494007631e-04
-4.473684310913085938e+00 2.369078879909187682e-02 3.046451767371443232e-04
-3.947368383407592773e+00 2.532310680211956669e-02 2.768519653940426433e-04
-3.421052694320678711e+00 2.631088554278798036e-02 3.166775491007380408e-04
-2.894736766815185547e+00 2.694164627403497492e-02 3.343219601121845256e-04
-2.368421077728271484e+00 2.749458366345312529e-02 3.044936689525400901e-04
-1.842105269432067871e+00 2.816765999499618034e-02 3.142590167828495252e-04
-1.315789461135864258e+00 2.878076168953563191e-02 3.254474334334564738e-04
-7.894737124443054199e-01 2.941800449565951103e-02 3.264170811932215954e-04
-2.631579041481018066e-01 2.990384321692743375e-02 3.420034753362658029e-04
2.631579041481018066e-01 2.981068568314342374e-02 3.528271837810391626e-04
7.894737124443054199e-01 2.942516416424315051e-02 3.501494462729969211e-04
1.315789461135864258e+00 2.877309988295436577e-02 3.734777325676809302e-04
1.842105269432067871e+00 2.821451841106240033e-02 3.869510335687457807e-04
2.368421077728271484e+00 2.767796340656899015e-02 3.752414145396766273e-04
2.894736766815185547e+00 2.707558742259722970e-02 3.724671967428091882e-04
3.421052694320678711e+00 2.649287907954875343e-02 3.749916109225683676e-04
3.947368383407592773e+00 2.550285213759379693e-02 3.807017502709215072e-04
4.473684310913085938e+00 2.389612233164101901e-02 3.457398186547722997e-04
5.000000000000000000e+00 2.158539711308911022e-02 3.236462547459023490e-04


==> anc/dat_w_err/nucleon/PbPb2760/30_35/dN_over_2pidYptdpt_mc_-211.dat <==
1.000000000000000056e-01 2.517779739615517940e+02 9.176573567478616411e-01
3.000000000000000444e-01 1.271836593911807540e+02 4.545807737004595728e-01
5.000000000000000000e-01 6.038149570937410715e+01 1.859608755019264426e-01
7.000000000000000666e-01 3.057176380320417053e+01 7.978778600125388532e-02
9.000000000000000222e-01 1.615637826287288092e+01 3.294276818076893182e-02
1.100000000000000089e+00 8.771885456760802668e+00 1.809027745411477886e-02
1.300000000000000266e+00 4.860602572356023998e+00 1.057422759982088768e-02
1.500000000000000000e+00 2.736107960032504227e+00 6.062682972649141577e-03
1.700000000000000178e+00 1.560782595939679052e+00 4.017525058935265611e-03
1.899999999999999911e+00 8.999586580842253714e-01 2.655435922154342297e-03
2.100000000000000089e+00 5.245880816562578097e-01 1.798677319727396730e-03
2.300000000000000266e+00 3.089022144316946883e-01 1.102683623829734099e-03
2.500000000000000000e+00 1.834931291960990030e-01 7.047053009785244617e-04
2.700000000000000178e+00 1.098202510223367512e-01 6.501749276518317602e-04
2.900000000000000355e+00 6.604985019328522833e-02 4.214097730003065899e-04
3.100000000000000089e+00 3.977316254735942941e-02 2.640610633334815847e-04
3.300000000000000266e+00 2.439282608608024303e-02 1.982979535399078969e-04
3.500000000000000000e+00 1.484612466774829463e-02 1.556290586818124850e-04
3.700000000000000178e+00 9.091475204169186669e-03 6.996570922036923941e-05
3.900000000000000355e+00 5.721144099623026898e-03 6.422644031750552468e-05


==> anc/dat_w_err/nucleon/PbPb2760/30_35/dN_over_2pidYptdpt_mc_-2212.dat <==
1.000000000000000056e-01 2.063114916970699486e+00 1.531521700817544893e-02
3.000000000000000444e-01 1.970596380163124106e+00 1.257145492712825365e-02
5.000000000000000000e-01 1.799510828859408829e+00 1.018667003917770458e-02
7.000000000000000666e-01 1.563254713559940168e+00 6.771698741310764116e-03
9.000000000000000222e-01 1.291069614063472315e+00 4.244804535956665792e-03
1.100000000000000089e+00 1.015156782743582342e+00 3.123493099655303730e-03
1.300000000000000266e+00 7.661498592061098956e-01 1.957291255674870490e-03
1.500000000000000000e+00 5.579813149858762200e-01 1.270113224098974201e-03
1.700000000000000178e+00 3.970338503388436968e-01 6.884337556833375338e-04
1.899999999999999911e+00 2.750898256815954013e-01 8.013501877130522859e-04
2.100000000000000089e+00 1.883012657098971643e-01 2.738761233936732003e-04
2.300000000000000266e+00 1.269136115115444552e-01 2.252419790453366849e-04
2.500000000000000000e+00 8.503988139945242719e-02 2.995903759185949413e-04
2.700000000000000178e+00 5.650668537548096670e-02 2.207185184301785710e-04
2.900000000000000355e+00 3.727372179868954083e-02 1.573861035765977657e-04
3.100000000000000089e+00 2.450267359356061991e-02 7.159087927592032712e-05
3.300000000000000266e+00 1.600584287284370633e-02 6.801058524681245950e-05
3.500000000000000000e+00 1.049755689406887613e-02 8.423335606655150596e-05
3.700000000000000178e+00 6.852982437006424621e-03 6.441831758450743096e-05
3.900000000000000355e+00 4.478783334445008216e-03 5.062175593184686513e-05


==> anc/dat_w_err/nucleon/PbPb2760/30_35/dN_over_2pidYptdpt_mc_-321.dat <==
1.000000000000000056e-01 1.668511986749901155e+01 9.074246476171166087e-02
3.000000000000000444e-01 1.411354558027960238e+01 6.958094432973471744e-02
5.000000000000000000e-01 1.049658998989554348e+01 4.314226954816900023e-02
7.000000000000000666e-01 7.133934643327272340e+00 2.131207142357171083e-02
9.000000000000000222e-01 4.586231239720639508e+00 1.104008952800417977e-02
1.100000000000000089e+00 2.865114037568186056e+00 5.398874268665870488e-03
1.300000000000000266e+00 1.764730005393221335e+00 3.492944947176140034e-03
1.500000000000000000e+00 1.081035900871410327e+00 2.188243534961895401e-03
1.700000000000000178e+00 6.620230857646589584e-01 1.202872909620097790e-03
1.899999999999999911e+00 4.058001505933897524e-01 1.141550217556217472e-03
2.100000000000000089e+00 2.490138239615792004e-01 6.584394781624119302e-04
2.300000000000000266e+00 1.531430381111022476e-01 5.280511580641891007e-04
2.500000000000000000e+00 9.505709351765634363e-02 3.589957796178205787e-04
2.700000000000000178e+00 5.887278886278046741e-02 3.273002392879780366e-04
2.900000000000000355e+00 3.661185675948669394e-02 2.158968561391851071e-04
3.100000000000000089e+00 2.302732438453348324e-02 1.701536070720547169e-04
3.300000000000000266e+00 1.437892567679322289e-02 8.599448120257800505e-05
3.500000000000000000e+00 9.063343492606479659e-03 8.645937890452228035e-05
3.700000000000000178e+00 5.666059356903083676e-03 6.438403253384672280e-05
3.900000000000000355e+00 3.607376013550408437e-03 3.550165806548804506e-05


==> anc/dat_w_err/nucleon/PbPb2760/30_35/dN_over_2pidYptdpt_mc_211.dat <==
1.000000000000000056e-01 2.517716342896519564e+02 9.354020822298332316e-01
3.000000000000000444e-01 1.271755283419769995e+02 4.500440986684783873e-01
5.000000000000000000e-01 6.038128244175034354e+01 1.818467756062955021e-01
7.000000000000000666e-01 3.055964908051215545e+01 7.371931160297534591e-02
9.000000000000000222e-01 1.613892014454120627e+01 3.167072916322472703e-02
1.100000000000000089e+00 8.764554201336739681e+00 1.832557126672823555e-02
1.300000000000000266e+00 4.857829195450247717e+00 7.770781811719891866e-03
1.500000000000000000e+00 2.731100238167529337e+00 5.827544039853888892e-03
1.700000000000000178e+00 1.557941836239746580e+00 3.486854368339121525e-03
1.899999999999999911e+00 8.991221173657985011e-01 2.729822932279021581e-03
2.100000000000000089e+00 5.239691457664559238e-01 1.886818962370621954e-03
2.300000000000000266e+00 3.087903446528547091e-01 9.157241597059980224e-04
2.500000000000000000e+00 1.830494052147588202e-01 6.431302263767010256e-04
2.700000000000000178e+00 1.096612925668289523e-01 4.872409240166409292e-04
2.900000000000000355e+00 6.595380841728148980e-02 4.191191238187164255e-04
3.100000000000000089e+00 4.002130735110486642e-02 3.447537341552627844e-04
3.300000000000000266e+00 2.427884542481544353e-02 2.097864179253913428e-04
3.500000000000000000e+00 1.490266256657998487e-02 9.893489483868562453e-05
3.700000000000000178e+00 9.137931241612228667e-03 7.598083399701402831e-05
3.900000000000000355e+00 5.635445284112006702e-03 5.973263324593511660e-05


==> anc/dat_w_err/nucleon/PbPb2760/30_35/dN_over_2pidYptdpt_mc_2212.dat <==
1.000000000000000056e-01 2.100224544534959215e+00 1.578489100873866138e-02
3.000000000000000444e-01 2.008906743353599644e+00 1.242051735193375021e-02
5.000000000000000000e-01 1.833864953842271550e+00 1.053209204857351831e-02
7.000000000000000666e-01 1.595485105297411499e+00 7.084127467997584221e-03
9.000000000000000222e-01 1.317145677832199491e+00 5.258081564046955363e-03
1.100000000000000089e+00 1.036283395719765466e+00 3.575641022222284839e-03
1.300000000000000266e+00 7.813630313177066800e-01 1.894628376875818294e-03
1.500000000000000000e+00 5.697082048705383039e-01 1.219764497059101045e-03
1.700000000000000178e+00 4.047559857639592140e-01 6.952745064740372544e-04
1.899999999999999911e+00 2.813116670796947938e-01 6.817146192699966500e-04
2.100000000000000089e+00 1.918688627040935624e-01 4.169787298659478761e-04
2.300000000000000266e+00 1.298501355412588487e-01 3.721347414461811292e-04
2.500000000000000000e+00 8.650877542089523142e-02 3.201532359452536735e-04
2.700000000000000178e+00 5.749855469983637668e-02 2.102252974944489165e-04
2.900000000000000355e+00 3.794070906594591147e-02 1.428794545015317865e-04
3.100000000000000089e+00 2.506074270046670938e-02 1.247963479309889675e-04
3.300000000000000266e+00 1.634826714434444578e-02 1.027431552129750160e-04
3.500000000000000000e+00 1.065307400989009938e-02 7.362220054730988616e-05
3.700000000000000178e+00 7.008982957802804489e-03 3.952771078146482311e-05
3.900000000000000355e+00 4.595224899647285671e-03 2.930387689136805789e-05


==> anc/dat_w_err/nucleon/PbPb2760/30_35/dN_over_2pidYptdpt_mc_321.dat <==
1.000000000000000056e-01 1.667031845779146693e+01 9.616175185418646132e-02
3.000000000000000444e-01 1.410257980470057326e+01 6.985454971030413684e-02
5.000000000000000000e-01 1.049573161423579570e+01 4.189586707363771034e-02
7.000000000000000666e-01 7.133449599691178200e+00 2.139768061239491828e-02
9.000000000000000222e-01 4.590198324042893852e+00 1.222889317901423162e-02
1.100000000000000089e+00 2.866593213963528175e+00 6.577755506501481615e-03
1.300000000000000266e+00 1.766121590921281292e+00 3.957443414336404321e-03
1.500000000000000000e+00 1.080326423502871336e+00 2.119286444831551541e-03
1.700000000000000178e+00 6.601126023105245988e-01 1.224669415250322904e-03
1.899999999999999911e+00 4.056208918680124786e-01 1.194114165922216314e-03
2.100000000000000089e+00 2.490123082002164701e-01 6.311769164853937636e-04
2.300000000000000266e+00 1.536467981048887377e-01 5.933413662921935674e-04
2.500000000000000000e+00 9.527014893480868774e-02 3.344738056637845008e-04
2.700000000000000178e+00 5.896906777897188701e-02 3.245158149332083098e-04
2.900000000000000355e+00 3.677887798137507297e-02 1.540098136566888276e-04
3.100000000000000089e+00 2.301654292064661891e-02 9.329926955920072804e-05
3.300000000000000266e+00 1.439982481073458220e-02 7.094115363232667915e-05
3.500000000000000000e+00 9.066375015332039239e-03 7.763255603351743831e-05
3.700000000000000178e+00 5.726997060339170456e-03 3.905207188671056483e-05
3.900000000000000355e+00 3.594997295754371464e-03 2.301567445090190543e-05


==> anc/dat_w_err/nucleon/PbPb2760/30_35/dNdEta_mc_charged.dat <==
# Eta,dNdEta,error
-7.799999999999999822e+00 4.944352833333327624e+01 2.200192751699790339e+00
-7.400000000000000355e+00 6.728978000000009274e+01 2.994330020534148318e+00
-7.000000000000000000e+00 9.063968666666654883e+01 4.033379908738401021e+00
-6.599999999999999645e+00 1.201939900000001984e+02 5.348502188051182493e+00
-6.200000000000000178e+00 1.552604316666664488e+02 6.908886984769344153e+00
-5.799999999999999822e+00 1.942697799999999404e+02 8.644720268697158261e+00
-5.399999999999999467e+00 2.353990933333330986e+02 1.047488416735213868e+01
-5.000000000000000000e+00 2.767703000000002476e+02 1.231581076715474232e+01
-4.599999999999999645e+00 3.166183800000002293e+02 1.408894365220138134e+01
-4.200000000000000178e+00 3.530960083333329180e+02 1.571210916624686327e+01
-3.799999999999999822e+00 3.846151616666659834e+02 1.711463643617832275e+01
-3.399999999999999467e+00 4.102322083333328351e+02 1.825452436140093937e+01
-2.999999999999999556e+00 4.307866950000007478e+02 1.916913889088831979e+01
-2.599999999999999645e+00 4.469504999999997494e+02 1.988837332399595681e+01
-2.199999999999999734e+00 4.588745533333340063e+02 2.041895695829839497e+01
-1.799999999999999822e+00 4.654592733333325327e+02 2.071197376036741744e+01
-1.399999999999999467e+00 4.655317183333328330e+02 2.071518060112114412e+01
-9.999999999999995559e-01 4.596054300000007515e+02 2.045146683849102232e+01
-5.999999999999996447e-01 4.507485499999995113e+02 2.005735709810354805e+01
-1.999999999999997335e-01 4.444594100000005596e+02 1.977749427445795405e+01
2.000000000000001776e-01 4.444042566666664698e+02 1.977504228057053481e+01
6.000000000000005329e-01 4.505786149999993881e+02 2.004980410691407400e+01
1.000000000000000888e+00 4.594458916666658865e+02 2.044440433598005313e+01
1.400000000000001243e+00 4.651922999999992498e+02 2.070011157882944630e+01
1.800000000000000711e+00 4.649572350000015035e+02 2.068967101426938271e+01
2.200000000000000178e+00 4.583853899999995747e+02 2.039723525010068883e+01
2.600000000000000533e+00 4.463841166666665004e+02 1.986323393049001496e+01
3.000000000000000888e+00 4.301148516666661408e+02 1.913929805879920210e+01
3.400000000000001243e+00 4.095324983333334785e+02 1.822344991990142660e+01
3.800000000000000711e+00 3.839128100000018549e+02 1.708343861509954920e+01
4.200000000000000178e+00 3.524945016666666220e+02 1.568540250468493191e+01
4.600000000000000533e+00 3.159261666666664041e+02 1.405820081449475545e+01
5.000000000000000888e+00 2.761600466666664033e+02 1.228868609703226333e+01
5.400000000000001243e+00 2.348981299999998953e+02 1.045262083926562369e+01
5.800000000000000711e+00 1.938934866666674566e+02 8.627992855852760101e+00
6.200000000000000178e+00 1.550467249999998387e+02 6.899378946188349460e+00
6.600000000000000533e+00 1.201066133333332999e+02 5.344601311529600274e+00
7.000000000000000888e+00 9.066854833333310637e+01 4.034639063612433851e+00
7.400000000000001243e+00 6.741810333333320671e+01 3.000016473372773440e+00
7.800000000000000711e+00 4.957816000000020296e+01 2.206161319583937797e+00


==> anc/dat_w_err/nucleon/PbPb2760/30_35/dNdY_mc_-2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 3.840000000000004434e-04 1.711353564352587230e-05
-9.250000000000000000e+00 1.801733333333332618e-02 8.027824574510242575e-04
-8.750000000000000000e+00 1.047119999999999856e-01 4.661222698320902427e-03
-8.250000000000000000e+00 2.049386666666667967e-01 9.121083470502730842e-03
-7.750000000000000000e+00 3.038293333333335067e-01 1.352159047267692017e-02
-7.250000000000000000e+00 4.822986666666666533e-01 2.146241851864045744e-02
-6.750000000000000000e+00 8.752786666666660942e-01 3.894916385276014914e-02
-6.250000000000000000e+00 1.614800000000000457e+00 7.185582559987732654e-02
-5.750000000000000000e+00 2.734742666666668320e+00 1.216932933237232367e-01
-5.250000000000000000e+00 4.131177333333334367e+00 1.838312667418743607e-01
-4.750000000000000000e+00 5.622804000000000357e+00 2.502057822346911431e-01
-4.250000000000000000e+00 7.059728000000000669e+00 3.141461580412295840e-01
-3.750000000000000000e+00 8.297398666666666145e+00 3.692177374946621904e-01
-3.250000000000000000e+00 9.290335999999996375e+00 4.134016008668481290e-01
-2.750000000000000000e+00 1.006128933333334352e+01 4.477061834613870750e-01
-2.250000000000000000e+00 1.068691866666667067e+01 4.755447332069636657e-01
-1.750000000000000000e+00 1.118968533333333326e+01 4.979192123519994295e-01
-1.250000000000000000e+00 1.156393466666667003e+01 5.145716219156494242e-01
-7.500000000000000000e-01 1.182203466666667602e+01 5.260569395921115277e-01
-2.500000000000000000e-01 1.194700533333333681e+01 5.316172814619249953e-01
2.500000000000000000e-01 1.194620800000000038e+01 5.315813807274432090e-01
7.500000000000000000e-01 1.181955200000001049e+01 5.259457154715294624e-01
1.250000000000000000e+00 1.155809199999999670e+01 5.143120962628539017e-01
1.750000000000000000e+00 1.117711999999999328e+01 4.973582120847578336e-01
2.250000000000000000e+00 1.067982133333333117e+01 4.752301208852245940e-01
2.750000000000000000e+00 1.005159466666666646e+01 4.472776684257535051e-01
3.250000000000000000e+00 9.275009333333327888e+00 4.127223142256141175e-01
3.750000000000000000e+00 8.287374666666666556e+00 3.687714333146231427e-01
4.250000000000000000e+00 7.048809333333334592e+00 3.136604508566689931e-01
4.750000000000000000e+00 5.613311999999991642e+00 2.497822724625926305e-01
5.250000000000000000e+00 4.125374666666665746e+00 1.835714848632971075e-01
5.750000000000000000e+00 2.734994666666667129e+00 1.217020553858393223e-01
6.250000000000000000e+00 1.621354666666667166e+00 7.214889892332847221e-02
6.750000000000000000e+00 8.848453333333341497e-01 3.937485039228550560e-02
7.250000000000000000e+00 4.920760000000001799e-01 2.189754533843775094e-02
7.750000000000000000e+00 3.108080000000000287e-01 1.383127824061774168e-02
8.250000000000000000e+00 2.103773333333332496e-01 9.362889408555103918e-03
8.750000000000000000e+00 1.074240000000000750e-01 4.781174157514063439e-03
9.250000000000000000e+00 1.880533333333331281e-02 8.369432251340475125e-04
9.750000000000000000e+00 4.800000000000010422e-04 2.143177288254231034e-05


==> anc/dat_w_err/nucleon/PbPb2760/30_35/dNdY_mc_2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 1.146666666666666982e-04 6.129285620871482396e-06
-9.250000000000000000e+00 2.248799999999997329e-02 1.001132515042613006e-03
-8.750000000000000000e+00 5.914306666666663270e-01 2.632144763879133015e-02
-8.250000000000000000e+00 1.994893333333332519e+00 8.877710026695133372e-02
-7.750000000000000000e+00 3.041203999999997354e+00 1.353361856251265316e-01
-7.250000000000000000e+00 3.590549333333330484e+00 1.597812279046854911e-01
-6.750000000000000000e+00 4.132864000000000537e+00 1.839144416552274675e-01
-6.250000000000000000e+00 4.446761333333333788e+00 1.978797067610045257e-01
-5.750000000000000000e+00 4.220708000000002791e+00 1.878167614573384991e-01
-5.250000000000000000e+00 3.641679999999996031e+00 1.620483201988420496e-01
-4.750000000000000000e+00 2.951713333333331857e+00 1.313495565142507038e-01
-4.250000000000000000e+00 2.304768000000001038e+00 1.025581964201306845e-01
-3.750000000000000000e+00 1.749053333333334681e+00 7.783064759229768592e-02
-3.250000000000000000e+00 1.287110666666667846e+00 5.727811695216589866e-02
-2.750000000000000000e+00 9.240986666666670679e-01 4.112398058447105931e-02
-2.250000000000000000e+00 6.584319999999999062e-01 2.930008873222787746e-02
-1.750000000000000000e+00 4.677533333333332433e-01 2.081606484854082312e-02
-1.250000000000000000e+00 3.431773333333331122e-01 1.527125472928217605e-02
-7.500000000000000000e-01 2.691026666666666012e-01 1.198167228479817860e-02
-2.500000000000000000e-01 2.408506666666666018e-01 1.072359378227846424e-02
2.500000000000000000e-01 2.404946666666666621e-01 1.070793684098567990e-02
7.500000000000000000e-01 2.660080000000000777e-01 1.184764564398288998e-02
1.250000000000000000e+00 3.346439999999998860e-01 1.489590386078390796e-02
1.750000000000000000e+00 4.703946666666663501e-01 2.093623969071315566e-02
2.250000000000000000e+00 6.583093333333333019e-01 2.930004282631689175e-02
2.750000000000000000e+00 9.164479999999998183e-01 4.078001972692101018e-02
3.250000000000000000e+00 1.282502666666667235e+00 5.707135108697990178e-02
3.750000000000000000e+00 1.733106666666667461e+00 7.712217331426017564e-02
4.250000000000000000e+00 2.301609333333332952e+00 1.024201089862325081e-01
4.750000000000000000e+00 2.947681333333333598e+00 1.311690245310307701e-01
5.250000000000000000e+00 3.617875999999999426e+00 1.609935027420350273e-01
5.750000000000000000e+00 4.192252000000001644e+00 1.865576060484618326e-01
6.250000000000000000e+00 4.402447999999998807e+00 1.959118355129348676e-01
6.750000000000000000e+00 4.084933333333332861e+00 1.817837581908029465e-01
7.250000000000000000e+00 3.556242666666661112e+00 1.582562896834978083e-01
7.750000000000000000e+00 3.001606666666663426e+00 1.335727278324554679e-01
8.250000000000000000e+00 1.974821333333333317e+00 8.788481182002559622e-02
8.750000000000000000e+00 5.962173333333332659e-01 2.653661683598266402e-02
9.250000000000000000e+00 2.310133333333333483e-02 1.028524340536283695e-03
9.750000000000000000e+00 9.333333333333332629e-06 2.741944160222417779e-06


==> anc/dat_w_err/nucleon/PbPb2760/30_35/integrated_v2_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
8.764379108495717885e-02
7.639579160426469839e-02


==> anc/dat_w_err/nucleon/PbPb2760/30_35/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
1.054234785069722291e-01
9.200987752190337154e-02


==> anc/dat_w_err/nucleon/PbPb2760/30_35/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-2.4_2.4.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
1.033103556157756037e-01
9.021067009084705879e-02


==> anc/dat_w_err/nucleon/PbPb2760/30_35/integrated_v3_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v3_2par_cumulant  
#  v3_4par_cumulant
2.860814072195085045e-02
1.243216736190438064e-02


==> anc/dat_w_err/nucleon/PbPb2760/30_35/r2_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 9.989127560359216673e-01 8.015289429850387150e-04
7.894737124443054199e-01 9.949611019564201797e-01 7.196094801875165545e-04
1.315789461135864258e+00 9.934667577844074060e-01 7.858505907104324385e-04
1.842105269432067871e+00 9.910237554822753925e-01 4.133559266602773903e-04
2.368421077728271484e+00 9.893719195831593982e-01 7.831012994913127403e-04
2.894736766815185547e+00 9.862389639355374493e-01 1.260065441602700471e-03
3.421052694320678711e+00 9.855063327839308496e-01 1.432327342028541506e-03
3.947368383407592773e+00 9.853346410353859275e-01 1.182486772494367906e-03
4.473684310913085938e+00 9.835389979806160587e-01 9.908245545455177539e-04
5.000000000000000000e+00 9.846046846724920698e-01 1.298079037061621943e-03


==> anc/dat_w_err/nucleon/PbPb2760/30_35/r2_eta_charged_3_4.dat <==
2.631579041481018066e-01 9.988864905450680620e-01
7.894737124443054199e-01 9.949212336421100478e-01
1.315789461135864258e+00 9.934623212395906622e-01
1.842105269432067871e+00 9.910126528325530204e-01
2.368421077728271484e+00 9.893562727701670223e-01
2.894736766815185547e+00 9.862142108083620240e-01
3.421052694320678711e+00 9.854775932687956930e-01
3.947368383407592773e+00 9.853354626906730696e-01
4.473684310913085938e+00 9.835306605045717188e-01
5.000000000000000000e+00 9.845933184526745041e-01


==> anc/dat_w_err/nucleon/PbPb2760/30_35/r2_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.987832984284923388e-01 8.220497220800497681e-04
7.894737124443054199e-01 9.946083235554779023e-01 7.307241928481885687e-04
1.315789461135864258e+00 9.929122426781400446e-01 7.880498041854240663e-04
1.842105269432067871e+00 9.902234097675514102e-01 4.283260983030347984e-04
2.368421077728271484e+00 9.883446230407338939e-01 7.760763110276017868e-04
2.894736766815185547e+00 9.850631846995294705e-01 1.223058730381512606e-03
3.421052694320678711e+00 9.843877189403368311e-01 1.398781321620277485e-03
3.947368383407592773e+00 9.841307577965890951e-01 1.134988674562647896e-03
4.473684310913085938e+00 9.819781162220430071e-01 9.133543359520980738e-04
5.000000000000000000e+00 9.828498849804097048e-01 1.172974122867796688e-03


==> anc/dat_w_err/nucleon/PbPb2760/30_35/v2_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 6.382898241281509399e-02 8.080012048594653606e-04 5.575400590896606445e-02 2.756637288257479668e-03
-4.473684310913085938e+00 6.888297945261001587e-02 8.347310940735042095e-04 6.006944179534912109e-02 3.006558166816830635e-03
-3.947368383407592773e+00 7.277281582355499268e-02 9.261144441552460194e-04 6.335152685642242432e-02 3.111145691946148872e-03
-3.421052694320678711e+00 7.531975209712982178e-02 9.369446197524666786e-04 6.543328613042831421e-02 3.261696780100464821e-03
-2.894736766815185547e+00 7.699918746948242188e-02 9.206889080815017223e-04 6.688071787357330322e-02 3.348091151565313339e-03
-2.368421077728271484e+00 7.868068665266036987e-02 9.587184758856892586e-04 6.824607402086257935e-02 3.414861392229795456e-03
-1.842105269432067871e+00 8.069036900997161865e-02 9.985844371840357780e-04 6.998066604137420654e-02 3.427258459851145744e-03
-1.315789461135864258e+00 8.322732150554656982e-02 1.046548364683985710e-03 7.232832908630371094e-02 3.572632558643817902e-03
-7.894737124443054199e-01 8.597581088542938232e-02 1.046796445734798908e-03 7.478840649127960205e-02 3.710226621478796005e-03
-2.631579041481018066e-01 8.794951438903808594e-02 1.084205927327275276e-03 7.654879242181777954e-02 3.746979637071490288e-03
2.631579041481018066e-01 8.797849714756011963e-02 1.134533202275633812e-03 7.680027186870574951e-02 3.687403863295912743e-03
7.894737124443054199e-01 8.612322807312011719e-02 1.112730940803885460e-03 7.529100775718688965e-02 3.633469576016068459e-03
1.315789461135864258e+00 8.332058787345886230e-02 1.041471958160400391e-03 7.302148640155792236e-02 3.477249527350068092e-03
1.842105269432067871e+00 8.080701529979705811e-02 1.023656339384615421e-03 7.090080529451370239e-02 3.323507728055119514e-03
2.368421077728271484e+00 7.875377684831619263e-02 9.822440333664417267e-04 6.927556544542312622e-02 3.219953505322337151e-03
2.894736766815185547e+00 7.714967429637908936e-02 9.604482329450547695e-04 6.787125766277313232e-02 3.187706694006919861e-03
3.421052694320678711e+00 7.552058994770050049e-02 9.757700026966631413e-04 6.656851619482040405e-02 3.091910853981971741e-03
3.947368383407592773e+00 7.290995121002197266e-02 9.542269399389624596e-04 6.447976827621459961e-02 2.981866244226694107e-03
4.473684310913085938e+00 6.915365904569625854e-02 8.735573501326143742e-04 6.133631989359855652e-02 2.841264475136995316e-03
5.000000000000000000e+00 6.388896703720092773e-02 8.056905935518443584e-04 5.696684122085571289e-02 2.587377093732357025e-03


==> anc/dat_w_err/nucleon/PbPb2760/30_35/v2_eta_charged_cumulant_etaref_-2.4_2.4.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 8.670331537723541260e-02 1.066953176632523537e-03 7.569888979196548462e-02 3.587369574233889580e-03
-4.473684310913085938e+00 9.190970659255981445e-02 1.099883927963674068e-03 8.004143089056015015e-02 3.867131890729069710e-03
-3.947368383407592773e+00 9.556770324707031250e-02 1.198012847453355789e-03 8.318987488746643066e-02 3.947102930396795273e-03
-3.421052694320678711e+00 9.780836105346679688e-02 1.179574290290474892e-03 8.500303328037261963e-02 4.087481182068586349e-03
-2.894736766815185547e+00 9.895701706409454346e-02 1.164888846687972546e-03 8.598697930574417114e-02 4.136131610721349716e-03
-2.368421077728271484e+00 1.001374274492263794e-01 1.189272385090589523e-03 8.688109368085861206e-02 4.175328183919191360e-03
-1.842105269432067871e+00 1.014211922883987427e-01 1.225858810357749462e-03 8.807411789894104004e-02 4.161802586168050766e-03
-1.315789461135864258e+00 1.029329448938369751e-01 1.261193421669304371e-03 8.953242003917694092e-02 4.257421009242534637e-03
-7.894737124443054199e-01 1.044649034738540649e-01 1.253422815352678299e-03 9.094472229480743408e-02 4.339981824159622192e-03
-2.631579041481018066e-01 1.055406108498573303e-01 1.289570238441228867e-03 9.196148067712783813e-02 4.348916932940483093e-03
2.631579041481018066e-01 1.055606231093406677e-01 1.341957133263349533e-03 9.227265417575836182e-02 4.221700131893157959e-03
7.894737124443054199e-01 1.046885028481483459e-01 1.333850203081965446e-03 9.164544194936752319e-02 4.246351774781942368e-03
1.315789461135864258e+00 1.030582562088966370e-01 1.278746989555656910e-03 9.040372073650360107e-02 4.128486849367618561e-03
1.842105269432067871e+00 1.016021743416786194e-01 1.266435603611171246e-03 8.924924582242965698e-02 3.995329607278108597e-03
2.368421077728271484e+00 1.003000512719154358e-01 1.233875169418752193e-03 8.830724656581878662e-02 3.953895065933465958e-03
2.894736766815185547e+00 9.923967719078063965e-02 1.229520887136459351e-03 8.738975226879119873e-02 3.946804907172918320e-03
3.421052694320678711e+00 9.807042777538299561e-02 1.252701971679925919e-03 8.654389530420303345e-02 3.834346774965524673e-03
3.947368383407592773e+00 9.583383798599243164e-02 1.230002148076891899e-03 8.473910391330718994e-02 3.754622768610715866e-03
4.473684310913085938e+00 9.228314459323883057e-02 1.162971835583448410e-03 8.184132725000381470e-02 3.601810894906520844e-03
5.000000000000000000e+00 8.683472871780395508e-02 1.120197819545865059e-03 7.726003229618072510e-02 3.353435546159744263e-03


==> anc/dat_w_err/nucleon/PbPb2760/30_35/v2_eta_charged_ep.dat <==
-5.000000000000000000e+00 8.253681985511743258e-02 4.139811592400583200e-04
-4.473684310913085938e+00 8.742848013457167611e-02 3.944888366501616075e-04
-3.947368383407592773e+00 9.084004253802747952e-02 4.515252340176550646e-04
-3.421052694320678711e+00 9.291082464860167534e-02 4.043948993853032975e-04
-2.894736766815185547e+00 9.400458727659516400e-02 3.738997979839629444e-04
-2.368421077728271484e+00 9.514434143833452873e-02 3.978316735802304039e-04
-1.842105269432067871e+00 9.642801914257417839e-02 4.386335277976327607e-04
-1.315789461135864258e+00 9.796587413184282278e-02 4.568152192686511515e-04
-7.894737124443054199e-01 9.950724813712433225e-02 4.398128530882461319e-04
-2.631579041481018066e-01 1.006207534778440910e-01 4.598394113126720996e-04
2.631579041481018066e-01 1.006647640007997113e-01 5.022746559300865412e-04
7.894737124443054199e-01 9.976139449125587255e-02 5.110893820264889465e-04
1.315789461135864258e+00 9.819437348531404042e-02 4.838865251278438731e-04
1.842105269432067871e+00 9.674808273621407495e-02 4.952893635983743846e-04
2.368421077728271484e+00 9.549676406298633624e-02 4.935794114701284353e-04
2.894736766815185547e+00 9.445900150468448941e-02 4.818451174906394018e-04
3.421052694320678711e+00 9.335057779194609606e-02 5.342182439219823713e-04
3.947368383407592773e+00 9.130023144429996740e-02 5.119127642463509919e-04
4.473684310913085938e+00 8.798140749981632480e-02 4.927222946446871378e-04
5.000000000000000000e+00 8.286171691183230603e-02 4.663353307625628060e-04


==> anc/dat_w_err/nucleon/PbPb2760/30_35/v2_pt_charged_cumulant.dat <==
# pt vn{2} err vn{4} err
2.000000029802322388e-01 1.331582106649875641e-02 1.308195205638185143e-04 1.166834495961666107e-02 5.299348849803209305e-04
4.000000059604644775e-01 4.407991096377372742e-02 5.649366066791117191e-04 3.852919861674308777e-02 1.823449390940368176e-03
6.000000238418579102e-01 7.592689245939254761e-02 9.894014801830053329e-04 6.636209785938262939e-02 3.178071929141879082e-03
8.000000119209289551e-01 1.049264520406723022e-01 1.321732299402356148e-03 9.179548919200897217e-02 4.419204778969287872e-03
1.000000000000000000e+00 1.301484853029251099e-01 1.665213378146290779e-03 1.141160354018211365e-01 5.461311433464288712e-03
1.200000047683715820e+00 1.514022499322891235e-01 1.894170418381690979e-03 1.327451616525650024e-01 6.367797497659921646e-03
1.399999976158142090e+00 1.699988692998886108e-01 2.125712344422936440e-03 1.492802053689956665e-01 7.152695674449205399e-03
1.600000023841857910e+00 1.857497096061706543e-01 2.271562116220593452e-03 1.629946976900100708e-01 7.820340804755687714e-03
1.799999952316284180e+00 1.999620199203491211e-01 2.703390782698988914e-03 1.752413809299468994e-01 8.340530097484588623e-03
2.000000000000000000e+00 2.123783081769943237e-01 2.757850103080272675e-03 1.862248182296752930e-01 8.943775668740272522e-03
2.200000047683715820e+00 2.233542948961257935e-01 2.992635825648903847e-03 1.962836086750030518e-01 9.372560307383537292e-03
2.400000095367431641e+00 2.336708307266235352e-01 3.201807150617241859e-03 2.050352841615676880e-01 9.735494852066040039e-03
2.599999904632568359e+00 2.424288988113403320e-01 3.450782503932714462e-03 2.125888615846633911e-01 1.040426082909107208e-02
2.799999952316284180e+00 2.512724101543426514e-01 3.659218782559037209e-03 2.208269834518432617e-01 1.073902565985918045e-02
3.000000000000000000e+00 2.583134770393371582e-01 4.398282617330551147e-03 2.275329530239105225e-01 1.090409420430660248e-02
3.200000047683715820e+00 2.646739482879638672e-01 4.398846533149480820e-03 2.324767559766769409e-01 1.112280320376157761e-02
3.400000095367431641e+00 2.728130221366882324e-01 5.137023050338029861e-03 2.402673214673995972e-01 1.130415685474872589e-02
3.599999904632568359e+00 2.774771749973297119e-01 5.622358527034521103e-03 2.460991591215133667e-01 1.182159688323736191e-02
3.799999952316284180e+00 2.825525403022766113e-01 5.719175096601247787e-03 2.509763836860656738e-01 1.355491764843463898e-02


==> anc/dat_w_err/nucleon/PbPb2760/30_35/v2_pt_charged_ep.dat <==
 (2.000000029802322388e-01+0.000000000000000000e+00j)  (1.274876862853648388e-02-1.065635246560850050e-04j)  (8.419445946146952246e-05+0.000000000000000000e+00j)
 (4.000000059604644775e-01+0.000000000000000000e+00j)  (4.211260042479312432e-02-4.853033154539050480e-05j)  (5.640596351117160411e-04+0.000000000000000000e+00j)
 (6.000000238418579102e-01+0.000000000000000000e+00j)  (7.250300208395162038e-02+4.159725333447400572e-05j)  (1.028611499699130186e-03+0.000000000000000000e+00j)
 (8.000000119209289551e-01+0.000000000000000000e+00j)  (1.002221385433135908e-01+3.800193183611212195e-05j)  (1.291382898954293373e-03+0.000000000000000000e+00j)
 (1.000000000000000000e+00+0.000000000000000000e+00j)  (1.244068734671189419e-01-3.766311121881894968e-06j)  (1.423074548226524808e-03+0.000000000000000000e+00j)
 (1.200000047683715820e+00+0.000000000000000000e+00j)  (1.446738676841961557e-01+1.697094978409397078e-04j)  (1.494913815972240137e-03+0.000000000000000000e+00j)
 (1.399999976158142090e+00+0.000000000000000000e+00j)  (1.624636695269725262e-01+2.393302889637976809e-05j)  (1.532107342193098727e-03+0.000000000000000000e+00j)
 (1.600000023841857910e+00+0.000000000000000000e+00j)  (1.773746803152652651e-01-1.985406592455146572e-04j)  (1.628686323836610371e-03+0.000000000000000000e+00j)
 (1.799999952316284180e+00+0.000000000000000000e+00j)  (1.907912802378707862e-01-1.237475999989381265e-04j)  (2.340554904894585377e-03+0.000000000000000000e+00j)
 (2.000000000000000000e+00+0.000000000000000000e+00j)  (2.025400754110157908e-01-1.856443049130514320e-04j)  (2.516504474133389371e-03+0.000000000000000000e+00j)
 (2.200000047683715820e+00+0.000000000000000000e+00j)  (2.129959826621860008e-01-2.650606387984725740e-04j)  (3.195743882148120198e-03+0.000000000000000000e+00j)
 (2.400000095367431641e+00+0.000000000000000000e+00j)  (2.226318765861974025e-01-7.278768758265139827e-04j)  (3.245472003823050497e-03+0.000000000000000000e+00j)
 (2.599999904632568359e+00+0.000000000000000000e+00j)  (2.308922875314856071e-01-3.841081936326170773e-04j)  (4.368242819927894288e-03+0.000000000000000000e+00j)
 (2.799999952316284180e+00+0.000000000000000000e+00j)  (2.391834346083638874e-01-1.176633991465488629e-04j)  (5.053086976433696087e-03+0.000000000000000000e+00j)
 (3.000000000000000000e+00+0.000000000000000000e+00j)  (2.461236550483131280e-01-7.534396604564422024e-04j)  (6.533099800670964102e-03+0.000000000000000000e+00j)
 (3.200000047683715820e+00+0.000000000000000000e+00j)  (2.520112542573146874e-01-1.274494879009341807e-03j)  (6.573277601435243388e-03+0.000000000000000000e+00j)
 (3.400000095367431641e+00+0.000000000000000000e+00j)  (2.596635547756970808e-01-7.281902187604365022e-04j)  (7.382929946137821615e-03+0.000000000000000000e+00j)
 (3.599999904632568359e+00+0.000000000000000000e+00j)  (2.646023608283936124e-01+1.431979165461412203e-04j)  (9.162093672501137737e-03+0.000000000000000000e+00j)
 (3.799999952316284180e+00+0.000000000000000000e+00j)  (2.698906529824227074e-01+3.484095477584112652e-04j)  (8.832168063837611896e-03+0.000000000000000000e+00j)


==> anc/dat_w_err/nucleon/PbPb2760/30_35/v3_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 1.831399276852607727e-02 3.853761591017246246e-04 8.812054060399532318e-03 2.100706659257411957e-02
-4.473684310913085938e+00 2.074446156620979309e-02 4.556299827527254820e-04 1.020303368568420410e-02 2.350141666829586029e-02
-3.947368383407592773e+00 2.261418104171752930e-02 4.792253312189131975e-04 1.034255418926477432e-02 2.600629441440105438e-02
-3.421052694320678711e+00 2.370676212012767792e-02 5.226327339187264442e-04 9.652895852923393250e-03 2.762751840054988861e-02
-2.894736766815185547e+00 2.453576773405075073e-02 5.595855764113366604e-04 1.118965167552232742e-02 2.768771164119243622e-02
-2.368421077728271484e+00 2.525754645466804504e-02 5.541864666156470776e-04 1.014288049191236496e-02 2.872810140252113342e-02
-1.842105269432067871e+00 2.607100643217563629e-02 5.531620117835700512e-04 1.177374646067619324e-02 2.938614785671234131e-02
-1.315789461135864258e+00 2.705677226185798645e-02 5.644258344545960426e-04 1.158435177057981491e-02 3.054696694016456604e-02
-7.894737124443054199e-01 2.795275673270225525e-02 6.251519080251455307e-04 1.201274711638689041e-02 3.091137297451496124e-02
-2.631579041481018066e-01 2.870241925120353699e-02 6.495928391814231873e-04 1.399570703506469727e-02 3.158037364482879639e-02
2.631579041481018066e-01 2.867103740572929382e-02 6.367358728311955929e-04 1.324400585144758224e-02 3.141088411211967468e-02
7.894737124443054199e-01 2.793810702860355377e-02 6.255918415263295174e-04 1.269057206809520721e-02 3.014503233134746552e-02
1.315789461135864258e+00 2.686440572142601013e-02 5.689407698810100555e-04 1.344540715217590332e-02 2.851174212992191315e-02
1.842105269432067871e+00 2.586144581437110901e-02 5.980631103739142418e-04 1.346634048968553543e-02 2.742815949022769928e-02
2.368421077728271484e+00 2.491395547986030579e-02 5.938717513345181942e-04 1.327323913574218750e-02 2.601704187691211700e-02
2.894736766815185547e+00 2.423327416181564331e-02 5.788031849078834057e-04 1.204953435808420181e-02 2.480099722743034363e-02
3.421052694320678711e+00 2.341336756944656372e-02 5.398283828981220722e-04 1.277954597026109695e-02 2.393054030835628510e-02
3.947368383407592773e+00 2.216346189379692078e-02 5.146262119524180889e-04 1.201454363763332367e-02 2.232221141457557678e-02
4.473684310913085938e+00 2.041988261044025421e-02 4.809300298802554607e-04 1.218291930854320526e-02 2.030552178621292114e-02
5.000000000000000000e+00 1.791295036673545837e-02 4.368700319901108742e-04 1.144716423004865646e-02 1.748168468475341797e-02


==> anc/dat_w_err/nucleon/PbPb2760/30_35/v3_eta_charged_ep.dat <==
-5.000000000000000000e+00 2.297693635955090283e-02 4.130088123781123989e-04
-4.473684310913085938e+00 2.554966739251666313e-02 4.591835472547085070e-04
-3.947368383407592773e+00 2.745535690288542635e-02 4.896875261879385334e-04
-3.421052694320678711e+00 2.843532325970775029e-02 5.142792571311341748e-04
-2.894736766815185547e+00 2.916060914732052783e-02 5.546179919375414163e-04
-2.368421077728271484e+00 2.975874995523979799e-02 5.504189920118263092e-04
-1.842105269432067871e+00 3.042670902022681645e-02 5.488456247013283806e-04
-1.315789461135864258e+00 3.113979174807982031e-02 5.500933204166699557e-04
-7.894737124443054199e-01 3.170509398899360592e-02 5.612748535554685538e-04
-2.631579041481018066e-01 3.225781946228251096e-02 5.846233387629176095e-04
2.631579041481018066e-01 3.218295497448312587e-02 6.127146923726497618e-04
7.894737124443054199e-01 3.168983660839354288e-02 6.024869888373919104e-04
1.315789461135864258e+00 3.094358895035060480e-02 5.719632718726245504e-04
1.842105269432067871e+00 3.018267252420943000e-02 5.880296568778275263e-04
2.368421077728271484e+00 2.948033455453142465e-02 5.873417268359521154e-04
2.894736766815185547e+00 2.881238049415414323e-02 5.502930180699800670e-04
3.421052694320678711e+00 2.804123279110017769e-02 4.928285521442702516e-04
3.947368383407592773e+00 2.688875817608726154e-02 5.179107580521858083e-04
4.473684310913085938e+00 2.514215665753443546e-02 4.573247124135798982e-04
5.000000000000000000e+00 2.249886983231725451e-02 4.140858990955891212e-04


==> anc/dat_w_err/nucleon/PbPb2760/30_40/dN_over_2pidYptdpt_mc_-211.dat <==
1.000000000000000056e-01 2.261308100701419903e+02 1.012444654011835921e+00
3.000000000000000444e-01 1.141228300348764435e+02 5.032531156864168409e-01
5.000000000000000000e-01 5.400865485837363167e+01 2.633201735320909176e-01
7.000000000000000666e-01 2.724376421812995019e+01 1.472829345914141996e-01
9.000000000000000222e-01 1.435664001928367384e+01 8.800571594779721396e-02
1.100000000000000089e+00 7.774805299538513736e+00 5.352731236537039416e-02
1.300000000000000266e+00 4.297794781698486943e+00 3.379833106803720871e-02
1.500000000000000000e+00 2.415768494646640452e+00 2.124487713658777810e-02
1.700000000000000178e+00 1.376385678873409457e+00 1.312808168385783125e-02
1.899999999999999911e+00 7.928983388870891602e-01 8.467872920640330883e-03
2.100000000000000089e+00 4.617057110137560150e-01 5.055334668715724157e-03
2.300000000000000266e+00 2.715242147278874585e-01 3.295559862705008114e-03
2.500000000000000000e+00 1.611509582848587308e-01 1.963810781768296661e-03
2.700000000000000178e+00 9.626516206050890478e-02 1.338169303944084258e-03
2.900000000000000355e+00 5.783864421839871733e-02 8.919317529087600728e-04
3.100000000000000089e+00 3.492518318673711042e-02 5.243787687855259484e-04
3.300000000000000266e+00 2.126318077836158310e-02 3.479713024217991708e-04
3.500000000000000000e+00 1.298317816482358854e-02 2.201285385415744169e-04
3.700000000000000178e+00 7.939465843563931965e-03 1.347504574027301894e-04
3.900000000000000355e+00 4.989031361400309526e-03 9.631066288589380450e-05


==> anc/dat_w_err/nucleon/PbPb2760/30_40/dN_over_2pidYptdpt_mc_-2212.dat <==
1.000000000000000056e-01 1.883280441606397959e+00 1.132139750308917316e-02
3.000000000000000444e-01 1.794596654733208840e+00 8.631605103540229001e-03
5.000000000000000000e-01 1.629259072618670201e+00 6.602434551983889927e-03
7.000000000000000666e-01 1.408429921741166435e+00 5.398785665990546261e-03
9.000000000000000222e-01 1.157434281902234519e+00 4.858138631532207298e-03
1.100000000000000089e+00 9.060811482148174445e-01 4.127794978533184771e-03
1.300000000000000266e+00 6.813694493346491576e-01 3.628329358869511814e-03
1.500000000000000000e+00 4.952449121626100736e-01 3.266739959022083809e-03
1.700000000000000178e+00 3.513557575344379846e-01 2.548929306387046935e-03
1.899999999999999911e+00 2.430019554006819793e-01 2.065366146345187174e-03
2.100000000000000089e+00 1.661596552896419943e-01 1.547233504138957215e-03
2.300000000000000266e+00 1.117344971383272406e-01 1.188475003535080033e-03
2.500000000000000000e+00 7.477735846229621730e-02 8.089903769889940496e-04
2.700000000000000178e+00 4.964946517922906588e-02 5.597494173221076539e-04
2.900000000000000355e+00 3.279195518856500152e-02 3.921719992388276099e-04
3.100000000000000089e+00 2.148574618305843995e-02 2.920675409170458764e-04
3.300000000000000266e+00 1.405715939538066880e-02 2.114462771658884202e-04
3.500000000000000000e+00 9.183164428334236740e-03 1.449748051714510493e-04
3.700000000000000178e+00 5.989029185114342138e-03 1.073595360423399239e-04
3.900000000000000355e+00 3.902288762801032259e-03 6.877728402247740758e-05


==> anc/dat_w_err/nucleon/PbPb2760/30_40/dN_over_2pidYptdpt_mc_-321.dat <==
1.000000000000000056e-01 1.511887607253166799e+01 6.528810638165610802e-02
3.000000000000000444e-01 1.273880673897584259e+01 5.325178514450928935e-02
5.000000000000000000e-01 9.426645420169382561e+00 4.110191785743520093e-02
7.000000000000000666e-01 6.377143415416790972e+00 3.099293083137963714e-02
9.000000000000000222e-01 4.085748479434601954e+00 2.213206887227685618e-02
1.100000000000000089e+00 2.543330715323341540e+00 1.601010633774260089e-02
1.300000000000000266e+00 1.562210237383955924e+00 1.123305212566765368e-02
1.500000000000000000e+00 9.555323252692137226e-01 7.793888546785223553e-03
1.700000000000000178e+00 5.844572078719865171e-01 5.091326745834645097e-03
1.899999999999999911e+00 3.575380894159628786e-01 3.478574727901975576e-03
2.100000000000000089e+00 2.192236817047364394e-01 2.424352822369878636e-03
2.300000000000000266e+00 1.347962790516805676e-01 1.505339790138310102e-03
2.500000000000000000e+00 8.340642116685256791e-02 1.025656390008466068e-03
2.700000000000000178e+00 5.169401673520771651e-02 7.208470373730715888e-04
2.900000000000000355e+00 3.215021318814388629e-02 4.831045746576694737e-04
3.100000000000000089e+00 2.007397338409436585e-02 2.812602605484315448e-04
3.300000000000000266e+00 1.254856344995203786e-02 2.118323843564441471e-04
3.500000000000000000e+00 7.941225355740476680e-03 1.281968826896166748e-04
3.700000000000000178e+00 4.961834579429350890e-03 8.068896079685376342e-05
3.900000000000000355e+00 3.147186977242815483e-03 5.359322948780285886e-05


==> anc/dat_w_err/nucleon/PbPb2760/30_40/dN_over_2pidYptdpt_mc_211.dat <==
1.000000000000000056e-01 2.261245181447250161e+02 1.030654990185512876e+00
3.000000000000000444e-01 1.141218591897235513e+02 5.094385972499209103e-01
5.000000000000000000e-01 5.401222417323069891e+01 2.594803301389858596e-01
7.000000000000000666e-01 2.723893727607018178e+01 1.476104208010752816e-01
9.000000000000000222e-01 1.434256748026921358e+01 8.707195020694526166e-02
1.100000000000000089e+00 7.769091878225370174e+00 5.501320543988506145e-02
1.300000000000000266e+00 4.296058972594789971e+00 3.290772924007864114e-02
1.500000000000000000e+00 2.412117657090937506e+00 2.077047595786257403e-02
1.700000000000000178e+00 1.373848405805156547e+00 1.323795621192914128e-02
1.899999999999999911e+00 7.918628544897972077e-01 8.320177635462742971e-03
2.100000000000000089e+00 4.610886698256576599e-01 5.231696795596849775e-03
2.300000000000000266e+00 2.711319785239341140e-01 3.231327849816285902e-03
2.500000000000000000e+00 1.607550868897414387e-01 2.058732094021269252e-03
2.700000000000000178e+00 9.614255380805290796e-02 1.214251885600497408e-03
2.900000000000000355e+00 5.781138664768527974e-02 8.277977734296840294e-04
3.100000000000000089e+00 3.494734508472679274e-02 5.286578349860500056e-04
3.300000000000000266e+00 2.120498472846333443e-02 3.416018475183959287e-04
3.500000000000000000e+00 1.301910170912147502e-02 2.262957752795413311e-04
3.700000000000000178e+00 7.974666328725248457e-03 1.416052793997893801e-04
3.900000000000000355e+00 4.928974175609646645e-03 1.001716765147641307e-04


==> anc/dat_w_err/nucleon/PbPb2760/30_40/dN_over_2pidYptdpt_mc_2212.dat <==
1.000000000000000056e-01 1.917758707444871646e+00 9.900754139668179257e-03
3.000000000000000444e-01 1.828698253873032087e+00 9.156579013201065001e-03
5.000000000000000000e-01 1.661232239652877585e+00 7.164233787836103533e-03
7.000000000000000666e-01 1.436993686742072951e+00 6.478063906495694531e-03
9.000000000000000222e-01 1.180495243693498342e+00 5.447184475063363528e-03
1.100000000000000089e+00 9.244775304854154774e-01 4.712031410571535309e-03
1.300000000000000266e+00 6.946607234860120439e-01 3.806558110813761196e-03
1.500000000000000000e+00 5.052210976732613990e-01 3.213308210742738154e-03
1.700000000000000178e+00 3.578929688048085311e-01 2.704197079382996468e-03
1.899999999999999911e+00 2.484331876384925641e-01 2.029773203277167575e-03
2.100000000000000089e+00 1.694078055766326252e-01 1.499251735055707763e-03
2.300000000000000266e+00 1.143017355682008213e-01 1.122273886352207145e-03
2.500000000000000000e+00 7.622481961806933104e-02 8.556409548601631200e-04
2.700000000000000178e+00 5.052668399828308399e-02 5.560145647665603067e-04
2.900000000000000355e+00 3.333344786850984259e-02 4.308963076009679743e-04
3.100000000000000089e+00 2.195405532474766289e-02 3.309173106825643814e-04
3.300000000000000266e+00 1.434805926358751448e-02 2.094742131683898618e-04
3.500000000000000000e+00 9.378773432200990245e-03 1.400987487318414051e-04
3.700000000000000178e+00 6.125027800900522887e-03 9.327994890937766801e-05
3.900000000000000355e+00 3.998597907851510549e-03 7.108702661364251559e-05


==> anc/dat_w_err/nucleon/PbPb2760/30_40/dN_over_2pidYptdpt_mc_321.dat <==
1.000000000000000056e-01 1.511187856020039533e+01 6.321501446417956971e-02
3.000000000000000444e-01 1.273435216895752475e+01 5.506065649031398335e-02
5.000000000000000000e-01 9.427456579862672825e+00 4.011937960826365140e-02
7.000000000000000666e-01 6.377222235007652174e+00 2.915299265248042990e-02
9.000000000000000222e-01 4.087733200521230792e+00 2.252974364343560826e-02
1.100000000000000089e+00 2.545970517083989471e+00 1.585330229779646077e-02
1.300000000000000266e+00 1.563499188378201676e+00 1.132458252059164935e-02
1.500000000000000000e+00 9.549791734225567819e-01 7.717783535641966307e-03
1.700000000000000178e+00 5.828792334215078252e-01 5.196157372395487570e-03
1.899999999999999911e+00 3.569944496366647124e-01 3.577991745368720288e-03
2.100000000000000089e+00 2.189423816584938898e-01 2.352924619411818873e-03
2.300000000000000266e+00 1.351369628936323897e-01 1.530582770279212326e-03
2.500000000000000000e+00 8.356366625062738862e-02 1.084810878813977390e-03
2.700000000000000178e+00 5.179098335794334040e-02 6.801386516456200048e-04
2.900000000000000355e+00 3.222146703910284266e-02 4.498134006702203340e-04
3.100000000000000089e+00 2.017468594754552244e-02 2.941197662473134505e-04
3.300000000000000266e+00 1.259068324297231770e-02 2.000842948429936655e-04
3.500000000000000000e+00 7.926977198930342666e-03 1.514307580981248626e-04
3.700000000000000178e+00 4.998899041401652296e-03 8.521739997796868151e-05
3.900000000000000355e+00 3.160925993697757085e-03 5.341986532924446201e-05


==> anc/dat_w_err/nucleon/PbPb2760/30_40/dNdEta_mc_charged.dat <==
# Eta,dNdEta,error
-7.799999999999999822e+00 4.445447499999995955e+01 1.402319555950828134e+00
-7.400000000000000355e+00 6.042655250000012757e+01 1.906162035264816756e+00
-7.000000000000000000e+00 8.130701333333342973e+01 2.564842283330014627e+00
-6.599999999999999645e+00 1.077760241666668719e+02 3.399809947611392325e+00
-6.200000000000000178e+00 1.392276024999999322e+02 4.391957003952208893e+00
-5.799999999999999822e+00 1.742212449999997830e+02 5.495833281269406179e+00
-5.399999999999999467e+00 2.110990349999997022e+02 6.659156486084706117e+00
-5.000000000000000000e+00 2.481356900000004373e+02 7.827500724882069605e+00
-4.599999999999999645e+00 2.837050091666670255e+02 8.949551056428413531e+00
-4.200000000000000178e+00 3.161706383333324197e+02 9.973712763130729186e+00
-3.799999999999999822e+00 3.440739991666662263e+02 1.085396005817424658e+01
-3.399999999999999467e+00 3.667280299999993076e+02 1.156861576797335900e+01
-2.999999999999999556e+00 3.848810666666666975e+02 1.214127970129782597e+01
-2.599999999999999645e+00 3.991967341666660332e+02 1.259289733293016056e+01
-2.199999999999999734e+00 4.097517258333336940e+02 1.292588812984111968e+01
-1.799999999999999822e+00 4.155228083333331028e+02 1.310795804329304559e+01
-1.399999999999999467e+00 4.155202408333328776e+02 1.310790647852021351e+01
-9.999999999999995559e-01 4.101498791666670627e+02 1.293854322804994439e+01
-5.999999999999996447e-01 4.021306741666664948e+02 1.268559140212438230e+01
-1.999999999999997335e-01 3.964923608333334073e+02 1.250775184027561338e+01
2.000000000000001776e-01 3.964894816666662223e+02 1.250765604006971543e+01
6.000000000000005329e-01 4.021332341666666821e+02 1.268570078916543409e+01
1.000000000000000888e+00 4.101945599999990577e+02 1.294001695613675729e+01
1.400000000000001243e+00 4.155208974999994211e+02 1.310802639988445328e+01
1.800000000000000711e+00 4.154794666666687135e+02 1.310672171729611435e+01
2.200000000000000178e+00 4.097481824999999844e+02 1.292589716247730180e+01
2.600000000000000533e+00 3.992124433333324305e+02 1.259354658210310163e+01
3.000000000000000888e+00 3.848727258333325381e+02 1.214115025002389814e+01
3.400000000000001243e+00 3.666438616666668509e+02 1.156610660441010019e+01
3.800000000000000711e+00 3.439991983333342773e+02 1.085174715952029345e+01
4.200000000000000178e+00 3.161367233333330091e+02 9.972771507232542021e+00
4.600000000000000533e+00 2.835899408333330598e+02 8.946029937872731708e+00
5.000000000000000888e+00 2.480609808333329909e+02 7.825216578213753493e+00
5.400000000000001243e+00 2.110428983333330564e+02 6.657444648003176368e+00
5.800000000000000711e+00 1.742345050000005529e+02 5.496292813885149897e+00
6.200000000000000178e+00 1.392654533333332267e+02 4.393166039988470217e+00
6.600000000000000533e+00 1.078640291666665547e+02 3.402601669136526841e+00
7.000000000000000888e+00 8.144369749999981423e+01 2.569159994202688146e+00
7.400000000000001243e+00 6.059973249999996625e+01 1.911626410280966359e+00
7.800000000000000711e+00 4.459500916666679160e+01 1.406747240801978549e+00


==> anc/dat_w_err/nucleon/PbPb2760/30_40/dNdY_mc_-2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 3.319999999999995589e-04 1.049486604646887505e-05
-9.250000000000000000e+00 1.594199999999997008e-02 5.030359197048584786e-04
-8.750000000000000000e+00 9.337399999999987377e-02 2.945552677542193944e-03
-8.250000000000000000e+00 1.836360000000001602e-01 5.793186433097946043e-03
-7.750000000000000000e+00 2.715213333333333368e-01 8.565550363646720275e-03
-7.250000000000000000e+00 4.305246666666667776e-01 1.358171748897320751e-02
-6.750000000000000000e+00 7.806166666666667364e-01 2.462568178753224424e-02
-6.250000000000000000e+00 1.443239333333334651e+00 4.552765485365689591e-02
-5.750000000000000000e+00 2.449025999999999925e+00 7.725528286083790941e-02
-5.250000000000000000e+00 3.702808666666669968e+00 1.168057549376181059e-01
-4.750000000000000000e+00 5.044829333333331611e+00 1.591404169652208822e-01
-4.250000000000000000e+00 6.324206666666660759e+00 1.994997398670199373e-01
-3.750000000000000000e+00 7.426947333333330903e+00 2.342861573572705136e-01
-3.250000000000000000e+00 8.305525333333337201e+00 2.620019954891548153e-01
-2.750000000000000000e+00 8.986583333333340917e+00 2.834867064901924749e-01
-2.250000000000000000e+00 9.549547333333334720e+00 3.012457866867825906e-01
-1.750000000000000000e+00 9.993333333333325186e+00 3.152476517079484952e-01
-1.250000000000000000e+00 1.032725266666666286e+01 3.257809361702528328e-01
-7.500000000000000000e-01 1.055371333333332551e+01 3.329262961239051188e-01
-2.500000000000000000e-01 1.066905200000000420e+01 3.365633920557042358e-01
2.500000000000000000e-01 1.066885800000000017e+01 3.365582216851643604e-01
7.500000000000000000e-01 1.055656800000001283e+01 3.330165031536295173e-01
1.250000000000000000e+00 1.032573133333332294e+01 3.257356083953172332e-01
1.750000000000000000e+00 9.991092000000003637e+00 3.151779860103566810e-01
2.250000000000000000e+00 9.548748666666657670e+00 3.012251128313953585e-01
2.750000000000000000e+00 8.994489333333344661e+00 2.837399037206771446e-01
3.250000000000000000e+00 8.306485333333339938e+00 2.620356154553706851e-01
3.750000000000000000e+00 7.428240666666657610e+00 2.343307300634264734e-01
4.250000000000000000e+00 6.320778666666670098e+00 1.993940649522931430e-01
4.750000000000000000e+00 5.041199333333330479e+00 1.590268621115744629e-01
5.250000000000000000e+00 3.703884666666674264e+00 1.168406965008087495e-01
5.750000000000000000e+00 2.451553333333333473e+00 7.733503707271208172e-02
6.250000000000000000e+00 1.445683999999999969e+00 4.560483512073875562e-02
6.750000000000000000e+00 7.845520000000001382e-01 2.474920100269903389e-02
7.250000000000000000e+00 4.350153333333336980e-01 1.372313405664297645e-02
7.750000000000000000e+00 2.743286666666666096e-01 8.654330051219974451e-03
8.250000000000000000e+00 1.857440000000000480e-01 5.860011607600024153e-03
8.750000000000000000e+00 9.455600000000005667e-02 2.983192485481075441e-03
9.250000000000000000e+00 1.638733333333328851e-02 5.172370087278736024e-04
9.750000000000000000e+00 4.046666666666661307e-04 1.280612275436987329e-05


==> anc/dat_w_err/nucleon/PbPb2760/30_40/dNdY_mc_2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 8.000000000000000654e-05 2.716860933749268232e-06
-9.250000000000000000e+00 1.988133333333334807e-02 6.273436667870427221e-04
-8.750000000000000000e+00 5.298620000000001662e-01 1.671590151643107328e-02
-8.250000000000000000e+00 1.810733333333333306e+00 5.712349814062534642e-02
-7.750000000000000000e+00 2.767486000000000335e+00 8.730639793076906685e-02
-7.250000000000000000e+00 3.253511333333335198e+00 1.026358551983284767e-01
-6.750000000000000000e+00 3.721690666666663372e+00 1.174022769859708049e-01
-6.250000000000000000e+00 3.992031333333333265e+00 1.259309195641385160e-01
-5.750000000000000000e+00 3.789902666666667752e+00 1.195534863764059763e-01
-5.250000000000000000e+00 3.266418666666668802e+00 1.030408600283014703e-01
-4.750000000000000000e+00 2.643797333333337551e+00 8.339878202398498530e-02
-4.250000000000000000e+00 2.062864666666667457e+00 6.507354594140538073e-02
-3.750000000000000000e+00 1.557033333333334824e+00 4.911751392015705625e-02
-3.250000000000000000e+00 1.143900666666669119e+00 3.608401530850002814e-02
-2.750000000000000000e+00 8.234786666666663590e-01 2.597819173839168924e-02
-2.250000000000000000e+00 5.833226666666668780e-01 1.840322404228516770e-02
-1.750000000000000000e+00 4.133640000000001202e-01 1.304075479341419534e-02
-1.250000000000000000e+00 3.036066666666670244e-01 9.577262768998418344e-03
-7.500000000000000000e-01 2.363219999999999765e-01 7.458400574998114672e-03
-2.500000000000000000e-01 2.116159999999999153e-01 6.680520987704941828e-03
2.500000000000000000e-01 2.138373333333329906e-01 6.748797022426912713e-03
7.500000000000000000e-01 2.362246666666670547e-01 7.456252289399830507e-03
1.250000000000000000e+00 3.031273333333333042e-01 9.564783713593247305e-03
1.750000000000000000e+00 4.158179999999995768e-01 1.312016196838287907e-02
2.250000000000000000e+00 5.883226666666676596e-01 1.856268623471096779e-02
2.750000000000000000e+00 8.168840000000011647e-01 2.577025589446228435e-02
3.250000000000000000e+00 1.138472666666666688e+00 3.591411982395724400e-02
3.750000000000000000e+00 1.552126000000000561e+00 4.896545626312655275e-02
4.250000000000000000e+00 2.068799999999999084e+00 6.526246665011986581e-02
4.750000000000000000e+00 2.653374000000000343e+00 8.370383890205429500e-02
5.250000000000000000e+00 3.263019333333332828e+00 1.029358766015158189e-01
5.750000000000000000e+00 3.785139333333333411e+00 1.194055429140539887e-01
6.250000000000000000e+00 3.982029333333330090e+00 1.256155004107072370e-01
6.750000000000000000e+00 3.713194000000005435e+00 1.171357788673826894e-01
7.250000000000000000e+00 3.251380666666665142e+00 1.025654771792998965e-01
7.750000000000000000e+00 2.757901333333335092e+00 8.699797870025319235e-02
8.250000000000000000e+00 1.810017333333333811e+00 5.709754424817350960e-02
8.750000000000000000e+00 5.410706666666665887e-01 1.706849591373751918e-02
9.250000000000000000e+00 2.056733333333332289e-02 6.489598528910779174e-04
9.750000000000000000e+00 3.799999999999997499e-05 1.423416078781365537e-06


==> anc/dat_w_err/nucleon/PbPb2760/30_40/integrated_v2_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
8.983733769109351897e-02
7.980434724716671535e-02


==> anc/dat_w_err/nucleon/PbPb2760/30_40/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
1.082021251709656962e-01
9.633902800400477584e-02


==> anc/dat_w_err/nucleon/PbPb2760/30_40/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-2.4_2.4.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
1.060473469478334374e-01
9.445433178788820161e-02


==> anc/dat_w_err/nucleon/PbPb2760/30_40/integrated_v3_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v3_2par_cumulant  
#  v3_4par_cumulant
2.829903872255896610e-02
1.321700632443594502e-02


==> anc/dat_w_err/nucleon/PbPb2760/30_40/r2_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 9.992259632807046765e-01 4.817190533233363338e-04
7.894737124443054199e-01 9.959914263153996083e-01 3.584662414528873536e-04
1.315789461135864258e+00 9.934794383962038955e-01 5.709951974719072385e-04
1.842105269432067871e+00 9.913763351413498182e-01 5.005239004540898776e-04
2.368421077728271484e+00 9.894544819464190510e-01 1.122093502512255987e-03
2.894736766815185547e+00 9.876890281912398262e-01 1.083061540659823515e-03
3.421052694320678711e+00 9.866274989912909854e-01 9.131819648002245183e-04
3.947368383407592773e+00 9.854094954491822156e-01 1.084015933265923114e-03
4.473684310913085938e+00 9.840799003424829383e-01 9.505017651395767232e-05
5.000000000000000000e+00 9.830604848951292052e-01 9.208282251506980532e-04


==> anc/dat_w_err/nucleon/PbPb2760/30_40/r2_eta_charged_3_4.dat <==
2.631579041481018066e-01 9.992069935958853844e-01
7.894737124443054199e-01 9.959986776962778121e-01
1.315789461135864258e+00 9.934742281075409354e-01
1.842105269432067871e+00 9.913764544920878885e-01
2.368421077728271484e+00 9.894309845645140600e-01
2.894736766815185547e+00 9.876736485358881268e-01
3.421052694320678711e+00 9.866001433183727576e-01
3.947368383407592773e+00 9.853844978059201898e-01
4.473684310913085938e+00 9.840749058184650178e-01
5.000000000000000000e+00 9.830729887418480084e-01


==> anc/dat_w_err/nucleon/PbPb2760/30_40/r2_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.991042292734102492e-01 4.865932899063438936e-04
7.894737124443054199e-01 9.956312020519852979e-01 3.672793472055020658e-04
1.315789461135864258e+00 9.929066122417404827e-01 5.717217517328505253e-04
1.842105269432067871e+00 9.905765933791936817e-01 5.225073116261166927e-04
2.368421077728271484e+00 9.884274847820609944e-01 1.146243183288877480e-03
2.894736766815185547e+00 9.865270469252594987e-01 1.080740141892305153e-03
3.421052694320678711e+00 9.854811817653301720e-01 9.484782897814090412e-04
3.947368383407592773e+00 9.841253043575548531e-01 1.113111613541256607e-03
4.473684310913085938e+00 9.824023724282670011e-01 9.653229298280583922e-05
5.000000000000000000e+00 9.812271257398383906e-01 9.508998828014939659e-04


==> anc/dat_w_err/nucleon/PbPb2760/30_40/v1_eta_30_40.dat <==
# eta, v1odd, err, v1even,err
-5.000000000000000000e+00 2.399178780856726142e-03 4.641515163274394034e-05 1.393317261693068944e-04 4.641515163274394034e-05
-4.500000000000000000e+00 2.044916700875135194e-03 4.828358823338584771e-05 1.426553868188756456e-04 4.828358823338584771e-05
-4.000000000000000000e+00 2.355571470589331272e-03 5.442009859863507936e-05 1.461132483196281133e-04 5.442009859863507936e-05
-3.500000000000000000e+00 2.541015135182846454e-03 6.767853189222560145e-05 1.490359946810994752e-04 6.767853189222560145e-05
-3.000000000000000000e+00 1.590633417553154530e-03 5.991270779428237023e-05 1.564044283782980733e-04 5.991270779428237023e-05
-2.500000000000000000e+00 7.023759817653097651e-04 5.658527014224714859e-05 1.628069625255116454e-04 5.658527014224714859e-05
-2.000000000000000000e+00 9.054393725032213727e-04 7.450587614437572434e-05 1.639841568823440779e-04 7.450587614437572434e-05
-1.500000000000000000e+00 9.129418826556742576e-04 7.992214206077442418e-05 1.602537548480392304e-04 7.992214206077442418e-05
-1.000000000000000000e+00 6.305622535184362632e-04 8.550385698203572080e-05 1.534511559485928845e-04 8.550385698203572080e-05
-5.000000000000000000e-01 2.830622269695622258e-04 8.220978190058172801e-05 1.449981654368524733e-04 8.220978190058172801e-05
0.000000000000000000e+00 4.577074787909004140e-05 8.037009485395560024e-05 1.383022541352283015e-04 8.037009485395560024e-05
5.000000000000000000e-01 -2.009573996966445501e-04 7.743205663369645748e-05 1.428007061006597957e-04 7.743205663369645748e-05
1.000000000000000000e+00 -6.190075133095914242e-04 8.288766937998806486e-05 1.476285699634125839e-04 8.288766937998806486e-05
1.500000000000000000e+00 -9.172435920904297314e-04 8.706569873301083027e-05 1.533435295754211254e-04 8.706569873301083027e-05
2.000000000000000000e+00 -8.919712996010952097e-04 9.332728322016250132e-05 1.520042075037693384e-04 9.332728322016250132e-05
2.500000000000000000e+00 -6.892499189678057830e-04 1.035735320122255801e-04 1.504083527868094097e-04 1.035735320122255801e-04
3.000000000000000000e+00 -1.569204232718249010e-03 1.031143469238104959e-04 1.444631537400674999e-04 1.031143469238104959e-04
3.500000000000000000e+00 -2.538078260177388350e-03 9.767942745977007920e-05 1.328616832572838274e-04 9.767942745977007920e-05
4.000000000000000000e+00 -2.275745526261870912e-03 8.456301476061903384e-05 1.292107305898339015e-04 8.456301476061903384e-05
4.500000000000000000e+00 -1.919208098859711154e-03 8.185460620215507567e-05 1.270417540318886235e-04 8.185460620215507567e-05
5.000000000000000000e+00 -2.260112272277175517e-03 8.695578683492131142e-05 1.253920665256673481e-04 8.695578683492131142e-05


==> anc/dat_w_err/nucleon/PbPb2760/30_40/v2_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 6.524852663278579712e-02 8.862924296408891678e-04 5.845677852630615234e-02 2.996119670569896698e-03
-4.473684310913085938e+00 7.049779593944549561e-02 9.569625253789126873e-04 6.309707462787628174e-02 3.200510051101446152e-03
-3.947368383407592773e+00 7.450221478939056396e-02 1.023602788336575031e-03 6.656517833471298218e-02 3.401541849598288536e-03
-3.421052694320678711e+00 7.714404165744781494e-02 1.078474568203091621e-03 6.881878525018692017e-02 3.586808918043971062e-03
-2.894736766815185547e+00 7.887868583202362061e-02 1.116444123908877373e-03 7.031708955764770508e-02 3.655141685158014297e-03
-2.368421077728271484e+00 8.054868876934051514e-02 1.136382808908820152e-03 7.171159237623214722e-02 3.777728881686925888e-03
-1.842105269432067871e+00 8.265458047389984131e-02 1.195538323372602463e-03 7.362735271453857422e-02 3.860668744891881943e-03
-1.315789461135864258e+00 8.527179062366485596e-02 1.213603070937097073e-03 7.604445517063140869e-02 4.007866606116294861e-03
-7.894737124443054199e-01 8.811229467391967773e-02 1.283230143599212170e-03 7.866478711366653442e-02 4.116399679332971573e-03
-2.631579041481018066e-01 9.013955295085906982e-02 1.318558584898710251e-03 8.052401244640350342e-02 4.197672009468078613e-03
2.631579041481018066e-01 9.016902744770050049e-02 1.338653150014579296e-03 8.071027696132659912e-02 4.187714308500289917e-03
7.894737124443054199e-01 8.823784440755844116e-02 1.283734920434653759e-03 7.903259992599487305e-02 4.147660918533802032e-03
1.315789461135864258e+00 8.540137857198715210e-02 1.249465858563780785e-03 7.665521651506423950e-02 3.989397548139095306e-03
1.842105269432067871e+00 8.282625675201416016e-02 1.216234522871673107e-03 7.442599534988403320e-02 3.876551054418087006e-03
2.368421077728271484e+00 8.072572946548461914e-02 1.193974865600466728e-03 7.266835123300552368e-02 3.761520376428961754e-03
2.894736766815185547e+00 7.907744497060775757e-02 1.135335187427699566e-03 7.121767103672027588e-02 3.684311639517545700e-03
3.421052694320678711e+00 7.738149911165237427e-02 1.114228740334510803e-03 6.979878246784210205e-02 3.628409001976251602e-03
3.947368383407592773e+00 7.476618885993957520e-02 1.079317298717796803e-03 6.762939691543579102e-02 3.485315944999456406e-03
4.473684310913085938e+00 7.083594053983688354e-02 9.756889776326715946e-04 6.423787772655487061e-02 3.264912636950612068e-03
5.000000000000000000e+00 6.549781560897827148e-02 8.898185333237051964e-04 5.970423668622970581e-02 3.042940748855471611e-03


==> anc/dat_w_err/nucleon/PbPb2760/30_40/v2_eta_charged_cumulant_etaref_-2.4_2.4.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 8.874147385358810425e-02 1.254208502359688282e-03 7.951011508703231812e-02 3.832145826891064644e-03
-4.473684310913085938e+00 9.414772689342498779e-02 1.300740870647132397e-03 8.419332653284072876e-02 4.023770336061716080e-03
-3.947368383407592773e+00 9.798963367938995361e-02 1.386642223224043846e-03 8.758983016014099121e-02 4.188963212072849274e-03
-3.421052694320678711e+00 1.003246456384658813e-01 1.442514243535697460e-03 8.957765996456146240e-02 4.381257575005292892e-03
-2.894736766815185547e+00 1.015571579337120056e-01 1.473371521569788456e-03 9.065993130207061768e-02 4.405540879815816879e-03
-2.368421077728271484e+00 1.026882380247116089e-01 1.500917132943868637e-03 9.155832231044769287e-02 4.516215994954109192e-03
-1.842105269432067871e+00 1.040686368942260742e-01 1.558927819132804871e-03 9.288957715034484863e-02 4.577885381877422333e-03
-1.315789461135864258e+00 1.056177839636802673e-01 1.562198507599532604e-03 9.435557574033737183e-02 4.672804847359657288e-03
-7.894737124443054199e-01 1.072373166680335999e-01 1.607799786143004894e-03 9.590266644954681396e-02 4.715598654001951218e-03
-2.631579041481018066e-01 1.083252057433128357e-01 1.628487138077616692e-03 9.695584326982498169e-02 4.769554827362298965e-03
2.631579041481018066e-01 1.083196178078651428e-01 1.660748501308262348e-03 9.714467823505401611e-02 4.742316901683807373e-03
7.894737124443054199e-01 1.074015274643898010e-01 1.604986027814447880e-03 9.638820588588714600e-02 4.766479134559631348e-03
1.315789461135864258e+00 1.058136969804763794e-01 1.593479653820395470e-03 9.514556825160980225e-02 4.672458861023187637e-03
1.842105269432067871e+00 1.043109893798828125e-01 1.584773301146924496e-03 9.390629827976226807e-02 4.599666222929954529e-03
2.368421077728271484e+00 1.029494181275367737e-01 1.567411352880299091e-03 9.282295405864715576e-02 4.524892661720514297e-03
2.894736766815185547e+00 1.018611937761306763e-01 1.521341269835829735e-03 9.188089519739151001e-02 4.491785075515508652e-03
3.421052694320678711e+00 1.006153374910354614e-01 1.508643501438200474e-03 9.089551120996475220e-02 4.424623679369688034e-03
3.947368383407592773e+00 9.836260974407196045e-02 1.454714336432516575e-03 8.900801837444305420e-02 4.297755658626556396e-03
4.473684310913085938e+00 9.461345523595809937e-02 1.349324244074523449e-03 8.580751717090606689e-02 4.098563920706510544e-03
5.000000000000000000e+00 8.909741044044494629e-02 1.259825774468481541e-03 8.110463619232177734e-02 3.889756510034203529e-03


==> anc/dat_w_err/nucleon/PbPb2760/30_40/v2_eta_charged_ep.dat <==
-5.000000000000000000e+00 8.489535529104572098e-02 5.877959152593559408e-04
-4.473684310913085938e+00 9.000830905717302488e-02 5.848612920483210699e-04
-3.947368383407592773e+00 9.362607126934571755e-02 6.448203939444952393e-04
-3.421052694320678711e+00 9.581356052223934106e-02 6.984934690972319877e-04
-2.894736766815185547e+00 9.700754194996151492e-02 7.016476282058571384e-04
-2.368421077728271484e+00 9.809885383264334291e-02 7.401781263833721652e-04
-1.842105269432067871e+00 9.949294715332548944e-02 7.964539773590626317e-04
-1.315789461135864258e+00 1.010472430865553967e-01 7.956664817818802273e-04
-7.894737124443054199e-01 1.026617082159529959e-01 8.177177085906634987e-04
-2.631579041481018066e-01 1.038028313318539037e-01 8.318512098109034480e-04
2.631579041481018066e-01 1.038279838216528972e-01 8.695158433781599106e-04
7.894737124443054199e-01 1.028775481169818817e-01 8.343384107797601488e-04
1.315789461135864258e+00 1.013541234307926420e-01 8.511000865601930747e-04
1.842105269432067871e+00 9.988770345377527560e-02 8.548081287079019536e-04
2.368421077728271484e+00 9.857111271458014745e-02 8.429724133376561949e-04
2.894736766815185547e+00 9.749306419689010572e-02 8.123833623738628681e-04
3.421052694320678711e+00 9.630401860068024678e-02 7.978629793590307070e-04
3.947368383407592773e+00 9.421912644511562518e-02 7.568908094225255045e-04
4.473684310913085938e+00 9.069062585651319064e-02 6.766541230210809015e-04
5.000000000000000000e+00 8.552522575583462738e-02 6.421753132549168352e-04


==> anc/dat_w_err/nucleon/PbPb2760/30_40/v2_pt_charged_cumulant.dat <==
# pt vn{2} err vn{4} err
2.000000029802322388e-01 1.369368750602006912e-02 1.707044284557923675e-04 1.235035806894302368e-02 5.664089112542569637e-04
4.000000059604644775e-01 4.520187526941299438e-02 6.696075433865189552e-04 4.057924821972846985e-02 2.035574987530708313e-03
6.000000238418579102e-01 7.801768183708190918e-02 1.219848985783755779e-03 7.013015449047088623e-02 3.552265698090195656e-03
8.000000119209289551e-01 1.079926267266273499e-01 1.739608473144471645e-03 9.726946055889129639e-02 5.011775530874729156e-03
1.000000000000000000e+00 1.340355128049850464e-01 2.151199616491794586e-03 1.209147348999977112e-01 6.175913382321596146e-03
1.200000047683715820e+00 1.559102386236190796e-01 2.480352995917201042e-03 1.406963467597961426e-01 7.175577338784933090e-03
1.399999976158142090e+00 1.749603748321533203e-01 2.697201911360025406e-03 1.579845547676086426e-01 7.953432388603687286e-03
1.600000023841857910e+00 1.911559402942657471e-01 2.926952438428997993e-03 1.723902225494384766e-01 8.804721757769584656e-03
1.799999952316284180e+00 2.057898342609405518e-01 2.975149080157279968e-03 1.854760050773620605e-01 9.379365481436252594e-03
2.000000000000000000e+00 2.184825837612152100e-01 3.058989066630601883e-03 1.968753039836883545e-01 9.681812487542629242e-03
2.200000047683715820e+00 2.296580821275711060e-01 3.319908631965517998e-03 2.071154415607452393e-01 9.838632307946681976e-03
2.400000095367431641e+00 2.402326762676239014e-01 3.161146771162748337e-03 2.161064445972442627e-01 1.039508264511823654e-02
2.599999904632568359e+00 2.491799145936965942e-01 3.063012147322297096e-03 2.242782562971115112e-01 1.069092191755771637e-02
2.799999952316284180e+00 2.576558887958526611e-01 3.313751192763447762e-03 2.319556921720504761e-01 1.072634384036064148e-02
3.000000000000000000e+00 2.654808163642883301e-01 3.444974543526768684e-03 2.392440736293792725e-01 1.070735324174165726e-02
3.200000047683715820e+00 2.723125219345092773e-01 3.340250812470912933e-03 2.450195848941802979e-01 1.087133772671222687e-02
3.400000095367431641e+00 2.797077298164367676e-01 2.956246258690953255e-03 2.516278028488159180e-01 1.087384484708309174e-02
3.599999904632568359e+00 2.851078212261199951e-01 3.070984967052936554e-03 2.572073340415954590e-01 1.161026116460561752e-02
3.799999952316284180e+00 2.907366156578063965e-01 2.700204495340585709e-03 2.628333568572998047e-01 1.118514593690633774e-02


==> anc/dat_w_err/nucleon/PbPb2760/30_40/v2_pt_charged_ep.dat <==
 (2.000000029802322388e-01+0.000000000000000000e+00j)  (1.322972179344841619e-02-9.300086692029551662e-05j)  (2.083036705703857191e-04+0.000000000000000000e+00j)
 (4.000000059604644775e-01+0.000000000000000000e+00j)  (4.345641331596982598e-02+2.450898000361939272e-05j)  (7.940056962526804811e-04+0.000000000000000000e+00j)
 (6.000000238418579102e-01+0.000000000000000000e+00j)  (7.499200896319528631e-02+2.903400544852697185e-05j)  (1.557289266012650171e-03+0.000000000000000000e+00j)
 (8.000000119209289551e-01+0.000000000000000000e+00j)  (1.038630032551372262e-01+4.241943249353358246e-05j)  (2.273396286213916727e-03+0.000000000000000000e+00j)
 (1.000000000000000000e+00+0.000000000000000000e+00j)  (1.289137518387431514e-01-4.225742194817711466e-05j)  (2.751231984702557157e-03+0.000000000000000000e+00j)
 (1.200000047683715820e+00+0.000000000000000000e+00j)  (1.499379774170025437e-01+1.057335825400746625e-04j)  (3.086085240191474913e-03+0.000000000000000000e+00j)
 (1.399999976158142090e+00+0.000000000000000000e+00j)  (1.681422045286520006e-01+1.778375110005240588e-05j)  (3.237866466159907385e-03+0.000000000000000000e+00j)
 (1.600000023841857910e+00+0.000000000000000000e+00j)  (1.834690635217016697e-01-2.234719074011623898e-04j)  (3.357708493338095249e-03+0.000000000000000000e+00j)
 (1.799999952316284180e+00+0.000000000000000000e+00j)  (1.973476401913708544e-01-8.323912679089160869e-05j)  (3.186859370512519756e-03+0.000000000000000000e+00j)
 (2.000000000000000000e+00+0.000000000000000000e+00j)  (2.093407781010970803e-01-2.605760148823777129e-04j)  (3.191759057762582220e-03+0.000000000000000000e+00j)
 (2.200000047683715820e+00+0.000000000000000000e+00j)  (2.200682124431118381e-01-3.169819374772124294e-04j)  (3.190661146644304356e-03+0.000000000000000000e+00j)
 (2.400000095367431641e+00+0.000000000000000000e+00j)  (2.297884527006229249e-01-4.071831285120508081e-04j)  (3.037907397358421621e-03+0.000000000000000000e+00j)
 (2.599999904632568359e+00+0.000000000000000000e+00j)  (2.383126218799785923e-01-4.851802118703762642e-04j)  (2.911061669012109110e-03+0.000000000000000000e+00j)
 (2.799999952316284180e+00+0.000000000000000000e+00j)  (2.461831908747619535e-01+2.020808398957551751e-04j)  (2.842943422689445197e-03+0.000000000000000000e+00j)
 (3.000000000000000000e+00+0.000000000000000000e+00j)  (2.538714870145345470e-01-1.026800723325430389e-03j)  (3.839043387746340127e-03+0.000000000000000000e+00j)
 (3.200000047683715820e+00+0.000000000000000000e+00j)  (2.604650116907975543e-01-1.282108407758836797e-03j)  (3.984679214027569624e-03+0.000000000000000000e+00j)
 (3.400000095367431641e+00+0.000000000000000000e+00j)  (2.672727961616127024e-01-8.368447524349818334e-04j)  (3.867118104794761528e-03+0.000000000000000000e+00j)
 (3.599999904632568359e+00+0.000000000000000000e+00j)  (2.727342744244229955e-01+1.142132945338045441e-04j)  (4.632972978902376651e-03+0.000000000000000000e+00j)
 (3.799999952316284180e+00+0.000000000000000000e+00j)  (2.785072254835972427e-01-1.141685606922144408e-03j)  (5.354317090654426604e-03+0.000000000000000000e+00j)


==> anc/dat_w_err/nucleon/PbPb2760/30_40/v3_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 1.798600144684314728e-02 5.868421867489814758e-04 6.371398922055959702e-03 1.291352882981300354e-02
-4.473684310913085938e+00 2.043026499450206757e-02 7.081123767420649529e-04 7.316363509744405746e-03 1.500760484486818314e-02
-3.947368383407592773e+00 2.227213047444820404e-02 7.469415431842207909e-04 7.541016675531864166e-03 1.631098426878452301e-02
-3.421052694320678711e+00 2.336401119828224182e-02 7.855654112063348293e-04 7.261627819389104843e-03 1.679709739983081818e-02
-2.894736766815185547e+00 2.425436675548553467e-02 8.143509039655327797e-04 8.695872500538825989e-03 1.757428981363773346e-02
-2.368421077728271484e+00 2.495915815234184265e-02 8.660977473482489586e-04 8.385413326323032379e-03 1.808931864798069000e-02
-1.842105269432067871e+00 2.582034841179847717e-02 8.838659268803894520e-04 1.002598647028207779e-02 1.838857308030128479e-02
-1.315789461135864258e+00 2.675546146929264069e-02 9.150742553174495697e-04 9.953642264008522034e-03 1.909864693880081177e-02
-7.894737124443054199e-01 2.770913019776344299e-02 9.378291433677077293e-04 1.093139592558145523e-02 1.966047845780849457e-02
-2.631579041481018066e-01 2.844327315688133240e-02 9.701422532089054585e-04 1.220646314322948456e-02 2.036241441965103149e-02
2.631579041481018066e-01 2.840629778802394867e-02 9.662338998168706894e-04 1.186310965567827225e-02 1.996109634637832642e-02
7.894737124443054199e-01 2.764393948018550873e-02 9.634057059884071350e-04 1.178977265954017639e-02 1.954453438520431519e-02
1.315789461135864258e+00 2.664807811379432678e-02 9.268647409044206142e-04 1.252475567162036896e-02 1.941777952015399933e-02
1.842105269432067871e+00 2.565515972673892975e-02 8.801177609711885452e-04 1.246766373515129089e-02 1.835305243730545044e-02
2.368421077728271484e+00 2.476606890559196472e-02 8.564782910980284214e-04 1.281377952545881271e-02 1.759510859847068787e-02
2.894736766815185547e+00 2.405778504908084869e-02 8.387803682126104832e-04 1.159969996660947800e-02 1.705622300505638123e-02
3.421052694320678711e+00 2.327672578394412994e-02 8.314509177580475807e-04 1.236853096634149551e-02 1.665085181593894958e-02
3.947368383407592773e+00 2.203139103949069977e-02 7.962033268995583057e-04 1.165704894810914993e-02 1.578748598694801331e-02
4.473684310913085938e+00 2.025236375629901886e-02 7.184652495197951794e-04 1.157740969210863113e-02 1.447263080626726151e-02
5.000000000000000000e+00 1.776416040956974030e-02 6.220613722689449787e-04 1.035913731902837753e-02 1.283022481948137283e-02


==> anc/dat_w_err/nucleon/PbPb2760/30_40/v3_eta_charged_ep.dat <==
-5.000000000000000000e+00 2.244976158004349104e-02 2.907281706739424528e-04
-4.473684310913085938e+00 2.507636409494998914e-02 3.833673174567422807e-04
-3.947368383407592773e+00 2.700162938682282299e-02 4.089507055615175155e-04
-3.421052694320678711e+00 2.798409956671830262e-02 4.283256276299487347e-04
-2.894736766815185547e+00 2.881741121932831357e-02 4.120078130909326239e-04
-2.368421077728271484e+00 2.945536185119404515e-02 4.611284944414181949e-04
-1.842105269432067871e+00 3.017474615173842967e-02 4.667098506572765998e-04
-1.315789461135864258e+00 3.087978038125833297e-02 4.662378921179001576e-04
-7.894737124443054199e-01 3.152874739918257868e-02 4.686905786499738708e-04
-2.631579041481018066e-01 3.205104823718409740e-02 4.936046028191627775e-04
2.631579041481018066e-01 3.199294294159184260e-02 4.916625084004780984e-04
7.894737124443054199e-01 3.147858726934610329e-02 5.123093216362450530e-04
1.315789461135864258e+00 3.084980546026375864e-02 4.892325621093303626e-04
1.842105269432067871e+00 3.013058745916516457e-02 4.982072918457509849e-04
2.368421077728271484e+00 2.946782149274038143e-02 4.920277652956355895e-04
2.894736766815185547e+00 2.877935871425740116e-02 4.733833285270921585e-04
3.421052694320678711e+00 2.806718423704556570e-02 4.609427139117989731e-04
3.947368383407592773e+00 2.692882402337661712e-02 4.613529222904180793e-04
4.473684310913085938e+00 2.512055019279508736e-02 4.168467453098346413e-04
5.000000000000000000e+00 2.242369654358508310e-02 3.513448478195240203e-04


==> anc/dat_w_err/nucleon/PbPb2760/35_40/dN_over_2pidYptdpt_mc_-211.dat <==
1.000000000000000056e-01 2.004836461787320161e+02 8.443137302822316670e-01
3.000000000000000444e-01 1.010620006785721046e+02 4.051690488293883674e-01
5.000000000000000000e-01 4.763581400737316329e+01 1.456061318790798920e-01
7.000000000000000666e-01 2.391576463305572631e+01 5.987224425249430826e-02
9.000000000000000222e-01 1.255690177569447208e+01 3.637725536426503203e-02
1.100000000000000089e+00 6.777725142316225693e+00 2.878661892110518858e-02
1.300000000000000266e+00 3.734986991040949000e+00 2.145559097251321934e-02
1.500000000000000000e+00 2.095429029260776232e+00 1.485059656540791209e-02
1.700000000000000178e+00 1.191988761807139197e+00 1.009862442494999582e-02
1.899999999999999911e+00 6.858380196899527270e-01 6.971648694977307034e-03
2.100000000000000089e+00 3.988233403712546088e-01 4.389809221511557953e-03
2.300000000000000266e+00 2.341462150240802287e-01 3.209216088475384549e-03
2.500000000000000000e+00 1.388087873736184030e-01 2.011208435235271440e-03
2.700000000000000178e+00 8.271007309868101676e-02 1.387781404576237786e-03
2.900000000000000355e+00 4.962743824351218552e-02 8.465764374226677829e-04
3.100000000000000089e+00 3.007720382611480531e-02 5.602866713790498028e-04
3.300000000000000266e+00 1.813353547064293012e-02 3.534916000873552350e-04
3.500000000000000000e+00 1.112023166189888244e-02 2.545045389147769684e-04
3.700000000000000178e+00 6.787456482958678997e-03 1.409691116422159916e-04
3.900000000000000355e+00 4.256918623177589553e-03 1.007138155886803146e-04


==> anc/dat_w_err/nucleon/PbPb2760/35_40/dN_over_2pidYptdpt_mc_-2212.dat <==
1.000000000000000056e-01 1.703445966242095766e+00 1.648476231465692554e-02
3.000000000000000444e-01 1.618596929303292686e+00 1.504955571372532629e-02
5.000000000000000000e-01 1.459007316377930463e+00 1.236500059307260591e-02
7.000000000000000666e-01 1.253605129922392702e+00 7.823759832000171457e-03
9.000000000000000222e-01 1.023798949740996056e+00 4.758850127324183547e-03
1.100000000000000089e+00 7.970055136860534351e-01 2.718857888526225990e-03
1.300000000000000266e+00 5.965890394631883087e-01 1.522873655163597528e-03
1.500000000000000000e+00 4.325085093393442048e-01 1.537499144996750397e-03
1.700000000000000178e+00 3.056776647300322725e-01 1.459943731030654852e-03
1.899999999999999911e+00 2.109140851197686684e-01 1.418920615818020873e-03
2.100000000000000089e+00 1.440180448693869908e-01 1.214243568858444774e-03
2.300000000000000266e+00 9.655538276510997053e-02 9.799212469972656565e-04
2.500000000000000000e+00 6.451483552514000741e-02 8.591602242553378040e-04
2.700000000000000178e+00 4.279224498297713730e-02 5.679851064242391221e-04
2.900000000000000355e+00 2.831018857844045528e-02 4.393180504888380021e-04
3.100000000000000089e+00 1.846881877255626345e-02 3.299110709846517025e-04
3.300000000000000266e+00 1.210847591791762955e-02 2.232733849946373411e-04
3.500000000000000000e+00 7.868771962599597353e-03 1.517996372471549615e-04
3.700000000000000178e+00 5.125075933222254451e-03 7.152070168857546878e-05
3.900000000000000355e+00 3.325794191157054134e-03 7.610148265607352366e-05


==> anc/dat_w_err/nucleon/PbPb2760/35_40/dN_over_2pidYptdpt_mc_-321.dat <==
1.000000000000000056e-01 1.355263227756433153e+01 1.028455480528261412e-01
3.000000000000000444e-01 1.136406789767208281e+01 7.269111301202814401e-02
5.000000000000000000e-01 8.356700850443218087e+00 3.857311649789774838e-02
7.000000000000000666e-01 5.620352187506308717e+00 1.728508081848561390e-02
9.000000000000000222e-01 3.585265719148561736e+00 8.871007113922435919e-03
1.100000000000000089e+00 2.221547393078497468e+00 6.641957030155102790e-03
1.300000000000000266e+00 1.359690469374692068e+00 6.116447015148477641e-03
1.500000000000000000e+00 8.300287496670174514e-01 5.249194849342964445e-03
1.700000000000000178e+00 5.068913299793141869e-01 3.689995440590751984e-03
1.899999999999999911e+00 3.092760282385360604e-01 2.767938865639115245e-03
2.100000000000000089e+00 1.894335394478937340e-01 2.035239021442379007e-03
2.300000000000000266e+00 1.164495199922590818e-01 1.396899268182276140e-03
2.500000000000000000e+00 7.175574881604887545e-02 9.559045755581345059e-04
2.700000000000000178e+00 4.451524460763496560e-02 6.685524046830896563e-04
2.900000000000000355e+00 2.768856961680107864e-02 4.238413083013552532e-04
3.100000000000000089e+00 1.712062238365524847e-02 3.103879468374713506e-04
3.300000000000000266e+00 1.071820122311084936e-02 2.296911087764742310e-04
3.500000000000000000e+00 6.819107218874476302e-03 1.380429429579018699e-04
3.700000000000000178e+00 4.257609801955617237e-03 8.769038908298284183e-05
3.900000000000000355e+00 2.686997940935225131e-03 6.523496560683310483e-05


==> anc/dat_w_err/nucleon/PbPb2760/35_40/dN_over_2pidYptdpt_mc_211.dat <==
1.000000000000000056e-01 2.004774019997980758e+02 8.271294187290321176e-01
3.000000000000000444e-01 1.010681900374701172e+02 4.112805680488593185e-01
5.000000000000000000e-01 4.764316590471105428e+01 1.465670191407066614e-01
7.000000000000000666e-01 2.391822547162820811e+01 5.738620817817102066e-02
9.000000000000000222e-01 1.254621481599722799e+01 3.749509388284005124e-02
1.100000000000000089e+00 6.773629555113994449e+00 2.777365579537168644e-02
1.300000000000000266e+00 3.734288749739333557e+00 2.104954543456713512e-02
1.500000000000000000e+00 2.093135076014345231e+00 1.412895866323501080e-02
1.700000000000000178e+00 1.189754975370567180e+00 1.094309613755639274e-02
1.899999999999999911e+00 6.846035916137960253e-01 7.326124924814882491e-03
2.100000000000000089e+00 3.982081938848597846e-01 4.360097579325624209e-03
2.300000000000000266e+00 2.334736123950136299e-01 3.070492442136456539e-03
2.500000000000000000e+00 1.384607685647241404e-01 1.963701576808735312e-03
2.700000000000000178e+00 8.262381504927690523e-02 1.335685524023774110e-03
2.900000000000000355e+00 4.966896487808902805e-02 8.320227886988101158e-04
3.100000000000000089e+00 2.987338281834873294e-02 4.899248731465877813e-04
3.300000000000000266e+00 1.813112403211123574e-02 3.569279211432926035e-04
3.500000000000000000e+00 1.113554085166296170e-02 2.019341182884874526e-04
3.700000000000000178e+00 6.811401415838270849e-03 1.476091258401478071e-04
3.900000000000000355e+00 4.222503067107290058e-03 8.418510237674542191e-05


==> anc/dat_w_err/nucleon/PbPb2760/35_40/dN_over_2pidYptdpt_mc_2212.dat <==
1.000000000000000056e-01 1.735292870354783634e+00 1.841539383159671722e-02
3.000000000000000444e-01 1.648489764392463641e+00 1.381189352256675072e-02
5.000000000000000000e-01 1.488599525463483397e+00 1.106081176712995183e-02
7.000000000000000666e-01 1.278502268186735069e+00 8.246506861366220340e-03
9.000000000000000222e-01 1.043844809554796527e+00 4.781626754729512152e-03
1.100000000000000089e+00 8.126716652510653782e-01 2.631241769896072551e-03
1.300000000000000266e+00 6.079584156543170748e-01 1.249030278977435919e-03
1.500000000000000000e+00 4.407339904759846050e-01 1.635188481182255158e-03
1.700000000000000178e+00 3.110299518456579593e-01 1.442882427866807888e-03
1.899999999999999911e+00 2.155547081972901680e-01 1.013100402696409490e-03
2.100000000000000089e+00 1.469467484491716047e-01 1.211230648086098665e-03
2.300000000000000266e+00 9.875333559514279380e-02 8.204020562492167880e-04
2.500000000000000000e+00 6.594086381524338902e-02 8.100065057390239522e-04
2.700000000000000178e+00 4.355481329672979129e-02 5.286785066504913998e-04
2.900000000000000355e+00 2.872618667107375637e-02 3.767056206686931639e-04
3.100000000000000089e+00 1.884736794902860252e-02 3.223765589413973755e-04
3.300000000000000266e+00 1.234785138283059185e-02 2.466704100969983470e-04
3.500000000000000000e+00 8.104472854511879376e-03 1.498576158533480667e-04
3.700000000000000178e+00 5.241072643998239550e-03 1.093159584988033370e-04
3.900000000000000355e+00 3.401970916055740198e-03 7.485114289994493440e-05


==> anc/dat_w_err/nucleon/PbPb2760/35_40/dN_over_2pidYptdpt_mc_321.dat <==
1.000000000000000056e-01 1.355343866260932906e+01 1.055875663886846061e-01
3.000000000000000444e-01 1.136612453321447624e+01 7.353218034384867430e-02
5.000000000000000000e-01 8.359181545489544618e+00 4.183980939538634730e-02
7.000000000000000666e-01 5.620994870324127923e+00 1.703260623847165783e-02
9.000000000000000222e-01 3.585268076999569953e+00 8.102051919807262345e-03
1.100000000000000089e+00 2.225347820204448990e+00 7.336533481497096651e-03
1.300000000000000266e+00 1.360876785835122948e+00 6.324122321942036128e-03
1.500000000000000000e+00 8.296319233422415618e-01 4.970962688373829069e-03
1.700000000000000178e+00 5.056458645324910517e-01 3.951019419357145422e-03
1.899999999999999911e+00 3.083680074053171127e-01 2.567679781687688331e-03
2.100000000000000089e+00 1.888724551167713928e-01 2.097232104678154688e-03
2.300000000000000266e+00 1.166271276823761111e-01 1.357104948121839755e-03
2.500000000000000000e+00 7.185718356644610338e-02 9.188076554373879583e-04
2.700000000000000178e+00 4.461289893691480074e-02 5.784586866286623580e-04
2.900000000000000355e+00 2.766405609683060887e-02 3.862736031812510603e-04
3.100000000000000089e+00 1.733282897444444332e-02 2.935691489625503374e-04
3.300000000000000266e+00 1.078154167521005145e-02 1.777314358089048701e-04
3.500000000000000000e+00 6.787579382528649563e-03 1.391610923217721936e-04
3.700000000000000178e+00 4.270801022464135871e-03 8.931136919310795567e-05
3.900000000000000355e+00 2.726854691641144007e-03 6.685986224394656222e-05


==> anc/dat_w_err/nucleon/PbPb2760/35_40/dNdEta_mc_charged.dat <==
# Eta,dNdEta,error
-7.799999999999999822e+00 3.946542166666663576e+01 1.756199872622779434e+00
-7.400000000000000355e+00 5.356332500000005581e+01 2.383528358100027944e+00
-7.000000000000000000e+00 7.197433999999999799e+01 3.202783629611255733e+00
-6.599999999999999645e+00 9.535805833333355963e+01 4.243299994274201126e+00
-6.200000000000000178e+00 1.231947733333332451e+02 5.481984068396507759e+00
-5.799999999999999822e+00 1.541727099999998245e+02 6.860421786663354560e+00
-5.399999999999999467e+00 1.867989766666664480e+02 8.312209165996319982e+00
-5.000000000000000000e+00 2.195010800000003997e+02 9.767367545690408548e+00
-4.599999999999999645e+00 2.507916383333335943e+02 1.115972834428207605e+01
-4.200000000000000178e+00 2.792452683333332288e+02 1.242583032926854258e+01
-3.799999999999999822e+00 3.035328366666664692e+02 1.350657142479927586e+01
-3.399999999999999467e+00 3.232238516666661781e+02 1.438278881191180325e+01
-2.999999999999999556e+00 3.389754383333337842e+02 1.508368796751503815e+01
-2.599999999999999645e+00 3.514429683333332264e+02 1.563847303991242654e+01
-2.199999999999999734e+00 3.606288983333334954e+02 1.604721810347290045e+01
-1.799999999999999822e+00 3.655863433333325361e+02 1.626781510239452544e+01
-1.399999999999999467e+00 3.655087633333329791e+02 1.626434348914995098e+01
-9.999999999999995559e-01 3.606943283333336581e+02 1.605011470526789452e+01
-5.999999999999996447e-01 3.535127983333330235e+02 1.573055409110452985e+01
-1.999999999999997335e-01 3.485253116666670508e+02 1.550862321689660739e+01
2.000000000000001776e-01 3.485747066666664296e+02 1.551081321080820530e+01
6.000000000000005329e-01 3.536878533333331234e+02 1.573833679025144505e+01
1.000000000000000888e+00 3.609432283333329110e+02 1.606118745704783635e+01
1.400000000000001243e+00 3.658494949999991945e+02 1.627950694600173165e+01
1.800000000000000711e+00 3.660016983333346161e+02 1.628626583638792624e+01
2.200000000000000178e+00 3.611109749999997121e+02 1.606866458141372433e+01
2.600000000000000533e+00 3.520407699999993270e+02 1.566506551964998906e+01
3.000000000000000888e+00 3.396305999999995606e+02 1.511285947678168817e+01
3.400000000000001243e+00 3.237552249999997684e+02 1.440645159676449261e+01
3.800000000000000711e+00 3.040855866666677798e+02 1.353121829700773482e+01
4.200000000000000178e+00 2.797789449999996805e+02 1.244964474956894840e+01
4.600000000000000533e+00 2.512537149999999713e+02 1.118035659055727749e+01
5.000000000000000888e+00 2.199619149999998342e+02 9.787960583973712048e+00
5.400000000000001243e+00 1.871876666666663880e+02 8.329597872561226524e+00
5.800000000000000711e+00 1.545755233333339902e+02 6.878432478085330537e+00
6.200000000000000178e+00 1.234841816666665011e+02 5.494928842613684417e+00
6.600000000000000533e+00 9.562144499999985214e+01 4.255098598764769591e+00
7.000000000000000888e+00 7.221884666666657893e+01 3.213715264368842472e+00
7.400000000000001243e+00 5.378136166666658369e+01 2.393273068962436412e+00
7.800000000000000711e+00 3.961185833333349393e+01 1.762726288890396731e+00


==> anc/dat_w_err/nucleon/PbPb2760/35_40/dNdY_mc_-2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 2.800000000000001381e-04 1.249767978466411379e-05
-9.250000000000000000e+00 1.386666666666666776e-02 6.172228554852222200e-04
-8.750000000000000000e+00 8.203599999999995618e-02 3.651807393100408531e-03
-8.250000000000000000e+00 1.623333333333332740e-01 7.224845134518516690e-03
-7.750000000000000000e+00 2.392133333333334166e-01 1.064737908015137534e-02
-7.250000000000000000e+00 3.787506666666666799e-01 1.685537610777147408e-02
-6.750000000000000000e+00 6.859546666666667125e-01 3.052532170865228725e-02
-6.250000000000000000e+00 1.271678666666666402e+00 5.658926346332473351e-02
-5.750000000000000000e+00 2.163309333333331974e+00 9.626481331247949136e-02
-5.250000000000000000e+00 3.274439999999997575e+00 1.457071027824248521e-01
-4.750000000000000000e+00 4.466854666666667306e+00 1.987670696048826069e-01
-4.250000000000000000e+00 5.588685333333333283e+00 2.486845910494191181e-01
-3.750000000000000000e+00 6.556495999999998325e+00 2.917500557097950087e-01
-3.250000000000000000e+00 7.320714666666657600e+00 3.257562399922580565e-01
-2.750000000000000000e+00 7.911877333333332984e+00 3.520614438936210955e-01
-2.250000000000000000e+00 8.412176000000004095e+00 3.743240417828250233e-01
-1.750000000000000000e+00 8.796981333333336650e+00 3.914464501442460609e-01
-1.250000000000000000e+00 9.090570666666661026e+00 4.045103936822528334e-01
-7.500000000000000000e-01 9.285392000000010526e+00 4.131800115163135056e-01
-2.500000000000000000e-01 9.391098666666653827e+00 4.178852200996157618e-01
2.500000000000000000e-01 9.391508000000005296e+00 4.179020581820462876e-01
7.500000000000000000e-01 9.293583999999992074e+00 4.135446384463006275e-01
1.250000000000000000e+00 9.093370666666661606e+00 4.046355468491914520e-01
1.750000000000000000e+00 8.805063999999990898e+00 3.918052092425446942e-01
2.250000000000000000e+00 8.417675999999996606e+00 3.745691664207322358e-01
2.750000000000000000e+00 7.937384000000001549e+00 3.531962422440858562e-01
3.250000000000000000e+00 7.337961333333329783e+00 3.265250270893194084e-01
3.750000000000000000e+00 6.569106666666669092e+00 2.923096905928859734e-01
4.250000000000000000e+00 5.592747999999994057e+00 2.488660613827987367e-01
4.750000000000000000e+00 4.469086666666666652e+00 1.988672181285707774e-01
5.250000000000000000e+00 3.282394666666664573e+00 1.460623377878394469e-01
5.750000000000000000e+00 2.168112000000001149e+00 9.647902846386476050e-02
6.250000000000000000e+00 1.270013333333333216e+00 5.651422003626604962e-02
6.750000000000000000e+00 6.842586666666673478e-01 3.044876188534949984e-02
7.250000000000000000e+00 3.779546666666662169e-01 1.681856233131197309e-02
7.750000000000000000e+00 2.378493333333333293e-01 1.058414559189507775e-02
8.250000000000000000e+00 1.611106666666665410e-01 7.169309229668758415e-03
8.750000000000000000e+00 8.168799999999999673e-02 3.635619352983341865e-03
9.250000000000000000e+00 1.396933333333333534e-02 6.219891237634304773e-04
9.750000000000000000e+00 3.293333333333336587e-04 1.473256830592962617e-05


==> anc/dat_w_err/nucleon/PbPb2760/35_40/dNdY_mc_2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 4.533333333333333523e-05 2.542747420497061261e-06
-9.250000000000000000e+00 1.727466666666665346e-02 7.690386972260182313e-04
-8.750000000000000000e+00 4.682933333333333392e-01 2.083931451941539378e-02
-8.250000000000000000e+00 1.626573333333331428e+00 7.238074585108357495e-02
-7.750000000000000000e+00 2.493767999999997098e+00 1.109707107817342608e-01
-7.250000000000000000e+00 2.916473333333331475e+00 1.297781958789664958e-01
-6.750000000000000000e+00 3.310517333333330647e+00 1.473139936027749730e-01
-6.250000000000000000e+00 3.537301333333336295e+00 1.574030779188450024e-01
-5.750000000000000000e+00 3.359097333333330937e+00 1.494750807394584213e-01
-5.250000000000000000e+00 2.891157333333332691e+00 1.286506138127723187e-01
-4.750000000000000000e+00 2.335881333333333476e+00 1.039430249600805795e-01
-4.250000000000000000e+00 1.820961333333332988e+00 8.102940535565114621e-02
-3.750000000000000000e+00 1.365013333333333856e+00 6.074120317321441559e-02
-3.250000000000000000e+00 1.000690666666666173e+00 4.452974724710077881e-02
-2.750000000000000000e+00 7.228586666666664273e-01 3.216810036363526581e-02
-2.250000000000000000e+00 5.082133333333332947e-01 2.261937063543361520e-02
-1.750000000000000000e+00 3.589746666666666641e-01 1.598065205082019671e-02
-1.250000000000000000e+00 2.640360000000000484e-01 1.177167261789795714e-02
-7.500000000000000000e-01 2.035413333333331021e-01 9.065404560516240190e-03
-2.500000000000000000e-01 1.823813333333333953e-01 8.129703962256026872e-03
2.500000000000000000e-01 1.871800000000000408e-01 8.341771399995045327e-03
7.500000000000000000e-01 2.064413333333336154e-01 9.189804145298250196e-03
1.250000000000000000e+00 2.716106666666666114e-01 1.208927491289291806e-02
1.750000000000000000e+00 3.612413333333333032e-01 1.607998443198695171e-02
2.250000000000000000e+00 5.183359999999999079e-01 2.307166335283456632e-02
2.750000000000000000e+00 7.173199999999998466e-01 3.192184261509831839e-02
3.250000000000000000e+00 9.944426666666665859e-01 4.425363354112358399e-02
3.750000000000000000e+00 1.371145333333334548e+00 6.102140423268510860e-02
4.250000000000000000e+00 1.835990666666665883e+00 8.169881573366184757e-02
4.750000000000000000e+00 2.359066666666667533e+00 1.049756119591817860e-01
5.250000000000000000e+00 2.908162666666665341e+00 1.294091215021883345e-01
5.750000000000000000e+00 3.378026666666668287e+00 1.503226762619783996e-01
6.250000000000000000e+00 3.561610666666669367e+00 1.584933756957675466e-01
6.750000000000000000e+00 3.341454666666669127e+00 1.487044750413477057e-01
7.250000000000000000e+00 2.946518666666669617e+00 1.311353098016350693e-01
7.750000000000000000e+00 2.514196000000000986e+00 1.118955241725284044e-01
8.250000000000000000e+00 1.645213333333332750e+00 7.322500610981842739e-02
8.750000000000000000e+00 4.859240000000000226e-01 2.162576245808179101e-02
9.250000000000000000e+00 1.803333333333330749e-02 8.027931655580251846e-04
9.750000000000000000e+00 6.666666666666665631e-05 4.491968140779449443e-06


==> anc/dat_w_err/nucleon/PbPb2760/35_40/integrated_v2_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
9.328624210072024303e-02
8.265485775988652695e-02


==> anc/dat_w_err/nucleon/PbPb2760/35_40/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
1.125934942833375363e-01
1.000073402981992848e-01


==> anc/dat_w_err/nucleon/PbPb2760/35_40/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-2.4_2.4.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
1.103633881274329459e-01
9.803762563122440932e-02


==> anc/dat_w_err/nucleon/PbPb2760/35_40/integrated_v3_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v3_2par_cumulant  
#  v3_4par_cumulant
2.779027619275590416e-02
1.808444381212126473e-02


==> anc/dat_w_err/nucleon/PbPb2760/35_40/r2_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 9.995247396225959147e-01 7.653312463581153939e-04
7.894737124443054199e-01 9.969711207532452324e-01 9.721459408322715703e-04
1.315789461135864258e+00 9.935651379749769196e-01 2.045580223178640467e-03
1.842105269432067871e+00 9.917806657084311528e-01 2.108368371755863294e-03
2.368421077728271484e+00 9.895709236652159291e-01 2.195790321490138312e-03
2.894736766815185547e+00 9.890691813042824521e-01 2.795458660085504716e-03
3.421052694320678711e+00 9.877559560585433829e-01 3.885486687726792676e-03
3.947368383407592773e+00 9.855440794415176731e-01 3.366713574304125867e-03
4.473684310913085938e+00 9.847373272529857946e-01 4.137004490932397714e-03
5.000000000000000000e+00 9.819263854874439312e-01 4.298436360796448370e-03


==> anc/dat_w_err/nucleon/PbPb2760/35_40/r2_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.994131245540203157e-01 7.643718632492737305e-04
7.894737124443054199e-01 9.966085789924898908e-01 9.631939075524486573e-04
1.315789461135864258e+00 9.929723002109062113e-01 2.039343922680315283e-03
1.842105269432067871e+00 9.909836324161764853e-01 2.092535791572413054e-03
2.368421077728271484e+00 9.885402048463586278e-01 2.189679777623870609e-03
2.894736766815185547e+00 9.879193949700504351e-01 2.781680497315930974e-03
3.421052694320678711e+00 9.865790145541548650e-01 3.840996411685862651e-03
3.947368383407592773e+00 9.841850412733974540e-01 3.356941004256343980e-03
4.473684310913085938e+00 9.829531309949421924e-01 4.136557631650048146e-03
5.000000000000000000e+00 9.800228006939096792e-01 4.334396937906905695e-03


==> anc/dat_w_err/nucleon/PbPb2760/35_40/v2_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 6.746454536914825439e-02 5.149249918758869171e-04 6.040886789560317993e-02 3.487107576802372932e-03
-4.473684310913085938e+00 7.302866131067276001e-02 5.586498882621526718e-04 6.524872779846191406e-02 3.797773271799087524e-03
-3.947368383407592773e+00 7.722575962543487549e-02 5.886977887712419033e-04 6.874211132526397705e-02 4.031975753605365753e-03
-3.421052694320678711e+00 8.002425730228424072e-02 5.885916762053966522e-04 7.108251005411148071e-02 4.164132755249738693e-03
-2.894736766815185547e+00 8.185522258281707764e-02 6.105606444180011749e-04 7.251738756895065308e-02 4.272636026144027710e-03
-2.368421077728271484e+00 8.351496607065200806e-02 6.355097284540534019e-04 7.391242682933807373e-02 4.415547940880060196e-03
-1.842105269432067871e+00 8.577825874090194702e-02 6.732148467563092709e-04 7.596497237682342529e-02 4.563929513096809387e-03
-1.315789461135864258e+00 8.852556347846984863e-02 6.511395331472158432e-04 7.831708341836929321e-02 4.714432638138532639e-03
-7.894737124443054199e-01 9.152422845363616943e-02 7.360330782830715179e-04 8.100464195013046265e-02 4.984251689165830612e-03
-2.631579041481018066e-01 9.364189207553863525e-02 7.629942265339195728e-04 8.290181308984756470e-02 5.083645228296518326e-03
2.631579041481018066e-01 9.367452561855316162e-02 8.028321317397058010e-04 8.296123147010803223e-02 5.120065063238143921e-03
7.894737124443054199e-01 9.161941707134246826e-02 7.630786858499050140e-04 8.110448718070983887e-02 5.045395810157060623e-03
1.315789461135864258e+00 8.871921896934509277e-02 7.814684067852795124e-04 7.865382730960845947e-02 4.904530476778745651e-03
1.842105269432067871e+00 8.604022860527038574e-02 7.690575439482927322e-04 7.637753337621688843e-02 4.723119549453258514e-03
2.368421077728271484e+00 8.385916799306869507e-02 7.658842951059341431e-04 7.448347657918930054e-02 4.626963287591934204e-03
2.894736766815185547e+00 8.213316649198532104e-02 7.587544969283044338e-04 7.306540012359619141e-02 4.555936437100172043e-03
3.421052694320678711e+00 8.032558113336563110e-02 7.620799005962908268e-04 7.158726453781127930e-02 4.448000807315111160e-03
3.947368383407592773e+00 7.768286764621734619e-02 7.367531652562320232e-04 6.936204433441162109e-02 4.256391432136297226e-03
4.473684310913085938e+00 7.347575575113296509e-02 7.339784060604870319e-04 6.590010970830917358e-02 4.046810325235128403e-03
5.000000000000000000e+00 6.800685822963714600e-02 6.656496552750468254e-04 6.132646277546882629e-02 3.728379961103200912e-03


==> anc/dat_w_err/nucleon/PbPb2760/35_40/v2_eta_charged_cumulant_etaref_-2.4_2.4.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 9.192059934139251709e-02 6.378917605616152287e-04 8.226998150348663330e-02 4.564755596220493317e-03
-4.473684310913085938e+00 9.765611588954925537e-02 7.511110743507742882e-04 8.714371174573898315e-02 4.898974671959877014e-03
-3.947368383407592773e+00 1.018056124448776245e-01 7.739553693681955338e-04 9.057380259037017822e-02 5.125361494719982147e-03
-3.421052694320678711e+00 1.043024510145187378e-01 7.626719889231026173e-04 9.265030175447463989e-02 5.212454125285148621e-03
-2.894736766815185547e+00 1.056793779134750366e-01 8.308137767016887665e-04 9.372968971729278564e-02 5.297031253576278687e-03
-2.368421077728271484e+00 1.067441254854202271e-01 8.486429578624665737e-04 9.463907778263092041e-02 5.431612953543663025e-03
-1.842105269432067871e+00 1.082819923758506775e-01 8.764586527831852436e-04 9.604129195213317871e-02 5.483298096805810928e-03
-1.315789461135864258e+00 1.098958626389503479e-01 8.529555634595453739e-04 9.741145372390747070e-02 5.596538074314594269e-03
-7.894737124443054199e-01 1.116645112633705139e-01 9.404493612237274647e-04 9.900906682014465332e-02 5.772211123257875443e-03
-2.631579041481018066e-01 1.127793639898300171e-01 9.614564478397369385e-04 1.000594645738601685e-01 5.818746052682399750e-03
2.631579041481018066e-01 1.127351522445678711e-01 1.031311810947954655e-03 1.000652909278869629e-01 5.876327399164438248e-03
7.894737124443054199e-01 1.117402762174606323e-01 9.922964964061975479e-04 9.913136065006256104e-02 5.849987268447875977e-03
1.315789461135864258e+00 1.102063879370689392e-01 1.023604534566402435e-03 9.787432849407196045e-02 5.787785165011882782e-03
1.842105269432067871e+00 1.086222529411315918e-01 1.052995328791439533e-03 9.659413248300552368e-02 5.697735585272312164e-03
2.368421077728271484e+00 1.071587204933166504e-01 1.039227936416864395e-03 9.536747634410858154e-02 5.604204256087541580e-03
2.894736766815185547e+00 1.060187593102455139e-01 1.040367060340940952e-03 9.445005655288696289e-02 5.587916821241378784e-03
3.421052694320678711e+00 1.046415567398071289e-01 1.049588434398174286e-03 9.337861090898513794e-02 5.497501231729984283e-03
3.947368383407592773e+00 1.023394614458084106e-01 1.020416617393493652e-03 9.144357591867446899e-02 5.326912738382816315e-03
4.473684310913085938e+00 9.826914966106414795e-02 1.049050362780690193e-03 8.810518682003021240e-02 5.174268968403339386e-03
5.000000000000000000e+00 9.262396395206451416e-02 9.651427972130477428e-04 8.345381915569305420e-02 4.902536049485206604e-03


==> anc/dat_w_err/nucleon/PbPb2760/35_40/v2_eta_charged_ep.dat <==
-5.000000000000000000e+00 8.724940519848681242e-02 6.832554196038308648e-04
-4.473684310913085938e+00 9.258253218721437805e-02 7.435132082394891369e-04
-3.947368383407592773e+00 9.640624616912406297e-02 7.592200505040612316e-04
-3.421052694320678711e+00 9.870992060949221325e-02 7.145185843374778512e-04
-2.894736766815185547e+00 1.000037295806567028e-01 7.667575697288476133e-04
-2.368421077728271484e+00 1.010467573833978977e-01 7.836644419729005490e-04
-1.842105269432067871e+00 1.025508990336450460e-01 7.686996486685549260e-04
-1.315789461135864258e+00 1.041217147952835653e-01 7.652198470697386045e-04
-7.894737124443054199e-01 1.058090270515767289e-01 8.489620044377537474e-04
-2.631579041481018066e-01 1.069777419817046632e-01 8.344592472930543754e-04
2.631579041481018066e-01 1.069843267722745406e-01 9.149868754360598096e-04
7.894737124443054199e-01 1.059869812701191849e-01 8.840925589718826201e-04
1.315789461135864258e+00 1.045067609953675564e-01 8.781603773348391640e-04
1.842105269432067871e+00 1.030201130520262964e-01 8.929091977935151806e-04
2.368421077728271484e+00 1.016384582148590621e-01 8.755317379615692704e-04
2.894736766815185547e+00 1.005203302727573356e-01 8.829547022585269682e-04
3.421052694320678711e+00 9.925091226803722799e-02 8.786633621573243253e-04
3.947368383407592773e+00 9.713158585471586004e-02 8.397737720619812257e-04
4.473684310913085938e+00 9.339394365944554688e-02 8.732926446476529806e-04
5.000000000000000000e+00 8.818327504928322180e-02 8.208549493462746456e-04


==> anc/dat_w_err/nucleon/PbPb2760/35_40/v2_pt_charged_cumulant.dat <==
# pt vn{2} err vn{4} err
2.000000029802322388e-01 1.427869684994220734e-02 1.577892835484817624e-04 1.284787058830261230e-02 7.642330601811408997e-04
4.000000059604644775e-01 4.695437476038932800e-02 4.806476936209946871e-04 4.194771870970726013e-02 2.417657291516661644e-03
6.000000238418579102e-01 8.131277561187744141e-02 8.252273546531796455e-04 7.263582199811935425e-02 4.130472894757986069e-03
8.000000119209289551e-01 1.128632649779319763e-01 1.087600016035139561e-03 1.009348034858703613e-01 5.698882509022951126e-03
1.000000000000000000e+00 1.402667760848999023e-01 1.341456663794815540e-03 1.252726614475250244e-01 7.093213498592376709e-03
1.200000047683715820e+00 1.631974428892135620e-01 1.601871103048324585e-03 1.457897424697875977e-01 8.253007195889949799e-03
1.399999976158142090e+00 1.830541789531707764e-01 1.901547657325863838e-03 1.633485704660415649e-01 9.382120333611965179e-03
1.600000023841857910e+00 2.000209391117095947e-01 2.023515291512012482e-03 1.778819859027862549e-01 1.045009959489107132e-02
1.799999952316284180e+00 2.154174298048019409e-01 2.318489598110318184e-03 1.914904117584228516e-01 1.109698973596096039e-02
2.000000000000000000e+00 2.286246269941329956e-01 2.518494846299290657e-03 2.029184848070144653e-01 1.191605441272258759e-02
2.200000047683715820e+00 2.402676045894622803e-01 2.798765199258923531e-03 2.129310816526412964e-01 1.239400915801525116e-02
2.400000095367431641e+00 2.513046860694885254e-01 3.151385812088847160e-03 2.215332537889480591e-01 1.331899221986532211e-02
2.599999904632568359e+00 2.606802582740783691e-01 3.681538626551628113e-03 2.304350137710571289e-01 1.364944502711296082e-02
2.799999952316284180e+00 2.686788439750671387e-01 3.848429303616285324e-03 2.373112440109252930e-01 1.443549711257219315e-02
3.000000000000000000e+00 2.778435647487640381e-01 4.367248620837926865e-03 2.443284094333648682e-01 1.466657314449548721e-02
3.200000047683715820e+00 2.856959998607635498e-01 4.917874932289123535e-03 2.505317628383636475e-01 1.461538858711719513e-02
3.400000095367431641e+00 2.918807864189147949e-01 5.034107249230146408e-03 2.561216354370117188e-01 1.560377329587936401e-02
3.599999904632568359e+00 2.985822558403015137e-01 5.641879979521036148e-03 2.600559592247009277e-01 1.683022268116474152e-02
3.799999952316284180e+00 3.052562177181243896e-01 6.318402010947465897e-03 2.664814591407775879e-01 1.679242402315139771e-02


==> anc/dat_w_err/nucleon/PbPb2760/35_40/v2_pt_charged_ep.dat <==
 (2.000000029802322388e-01+0.000000000000000000e+00j)  (1.370950080966494046e-02-7.961906850101540471e-05j)  (3.501481993364019812e-04+0.000000000000000000e+00j)
 (4.000000059604644775e-01+0.000000000000000000e+00j)  (4.479741012741110529e-02+9.709444601628026712e-05j)  (9.700265881606106276e-04+0.000000000000000000e+00j)
 (6.000000238418579102e-01+0.000000000000000000e+00j)  (7.747473635154313032e-02+1.639093274471068292e-05j)  (1.615686717901399427e-03+0.000000000000000000e+00j)
 (8.000000119209289551e-01+0.000000000000000000e+00j)  (1.074946610320533236e-01+4.748216676697029990e-05j)  (2.055911204035739803e-03+0.000000000000000000e+00j)
 (1.000000000000000000e+00+0.000000000000000000e+00j)  (1.334091014041541567e-01-8.007515439844173984e-05j)  (2.377080666948703895e-03+0.000000000000000000e+00j)
 (1.200000047683715820e+00+0.000000000000000000e+00j)  (1.551886247690569820e-01+4.194812327582573067e-05j)  (2.745182027258376636e-03+0.000000000000000000e+00j)
 (1.399999976158142090e+00+0.000000000000000000e+00j)  (1.738062684808585612e-01+1.247020411974854998e-05j)  (3.330416735037682301e-03+0.000000000000000000e+00j)
 (1.600000023841857910e+00+0.000000000000000000e+00j)  (1.895489505412920328e-01-2.482824781526938229e-04j)  (3.484012312087535375e-03+0.000000000000000000e+00j)
 (1.799999952316284180e+00+0.000000000000000000e+00j)  (2.038876830199236323e-01-4.318158741094024121e-05j)  (3.648417754529640310e-03+0.000000000000000000e+00j)
 (2.000000000000000000e+00+0.000000000000000000e+00j)  (2.161255633022575451e-01-3.358133908191387345e-04j)  (4.114417089295704065e-03+0.000000000000000000e+00j)
 (2.200000047683715820e+00+0.000000000000000000e+00j)  (2.271239993449249150e-01-3.711955505710127709e-04j)  (4.049638186877024641e-03+0.000000000000000000e+00j)
 (2.400000095367431641e+00+0.000000000000000000e+00j)  (2.369261171593008697e-01-8.913515260728815438e-05j)  (4.787320695065154161e-03+0.000000000000000000e+00j)
 (2.599999904632568359e+00+0.000000000000000000e+00j)  (2.457158193648088518e-01-5.889733703012112577e-04j)  (5.774833205561949456e-03+0.000000000000000000e+00j)
 (2.799999952316284180e+00+0.000000000000000000e+00j)  (2.531694606942448411e-01+5.158041419193723281e-04j)  (6.249192041908315128e-03+0.000000000000000000e+00j)
 (3.000000000000000000e+00+0.000000000000000000e+00j)  (2.616012700811379821e-01-1.303861655732408385e-03j)  (7.505460216999485477e-03+0.000000000000000000e+00j)
 (3.200000047683715820e+00+0.000000000000000000e+00j)  (2.688981620224408231e-01-1.295321560462143595e-03j)  (7.183529752394299771e-03+0.000000000000000000e+00j)
 (3.400000095367431641e+00+0.000000000000000000e+00j)  (2.748621633189926583e-01-9.501857668693325593e-04j)  (7.787693102941245851e-03+0.000000000000000000e+00j)
 (3.599999904632568359e+00+0.000000000000000000e+00j)  (2.808416117323133676e-01+7.697624596887200931e-05j)  (9.147999349040545139e-03+0.000000000000000000e+00j)
 (3.799999952316284180e+00+0.000000000000000000e+00j)  (2.871054261468588553e-01-2.633347562873324631e-03j)  (1.058078257498353859e-02+0.000000000000000000e+00j)


==> anc/dat_w_err/nucleon/PbPb2760/35_40/v3_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 1.739392615854740143e-02 5.517897661775350571e-04 1.076311338692903519e-02 5.000317003577947617e-03
-4.473684310913085938e+00 1.985056698322296143e-02 5.811035516671836376e-04 1.177446357905864716e-02 5.923637188971042633e-03
-3.947368383407592773e+00 2.164265885949134827e-02 6.361829000525176525e-04 1.280683465301990509e-02 6.413009483367204666e-03
-3.421052694320678711e+00 2.272542566061019897e-02 6.792059284634888172e-04 1.343830116093158722e-02 6.669316906481981277e-03
-2.894736766815185547e+00 2.371090650558471680e-02 7.217194652184844017e-04 1.402939297258853912e-02 6.839219015091657639e-03
-2.368421077728271484e+00 2.438465878367424011e-02 7.236823439598083496e-04 1.492739655077457428e-02 7.018140982836484909e-03
-1.842105269432067871e+00 2.532539144158363342e-02 7.473619771189987659e-04 1.565704122185707092e-02 7.233629934489727020e-03
-1.315789461135864258e+00 2.617312595248222351e-02 7.201520493254065514e-04 1.659127511084079742e-02 7.423768751323223114e-03
-7.894737124443054199e-01 2.722321078181266785e-02 7.052375585772097111e-04 1.740219071507453918e-02 7.856004871428012848e-03
-2.631579041481018066e-01 2.793056704103946686e-02 7.327492930926382542e-04 1.788654550909996033e-02 8.031400851905345917e-03
2.631579041481018066e-01 2.788655832409858704e-02 7.389939273707568645e-04 1.804527640342712402e-02 7.845852524042129517e-03
7.894737124443054199e-01 2.707757987082004547e-02 6.636987673118710518e-04 1.837704889476299286e-02 7.480032276362180710e-03
1.315789461135864258e+00 2.622122131288051605e-02 6.569788674823939800e-04 1.768872514367103577e-02 7.199303712695837021e-03
1.842105269432067871e+00 2.524800226092338562e-02 6.146502564661204815e-04 1.713862456381320953e-02 7.050896994769573212e-03
2.368421077728271484e+00 2.446173131465911865e-02 5.765935638919472694e-04 1.695696264505386353e-02 6.704472936689853668e-03
2.894736766815185547e+00 2.371101453900337219e-02 5.738628678955137730e-04 1.624688133597373962e-02 6.466982420533895493e-03
3.421052694320678711e+00 2.299948967993259430e-02 5.370773142203688622e-04 1.607999205589294434e-02 6.478343624621629715e-03
3.947368383407592773e+00 2.176409214735031128e-02 5.312096327543258667e-04 1.515504904091358185e-02 6.038337014615535736e-03
4.473684310913085938e+00 1.993409544229507446e-02 4.666810855269432068e-04 1.452184189110994339e-02 5.352478940039873123e-03
5.000000000000000000e+00 1.748584769666194916e-02 4.403232305776327848e-04 1.236497052013874054e-02 4.726212937384843826e-03


==> anc/dat_w_err/nucleon/PbPb2760/35_40/v3_eta_charged_ep.dat <==
-5.000000000000000000e+00 2.192992687079591690e-02 4.240101713724287271e-04
-4.473684310913085938e+00 2.461365431598046619e-02 3.504565578426987039e-04
-3.947368383407592773e+00 2.655706280961312588e-02 4.437157700249209588e-04
-3.421052694320678711e+00 2.754571946203843852e-02 4.312955902503928839e-04
-2.894736766815185547e+00 2.848367875133914900e-02 4.836346828977079845e-04
-2.368421077728271484e+00 2.916247646389151862e-02 4.399785427440017541e-04
-1.842105269432067871e+00 2.993170679393990577e-02 4.756938174347388900e-04
-1.315789461135864258e+00 3.063128659031950571e-02 3.857918399976037753e-04
-7.894737124443054199e-01 3.136292958098193390e-02 3.526678476586952733e-04
-2.631579041481018066e-01 3.185674570720199716e-02 3.605569566204451255e-04
2.631579041481018066e-01 3.181381380103483203e-02 3.606817757060749060e-04
7.894737124443054199e-01 3.128106192335532859e-02 3.039248030517808477e-04
1.315789461135864258e+00 3.076509844626779122e-02 3.453487891456747923e-04
1.842105269432067871e+00 3.008873613053293997e-02 3.326500700522137398e-04
2.368421077728271484e+00 2.946478931234721224e-02 3.201674836311104735e-04
2.894736766815185547e+00 2.875532652800984537e-02 2.948809676229584525e-04
3.421052694320678711e+00 2.810045171367236971e-02 3.287044218041041527e-04
3.947368383407592773e+00 2.697798329283890989e-02 2.942384434391846207e-04
4.473684310913085938e+00 2.510758589160453497e-02 2.616332845410307049e-04
5.000000000000000000e+00 2.235552342307955270e-02 2.577369408820611731e-04


==> anc/dat_w_err/nucleon/PbPb2760/40_45/dN_over_2pidYptdpt_mc_-211.dat <==
1.000000000000000056e-01 1.571426516534186248e+02 5.761593147641700385e-01
3.000000000000000444e-01 7.900986666206947007e+01 3.077603636645829255e-01
5.000000000000000000e-01 3.688528487854382831e+01 1.370597218227946335e-01
7.000000000000000666e-01 1.831281869115891681e+01 7.038328123860645991e-02
9.000000000000000222e-01 9.513991892896674685e+00 3.964041968953063017e-02
1.100000000000000089e+00 5.094746501755752277e+00 2.291665777477068511e-02
1.300000000000000266e+00 2.789819243755478517e+00 1.195074928327943299e-02
1.500000000000000000e+00 1.555505787795757655e+00 7.245345227246351334e-03
1.700000000000000178e+00 8.792549158648504948e-01 4.344596838658715439e-03
1.899999999999999911e+00 5.040417502376437486e-01 3.039272734525729283e-03
2.100000000000000089e+00 2.920427522743889170e-01 1.732068032548322997e-03
2.300000000000000266e+00 1.706962137187735262e-01 1.042429930717453726e-03
2.500000000000000000e+00 1.007516573814843941e-01 6.727120565480416460e-04
2.700000000000000178e+00 6.028474864186487286e-02 5.286655078310097686e-04
2.900000000000000355e+00 3.611280539769969045e-02 3.152397638917861251e-04
3.100000000000000089e+00 2.170274453557513236e-02 2.098458272164084170e-04
3.300000000000000266e+00 1.322545424579892916e-02 1.511601801194611039e-04
3.500000000000000000e+00 8.045661313636015555e-03 8.373782458663512631e-05
3.700000000000000178e+00 4.886056752921181731e-03 6.363633108714669749e-05
3.900000000000000355e+00 3.088013985580445944e-03 6.481488379071736062e-05


==> anc/dat_w_err/nucleon/PbPb2760/40_45/dN_over_2pidYptdpt_mc_-2212.dat <==
1.000000000000000056e-01 1.400494532066672182e+00 3.973469957649262280e-03
3.000000000000000444e-01 1.317596027374873469e+00 6.105998361206232961e-03
5.000000000000000000e-01 1.171302925750711266e+00 5.144149423010516142e-03
7.000000000000000666e-01 9.895079646397897388e-01 4.257669657165574079e-03
9.000000000000000222e-01 7.980164423060639445e-01 4.056644596291980945e-03
1.100000000000000089e+00 6.128777131599206784e-01 2.674267249061667694e-03
1.300000000000000266e+00 4.540037583055500647e-01 1.980389231661318968e-03
1.500000000000000000e+00 3.256720401735705428e-01 1.332732985671369061e-03
1.700000000000000178e+00 2.284354018883132942e-01 1.128919439501447318e-03
1.899999999999999911e+00 1.566045549336473885e-01 6.793501678229326400e-04
2.100000000000000089e+00 1.062548715308747893e-01 5.174527749686833608e-04
2.300000000000000266e+00 7.130948758199255610e-02 4.076923207746757281e-04
2.500000000000000000e+00 4.724631199307853524e-02 3.022721212670733369e-04
2.700000000000000178e+00 3.133583990653758533e-02 2.281274160945733539e-04
2.900000000000000355e+00 2.055037895077146612e-02 1.167097252774653473e-04
3.100000000000000089e+00 1.340461116398060891e-02 1.067180398200417855e-04
3.300000000000000266e+00 8.776832442527290890e-03 9.129049364354101714e-05
3.500000000000000000e+00 5.750495458114603976e-03 5.397285464397863166e-05
3.700000000000000178e+00 3.762795650054600628e-03 4.995759096463119698e-05
3.900000000000000355e+00 2.432214002122301717e-03 3.129928680874423440e-05


==> anc/dat_w_err/nucleon/PbPb2760/40_45/dN_over_2pidYptdpt_mc_-321.dat <==
1.000000000000000056e-01 1.093411435568583912e+01 4.320426363708353840e-02
3.000000000000000444e-01 9.060466324913013736e+00 3.594947127694810701e-02
5.000000000000000000e-01 6.555528443977929776e+00 2.586308727468179455e-02
7.000000000000000666e-01 4.340935915217817964e+00 1.716138341131778766e-02
9.000000000000000222e-01 2.736536027883145650e+00 1.174769437865993971e-02
1.100000000000000089e+00 1.678564743472060972e+00 6.869230204572394222e-03
1.300000000000000266e+00 1.020965492977785605e+00 4.397107963852197633e-03
1.500000000000000000e+00 6.183339304392767577e-01 2.821182922415987112e-03
1.700000000000000178e+00 3.744606863121589524e-01 1.781188752559129335e-03
1.899999999999999911e+00 2.276596981058216507e-01 1.011588720936992510e-03
2.100000000000000089e+00 1.390940940823963134e-01 8.330942004739440212e-04
2.300000000000000266e+00 8.533403663978009202e-02 5.534518421711852711e-04
2.500000000000000000e+00 5.223486452935092311e-02 3.435978451698468790e-04
2.700000000000000178e+00 3.233085303223803136e-02 2.796175589723882493e-04
2.900000000000000355e+00 2.000833746067803148e-02 1.127583692411471999e-04
3.100000000000000089e+00 1.245498667019897046e-02 1.296566944248372607e-04
3.300000000000000266e+00 7.815633043793512869e-03 9.430595924966921149e-05
3.500000000000000000e+00 4.844373315444745753e-03 6.325176091653059824e-05
3.700000000000000178e+00 3.054197696216630602e-03 4.004639107414392318e-05
3.900000000000000355e+00 1.957061680566752650e-03 2.060356326004828564e-05


==> anc/dat_w_err/nucleon/PbPb2760/40_45/dN_over_2pidYptdpt_mc_211.dat <==
1.000000000000000056e-01 1.571254363937408982e+02 5.735092450623898719e-01
3.000000000000000444e-01 7.900623439259048553e+01 2.951537216071609127e-01
5.000000000000000000e-01 3.689071842830098547e+01 1.379941789585427403e-01
7.000000000000000666e-01 1.831171673264816135e+01 7.352850886768644290e-02
9.000000000000000222e-01 9.513307526641378686e+00 3.722006196985019888e-02
1.100000000000000089e+00 5.090667794623241704e+00 2.123626481176940292e-02
1.300000000000000266e+00 2.788700670168260398e+00 1.181774192316598429e-02
1.500000000000000000e+00 1.551583502642670975e+00 7.423436488736846403e-03
1.700000000000000178e+00 8.783833085000354313e-01 4.907101183893730623e-03
1.899999999999999911e+00 5.024415450115743420e-01 2.647666469748866450e-03
2.100000000000000089e+00 2.915316880682383704e-01 1.963156761555813826e-03
2.300000000000000266e+00 1.706985203121517414e-01 1.098841882935116870e-03
2.500000000000000000e+00 1.006754752153910248e-01 7.681870145197067625e-04
2.700000000000000178e+00 6.005918089535933202e-02 4.912002070271752558e-04
2.900000000000000355e+00 3.606597359835310435e-02 3.576020238161704942e-04
3.100000000000000089e+00 2.168871151908745992e-02 2.563376597950576012e-04
3.300000000000000266e+00 1.312706755370576274e-02 1.935593345205718278e-04
3.500000000000000000e+00 8.053088544313635744e-03 7.374281066597034636e-05
3.700000000000000178e+00 4.948141519010182572e-03 5.556043097625241046e-05
3.900000000000000355e+00 3.031697621101774476e-03 3.235200905762580884e-05


==> anc/dat_w_err/nucleon/PbPb2760/40_45/dN_over_2pidYptdpt_mc_2212.dat <==
1.000000000000000056e-01 1.421030824890296307e+00 7.683745426005731197e-03
3.000000000000000444e-01 1.338988220114680994e+00 7.475077355995053859e-03
5.000000000000000000e-01 1.194921519305548463e+00 5.732887143408475945e-03
7.000000000000000666e-01 1.008669461907372611e+00 4.442261818264061843e-03
9.000000000000000222e-01 8.121317173700581815e-01 3.809132605559938795e-03
1.100000000000000089e+00 6.242076159572380600e-01 2.955144663507550812e-03
1.300000000000000266e+00 4.623581685490815163e-01 2.045019396434159722e-03
1.500000000000000000e+00 3.323296682819301684e-01 1.487726784527168469e-03
1.700000000000000178e+00 2.325107046370133990e-01 9.127493135948058561e-04
1.899999999999999911e+00 1.600897689681614888e-01 7.613859158863318932e-04
2.100000000000000089e+00 1.082369821396034215e-01 4.425351763769616240e-04
2.300000000000000266e+00 7.248977141358854681e-02 3.475564921425650946e-04
2.500000000000000000e+00 4.806564164011560558e-02 3.183663847112556304e-04
2.700000000000000178e+00 3.167281611320747065e-02 2.885500284549954064e-04
2.900000000000000355e+00 2.083996777251223911e-02 1.816611148040811257e-04
3.100000000000000089e+00 1.374089015664252053e-02 1.133102212727085277e-04
3.300000000000000266e+00 8.949330678827902008e-03 8.130473739961832896e-05
3.500000000000000000e+00 5.842653748971624907e-03 4.016189864543017504e-05
3.700000000000000178e+00 3.777564081710874794e-03 3.271039773223935888e-05
3.900000000000000355e+00 2.440783883673402870e-03 3.300657549201815752e-05


==> anc/dat_w_err/nucleon/PbPb2760/40_45/dN_over_2pidYptdpt_mc_321.dat <==
1.000000000000000056e-01 1.091655426029803522e+01 4.525182999479747392e-02
3.000000000000000444e-01 9.057445917770783339e+00 3.773070000609301394e-02
5.000000000000000000e-01 6.548646584238636770e+00 2.594187016473712207e-02
7.000000000000000666e-01 4.341514178177718897e+00 1.690457192377513643e-02
9.000000000000000222e-01 2.734906163373334032e+00 1.086182092085756154e-02
1.100000000000000089e+00 1.681800411693889385e+00 6.899061746299535794e-03
1.300000000000000266e+00 1.020980592292899392e+00 3.898947789673392478e-03
1.500000000000000000e+00 6.183749570468293211e-01 3.141795056554246273e-03
1.700000000000000178e+00 3.743364830428441703e-01 1.751517766034271350e-03
1.899999999999999911e+00 2.274028164432874421e-01 1.295933000090827934e-03
2.100000000000000089e+00 1.387166695030640773e-01 7.543527543805421008e-04
2.300000000000000266e+00 8.491677389767393613e-02 6.115535188938339651e-04
2.500000000000000000e+00 5.250585234578870886e-02 3.851577800014673991e-04
2.700000000000000178e+00 3.244835260750834893e-02 1.945347352734341838e-04
2.900000000000000355e+00 2.004931528510629432e-02 2.393722003263562363e-04
3.100000000000000089e+00 1.255201984518080141e-02 1.392481391504349277e-04
3.300000000000000266e+00 7.845695644155315646e-03 1.098836795049273061e-04
3.500000000000000000e+00 4.865897126796222064e-03 5.127155513312550770e-05
3.700000000000000178e+00 3.072120550168420602e-03 3.557940309659363333e-05
3.900000000000000355e+00 1.978554399377453407e-03 2.300232452382458244e-05


==> anc/dat_w_err/nucleon/PbPb2760/40_45/dNdEta_mc_charged.dat <==
# Eta,dNdEta,error
-7.799999999999999822e+00 3.104900999999997424e+01 1.381644285068118094e+00
-7.400000000000000355e+00 4.205857833333337226e+01 1.871547144105644378e+00
-7.000000000000000000e+00 5.639404999999996448e+01 2.509442346836361359e+00
-6.599999999999999645e+00 7.457555500000012216e+01 3.318488039638783249e+00
-6.200000000000000178e+00 9.635106833333330201e+01 4.287462847959613299e+00
-5.799999999999999822e+00 1.205649999999998130e+02 5.364930060084590835e+00
-5.399999999999999467e+00 1.460873233333332735e+02 6.500620489505082311e+00
-5.000000000000000000e+00 1.715124450000002980e+02 7.631997801481665178e+00
-4.599999999999999645e+00 1.956172700000001612e+02 8.704624995140425980e+00
-4.200000000000000178e+00 2.173085816666664698e+02 9.669846538387254498e+00
-3.799999999999999822e+00 2.356855449999997347e+02 1.048759719132956114e+01
-3.399999999999999467e+00 2.504661933333330239e+02 1.114531220621766394e+01
-2.999999999999999556e+00 2.623655883333333918e+02 1.167480788184915852e+01
-2.599999999999999645e+00 2.716925866666665002e+02 1.208987820406374425e+01
-2.199999999999999734e+00 2.785005366666670739e+02 1.239281600814150330e+01
-1.799999999999999822e+00 2.819748283333327663e+02 1.254742845021862330e+01
-1.399999999999999467e+00 2.815226666666663959e+02 1.252732203618770868e+01
-9.999999999999995559e-01 2.774655766666672321e+02 1.234682083626824678e+01
-5.999999999999996447e-01 2.717122949999999264e+02 1.209079983381992918e+01
-1.999999999999997335e-01 2.676372800000002030e+02 1.190950701105844090e+01
2.000000000000001776e-01 2.675841183333332083e+02 1.190716295954890924e+01
6.000000000000005329e-01 2.715945899999998119e+02 1.208566117653350958e+01
1.000000000000000888e+00 2.773234266666663075e+02 1.234062910838173721e+01
1.400000000000001243e+00 2.813930049999996754e+02 1.252172505362611687e+01
1.800000000000000711e+00 2.818087116666678185e+02 1.254022364095690456e+01
2.200000000000000178e+00 2.783175666666665506e+02 1.238490802918499867e+01
2.600000000000000533e+00 2.715193949999996903e+02 1.208243258585751079e+01
3.000000000000000888e+00 2.621414733333331242e+02 1.166514965675870741e+01
3.400000000000001243e+00 2.502881583333328592e+02 1.113771675942378003e+01
3.800000000000000711e+00 2.354335650000010105e+02 1.047671450379960767e+01
4.200000000000000178e+00 2.171359666666662918e+02 9.662484867925224208e+00
4.600000000000000533e+00 1.954228583333331244e+02 8.696287954988797253e+00
5.000000000000000888e+00 1.713107216666664101e+02 7.623325126287440412e+00
5.400000000000001243e+00 1.459898983333332581e+02 6.496584212511881340e+00
5.800000000000000711e+00 1.205422800000003463e+02 5.364179235879624308e+00
6.200000000000000178e+00 9.631855666666650961e+01 4.286223428218010945e+00
6.600000000000000533e+00 7.462422166666665646e+01 3.320809363933066471e+00
7.000000000000000888e+00 5.645717166666657505e+01 2.512346946746894183e+00
7.400000000000001243e+00 4.213553666666666686e+01 1.875005593524244674e+00
7.800000000000000711e+00 3.113604166666677031e+01 1.385538895999757214e+00


==> anc/dat_w_err/nucleon/PbPb2760/40_45/dNdY_mc_-2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 2.346666666666665792e-04 1.060653718756069972e-05
-9.250000000000000000e+00 1.061466666666665594e-02 4.735150066001602332e-04
-8.750000000000000000e+00 6.260266666666665369e-02 2.788174913665015641e-03
-8.250000000000000000e+00 1.242679999999999618e-01 5.532849241792907151e-03
-7.750000000000000000e+00 1.832279999999999187e-01 8.156727649430570853e-03
-7.250000000000000000e+00 2.882373333333332899e-01 1.282947199580839609e-02
-6.750000000000000000e+00 5.225400000000003375e-01 2.325342478229341578e-02
-6.250000000000000000e+00 9.773573333333334112e-01 4.349380936002510134e-02
-5.750000000000000000e+00 1.680229333333333575e+00 7.476817078502878688e-02
-5.250000000000000000e+00 2.555021333333333367e+00 1.136948986090215302e-01
-4.750000000000000000e+00 3.482461333333333631e+00 1.549637021028855144e-01
-4.250000000000000000e+00 4.350965333333334684e+00 1.936105015812790986e-01
-3.750000000000000000e+00 5.092549333333334260e+00 2.266107135228047909e-01
-3.250000000000000000e+00 5.670931999999993423e+00 2.523467674494128121e-01
-2.750000000000000000e+00 6.123871999999997762e+00 2.725006871821901155e-01
-2.250000000000000000e+00 6.506380000000006270e+00 2.895240341669895190e-01
-1.750000000000000000e+00 6.789802666666662212e+00 3.021350207075624850e-01
-1.250000000000000000e+00 7.010347999999994251e+00 3.119485045256408795e-01
-7.500000000000000000e-01 7.154426666666671153e+00 3.183637828912707080e-01
-2.500000000000000000e-01 7.235297333333331693e+00 3.219608666463308344e-01
2.500000000000000000e-01 7.226294666666666977e+00 3.215631921283300110e-01
7.500000000000000000e-01 7.153275999999995527e+00 3.183154601388963334e-01
1.250000000000000000e+00 7.000925333333337441e+00 3.115322785430087449e-01
1.750000000000000000e+00 6.784815999999995739e+00 3.019196022750977870e-01
2.250000000000000000e+00 6.492973333333330821e+00 2.889312640322219128e-01
2.750000000000000000e+00 6.124398666666668767e+00 2.725332890583800349e-01
3.250000000000000000e+00 5.667016000000001164e+00 2.521788709039560206e-01
3.750000000000000000e+00 5.085533333333337680e+00 2.263009289235491384e-01
4.250000000000000000e+00 4.346288000000003926e+00 1.934082584675794192e-01
4.750000000000000000e+00 3.482578666666666489e+00 1.549737524802768940e-01
5.250000000000000000e+00 2.556689333333333369e+00 1.137718938713103561e-01
5.750000000000000000e+00 1.679410666666667717e+00 7.473223760615445299e-02
6.250000000000000000e+00 9.798093333333344201e-01 4.360012930421210131e-02
6.750000000000000000e+00 5.237520000000003284e-01 2.330677711827710760e-02
7.250000000000000000e+00 2.902440000000001685e-01 1.291673456912699122e-02
7.750000000000000000e+00 1.838506666666666622e-01 8.182610346785648692e-03
8.250000000000000000e+00 1.245746666666667085e-01 5.546139358713815005e-03
8.750000000000000000e+00 6.219866666666664518e-02 2.770229688344734865e-03
9.250000000000000000e+00 1.066533333333332355e-02 4.753821760413067996e-04
9.750000000000000000e+00 2.893333333333332827e-04 1.305088979512300125e-05


==> anc/dat_w_err/nucleon/PbPb2760/40_45/dNdY_mc_2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 3.733333333333332374e-05 2.867230952213881211e-06
-9.250000000000000000e+00 1.345066666666664378e-02 6.000544347455275939e-04
-8.750000000000000000e+00 3.792933333333337598e-01 1.688779363008810486e-02
-8.250000000000000000e+00 1.345282666666667293e+00 5.987380536311142504e-02
-7.750000000000000000e+00 2.079394666666666946e+00 9.254267366440203924e-02
-7.250000000000000000e+00 2.394765333333330748e+00 1.065736690955170346e-01
-6.750000000000000000e+00 2.667905333333333573e+00 1.187253907776483208e-01
-6.250000000000000000e+00 2.825115999999998628e+00 1.257234967511636492e-01
-5.750000000000000000e+00 2.656053333333335598e+00 1.181965728317419112e-01
-5.250000000000000000e+00 2.279290666666667242e+00 1.014282308889471323e-01
-4.750000000000000000e+00 1.835502666666666061e+00 8.167790475718819665e-02
-4.250000000000000000e+00 1.420581333333332141e+00 6.321736644067220412e-02
-3.750000000000000000e+00 1.057805333333333486e+00 4.707092841354559160e-02
-3.250000000000000000e+00 7.717986666666667439e-01 3.434355979359122318e-02
-2.750000000000000000e+00 5.563160000000000327e-01 2.476159163315901773e-02
-2.250000000000000000e+00 3.823560000000004178e-01 1.701886511031401247e-02
-1.750000000000000000e+00 2.814879999999997384e-01 1.252966086556270460e-02
-1.250000000000000000e+00 1.988280000000002545e-01 8.858928388385632971e-03
-7.500000000000000000e-01 1.562266666666667914e-01 6.959124553115769024e-03
-2.500000000000000000e-01 1.242093333333333244e-01 5.538601722780904339e-03
2.500000000000000000e-01 1.428439999999998600e-01 6.380189210182136104e-03
7.500000000000000000e-01 1.543480000000001240e-01 6.876430033424888941e-03
1.250000000000000000e+00 2.007746666666665458e-01 8.953726736333990702e-03
1.750000000000000000e+00 2.769720000000002180e-01 1.232774434958671013e-02
2.250000000000000000e+00 3.937000000000003275e-01 1.752264881435179264e-02
2.750000000000000000e+00 5.496333333333333071e-01 2.445899986535255560e-02
3.250000000000000000e+00 7.691733333333334866e-01 3.423421962246403494e-02
3.750000000000000000e+00 1.058710666666666356e+00 4.712147974752970564e-02
4.250000000000000000e+00 1.423725333333333065e+00 6.335858804278646228e-02
4.750000000000000000e+00 1.826685333333336159e+00 8.129398088152846313e-02
5.250000000000000000e+00 2.271983999999998005e+00 1.011127329035799854e-01
5.750000000000000000e+00 2.650378666666669325e+00 1.179537465268801349e-01
6.250000000000000000e+00 2.807569333333332917e+00 1.249592215635411396e-01
6.750000000000000000e+00 2.662444000000003808e+00 1.185014702783006579e-01
7.250000000000000000e+00 2.390760000000001106e+00 1.064105228136710685e-01
7.750000000000000000e+00 2.074674666666665779e+00 9.234599367797088898e-02
8.250000000000000000e+00 1.352626666666667088e+00 6.021480407536431573e-02
8.750000000000000000e+00 3.945666666666668432e-01 1.756629487867173572e-02
9.250000000000000000e+00 1.482933333333331764e-02 6.605392575699789350e-04
9.750000000000000000e+00 -1.066666666666668764e-05 2.190370846328206358e-06


==> anc/dat_w_err/nucleon/PbPb2760/40_45/integrated_v2_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
9.472999193436146270e-02
7.987566757935157802e-02


==> anc/dat_w_err/nucleon/PbPb2760/40_45/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
1.149373700972432799e-01
9.716685819108281108e-02


==> anc/dat_w_err/nucleon/PbPb2760/40_45/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-2.4_2.4.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
1.125838754155027988e-01
9.529331574239137403e-02


==> anc/dat_w_err/nucleon/PbPb2760/40_45/integrated_v3_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v3_2par_cumulant  
#  v3_4par_cumulant
3.162427027597369128e-02
2.053738329658711531e-02


==> anc/dat_w_err/nucleon/PbPb2760/40_45/r2_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 9.995471171115125619e-01 8.340398502029596178e-05
7.894737124443054199e-01 9.978238321114327736e-01 9.858071028090728896e-04
1.315789461135864258e+00 9.959447298241471680e-01 1.868810334813633244e-03
1.842105269432067871e+00 9.941278450731468874e-01 2.665934926234192655e-03
2.368421077728271484e+00 9.924253192905094778e-01 3.044690338093324240e-03
2.894736766815185547e+00 9.897831643889862807e-01 3.203638954399013784e-03
3.421052694320678711e+00 9.897858012031992558e-01 3.405716558623720670e-03
3.947368383407592773e+00 9.908886195508056494e-01 3.051845897146618358e-03
4.473684310913085938e+00 9.884934257973471139e-01 3.713428164872744752e-03
5.000000000000000000e+00 9.878396361672345805e-01 3.480860050810327851e-03


==> anc/dat_w_err/nucleon/PbPb2760/40_45/r2_eta_charged_3_4.dat <==
2.631579041481018066e-01 9.995507468993460876e-01
7.894737124443054199e-01 9.977987997295166833e-01
1.315789461135864258e+00 9.959136692654118050e-01
1.842105269432067871e+00 9.941758639803770503e-01
2.368421077728271484e+00 9.924412616332994874e-01
2.894736766815185547e+00 9.898183847791485190e-01
3.421052694320678711e+00 9.898198609314846630e-01
3.947368383407592773e+00 9.909064157863166633e-01
4.473684310913085938e+00 9.884628038190804711e-01
5.000000000000000000e+00 9.878716239005963518e-01


==> anc/dat_w_err/nucleon/PbPb2760/40_45/r2_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.994359967239280218e-01 1.074244291305886419e-04
7.894737124443054199e-01 9.975479119919621329e-01 1.000120802132124136e-03
1.315789461135864258e+00 9.954110902945932926e-01 1.933145718230445216e-03
1.842105269432067871e+00 9.933693677674361178e-01 2.806480357120196781e-03
2.368421077728271484e+00 9.914712212926275470e-01 3.214663241291091690e-03
2.894736766815185547e+00 9.887724488035891657e-01 3.382929697448739618e-03
3.421052694320678711e+00 9.887568968179263340e-01 3.635552189882230827e-03
3.947368383407592773e+00 9.897719550867117855e-01 3.268272076793943184e-03
4.473684310913085938e+00 9.868529085224257980e-01 3.891308303356624983e-03
5.000000000000000000e+00 9.860677405786615335e-01 3.759796306571304078e-03


==> anc/dat_w_err/nucleon/PbPb2760/40_45/v2_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 6.876587867736816406e-02 1.043581287376582623e-03 5.923044681549072266e-02 4.637496545910835266e-03
-4.473684310913085938e+00 7.431913912296295166e-02 1.120956498198211193e-03 6.375076621770858765e-02 4.968243651092052460e-03
-3.947368383407592773e+00 7.861049473285675049e-02 1.213812152855098248e-03 6.708263605833053589e-02 5.394784733653068542e-03
-3.421052694320678711e+00 8.123091608285903931e-02 1.297129900194704533e-03 6.898839771747589111e-02 5.557172931730747223e-03
-2.894736766815185547e+00 8.301369845867156982e-02 1.316098961979150772e-03 7.035608589649200439e-02 5.701757967472076416e-03
-2.368421077728271484e+00 8.496306836605072021e-02 1.339926500804722309e-03 7.188406586647033691e-02 5.937803070992231369e-03
-1.842105269432067871e+00 8.720473945140838623e-02 1.390711055137217045e-03 7.390189170837402344e-02 6.183513905853033066e-03
-1.315789461135864258e+00 8.992137759923934937e-02 1.421780674718320370e-03 7.605232298374176025e-02 6.454186979681253433e-03
-7.894737124443054199e-01 9.296984970569610596e-02 1.387871918268501759e-03 7.846900075674057007e-02 6.811175961047410965e-03
-2.631579041481018066e-01 9.510459005832672119e-02 1.461176783777773380e-03 8.028145134449005127e-02 7.007769308984279633e-03
2.631579041481018066e-01 9.505750238895416260e-02 1.483350410126149654e-03 8.003511279821395874e-02 7.063922472298145294e-03
7.894737124443054199e-01 9.290564060211181641e-02 1.490366877987980843e-03 7.822734117507934570e-02 6.938163656741380692e-03
1.315789461135864258e+00 8.988218754529953003e-02 1.482482533901929855e-03 7.570660859346389771e-02 6.789943668991327286e-03
1.842105269432067871e+00 8.710545301437377930e-02 1.362656359560787678e-03 7.347892224788665771e-02 6.774796172976493835e-03
2.368421077728271484e+00 8.482281863689422607e-02 1.362827955745160580e-03 7.169905304908752441e-02 6.600118242204189301e-03
2.894736766815185547e+00 8.292306214570999146e-02 1.352565130218863487e-03 7.021265476942062378e-02 6.376152392476797104e-03
3.421052694320678711e+00 8.109386265277862549e-02 1.346794306300580502e-03 6.845171749591827393e-02 6.344284862279891968e-03
3.947368383407592773e+00 7.832521200180053711e-02 1.272300025448203087e-03 6.647568941116333008e-02 6.098329555243253708e-03
4.473684310913085938e+00 7.424295693635940552e-02 1.212090835906565189e-03 6.312794983386993408e-02 5.789348855614662170e-03
5.000000000000000000e+00 6.862504780292510986e-02 1.064682030119001865e-03 5.868099257349967957e-02 5.381661467254161835e-03


==> anc/dat_w_err/nucleon/PbPb2760/40_45/v2_eta_charged_cumulant_etaref_-2.4_2.4.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 9.381909668445587158e-02 1.487410394474864006e-03 8.053568005561828613e-02 6.235672626644372940e-03
-4.473684310913085938e+00 9.977190196514129639e-02 1.571204280480742455e-03 8.550576865673065186e-02 6.577872205525636673e-03
-3.947368383407592773e+00 1.040707007050514221e-01 1.664774026721715927e-03 8.883287757635116577e-02 7.059667725116014481e-03
-3.421052694320678711e+00 1.063984856009483337e-01 1.800822210498154163e-03 9.038070589303970337e-02 7.161122281104326248e-03
-2.894736766815185547e+00 1.077612787485122681e-01 1.791062881238758564e-03 9.134887158870697021e-02 7.367062382400035858e-03
-2.368421077728271484e+00 1.091532334685325623e-01 1.809333334676921368e-03 9.249915182590484619e-02 7.532672025263309479e-03
-1.842105269432067871e+00 1.106600612401962280e-01 1.843358040787279606e-03 9.387686103582382202e-02 7.739382795989513397e-03
-1.315789461135864258e+00 1.123186573386192322e-01 1.858090283349156380e-03 9.521006047725677490e-02 7.948840036988258362e-03
-7.894737124443054199e-01 1.140191331505775452e-01 1.814318471588194370e-03 9.648180007934570312e-02 8.218781091272830963e-03
-2.631579041481018066e-01 1.150918379426002502e-01 1.835868810303509235e-03 9.741193801164627075e-02 8.398357778787612915e-03
2.631579041481018066e-01 1.150403022766113281e-01 1.859182375483214855e-03 9.708803892135620117e-02 8.459486998617649078e-03
7.894737124443054199e-01 1.139197349548339844e-01 1.902188872918486595e-03 9.610761702060699463e-02 8.437745273113250732e-03
1.315789461135864258e+00 1.121929734945297241e-01 1.908784150145947933e-03 9.473867714405059814e-02 8.379028178751468658e-03
1.842105269432067871e+00 1.104882955551147461e-01 1.790598500519990921e-03 9.341163933277130127e-02 8.450881578028202057e-03
2.368421077728271484e+00 1.089572459459304810e-01 1.813291804865002632e-03 9.219331294298171997e-02 8.357879705727100372e-03
2.894736766815185547e+00 1.076060980558395386e-01 1.805079635232686996e-03 9.104774892330169678e-02 8.194370195269584656e-03
3.421052694320678711e+00 1.061572059988975525e-01 1.802673330530524254e-03 8.967699110507965088e-02 8.216778747737407684e-03
3.947368383407592773e+00 1.036784052848815918e-01 1.708988216705620289e-03 8.795490860939025879e-02 7.968247868120670319e-03
4.473684310913085938e+00 9.962094575166702271e-02 1.641599228605628014e-03 8.453372120857238770e-02 7.694388274103403091e-03
5.000000000000000000e+00 9.358721226453781128e-02 1.505036489106714725e-03 7.985134422779083252e-02 7.239101920276880264e-03


==> anc/dat_w_err/nucleon/PbPb2760/40_45/v2_eta_charged_ep.dat <==
-5.000000000000000000e+00 8.825691578321262498e-02 8.641224496228673037e-04
-4.473684310913085938e+00 9.383365122296741245e-02 8.848172022975093467e-04
-3.947368383407592773e+00 9.774069822269314256e-02 9.703435896365732128e-04
-3.421052694320678711e+00 9.982888309618612177e-02 1.062194505395227433e-03
-2.894736766815185547e+00 1.010973091201305268e-01 1.013152651730053842e-03
-2.368421077728271484e+00 1.024870009447138575e-01 9.897607607776439092e-04
-1.842105269432067871e+00 1.040083863060383695e-01 9.784719018051742274e-04
-1.315789461135864258e+00 1.056110545983459936e-01 9.710560921252454555e-04
-7.894737124443054199e-01 1.072055858952532248e-01 9.288779918921321677e-04
-2.631579041481018066e-01 1.083256675704718647e-01 9.217816355856432416e-04
2.631579041481018066e-01 1.082542929617859723e-01 8.636768344687961079e-04
7.894737124443054199e-01 1.071203207386917794e-01 9.050632542120076772e-04
1.315789461135864258e+00 1.054560811843883589e-01 9.721791602286840436e-04
1.842105269432067871e+00 1.038845008092641881e-01 7.994175984636165203e-04
2.368421077728271484e+00 1.024282017533627159e-01 8.521932459197599291e-04
2.894736766815185547e+00 1.011027558006480503e-01 7.860437472950037056e-04
3.421052694320678711e+00 9.968974818521925130e-02 8.197369807380647071e-04
3.947368383407592773e+00 9.746997128742261596e-02 7.591069102452926119e-04
4.473684310913085938e+00 9.369064350756042825e-02 7.193910884749519716e-04
5.000000000000000000e+00 8.813023027096789086e-02 6.463215208724840816e-04


==> anc/dat_w_err/nucleon/PbPb2760/40_45/v2_pt_charged_cumulant.dat <==
# pt vn{2} err vn{4} err
2.000000029802322388e-01 1.465145498514175415e-02 1.652049832046031952e-04 1.300495397299528122e-02 1.030960236676037312e-03
4.000000059604644775e-01 4.821776226162910461e-02 6.512987310998141766e-04 4.154171422123908997e-02 3.491708310320973396e-03
6.000000238418579102e-01 8.394406735897064209e-02 1.271311659365892410e-03 7.208536565303802490e-02 6.056691985577344894e-03
8.000000119209289551e-01 1.166405901312828064e-01 1.816920470446348190e-03 1.000534445047378540e-01 8.506291545927524567e-03
1.000000000000000000e+00 1.448253095149993896e-01 2.319127786904573441e-03 1.237683519721031189e-01 1.067007984966039658e-02
1.200000047683715820e+00 1.684505343437194824e-01 2.805662108585238457e-03 1.429204642772674561e-01 1.244464889168739319e-02
1.399999976158142090e+00 1.889379769563674927e-01 3.246703650802373886e-03 1.600642800331115723e-01 1.364026498049497604e-02
1.600000023841857910e+00 2.062506675720214844e-01 3.608695231378078461e-03 1.736312657594680786e-01 1.506642624735832214e-02
1.799999952316284180e+00 2.214075773954391479e-01 3.876045346260070801e-03 1.856580674648284912e-01 1.595196872949600220e-02
2.000000000000000000e+00 2.342361509799957275e-01 4.164670594036579132e-03 1.962236762046813965e-01 1.708832569420337677e-02
2.200000047683715820e+00 2.453850805759429932e-01 4.649734590202569962e-03 2.040894776582717896e-01 1.773068308830261230e-02
2.400000095367431641e+00 2.559679746627807617e-01 4.942037630826234818e-03 2.111340463161468506e-01 1.875885762274265289e-02
2.599999904632568359e+00 2.654134631156921387e-01 5.270096473395824432e-03 2.183681428432464600e-01 1.838140003383159637e-02
2.799999952316284180e+00 2.724642455577850342e-01 5.384560674428939819e-03 2.244710922241210938e-01 1.877638697624206543e-02
3.000000000000000000e+00 2.806985974311828613e-01 5.839223973453044891e-03 2.297993451356887817e-01 1.933060958981513977e-02
3.200000047683715820e+00 2.878246307373046875e-01 6.259709130972623825e-03 2.338264286518096924e-01 1.935842260718345642e-02
3.400000095367431641e+00 2.942923307418823242e-01 6.812645588070154190e-03 2.389839589595794678e-01 2.035304158926010132e-02
3.599999904632568359e+00 2.996666133403778076e-01 7.159669417887926102e-03 2.423695623874664307e-01 1.924571953713893890e-02
3.799999952316284180e+00 3.048759400844573975e-01 7.327667437493801117e-03 2.473646104335784912e-01 2.031634002923965454e-02


==> anc/dat_w_err/nucleon/PbPb2760/40_45/v2_pt_charged_ep.dat <==
 (2.000000029802322388e-01+0.000000000000000000e+00j)  (1.400499291623902645e-02+1.138940417779727007e-04j)  (2.439255309230787551e-04+0.000000000000000000e+00j)
 (4.000000059604644775e-01+0.000000000000000000e+00j)  (4.570634118518366457e-02+3.144578634625492381e-05j)  (7.329388321957519071e-04+0.000000000000000000e+00j)
 (6.000000238418579102e-01+0.000000000000000000e+00j)  (7.942203080237571211e-02-2.182771200605262019e-05j)  (1.525596708709163560e-03+0.000000000000000000e+00j)
 (8.000000119209289551e-01+0.000000000000000000e+00j)  (1.103171341069432432e-01+1.309585911832711521e-05j)  (2.154881838973922437e-03+0.000000000000000000e+00j)
 (1.000000000000000000e+00+0.000000000000000000e+00j)  (1.367953621082412807e-01-4.719847802490387181e-05j)  (2.659171811001377703e-03+0.000000000000000000e+00j)
 (1.200000047683715820e+00+0.000000000000000000e+00j)  (1.587793832534246108e-01-2.515106785256990426e-04j)  (3.058865973657498398e-03+0.000000000000000000e+00j)
 (1.399999976158142090e+00+0.000000000000000000e+00j)  (1.778329220627318519e-01-3.380548390768265874e-04j)  (3.455512893874921557e-03+0.000000000000000000e+00j)
 (1.600000023841857910e+00+0.000000000000000000e+00j)  (1.936989929629080454e-01-2.792609507491160790e-04j)  (3.676315335398610672e-03+0.000000000000000000e+00j)
 (1.799999952316284180e+00+0.000000000000000000e+00j)  (2.075072424588904063e-01-4.898224614153290140e-04j)  (3.743965075118798475e-03+0.000000000000000000e+00j)
 (2.000000000000000000e+00+0.000000000000000000e+00j)  (2.192960914755641699e-01-5.168143014539096749e-04j)  (3.870770004080376168e-03+0.000000000000000000e+00j)
 (2.200000047683715820e+00+0.000000000000000000e+00j)  (2.291404966976322566e-01-1.222064433226147800e-03j)  (4.294103700739564967e-03+0.000000000000000000e+00j)
 (2.400000095367431641e+00+0.000000000000000000e+00j)  (2.386952831150231935e-01-8.619492651956698779e-04j)  (5.300248082456405878e-03+0.000000000000000000e+00j)
 (2.599999904632568359e+00+0.000000000000000000e+00j)  (2.472332989666899961e-01-1.313411805942331541e-03j)  (4.867297445221660350e-03+0.000000000000000000e+00j)
 (2.799999952316284180e+00+0.000000000000000000e+00j)  (2.538236659057826472e-01-8.995626046436795437e-04j)  (5.737420653726691723e-03+0.000000000000000000e+00j)
 (3.000000000000000000e+00+0.000000000000000000e+00j)  (2.607072676576908110e-01-9.552772269372363997e-05j)  (5.963419812896043198e-03+0.000000000000000000e+00j)
 (3.200000047683715820e+00+0.000000000000000000e+00j)  (2.677618280526763428e-01-2.004072389258192925e-03j)  (8.746246320848237790e-03+0.000000000000000000e+00j)
 (3.400000095367431641e+00+0.000000000000000000e+00j)  (2.740427170168828197e-01-1.742533174362906811e-03j)  (8.475072681742345029e-03+0.000000000000000000e+00j)
 (3.599999904632568359e+00+0.000000000000000000e+00j)  (2.781599115436554359e-01-2.563025351019879747e-04j)  (1.021459738437497690e-02+0.000000000000000000e+00j)
 (3.799999952316284180e+00+0.000000000000000000e+00j)  (2.839487725089995807e-01-9.708163591253300565e-04j)  (8.417998644458668175e-03+0.000000000000000000e+00j)


==> anc/dat_w_err/nucleon/PbPb2760/40_45/v3_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 1.937847957015037537e-02 1.076109474524855614e-03 1.271758787333965302e-02 5.940368864685297012e-03
-4.473684310913085938e+00 2.229193970561027527e-02 1.159586827270686626e-03 1.509360410273075104e-02 6.829330231994390488e-03
-3.947368383407592773e+00 2.438715659081935883e-02 1.260564778931438923e-03 1.650077477097511292e-02 7.374560926109552383e-03
-3.421052694320678711e+00 2.580827102065086365e-02 1.315977773629128933e-03 1.689503528177738190e-02 8.000353351235389709e-03
-2.894736766815185547e+00 2.676600217819213867e-02 1.363616203889250755e-03 1.813707314431667328e-02 8.113747462630271912e-03
-2.368421077728271484e+00 2.776946499943733215e-02 1.462606713175773621e-03 1.825435832142829895e-02 8.514740504324436188e-03
-1.842105269432067871e+00 2.866959199309349060e-02 1.449721981771290302e-03 1.925677992403507233e-02 8.789850398898124695e-03
-1.315789461135864258e+00 2.970959618687629700e-02 1.521809608675539494e-03 1.976343616843223572e-02 9.172261692583560944e-03
-7.894737124443054199e-01 3.090557456016540527e-02 1.561523531563580036e-03 2.047148346900939941e-02 9.751589968800544739e-03
-2.631579041481018066e-01 3.171049803495407104e-02 1.569321495480835438e-03 2.119934000074863434e-02 1.003854256123304367e-02
2.631579041481018066e-01 3.174214810132980347e-02 1.557897659949958324e-03 2.095297537744045258e-02 1.012830063700675964e-02
7.894737124443054199e-01 3.095832094550132751e-02 1.566038816235959530e-03 2.044564485549926758e-02 9.691655635833740234e-03
1.315789461135864258e+00 2.970746718347072601e-02 1.498673227615654469e-03 1.948519609868526459e-02 9.441398084163665771e-03
1.842105269432067871e+00 2.869245037436485291e-02 1.418554340489208698e-03 1.890785992145538330e-02 9.359308518469333649e-03
2.368421077728271484e+00 2.774947881698608398e-02 1.382054295390844345e-03 1.849067769944667816e-02 9.029884822666645050e-03
2.894736766815185547e+00 2.681538462638854980e-02 1.317327376455068588e-03 1.793327555060386658e-02 8.571797981858253479e-03
3.421052694320678711e+00 2.588300965726375580e-02 1.315862406045198441e-03 1.708801463246345520e-02 8.550291880965232849e-03
3.947368383407592773e+00 2.446445822715759277e-02 1.197215518914163113e-03 1.602157391607761383e-02 7.862957194447517395e-03
4.473684310913085938e+00 2.240962535142898560e-02 1.127029885537922382e-03 1.427332125604152679e-02 7.377946283668279648e-03
5.000000000000000000e+00 1.941174827516078949e-02 1.025764970108866692e-03 1.252150814980268478e-02 6.813425105065107346e-03


==> anc/dat_w_err/nucleon/PbPb2760/40_45/v3_eta_charged_ep.dat <==
-5.000000000000000000e+00 2.450776885923122358e-02 7.231244882595460862e-04
-4.473684310913085938e+00 2.768674286934092940e-02 7.608933351192509334e-04
-3.947368383407592773e+00 2.985647747773257504e-02 8.097800362109348199e-04
-3.421052694320678711e+00 3.130894527628659552e-02 8.051721131245179403e-04
-2.894736766815185547e+00 3.215225341153755967e-02 8.217801362037369106e-04
-2.368421077728271484e+00 3.306856516008706282e-02 9.301743902124058735e-04
-1.842105269432067871e+00 3.386541451393153268e-02 9.140314357432314726e-04
-1.315789461135864258e+00 3.454431698749924756e-02 9.576903552358068897e-04
-7.894737124443054199e-01 3.541368086744638155e-02 9.394238481167135717e-04
-2.631579041481018066e-01 3.599988950137859162e-02 9.163295744218186113e-04
2.631579041481018066e-01 3.593110074611026439e-02 8.801381657872409591e-04
7.894737124443054199e-01 3.538326590238982661e-02 9.943165346964837840e-04
1.315789461135864258e+00 3.464272605903005037e-02 9.523430266270842444e-04
1.842105269432067871e+00 3.392187885765311772e-02 9.175430169642162124e-04
2.368421077728271484e+00 3.318366567781171061e-02 8.949022919571344038e-04
2.894736766815185547e+00 3.231891867503020044e-02 9.100885979782477337e-04
3.421052694320678711e+00 3.147115004777139430e-02 8.867630852868387285e-04
3.947368383407592773e+00 3.002544990851330892e-02 8.374703021557757584e-04
4.473684310913085938e+00 2.783311839548529079e-02 7.914874004794459445e-04
5.000000000000000000e+00 2.457206484076774125e-02 7.393350750139677293e-04


==> anc/dat_w_err/nucleon/PbPb2760/40_50/dN_over_2pidYptdpt_mc_-211.dat <==
1.000000000000000056e-01 1.396226792267663370e+02 9.508514497578330893e-01
3.000000000000000444e-01 7.014107682448096170e+01 4.648490318480039685e-01
5.000000000000000000e-01 3.259800191355593313e+01 2.067517606771490934e-01
7.000000000000000666e-01 1.609503700049150154e+01 9.682309367887645402e-02
9.000000000000000222e-01 8.321172456711718013e+00 4.851399992514429660e-02
1.100000000000000089e+00 4.437364243630272931e+00 2.487157382777555048e-02
1.300000000000000266e+00 2.422663073178394022e+00 1.401878970861985575e-02
1.500000000000000000e+00 1.347184699683914078e+00 8.640748791771318826e-03
1.700000000000000178e+00 7.601478814483559887e-01 4.815366075234010605e-03
1.899999999999999911e+00 4.349288558095875667e-01 3.119859618616734661e-03
2.100000000000000089e+00 2.518212666323415561e-01 2.049146984407116973e-03
2.300000000000000266e+00 1.473030896666498724e-01 1.362948666103505147e-03
2.500000000000000000e+00 8.684660831343163356e-02 9.303210878218189485e-04
2.700000000000000178e+00 5.191752136208059587e-02 6.745646609408050172e-04
2.900000000000000355e+00 3.108881436076552096e-02 3.612022204224887758e-04
3.100000000000000089e+00 1.872911411496785278e-02 2.531060972387165486e-04
3.300000000000000266e+00 1.136253759877985624e-02 1.798794716856710755e-04
3.500000000000000000e+00 6.939534459147344084e-03 1.098904512703360745e-04
3.700000000000000178e+00 4.236962674203155477e-03 6.776769255809316633e-05
3.900000000000000355e+00 2.651698190736637498e-03 4.261585791688833250e-05


==> anc/dat_w_err/nucleon/PbPb2760/40_50/dN_over_2pidYptdpt_mc_-2212.dat <==
1.000000000000000056e-01 1.272987549408600261e+00 1.142177580267897917e-02
3.000000000000000444e-01 1.193857480091566670e+00 1.040569864993325794e-02
5.000000000000000000e-01 1.054129873547596130e+00 8.796876685030638465e-03
7.000000000000000666e-01 8.837828517052065402e-01 6.246795222111131002e-03
9.000000000000000222e-01 7.064089201820011876e-01 4.887330723126865305e-03
1.100000000000000089e+00 5.394515801644749198e-01 3.538680024184066419e-03
1.300000000000000266e+00 3.970166985731063414e-01 2.387404639822594734e-03
1.500000000000000000e+00 2.837511586796422902e-01 1.457258044311248802e-03
1.700000000000000178e+00 1.982912996324503463e-01 1.059904487755446460e-03
1.899999999999999911e+00 1.354858108621464774e-01 8.606487950000626247e-04
2.100000000000000089e+00 9.171467803151427123e-02 5.108166580066883988e-04
2.300000000000000266e+00 6.143530731916735377e-02 5.144212261853413305e-04
2.500000000000000000e+00 4.086122788282248175e-02 3.321742097823985056e-04
2.700000000000000178e+00 2.697912070508500307e-02 2.305628965599224056e-04
2.900000000000000355e+00 1.770049931748745101e-02 1.886396458593665249e-04
3.100000000000000089e+00 1.158049015493060191e-02 1.031454410419393005e-04
3.300000000000000266e+00 7.513962083478420255e-03 9.452923799641958509e-05
3.500000000000000000e+00 4.947672452318198702e-03 6.560039364248405566e-05
3.700000000000000178e+00 3.223461128937335583e-03 5.005443105858094552e-05
3.900000000000000355e+00 2.090302934206506903e-03 4.034020660233214242e-05


==> anc/dat_w_err/nucleon/PbPb2760/40_50/dN_over_2pidYptdpt_mc_-321.dat <==
1.000000000000000056e-01 9.843205366339137896e+00 8.209447215573510703e-02
3.000000000000000444e-01 8.118429985140343419e+00 6.023254755796809967e-02
5.000000000000000000e-01 5.826753715428324654e+00 4.165523776690930463e-02
7.000000000000000666e-01 3.831199768647865600e+00 2.477055467539322764e-02
9.000000000000000222e-01 2.400419650881132405e+00 1.379380288517537828e-02
1.100000000000000089e+00 1.465793393778743958e+00 8.662491337407816558e-03
1.300000000000000266e+00 8.875554942893945087e-01 4.698420736955834925e-03
1.500000000000000000e+00 5.361891128224310910e-01 3.092117424779203694e-03
1.700000000000000178e+00 3.242764801728995616e-01 1.885254325747543142e-03
1.899999999999999911e+00 1.966690196650479339e-01 1.400767326638216719e-03
2.100000000000000089e+00 1.199517964587420576e-01 8.670510778037900795e-04
2.300000000000000266e+00 7.341517667689967386e-02 6.323049117791130222e-04
2.500000000000000000e+00 4.501559631070253115e-02 4.324665829662447248e-04
2.700000000000000178e+00 2.783344872059557301e-02 2.490020258101676006e-04
2.900000000000000355e+00 1.725989623652558064e-02 2.191809221183713509e-04
3.100000000000000089e+00 1.072772770178338081e-02 1.204386831379452476e-04
3.300000000000000266e+00 6.715695548202858800e-03 8.807093823729287305e-05
3.500000000000000000e+00 4.205783053305549475e-03 8.035968652141806372e-05
3.700000000000000178e+00 2.641040066919967712e-03 4.275542847380945185e-05
3.900000000000000355e+00 1.673575440050931520e-03 2.659347348149185874e-05


==> anc/dat_w_err/nucleon/PbPb2760/40_50/dN_over_2pidYptdpt_mc_211.dat <==
1.000000000000000056e-01 1.396280029596127576e+02 9.439039831742055409e-01
3.000000000000000444e-01 7.013919614357004662e+01 4.725341835589429440e-01
5.000000000000000000e-01 3.259803533609396453e+01 2.047446687847720159e-01
7.000000000000000666e-01 1.609353298627928552e+01 9.530823730773836655e-02
9.000000000000000222e-01 8.319188325087839786e+00 4.732578967549377902e-02
1.100000000000000089e+00 4.434674766235873200e+00 2.487196491126277345e-02
1.300000000000000266e+00 2.418951294242773109e+00 1.416640317104245726e-02
1.500000000000000000e+00 1.344255187698069065e+00 7.891668839786194697e-03
1.700000000000000178e+00 7.589055366866914731e-01 4.946126294254419783e-03
1.899999999999999911e+00 4.340494549442049932e-01 3.280812473397928201e-03
2.100000000000000089e+00 2.511908362188718380e-01 2.154116944154147416e-03
2.300000000000000266e+00 1.469669036817854990e-01 1.391707165801193144e-03
2.500000000000000000e+00 8.680745619743100716e-02 9.199008413192718159e-04
2.700000000000000178e+00 5.175011394045801044e-02 5.770582368796756817e-04
2.900000000000000355e+00 3.098783329342445422e-02 4.229968555142954467e-04
3.100000000000000089e+00 1.868333567703550635e-02 2.677099346221659907e-04
3.300000000000000266e+00 1.134814934887407728e-02 1.672976658764736238e-04
3.500000000000000000e+00 6.913387575639385989e-03 1.246901449231404646e-04
3.700000000000000178e+00 4.276106187233866436e-03 8.102775549456402572e-05
3.900000000000000355e+00 2.610209081640032028e-03 5.578349122868306049e-05


==> anc/dat_w_err/nucleon/PbPb2760/40_50/dN_over_2pidYptdpt_mc_2212.dat <==
1.000000000000000056e-01 1.295818325995133247e+00 1.087303944756747714e-02
3.000000000000000444e-01 1.213122301758711385e+00 1.027363983614055717e-02
5.000000000000000000e-01 1.074291091222000283e+00 8.356777331712420681e-03
7.000000000000000666e-01 9.005880979343480197e-01 6.706496842503581815e-03
9.000000000000000222e-01 7.185556843850501307e-01 4.892850986649231737e-03
1.100000000000000089e+00 5.491173492310693627e-01 3.451574455015832092e-03
1.300000000000000266e+00 4.046210401361173270e-01 2.294539085690468997e-03
1.500000000000000000e+00 2.893084956147599085e-01 1.567704932233315125e-03
1.700000000000000178e+00 2.017036128191923017e-01 9.694961719598142562e-04
1.899999999999999911e+00 1.385347448991499364e-01 7.346090330170611986e-04
2.100000000000000089e+00 9.346992968961345682e-02 5.998463317193501385e-04
2.300000000000000266e+00 6.245931944939409064e-02 3.378621812104581771e-04
2.500000000000000000e+00 4.152532840869725683e-02 3.208575091096528943e-04
2.700000000000000178e+00 2.733211064985611310e-02 2.399009040267687854e-04
2.900000000000000355e+00 1.797609348043911065e-02 1.717554921540380614e-04
3.100000000000000089e+00 1.181032358350308890e-02 1.487525894082612266e-04
3.300000000000000266e+00 7.710092417389641066e-03 9.644999852905108105e-05
3.500000000000000000e+00 4.991477955702539049e-03 7.891044046458108355e-05
3.700000000000000178e+00 3.250058644201791417e-03 6.012977481907117372e-05
3.900000000000000355e+00 2.108734981034669862e-03 2.858543914007779493e-05


==> anc/dat_w_err/nucleon/PbPb2760/40_50/dN_over_2pidYptdpt_mc_321.dat <==
1.000000000000000056e-01 9.836109708459623846e+00 7.720196237344875700e-02
3.000000000000000444e-01 8.110020414786193399e+00 6.350491442846599444e-02
5.000000000000000000e-01 5.822117531936057411e+00 4.106060298162193117e-02
7.000000000000000666e-01 3.831117159653594229e+00 2.389855526065166533e-02
9.000000000000000222e-01 2.398040284481908646e+00 1.423764901076597471e-02
1.100000000000000089e+00 1.468458515643974227e+00 8.478736674934544623e-03
1.300000000000000266e+00 8.879652162454568787e-01 4.983165659646303196e-03
1.500000000000000000e+00 5.361387137571185235e-01 3.088420306585619880e-03
1.700000000000000178e+00 3.240408684434203379e-01 2.064570860251992417e-03
1.899999999999999911e+00 1.964106022969224208e-01 1.135067896156375690e-03
2.100000000000000089e+00 1.199053131102834485e-01 8.865666593544088356e-04
2.300000000000000266e+00 7.323768431645154287e-02 6.169632272815239998e-04
2.500000000000000000e+00 4.527183576908046930e-02 4.084315837015854451e-04
2.700000000000000178e+00 2.789534230957576438e-02 2.622563514292756992e-04
2.900000000000000355e+00 1.733032687226164839e-02 2.265896510975094530e-04
3.100000000000000089e+00 1.078873709663527233e-02 1.131211628667618013e-04
3.300000000000000266e+00 6.750500644343663051e-03 7.721210453060909534e-05
3.500000000000000000e+00 4.204873596487880387e-03 6.832205859693227950e-05
3.700000000000000178e+00 2.645198169036783349e-03 4.594458920713540587e-05
3.900000000000000355e+00 1.694932128995741511e-03 2.740470115758434540e-05


==> anc/dat_w_err/nucleon/PbPb2760/40_50/dNdEta_mc_charged.dat <==
# Eta,dNdEta,error
-7.799999999999999822e+00 2.763824749999999497e+01 8.719077786253838225e-01
-7.400000000000000355e+00 3.739668000000004611e+01 1.179762047622373577e+00
-7.000000000000000000e+00 5.007832416666662567e+01 1.579834213588944047e+00
-6.599999999999999645e+00 6.618058250000015619e+01 2.087811466693513474e+00
-6.200000000000000178e+00 8.543427083333325811e+01 2.695203781004354315e+00
-5.799999999999999822e+00 1.069209891666667431e+02 3.373021273471239478e+00
-5.399999999999999467e+00 1.295075533333331634e+02 4.085560877998677398e+00
-5.000000000000000000e+00 1.519805175000002464e+02 4.794507412247959621e+00
-4.599999999999999645e+00 1.732259975000001475e+02 5.464713249678813334e+00
-4.200000000000000178e+00 1.922909299999999178e+02 6.066146673641526377e+00
-3.799999999999999822e+00 2.083272283333331245e+02 6.572041653879654888e+00
-3.399999999999999467e+00 2.212324141666663024e+02 6.979167878532051894e+00
-2.999999999999999556e+00 2.316493016666671849e+02 7.307780981566886602e+00
-2.599999999999999645e+00 2.398111408333330132e+02 7.565258649993143791e+00
-2.199999999999999734e+00 2.457336641666671255e+02 7.752080769032381191e+00
-1.799999999999999822e+00 2.486832133333329011e+02 7.845115227735023566e+00
-1.399999999999999467e+00 2.481593908333328784e+02 7.828604056492572738e+00
-9.999999999999995559e-01 2.444339491666668778e+02 7.711066064958474797e+00
-5.999999999999996447e-01 2.392337924999997654e+02 7.547011587751263129e+00
-1.999999999999997335e-01 2.355798500000002491e+02 7.431734243941228613e+00
2.000000000000001776e-01 2.355608391666662271e+02 7.431140042268623347e+00
6.000000000000005329e-01 2.391351341666664609e+02 7.543887597322179062e+00
1.000000000000000888e+00 2.442978933333327234e+02 7.706760616688478116e+00
1.400000000000001243e+00 2.480252599999996050e+02 7.824342215447511073e+00
1.800000000000000711e+00 2.485225108333344792e+02 7.840042058842823458e+00
2.200000000000000178e+00 2.455814308333330303e+02 7.747267351586612172e+00
2.600000000000000533e+00 2.396368991666665522e+02 7.559738113815523519e+00
3.000000000000000888e+00 2.314497675000000072e+02 7.301451551167790655e+00
3.400000000000001243e+00 2.210338033333329406e+02 6.972859221687920162e+00
3.800000000000000711e+00 2.080695250000006240e+02 6.563868912561998670e+00
4.200000000000000178e+00 1.920471549999998899e+02 6.058419215021392468e+00
4.600000000000000533e+00 1.730023366666665652e+02 5.457609577089919561e+00
5.000000000000000888e+00 1.517708900000000369e+02 4.787824843666607322e+00
5.400000000000001243e+00 1.293788891666664540e+02 4.081438635415081784e+00
5.800000000000000711e+00 1.068288416666670315e+02 3.370064882887344737e+00
6.200000000000000178e+00 8.536183416666656854e+01 2.692860410059892740e+00
6.600000000000000533e+00 6.616299833333332003e+01 2.087205000203299576e+00
7.000000000000000888e+00 5.009667749999994868e+01 1.580377138315990804e+00
7.400000000000001243e+00 3.744238916666665773e+01 1.181179024062999128e+00
7.800000000000000711e+00 2.768920083333339832e+01 8.735065064075508978e-01


==> anc/dat_w_err/nucleon/PbPb2760/40_50/dNdY_mc_-2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 1.953333333333337897e-04 6.173986826462459613e-06
-9.250000000000000000e+00 9.063999999999960977e-03 2.860388737528099198e-04
-8.750000000000000000e+00 5.403266666666662471e-02 1.704739658585247572e-03
-8.250000000000000000e+00 1.078040000000000387e-01 3.401012891466288074e-03
-7.750000000000000000e+00 1.599386666666665902e-01 5.045747595205894720e-03
-7.250000000000000000e+00 2.525233333333333219e-01 7.966149673709651061e-03
-6.750000000000000000e+00 4.584059999999999246e-01 1.446143571757659181e-02
-6.250000000000000000e+00 8.593353333333322297e-01 2.710994477591737589e-02
-5.750000000000000000e+00 1.482949999999998214e+00 4.678215149103051584e-02
-5.250000000000000000e+00 2.260205999999997051e+00 7.130138733020588426e-02
-4.750000000000000000e+00 3.082744666666664912e+00 9.725075748948165677e-02
-4.250000000000000000e+00 3.850396666666666690e+00 1.214667367967851297e-01
-3.750000000000000000e+00 4.502037999999998874e+00 1.420247603920859192e-01
-3.250000000000000000e+00 5.006589333333331560e+00 1.579419884830047804e-01
-2.750000000000000000e+00 5.408759333333326147e+00 1.706283887902010077e-01
-2.250000000000000000e+00 5.741432666666669071e+00 1.811229077191156556e-01
-1.750000000000000000e+00 5.991962000000001787e+00 1.890266404404025158e-01
-1.250000000000000000e+00 6.180756000000002359e+00 1.949826754337490309e-01
-7.500000000000000000e-01 6.308442000000003880e+00 1.990077077992848109e-01
-2.500000000000000000e-01 6.375263999999997822e+00 2.011192739172369404e-01
2.500000000000000000e-01 6.372216666666665752e+00 2.010230736766457915e-01
7.500000000000000000e-01 6.305727333333324580e+00 1.989229053805066927e-01
1.250000000000000000e+00 6.175636666666658670e+00 1.948191231451312233e-01
1.750000000000000000e+00 5.988314000000001691e+00 1.889122413979519022e-01
2.250000000000000000e+00 5.733789999999999054e+00 1.808829341118165790e-01
2.750000000000000000e+00 5.405593333333330364e+00 1.705286919746474839e-01
3.250000000000000000e+00 5.003377999999999659e+00 1.578400686295455269e-01
3.750000000000000000e+00 4.493315999999998311e+00 1.417494338328894321e-01
4.250000000000000000e+00 3.846186000000002991e+00 1.213333683070403346e-01
4.750000000000000000e+00 3.082548666666669490e+00 9.724356079421166144e-02
5.250000000000000000e+00 2.261974666666666245e+00 7.135774229625775622e-02
5.750000000000000000e+00 1.484917333333332312e+00 4.684411604124641415e-02
6.250000000000000000e+00 8.630586666666669737e-01 2.722721531516501814e-02
6.750000000000000000e+00 4.611580000000005120e-01 1.454859932225804203e-02
7.250000000000000000e+00 2.551080000000001125e-01 8.048666747253838127e-03
7.750000000000000000e+00 1.623906666666668774e-01 5.124266160275427195e-03
8.250000000000000000e+00 1.095946666666666180e-01 3.458699168549448245e-03
8.750000000000000000e+00 5.469266666666669496e-02 1.726227098153029424e-03
9.250000000000000000e+00 9.397333333333309641e-03 2.968420634463908429e-04
9.750000000000000000e+00 2.266666666666673606e-04 7.227478429192458845e-06


==> anc/dat_w_err/nucleon/PbPb2760/40_50/dNdY_mc_2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 2.733333333333331106e-05 1.412105598821181267e-06
-9.250000000000000000e+00 1.217599999999999238e-02 3.844768113337029359e-04
-8.750000000000000000e+00 3.420146666666665225e-01 1.079340534127904566e-02
-8.250000000000000000e+00 1.221429333333332812e+00 3.854061501888507435e-02
-7.750000000000000000e+00 1.893454666666666286e+00 5.974198773929635664e-02
-7.250000000000000000e+00 2.166846666666668142e+00 6.836494040117296889e-02
-6.750000000000000000e+00 2.394010666666665621e+00 7.553086037931576457e-02
-6.250000000000000000e+00 2.521435333333332363e+00 7.954991100562788797e-02
-5.750000000000000000e+00 2.370000666666667311e+00 7.476861516630417537e-02
-5.250000000000000000e+00 2.028436666666667332e+00 6.399287847565389431e-02
-4.750000000000000000e+00 1.629184000000000188e+00 5.139559182558365441e-02
-4.250000000000000000e+00 1.256982000000002264e+00 3.965361958412857990e-02
-3.750000000000000000e+00 9.321086666666664744e-01 2.940688910368520134e-02
-3.250000000000000000e+00 6.826073333333336768e-01 2.153561302871043193e-02
-2.750000000000000000e+00 4.885566666666673052e-01 1.541408827835188781e-02
-2.250000000000000000e+00 3.404166666666664232e-01 1.073975308865548865e-02
-1.750000000000000000e+00 2.446226666666668770e-01 7.721502006107337605e-03
-1.250000000000000000e+00 1.771906666666666352e-01 5.591258611679168246e-03
-7.500000000000000000e-01 1.355366666666665831e-01 4.290769143165998854e-03
-2.500000000000000000e-01 1.134440000000000170e-01 3.583377738777334884e-03
2.500000000000000000e-01 1.196213333333333573e-01 3.776487270636687786e-03
7.500000000000000000e-01 1.350573333333335013e-01 4.269623080581146958e-03
1.250000000000000000e+00 1.759540000000002768e-01 5.553594262024883800e-03
1.750000000000000000e+00 2.410746666666667426e-01 7.605901177295634752e-03
2.250000000000000000e+00 3.427033333333334153e-01 1.081327805842606862e-02
2.750000000000000000e+00 4.840113333333335155e-01 1.526822572117242025e-02
3.250000000000000000e+00 6.798039999999999639e-01 2.144565295415724535e-02
3.750000000000000000e+00 9.331759999999991173e-01 2.944065849061008877e-02
4.250000000000000000e+00 1.257001333333335191e+00 3.965433740042361571e-02
4.750000000000000000e+00 1.620916666666667449e+00 5.113365419813267060e-02
5.250000000000000000e+00 2.018335333333332482e+00 6.367182869328136263e-02
5.750000000000000000e+00 2.353943333333334831e+00 7.425914016588756883e-02
6.250000000000000000e+00 2.497684666666667663e+00 7.879440615714067286e-02
6.750000000000000000e+00 2.375607333333333848e+00 7.494517003060040261e-02
7.250000000000000000e+00 2.154223333333333379e+00 6.795921075414559920e-02
7.750000000000000000e+00 1.875145999999999757e+00 5.915708369403043648e-02
8.250000000000000000e+00 1.214540666666669599e+00 3.831615578674227307e-02
8.750000000000000000e+00 3.489906666666666157e-01 1.101106383616106722e-02
9.250000000000000000e+00 1.276266666666665307e-02 4.028048528450990542e-04
9.750000000000000000e+00 3.066666666666666895e-05 1.442131139051582307e-06


==> anc/dat_w_err/nucleon/PbPb2760/40_50/integrated_v2_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
9.490758129492685158e-02
7.999352661897961292e-02


==> anc/dat_w_err/nucleon/PbPb2760/40_50/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
1.153991012172227854e-01
9.770794961757921226e-02


==> anc/dat_w_err/nucleon/PbPb2760/40_50/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-2.4_2.4.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
1.130520538225281840e-01
9.585238619977709540e-02


==> anc/dat_w_err/nucleon/PbPb2760/40_50/integrated_v3_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v3_2par_cumulant  
#  v3_4par_cumulant
3.174240947454622791e-02
1.940962327181997363e-02


==> anc/dat_w_err/nucleon/PbPb2760/40_50/r2_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 9.990885086896623690e-01 4.476540793854734217e-04
7.894737124443054199e-01 9.962052433068881996e-01 7.071153556291741348e-04
1.315789461135864258e+00 9.947973775546705699e-01 1.141732102639983655e-03
1.842105269432067871e+00 9.918031256629962211e-01 1.634585102430102625e-03
2.368421077728271484e+00 9.886776547056616016e-01 2.338651564606802468e-03
2.894736766815185547e+00 9.864721957024261689e-01 2.517169880622362015e-03
3.421052694320678711e+00 9.853231445124850385e-01 3.277274924539725319e-03
3.947368383407592773e+00 9.865631201640174819e-01 3.271304701302682211e-03
4.473684310913085938e+00 9.850982889749119176e-01 3.408195901919131975e-03
5.000000000000000000e+00 9.846605616933775673e-01 3.919581334622843430e-03


==> anc/dat_w_err/nucleon/PbPb2760/40_50/r2_eta_charged_3_4.dat <==
2.631579041481018066e-01 9.990951662477461914e-01
7.894737124443054199e-01 9.961771029783725862e-01
1.315789461135864258e+00 9.947713613654282083e-01
1.842105269432067871e+00 9.917185123985423623e-01
2.368421077728271484e+00 9.885784074159346124e-01
2.894736766815185547e+00 9.863610455003941624e-01
3.421052694320678711e+00 9.851342952164524602e-01
3.947368383407592773e+00 9.864058638979813498e-01
4.473684310913085938e+00 9.848899912474352591e-01
5.000000000000000000e+00 9.843826032788466351e-01


==> anc/dat_w_err/nucleon/PbPb2760/40_50/r2_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.990090441114352071e-01 4.538268900955217040e-04
7.894737124443054199e-01 9.959238906580573092e-01 7.432387228480307959e-04
1.315789461135864258e+00 9.942952357536226637e-01 1.179113514588420349e-03
1.842105269432067871e+00 9.910664266223859764e-01 1.679154111384939660e-03
2.368421077728271484e+00 9.877514108461357134e-01 2.417542860720483123e-03
2.894736766815185547e+00 9.854562834825285611e-01 2.627417785758127781e-03
3.421052694320678711e+00 9.843254221175596896e-01 3.426555640092101250e-03
3.947368383407592773e+00 9.854563483181507655e-01 3.405944420035047267e-03
4.473684310913085938e+00 9.834282564521060754e-01 3.512615161758478755e-03
5.000000000000000000e+00 9.828992832023606407e-01 4.032499793299936311e-03


==> anc/dat_w_err/nucleon/PbPb2760/40_50/v2_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 6.867636740207672119e-02 9.293527109548449516e-04 5.887408927083015442e-02 3.956943284720182419e-03
-4.473684310913085938e+00 7.431103289127349854e-02 1.018615672364830971e-03 6.357411295175552368e-02 4.262317437678575516e-03
-3.947368383407592773e+00 7.856528460979461670e-02 1.091208774596452713e-03 6.698224693536758423e-02 4.580327775329351425e-03
-3.421052694320678711e+00 8.121290802955627441e-02 1.123875728808343410e-03 6.897769123315811157e-02 4.772000014781951904e-03
-2.894736766815185547e+00 8.304715156555175781e-02 1.151593285612761974e-03 7.044845074415206909e-02 4.887862596660852432e-03
-2.368421077728271484e+00 8.503085374832153320e-02 1.187729882076382637e-03 7.210059463977813721e-02 4.998681135475635529e-03
-1.842105269432067871e+00 8.735118806362152100e-02 1.227768952958285809e-03 7.424320280551910400e-02 5.203720647841691971e-03
-1.315789461135864258e+00 9.012275189161300659e-02 1.328767044469714165e-03 7.650928944349288940e-02 5.363070871680974960e-03
-7.894737124443054199e-01 9.309642016887664795e-02 1.356367138214409351e-03 7.883682101964950562e-02 5.556652322411537170e-03
-2.631579041481018066e-01 9.527660906314849854e-02 1.400839304551482201e-03 8.071552217006683350e-02 5.704697221517562866e-03
2.631579041481018066e-01 9.525903314352035522e-02 1.387343625538051128e-03 8.064597845077514648e-02 5.709526594728231430e-03
7.894737124443054199e-01 9.318119287490844727e-02 1.397107378579676151e-03 7.895039021968841553e-02 5.589189473539590836e-03
1.315789461135864258e+00 9.012843668460845947e-02 1.390930730849504471e-03 7.642398774623870850e-02 5.363123025745153427e-03
1.842105269432067871e+00 8.740408718585968018e-02 1.338450238108634949e-03 7.431950420141220093e-02 5.210585426539182663e-03
2.368421077728271484e+00 8.513756841421127319e-02 1.322348020039498806e-03 7.253992557525634766e-02 5.094543565064668655e-03
2.894736766815185547e+00 8.313961327075958252e-02 1.293702283874154091e-03 7.088635861873626709e-02 5.006681196391582489e-03
3.421052694320678711e+00 8.132968842983245850e-02 1.332268235273659229e-03 6.916372478008270264e-02 4.933846183121204376e-03
3.947368383407592773e+00 7.854042947292327881e-02 1.246205880306661129e-03 6.703363358974456787e-02 4.728254396468400955e-03
4.473684310913085938e+00 7.441556453704833984e-02 1.224620966240763664e-03 6.363318860530853271e-02 4.430978093296289444e-03
5.000000000000000000e+00 6.868954747915267944e-02 1.153769553638994694e-03 5.893252417445182800e-02 4.169351886957883835e-03


==> anc/dat_w_err/nucleon/PbPb2760/40_50/v2_eta_charged_cumulant_etaref_-2.4_2.4.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 9.376040846109390259e-02 1.322365016676485538e-03 8.011975139379501343e-02 4.958953708410263062e-03
-4.473684310913085938e+00 9.985111653804779053e-02 1.441753120161592960e-03 8.539421856403350830e-02 5.273263901472091675e-03
-3.947368383407592773e+00 1.041752919554710388e-01 1.510404166765511036e-03 8.890713006258010864e-02 5.581758916378021240e-03
-3.421052694320678711e+00 1.065583378076553345e-01 1.555193332023918629e-03 9.064558893442153931e-02 5.764584988355636597e-03
-2.894736766815185547e+00 1.080045849084854126e-01 1.568604377098381519e-03 9.177477657794952393e-02 5.857633892446756363e-03
-2.368421077728271484e+00 1.094661206007003784e-01 1.601359923370182514e-03 9.308766573667526245e-02 5.873256828635931015e-03
-1.842105269432067871e+00 1.110589653253555298e-01 1.625573262572288513e-03 9.462336450815200806e-02 6.082592066377401352e-03
-1.315789461135864258e+00 1.127711981534957886e-01 1.730251242406666279e-03 9.606839716434478760e-02 6.138548254966735840e-03
-7.894737124443054199e-01 1.144294887781143188e-01 1.723126159049570560e-03 9.731030464172363281e-02 6.224613171070814133e-03
-2.631579041481018066e-01 1.155468076467514038e-01 1.750095747411251068e-03 9.828127920627593994e-02 6.352489348500967026e-03
2.631579041481018066e-01 1.155234947800636292e-01 1.738948165439069271e-03 9.818916767835617065e-02 6.384179461747407913e-03
7.894737124443054199e-01 1.144847273826599121e-01 1.770042115822434425e-03 9.732553362846374512e-02 6.308583542704582214e-03
1.315789461135864258e+00 1.127305030822753906e-01 1.795968622900545597e-03 9.593309462070465088e-02 6.172945257276296616e-03
1.842105269432067871e+00 1.110800951719284058e-01 1.745691755786538124e-03 9.474240243434906006e-02 6.075978279113769531e-03
2.368421077728271484e+00 1.095597371459007263e-01 1.741076936013996601e-03 9.354482591152191162e-02 6.033149547874927521e-03
2.894736766815185547e+00 1.080997362732887268e-01 1.725730719044804573e-03 9.225000441074371338e-02 5.969961173832416534e-03
3.421052694320678711e+00 1.066758781671524048e-01 1.765577704645693302e-03 9.087869524955749512e-02 5.960734561085700989e-03
3.947368383407592773e+00 1.041051968932151794e-01 1.693144906312227249e-03 8.889180421829223633e-02 5.752000026404857635e-03
4.473684310913085938e+00 9.993938356637954712e-02 1.668981509283185005e-03 8.531006425619125366e-02 5.505652166903018951e-03
5.000000000000000000e+00 9.375381469726562500e-02 1.581502030603587627e-03 8.026877790689468384e-02 5.228824913501739502e-03


==> anc/dat_w_err/nucleon/PbPb2760/40_50/v2_eta_charged_ep.dat <==
-5.000000000000000000e+00 8.788086751819321196e-02 7.794879454479149844e-04
-4.473684310913085938e+00 9.365498606196416553e-02 8.634560697667192789e-04
-3.947368383407592773e+00 9.764299838375864460e-02 9.206734186158110683e-04
-3.421052694320678711e+00 9.983243846541044186e-02 9.386898616737553895e-04
-2.894736766815185547e+00 1.011984835433646229e-01 9.630137381765394022e-04
-2.368421077728271484e+00 1.027197091998013345e-01 9.754346340408608963e-04
-1.842105269432067871e+00 1.043749109242051859e-01 9.979777133966127693e-04
-1.315789461135864258e+00 1.060443622582427914e-01 1.089617889445399900e-03
-7.894737124443054199e-01 1.076216723658491858e-01 1.077324262129224740e-03
-2.631579041481018066e-01 1.087887103131262440e-01 1.099946862521405727e-03
2.631579041481018066e-01 1.087688674721138254e-01 1.095129392438304533e-03
7.894737124443054199e-01 1.076998184626732635e-01 1.136790368290963634e-03
1.315789461135864258e+00 1.060331902879515509e-01 1.160433014454051448e-03
1.842105269432067871e+00 1.045453025880909992e-01 1.132433200207465587e-03
2.368421077728271484e+00 1.030994321018200433e-01 1.127345319633865032e-03
2.894736766815185547e+00 1.016237679794261412e-01 1.113111522373625003e-03
3.421052694320678711e+00 1.001808923270841867e-01 1.184050974897550351e-03
3.947368383407592773e+00 9.782981558268737110e-02 1.117673525239225611e-03
4.473684310913085938e+00 9.395107116366048505e-02 1.099030711572547385e-03
5.000000000000000000e+00 8.815928701372288678e-02 1.087302164557322690e-03


==> anc/dat_w_err/nucleon/PbPb2760/40_50/v2_pt_charged_cumulant.dat <==
# pt vn{2} err vn{4} err
2.000000029802322388e-01 1.477683801203966141e-02 2.219286252511665225e-04 1.314082462340593338e-02 8.005214622244238853e-04
4.000000059604644775e-01 4.860951378941535950e-02 7.154393824748694897e-04 4.227174445986747742e-02 2.589071635156869888e-03
6.000000238418579102e-01 8.478950709104537964e-02 1.331508508883416653e-03 7.352448999881744385e-02 4.512079060077667236e-03
8.000000119209289551e-01 1.178661733865737915e-01 1.904492382891476154e-03 1.021414995193481445e-01 6.268068216741085052e-03
1.000000000000000000e+00 1.462410241365432739e-01 2.332552103325724602e-03 1.262364834547042847e-01 7.848350331187248230e-03
1.200000047683715820e+00 1.699017584323883057e-01 2.657766453921794891e-03 1.456197798252105713e-01 9.149697609245777130e-03
1.399999976158142090e+00 1.903056800365447998e-01 2.930779708549380302e-03 1.626484990119934082e-01 1.041237264871597290e-02
1.600000023841857910e+00 2.073920220136642456e-01 3.090427722781896591e-03 1.762225180864334106e-01 1.157148927450180054e-02
1.799999952316284180e+00 2.220695018768310547e-01 3.313350956887006760e-03 1.878359019756317139e-01 1.203577686101198196e-02
2.000000000000000000e+00 2.349440753459930420e-01 3.502048784866929054e-03 1.987866908311843872e-01 1.360171660780906677e-02
2.200000047683715820e+00 2.455065250396728516e-01 3.708647796884179115e-03 2.061619758605957031e-01 1.425920240581035614e-02
2.400000095367431641e+00 2.557763457298278809e-01 3.768337657675147057e-03 2.136307209730148315e-01 1.518340967595577240e-02
2.599999904632568359e+00 2.649534344673156738e-01 4.050259944051504135e-03 2.207179814577102661e-01 1.594944112002849579e-02
2.799999952316284180e+00 2.713747024536132812e-01 3.979985136538743973e-03 2.262121140956878662e-01 1.637880690395832062e-02
3.000000000000000000e+00 2.791152894496917725e-01 4.557315260171890259e-03 2.315808534622192383e-01 1.768243312835693359e-02
3.200000047683715820e+00 2.856631278991699219e-01 4.201942123472690582e-03 2.356217205524444580e-01 1.889108493924140930e-02
3.400000095367431641e+00 2.914829254150390625e-01 5.169246811419725418e-03 2.401529252529144287e-01 1.920109987258911133e-02
3.599999904632568359e+00 2.969673275947570801e-01 5.670435726642608643e-03 2.450845539569854736e-01 2.008575201034545898e-02
3.799999952316284180e+00 3.017013669013977051e-01 5.696603097021579742e-03 2.511841356754302979e-01 1.981808431446552277e-02


==> anc/dat_w_err/nucleon/PbPb2760/40_50/v2_pt_charged_ep.dat <==
 (2.000000029802322388e-01+0.000000000000000000e+00j)  (1.413584034637361403e-02+7.912848781531768658e-05j)  (3.622367848696768930e-04+0.000000000000000000e+00j)
 (4.000000059604644775e-01+0.000000000000000000e+00j)  (4.621674289894245335e-02+4.140617076855447192e-05j)  (9.529042961804479748e-04+0.000000000000000000e+00j)
 (6.000000238418579102e-01+0.000000000000000000e+00j)  (8.044968309321091915e-02+9.182626327439505354e-06j)  (1.875896897049000129e-03+0.000000000000000000e+00j)
 (8.000000119209289551e-01+0.000000000000000000e+00j)  (1.117766097765020422e-01+1.021695672738944713e-05j)  (2.544977525410782940e-03+0.000000000000000000e+00j)
 (1.000000000000000000e+00+0.000000000000000000e+00j)  (1.384292520748670596e-01-5.533018647197344227e-05j)  (3.258285480908144124e-03+0.000000000000000000e+00j)
 (1.200000047683715820e+00+0.000000000000000000e+00j)  (1.604128159390090791e-01-7.684109376236285564e-05j)  (3.532653759187277896e-03+0.000000000000000000e+00j)
 (1.399999976158142090e+00+0.000000000000000000e+00j)  (1.792340472112866623e-01-1.420811933359156538e-05j)  (3.949362627345046235e-03+0.000000000000000000e+00j)
 (1.600000023841857910e+00+0.000000000000000000e+00j)  (1.948417711028393173e-01+2.924726189614916606e-05j)  (4.067404355476649143e-03+0.000000000000000000e+00j)
 (1.799999952316284180e+00+0.000000000000000000e+00j)  (2.081257776823666750e-01-8.150968661756831162e-05j)  (4.182828103728781187e-03+0.000000000000000000e+00j)
 (2.000000000000000000e+00+0.000000000000000000e+00j)  (2.200571689763760885e-01+2.030992301908034859e-05j)  (4.566265945256447675e-03+0.000000000000000000e+00j)
 (2.200000047683715820e+00+0.000000000000000000e+00j)  (2.292434764156489335e-01-7.420593869152659850e-04j)  (4.776205195109234705e-03+0.000000000000000000e+00j)
 (2.400000095367431641e+00+0.000000000000000000e+00j)  (2.385264388772752042e-01-3.091708470559996111e-04j)  (4.691968642803584152e-03+0.000000000000000000e+00j)
 (2.599999904632568359e+00+0.000000000000000000e+00j)  (2.469378187623525456e-01-2.648913809828116052e-04j)  (5.868395720224297077e-03+0.000000000000000000e+00j)
 (2.799999952316284180e+00+0.000000000000000000e+00j)  (2.527222993197729695e-01-1.815890486231034402e-04j)  (6.167542694963484146e-03+0.000000000000000000e+00j)
 (3.000000000000000000e+00+0.000000000000000000e+00j)  (2.597582831844975626e-01-7.910468096324727201e-04j)  (6.008410639896637900e-03+0.000000000000000000e+00j)
 (3.200000047683715820e+00+0.000000000000000000e+00j)  (2.660523090468931429e-01-6.707960228762683500e-04j)  (5.983542206709673364e-03+0.000000000000000000e+00j)
 (3.400000095367431641e+00+0.000000000000000000e+00j)  (2.717081271471268322e-01-1.986946561768792902e-04j)  (7.037807877925518832e-03+0.000000000000000000e+00j)
 (3.599999904632568359e+00+0.000000000000000000e+00j)  (2.773577663630401591e-01-3.908504540439189314e-04j)  (8.459412911632430490e-03+0.000000000000000000e+00j)
 (3.799999952316284180e+00+0.000000000000000000e+00j)  (2.827800345476053079e-01-1.886348332845552483e-03j)  (8.523701603219123804e-03+0.000000000000000000e+00j)


==> anc/dat_w_err/nucleon/PbPb2760/40_50/v3_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 1.936335302889347076e-02 3.502449544612318277e-04 1.237094961106777191e-02 6.588757038116455078e-03
-4.473684310913085938e+00 2.238261699676513672e-02 4.492332227528095245e-04 1.474682055413722992e-02 7.369585335254669189e-03
-3.947368383407592773e+00 2.447940036654472351e-02 5.301645142026245594e-04 1.608450338244438171e-02 8.196486160159111023e-03
-3.421052694320678711e+00 2.587306872010231018e-02 5.679294699802994728e-04 1.667529903352260590e-02 9.034962393343448639e-03
-2.894736766815185547e+00 2.688886784017086029e-02 5.615013651549816132e-04 1.790642738342285156e-02 9.119291789829730988e-03
-2.368421077728271484e+00 2.784065529704093933e-02 5.733203142881393433e-04 1.795191317796707153e-02 9.376570582389831543e-03
-1.842105269432067871e+00 2.881385385990142822e-02 5.600727745331823826e-04 1.879495754837989807e-02 9.848984889686107635e-03
-1.315789461135864258e+00 2.984140813350677490e-02 6.469891523011028767e-04 1.949499920010566711e-02 1.036947220563888550e-02
-7.894737124443054199e-01 3.105670586228370667e-02 6.460219738073647022e-04 2.007308602333068848e-02 1.091059204190969467e-02
-2.631579041481018066e-01 3.185797482728958130e-02 6.865621544420719147e-04 2.059741318225860596e-02 1.116515137255191803e-02
2.631579041481018066e-01 3.185398876667022705e-02 6.917299469932913780e-04 2.055787667632102966e-02 1.097552478313446045e-02
7.894737124443054199e-01 3.102841041982173920e-02 6.608268013224005699e-04 1.979634910821914673e-02 1.076075807213783264e-02
1.315789461135864258e+00 2.977275475859642029e-02 6.723718834109604359e-04 1.904849521815776825e-02 1.052340492606163025e-02
1.842105269432067871e+00 2.869847416877746582e-02 6.252272287383675575e-04 1.834802702069282532e-02 1.031406503170728683e-02
2.368421077728271484e+00 2.774005010724067688e-02 6.056009442545473576e-04 1.799284853041172028e-02 9.937438182532787323e-03
2.894736766815185547e+00 2.678535878658294678e-02 5.988966440781950951e-04 1.709365099668502808e-02 9.519974701106548309e-03
3.421052694320678711e+00 2.581544592976570129e-02 5.741654895246028900e-04 1.610824093222618103e-02 9.221091866493225098e-03
3.947368383407592773e+00 2.439925447106361389e-02 5.497425445355474949e-04 1.529317349195480347e-02 8.682221174240112305e-03
4.473684310913085938e+00 2.233849279582500458e-02 4.998567164875566959e-04 1.370065193623304367e-02 7.843936793506145477e-03
5.000000000000000000e+00 1.933638192713260651e-02 4.400501202326267958e-04 1.192049216479063034e-02 6.860223133116960526e-03


==> anc/dat_w_err/nucleon/PbPb2760/40_50/v3_eta_charged_ep.dat <==
-5.000000000000000000e+00 2.445738477844962289e-02 2.631325062969473065e-04
-4.473684310913085938e+00 2.769539871548628088e-02 3.445196320189484063e-04
-3.947368383407592773e+00 2.999314526380262441e-02 3.719420454650434029e-04
-3.421052694320678711e+00 3.139116796448081226e-02 4.014224198695030095e-04
-2.894736766815185547e+00 3.232367797971139739e-02 4.169084745270974801e-04
-2.368421077728271484e+00 3.319318964550125456e-02 4.407999444775662708e-04
-1.842105269432067871e+00 3.404045418187904432e-02 3.927395762760321784e-04
-1.315789461135864258e+00 3.471840832421342615e-02 4.619988172791863611e-04
-7.894737124443054199e-01 3.555196824998278771e-02 4.495980892720705308e-04
-2.631579041481018066e-01 3.607642990528985016e-02 4.915574943298134077e-04
2.631579041481018066e-01 3.598414417362333362e-02 5.124861817127879769e-04
7.894737124443054199e-01 3.541552874470502155e-02 4.854821333688438801e-04
1.315789461135864258e+00 3.466871170589112816e-02 5.165610605859620452e-04
1.842105269432067871e+00 3.386489059989183925e-02 4.469141283715495801e-04
2.368421077728271484e+00 3.307421732508795259e-02 4.782038495129894290e-04
2.894736766815185547e+00 3.215792292803858893e-02 4.624096162904131222e-04
3.421052694320678711e+00 3.120222716207981042e-02 4.528597611132076785e-04
3.947368383407592773e+00 2.983462185227533231e-02 4.540120979247655756e-04
4.473684310913085938e+00 2.765357906277944242e-02 4.214402090127443174e-04
5.000000000000000000e+00 2.429768230706833010e-02 3.566810450740721559e-04


==> anc/dat_w_err/nucleon/PbPb2760/5_10/dN_over_2pidYptdpt_mc_-211.dat <==
1.000000000000000056e-01 7.119384167913328838e+02 3.502842919413714506e-01
3.000000000000000444e-01 3.636689017255320096e+02 1.326121425113053476e-01
5.000000000000000000e-01 1.773747505732783623e+02 1.030105681677372931e-01
7.000000000000000666e-01 9.218888725800968587e+01 9.424173198963979592e-02
9.000000000000000222e-01 4.977702413285318528e+01 6.628890650459091927e-02
1.100000000000000089e+00 2.749182249234875286e+01 5.075881123242821646e-02
1.300000000000000266e+00 1.543356293926733613e+01 3.403516580983035472e-02
1.500000000000000000e+00 8.773123392845443291e+00 2.409461418875839811e-02
1.700000000000000178e+00 5.045284720045796867e+00 1.514049386051119321e-02
1.899999999999999911e+00 2.929789808947235397e+00 1.018975207531148952e-02
2.100000000000000089e+00 1.715582667473873002e+00 5.940921578140141712e-03
2.300000000000000266e+00 1.013514131784821970e+00 3.824425246590746306e-03
2.500000000000000000e+00 6.024388079628034687e-01 2.392574370183940969e-03
2.700000000000000178e+00 3.607555270684784099e-01 1.599221767699453983e-03
2.900000000000000355e+00 2.171603341271083620e-01 1.089683166111227999e-03
3.100000000000000089e+00 1.312699702561107018e-01 7.105491757018325217e-04
3.300000000000000266e+00 8.003226885302536231e-02 4.167227137792893217e-04
3.500000000000000000e+00 4.897803903482738502e-02 2.591652306403870545e-04
3.700000000000000178e+00 3.007096436031326397e-02 1.848701300241961459e-04
3.900000000000000355e+00 1.853624570543609823e-02 1.382635554903863424e-04


==> anc/dat_w_err/nucleon/PbPb2760/5_10/dN_over_2pidYptdpt_mc_-2212.dat <==
1.000000000000000056e-01 5.132173956918493651e+00 1.018753982997164936e-02
3.000000000000000444e-01 5.040794262148152072e+00 1.041849587540293227e-02
5.000000000000000000e-01 4.797272698433848070e+00 6.413122902226607927e-03
7.000000000000000666e-01 4.353337116807401763e+00 4.348343906622441357e-03
9.000000000000000222e-01 3.733701871554593765e+00 1.695821210892163242e-03
1.100000000000000089e+00 3.034931397271825482e+00 3.223245800372246360e-03
1.300000000000000266e+00 2.347710889132454959e+00 2.748567692713991574e-03
1.500000000000000000e+00 1.745180990130257737e+00 2.481513331737049584e-03
1.700000000000000178e+00 1.256668706542653613e+00 2.743706568970939643e-03
1.899999999999999911e+00 8.828355407419264944e-01 1.703384559100338353e-03
2.100000000000000089e+00 6.086840378246525241e-01 1.725464964615709045e-03
2.300000000000000266e+00 4.141264670898808786e-01 1.353960316385474866e-03
2.500000000000000000e+00 2.781739804282861162e-01 1.019248000346417065e-03
2.700000000000000178e+00 1.853587237902633578e-01 8.333623990575975485e-04
2.900000000000000355e+00 1.225822347896751152e-01 5.182213912003179324e-04
3.100000000000000089e+00 8.090598748489638559e-02 3.624387595224316848e-04
3.300000000000000266e+00 5.292834280704437899e-02 1.982331678660725482e-04
3.500000000000000000e+00 3.451525041572613139e-02 1.938079056846127789e-04
3.700000000000000178e+00 2.256229223433455292e-02 1.720162103876105052e-04
3.900000000000000355e+00 1.468728065006414708e-02 7.957884345926598919e-05


==> anc/dat_w_err/nucleon/PbPb2760/5_10/dN_over_2pidYptdpt_mc_-321.dat <==
1.000000000000000056e-01 4.364447647596578861e+01 5.793909691172501736e-02
3.000000000000000444e-01 3.835174878084443151e+01 3.199252152028700391e-02
5.000000000000000000e-01 2.987123740971586727e+01 2.061793844664445985e-02
7.000000000000000666e-01 2.106729282847194185e+01 8.804432185792557611e-03
9.000000000000000222e-01 1.393672679635552392e+01 1.540161740765024628e-02
1.100000000000000089e+00 8.876723229213965283e+00 1.453444884253679223e-02
1.300000000000000266e+00 5.554832353226894170e+00 1.013370577702921334e-02
1.500000000000000000e+00 3.442796580290419683e+00 9.120449712204750994e-03
1.700000000000000178e+00 2.129857010459060174e+00 5.726190928609829582e-03
1.899999999999999911e+00 1.314619550719857921e+00 4.120477235060339243e-03
2.100000000000000089e+00 8.124119648042424924e-01 2.905662183608763004e-03
2.300000000000000266e+00 5.033088241217555936e-01 1.698664893713060491e-03
2.500000000000000000e+00 3.118768433840167775e-01 1.346562368717296645e-03
2.700000000000000178e+00 1.942786706440198796e-01 7.277561981725744634e-04
2.900000000000000355e+00 1.206249948630772062e-01 4.781207360692485853e-04
3.100000000000000089e+00 7.545741213203643882e-02 3.183660059420191147e-04
3.300000000000000266e+00 4.752720278375306695e-02 1.976534300868880054e-04
3.500000000000000000e+00 2.970573961162533208e-02 1.298372198477272326e-04
3.700000000000000178e+00 1.876422440770283279e-02 9.685435452981275208e-05
3.900000000000000355e+00 1.182643654052085123e-02 8.742414172461676505e-05


==> anc/dat_w_err/nucleon/PbPb2760/5_10/dN_over_2pidYptdpt_mc_211.dat <==
1.000000000000000056e-01 7.117593887010135631e+02 3.238460828053875140e-01
3.000000000000000444e-01 3.636567829608096645e+02 1.485559656954971997e-01
5.000000000000000000e-01 1.774087598625511362e+02 9.402435441731935017e-02
7.000000000000000666e-01 9.221311518763238269e+01 9.294183457814275684e-02
9.000000000000000222e-01 4.977881845747083389e+01 6.759620731666399207e-02
1.100000000000000089e+00 2.749441575334574850e+01 4.941297553273060750e-02
1.300000000000000266e+00 1.543168491093885031e+01 3.490162930021786791e-02
1.500000000000000000e+00 8.773727474273893989e+00 2.358580842336533215e-02
1.700000000000000178e+00 5.042318508802485333e+00 1.500654610592268290e-02
1.899999999999999911e+00 2.928288447317402010e+00 9.886389272535168679e-03
2.100000000000000089e+00 1.715176190801753320e+00 6.379847118530824167e-03
2.300000000000000266e+00 1.012356913887007659e+00 3.626039739278641948e-03
2.500000000000000000e+00 6.024445375407548875e-01 2.490359405592377541e-03
2.700000000000000178e+00 3.602741324875214923e-01 1.473746937157979428e-03
2.900000000000000355e+00 2.171230150370039857e-01 9.444691891418706495e-04
3.100000000000000089e+00 1.314198839444424283e-01 6.138739754406706420e-04
3.300000000000000266e+00 8.006667204274420246e-02 4.563743591064705306e-04
3.500000000000000000e+00 4.890588879395907362e-02 2.981299850016414540e-04
3.700000000000000178e+00 3.018136914065628826e-02 2.003565629590534016e-04
3.900000000000000355e+00 1.852713170442144008e-02 1.200950978535202167e-04


==> anc/dat_w_err/nucleon/PbPb2760/5_10/dN_over_2pidYptdpt_mc_2212.dat <==
1.000000000000000056e-01 5.237062369580821830e+00 6.607295094003706737e-03
3.000000000000000444e-01 5.144975319507850919e+00 8.866946303482364788e-03
5.000000000000000000e-01 4.897722810249821812e+00 6.842241772821137588e-03
7.000000000000000666e-01 4.441976567660729458e+00 4.331206470354828642e-03
9.000000000000000222e-01 3.815263474724420512e+00 1.441227291805754042e-03
1.100000000000000089e+00 3.096109110533231235e+00 2.461012365951498540e-03
1.300000000000000266e+00 2.394456736366533445e+00 2.309755585787886221e-03
1.500000000000000000e+00 1.778546939755345280e+00 3.041370370663245594e-03
1.700000000000000178e+00 1.281913177065155285e+00 2.934666518705336766e-03
1.899999999999999911e+00 9.007656015676210881e-01 2.391206916762425409e-03
2.100000000000000089e+00 6.215771039764588224e-01 1.813793435819677615e-03
2.300000000000000266e+00 4.223856859989990609e-01 1.682211122563208143e-03
2.500000000000000000e+00 2.840062663695363532e-01 9.178242243130957942e-04
2.700000000000000178e+00 1.889432467863441933e-01 7.083386616710605869e-04
2.900000000000000355e+00 1.253376276090431007e-01 5.612324696148020655e-04
3.100000000000000089e+00 8.232708710579435263e-02 4.414290722327044282e-04
3.300000000000000266e+00 5.403390699254231183e-02 2.963296795401551185e-04
3.500000000000000000e+00 3.517172666194614411e-02 1.378391413384516637e-04
3.700000000000000178e+00 2.298914292405038889e-02 1.294087685196251272e-04
3.900000000000000355e+00 1.493172631906939177e-02 1.015881020259319504e-04


==> anc/dat_w_err/nucleon/PbPb2760/5_10/dN_over_2pidYptdpt_mc_321.dat <==
1.000000000000000056e-01 4.360701140236194817e+01 5.558585956851660320e-02
3.000000000000000444e-01 3.831797079675557427e+01 4.174522773647392632e-02
5.000000000000000000e-01 2.985696545545234315e+01 1.831489890220933461e-02
7.000000000000000666e-01 2.107314518309363649e+01 1.312239478018088421e-02
9.000000000000000222e-01 1.392655090086443259e+01 1.486956954616811856e-02
1.100000000000000089e+00 8.882828991576216637e+00 1.407926519101085176e-02
1.300000000000000266e+00 5.554686665240526011e+00 1.037820791442057959e-02
1.500000000000000000e+00 3.448096086217729006e+00 7.816507335018369265e-03
1.700000000000000178e+00 2.129491578226980319e+00 5.575885934165508012e-03
1.899999999999999911e+00 1.314735147467998022e+00 3.860935037147598167e-03
2.100000000000000089e+00 8.128535566145991265e-01 2.831345415264405196e-03
2.300000000000000266e+00 5.030204999494877205e-01 1.807000250826480041e-03
2.500000000000000000e+00 3.126505486140341850e-01 1.343773447231675017e-03
2.700000000000000178e+00 1.942381942017026575e-01 8.354207331496736957e-04
2.900000000000000355e+00 1.210179429294695880e-01 5.330175336486850249e-04
3.100000000000000089e+00 7.558507835520475449e-02 4.269729878229140338e-04
3.300000000000000266e+00 4.739843196616051746e-02 3.145310516921481759e-04
3.500000000000000000e+00 2.968633786618174453e-02 1.815825681886524157e-04
3.700000000000000178e+00 1.870070581329768417e-02 9.290565784022666103e-05
3.900000000000000355e+00 1.180331146331946648e-02 3.890501727067913700e-05


==> anc/dat_w_err/nucleon/PbPb2760/5_10/dNdEta_mc_charged.dat <==
# Eta,dNdEta,error
-7.799999999999999822e+00 1.351671966666665980e+02 6.014579224520671730e+00
-7.400000000000000355e+00 1.861803050000002031e+02 8.284525064930834404e+00
-7.000000000000000000e+00 2.522888383333330182e+02 1.122616556589329129e+01
-6.599999999999999645e+00 3.351813966666668989e+02 1.491465796085822326e+01
-6.200000000000000178e+00 4.326740666666662491e+02 1.925281171929721324e+01
-5.799999999999999822e+00 5.411993399999996655e+02 2.408188570855377364e+01
-5.399999999999999467e+00 6.564810433333318542e+02 2.921160380792769828e+01
-5.000000000000000000e+00 7.747621816666671748e+02 3.447478527745505517e+01
-4.599999999999999645e+00 8.914924500000006446e+02 3.966894830539241923e+01
-4.200000000000000178e+00 1.001881496666667090e+03 4.458095640983110286e+01
-3.799999999999999822e+00 1.100860946666666678e+03 4.898527061001335881e+01
-3.399999999999999467e+00 1.184532048333331886e+03 5.270840810419209532e+01
-2.999999999999999556e+00 1.253349600000001601e+03 5.577061036167965113e+01
-2.599999999999999645e+00 1.308393184999998539e+03 5.821989642994562786e+01
-2.199999999999999734e+00 1.349726333333336015e+03 6.005911766312573263e+01
-1.799999999999999822e+00 1.374510179999998854e+03 6.116193016557515705e+01
-1.399999999999999467e+00 1.380228379999999106e+03 6.141638684032919571e+01
-9.999999999999995559e-01 1.367442296666668426e+03 6.084745117150133353e+01
-5.999999999999996447e-01 1.344551518333332524e+03 5.982889105887721115e+01
-1.999999999999997335e-01 1.328068576666668378e+03 5.909545837481064723e+01
2.000000000000001776e-01 1.328160889999998517e+03 5.909956918475595700e+01
6.000000000000005329e-01 1.344969134999999596e+03 5.984748509636288816e+01
1.000000000000000888e+00 1.367951139999998986e+03 6.087011548197965993e+01
1.400000000000001243e+00 1.380998034999999618e+03 6.145067084376049849e+01
1.800000000000000711e+00 1.375470210000006091e+03 6.120469561108978240e+01
2.200000000000000178e+00 1.350712074999998322e+03 6.010301970907280378e+01
2.600000000000000533e+00 1.309510479999999461e+03 5.826964964026203120e+01
3.000000000000000888e+00 1.254445664999998144e+03 5.581942050366460961e+01
3.400000000000001243e+00 1.185709764999998470e+03 5.276084217325037429e+01
3.800000000000000711e+00 1.101957140000004301e+03 4.903407912236633592e+01
4.200000000000000178e+00 1.003069103333331896e+03 4.463381819898705771e+01
4.600000000000000533e+00 8.925220166666656496e+02 3.971477039416339494e+01
5.000000000000000888e+00 7.757318633333317166e+02 3.451792514226215047e+01
5.400000000000001243e+00 6.573461783333327730e+02 2.925008896290759708e+01
5.800000000000000711e+00 5.418565116666690074e+02 2.411111341394575902e+01
6.200000000000000178e+00 4.333434366666662072e+02 1.928258335108680299e+01
6.600000000000000533e+00 3.357534816666662891e+02 1.494010018901310843e+01
7.000000000000000888e+00 2.528418149999997411e+02 1.125076199246442066e+01
7.400000000000001243e+00 1.865574316666665879e+02 8.301298456513860557e+00
7.800000000000000711e+00 1.355052300000004664e+02 6.029621014783839605e+00


==> anc/dat_w_err/nucleon/PbPb2760/5_10/dNdY_mc_-2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 6.693333333333331952e-04 2.985058852946727707e-05
-9.250000000000000000e+00 3.856933333333333047e-02 1.716496692385064944e-03
-8.750000000000000000e+00 2.792413333333333414e-01 1.242584107663675247e-02
-8.250000000000000000e+00 5.725653333333341477e-01 2.547799750737391594e-02
-7.750000000000000000e+00 9.002146666666670516e-01 4.005713139230750175e-02
-7.250000000000000000e+00 1.501597333333334117e+00 6.681705156521362821e-02
-6.750000000000000000e+00 2.700850666666667621e+00 1.201809838748149756e-01
-6.250000000000000000e+00 4.807407999999998793e+00 2.139165691914598211e-01
-5.750000000000000000e+00 7.870463999999993909e+00 3.502144069425358053e-01
-5.250000000000000000e+00 1.167521333333332656e+01 5.195147553325858425e-01
-4.750000000000000000e+00 1.584851200000000304e+01 7.052151499169954096e-01
-4.250000000000000000e+00 1.999350533333333502e+01 8.896565309022865797e-01
-3.750000000000000000e+00 2.377068133333336419e+01 1.057729205524700955e+00
-3.250000000000000000e+00 2.689525733333333335e+01 1.196764787903846328e+00
-2.750000000000000000e+00 2.937295333333331016e+01 1.307016196857934576e+00
-2.250000000000000000e+00 3.137890399999999502e+01 1.396275224451448249e+00
-1.750000000000000000e+00 3.298946800000000223e+01 1.467941239171855594e+00
-1.250000000000000000e+00 3.421021466666667976e+01 1.522260777045523428e+00
-7.500000000000000000e-01 3.506310400000000982e+01 1.560212564488578701e+00
-2.500000000000000000e-01 3.548528799999996153e+01 1.578998424182763038e+00
2.500000000000000000e-01 3.549973866666665856e+01 1.579642152690376333e+00
7.500000000000000000e-01 3.506974000000001013e+01 1.560508182973977087e+00
1.250000000000000000e+00 3.421494666666669104e+01 1.522473008136223882e+00
1.750000000000000000e+00 3.300112799999998714e+01 1.468461167519431232e+00
2.250000000000000000e+00 3.141070266666667976e+01 1.397690596518361472e+00
2.750000000000000000e+00 2.939049600000000950e+01 1.307797460002744661e+00
3.250000000000000000e+00 2.688935733333333999e+01 1.196502525387189264e+00
3.750000000000000000e+00 2.378874666666667181e+01 1.058534085881980280e+00
4.250000000000000000e+00 2.003488266666666107e+01 8.914975837411219795e-01
4.750000000000000000e+00 1.586529466666667076e+01 7.059618568631879088e-01
5.250000000000000000e+00 1.168269733333334237e+01 5.198484226402209085e-01
5.750000000000000000e+00 7.883743999999994756e+00 3.508049174802946313e-01
6.250000000000000000e+00 4.819385333333333854e+00 2.144493311921155110e-01
6.750000000000000000e+00 2.702517333333334104e+00 1.202548368553606750e-01
7.250000000000000000e+00 1.507213333333333960e+00 6.706683948576751264e-02
7.750000000000000000e+00 9.027626666666661581e-01 4.017103808547436289e-02
8.250000000000000000e+00 5.743866666666666010e-01 2.555874758253173437e-02
8.750000000000000000e+00 2.791266666666665786e-01 1.242046396911142964e-02
9.250000000000000000e+00 3.869199999999999723e-02 1.721711170914971964e-03
9.750000000000000000e+00 7.959999999999995074e-04 3.549427046095627984e-05


==> anc/dat_w_err/nucleon/PbPb2760/5_10/dNdY_mc_2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 1.373333333333334370e-04 6.935617572437958316e-06
-9.250000000000000000e+00 4.114800000000003871e-02 1.831221320967102786e-03
-8.750000000000000000e+00 1.162112000000000034e+00 5.171183857061659173e-02
-8.250000000000000000e+00 3.841584000000000110e+00 1.709434503645264336e-01
-7.750000000000000000e+00 6.112655999999999423e+00 2.720023163156892743e-01
-7.250000000000000000e+00 7.987719999999998599e+00 3.554390389220423163e-01
-6.750000000000000000e+00 9.885498666666675760e+00 4.398803645273670626e-01
-6.250000000000000000e+00 1.106702000000000474e+01 4.924542356117862507e-01
-5.750000000000000000e+00 1.086423200000000655e+01 4.834291689547145499e-01
-5.250000000000000000e+00 9.626953333333334584e+00 4.283736140749114241e-01
-4.750000000000000000e+00 8.048838666666670250e+00 3.581517673704976423e-01
-4.250000000000000000e+00 6.443489333333336511e+00 2.867175795566750951e-01
-3.750000000000000000e+00 4.950749333333333446e+00 2.202971918481580194e-01
-3.250000000000000000e+00 3.710381333333331533e+00 1.651022161226536056e-01
-2.750000000000000000e+00 2.729597333333330766e+00 1.214608767432059228e-01
-2.250000000000000000e+00 1.999187999999998633e+00 8.895886142489303761e-02
-1.750000000000000000e+00 1.425938666666669352e+00 6.345414841386706750e-02
-1.250000000000000000e+00 1.068470666666666125e+00 4.756128625562529993e-02
-7.500000000000000000e-01 8.236200000000002408e-01 3.665061975563289887e-02
-2.500000000000000000e-01 7.284573333333328460e-01 3.242744727341678040e-02
2.500000000000000000e-01 7.211946666666662065e-01 3.210055893521459452e-02
7.500000000000000000e-01 8.428573333333331252e-01 3.750975852787652443e-02
1.250000000000000000e+00 1.067857333333332992e+00 4.753294548361584881e-02
1.750000000000000000e+00 1.432913333333334815e+00 6.376701162123886435e-02
2.250000000000000000e+00 1.984878666666666236e+00 8.833860554917065400e-02
2.750000000000000000e+00 2.738423999999998415e+00 1.218535712368633145e-01
3.250000000000000000e+00 3.738717333333330561e+00 1.663641828212454599e-01
3.750000000000000000e+00 4.977961333333330352e+00 2.215062580631987077e-01
4.250000000000000000e+00 6.425623999999998226e+00 2.859229289862720846e-01
4.750000000000000000e+00 8.067459999999993414e+00 3.589802609917023268e-01
5.250000000000000000e+00 9.655290666666662247e+00 4.296345855369358424e-01
5.750000000000000000e+00 1.088748400000000771e+01 4.844641806830780051e-01
6.250000000000000000e+00 1.109006933333333400e+01 4.934785596680340558e-01
6.750000000000000000e+00 9.900721333333331486e+00 4.405558049219661099e-01
7.250000000000000000e+00 7.993255999999998807e+00 3.556813563109871290e-01
7.750000000000000000e+00 6.098383999999996696e+00 2.713704627814002013e-01
8.250000000000000000e+00 3.853336000000001427e+00 1.714706374589508864e-01
8.750000000000000000e+00 1.196887999999999286e+00 5.326118341988809318e-02
9.250000000000000000e+00 4.430933333333329782e-02 1.973788516655255662e-03
9.750000000000000000e+00 6.266666666666669461e-05 3.364076891709429305e-06


==> anc/dat_w_err/nucleon/PbPb2760/5_10/integrated_v2_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
4.082796454355101801e-02
3.294751937082850135e-02


==> anc/dat_w_err/nucleon/PbPb2760/5_10/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
4.854908629488120797e-02
3.909132225384170933e-02


==> anc/dat_w_err/nucleon/PbPb2760/5_10/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-2.4_2.4.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
4.752654939927373340e-02
3.831457535042352008e-02


==> anc/dat_w_err/nucleon/PbPb2760/5_10/integrated_v3_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v3_2par_cumulant  
#  v3_4par_cumulant
2.101980743361423626e-02
-1.073969877225895188e-02


==> anc/dat_w_err/nucleon/PbPb2760/5_10/r2_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 9.987887299320356016e-01 3.801321150806396642e-04
7.894737124443054199e-01 9.971268715070478184e-01 1.063701376556633977e-03
1.315789461135864258e+00 9.942913373567181523e-01 2.364754735880061909e-03
1.842105269432067871e+00 9.917436260824755712e-01 2.460933281956595876e-03
2.368421077728271484e+00 9.888139999354628173e-01 3.096504958365163627e-03
2.894736766815185547e+00 9.870682157916409460e-01 3.250599879848171166e-03
3.421052694320678711e+00 9.859607270836541204e-01 3.952892199973697708e-03
3.947368383407592773e+00 9.850020899583096234e-01 3.966550779613437286e-03
4.473684310913085938e+00 9.848657503992754858e-01 4.292776428236109651e-03
5.000000000000000000e+00 9.851507651499776808e-01 4.635705722667307453e-03


==> anc/dat_w_err/nucleon/PbPb2760/5_10/r2_eta_charged_3_4.dat <==
2.631579041481018066e-01 9.987982995938763375e-01
7.894737124443054199e-01 9.970974524051290366e-01
1.315789461135864258e+00 9.941799383197327256e-01
1.842105269432067871e+00 9.916604435444345000e-01
2.368421077728271484e+00 9.887125830055347731e-01
2.894736766815185547e+00 9.869520291508731002e-01
3.421052694320678711e+00 9.858510367750378256e-01
3.947368383407592773e+00 9.848153570467288453e-01
4.473684310913085938e+00 9.845908677972968759e-01
5.000000000000000000e+00 9.849214430845438795e-01


==> anc/dat_w_err/nucleon/PbPb2760/5_10/r2_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.985278288550654135e-01 3.305484772729155320e-04
7.894737124443054199e-01 9.962406516761938002e-01 1.023749918722465738e-03
1.315789461135864258e+00 9.928186315126354966e-01 2.415329320024339407e-03
1.842105269432067871e+00 9.895882799978922284e-01 2.463595587074726354e-03
2.368421077728271484e+00 9.861577004515119649e-01 3.083507368979612143e-03
2.894736766815185547e+00 9.841486766198352942e-01 3.242268101263681007e-03
3.421052694320678711e+00 9.830245686320686627e-01 3.923478877572333587e-03
3.947368383407592773e+00 9.818160294485496209e-01 3.907931659137494490e-03
4.473684310913085938e+00 9.808772807077570377e-01 4.382866591415366352e-03
5.000000000000000000e+00 9.808798566589873591e-01 4.539745612570604896e-03


==> anc/dat_w_err/nucleon/PbPb2760/5_10/v2_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 2.941963449120521545e-02 5.914050270803272724e-04 2.432739548385143280e-02 1.120731583796441555e-03
-4.473684310913085938e+00 3.177933767437934875e-02 6.369382608681917191e-04 2.611737325787544250e-02 1.218016608618199825e-03
-3.947368383407592773e+00 3.362672775983810425e-02 6.853467202745378017e-04 2.752120420336723328e-02 1.280997879803180695e-03
-3.421052694320678711e+00 3.495322167873382568e-02 7.233964279294013977e-04 2.842294797301292419e-02 1.389044336974620819e-03
-2.894736766815185547e+00 3.585830330848693848e-02 7.419241592288017273e-04 2.897412143647670746e-02 1.431480981409549713e-03
-2.368421077728271484e+00 3.668298572301864624e-02 7.500512292608618736e-04 2.956751361489295959e-02 1.497089629992842674e-03
-1.842105269432067871e+00 3.761841356754302979e-02 7.813185220584273338e-04 3.030253015458583832e-02 1.547698164358735085e-03
-1.315789461135864258e+00 3.885244578123092651e-02 8.054207428358495235e-04 3.127604350447654724e-02 1.598875387571752071e-03
-7.894737124443054199e-01 4.014197736978530884e-02 8.293893770314753056e-04 3.235329687595367432e-02 1.663840143010020256e-03
-2.631579041481018066e-01 4.100574180483818054e-02 8.576935506425797939e-04 3.310123831033706665e-02 1.663806382566690445e-03
2.631579041481018066e-01 4.099389165639877319e-02 8.448999142274260521e-04 3.307784348726272583e-02 1.679002773016691208e-03
7.894737124443054199e-01 4.003548622131347656e-02 8.274357533082365990e-04 3.231722861528396606e-02 1.645155600272119045e-03
1.315789461135864258e+00 3.874313831329345703e-02 8.139599813148379326e-04 3.138879686594009399e-02 1.610498060472309589e-03
1.842105269432067871e+00 3.745821863412857056e-02 7.785012130625545979e-04 3.039195761084556580e-02 1.566956052556633949e-03
2.368421077728271484e+00 3.650628030300140381e-02 7.358693983405828476e-04 2.969924733042716980e-02 1.473231823183596134e-03
2.894736766815185547e+00 3.567386046051979065e-02 7.269044872373342514e-04 2.915765717625617981e-02 1.448108348995447159e-03
3.421052694320678711e+00 3.473154455423355103e-02 7.186736911535263062e-04 2.859095856547355652e-02 1.355940476059913635e-03
3.947368383407592773e+00 3.343542665243148804e-02 6.841483409516513348e-04 2.769635617733001709e-02 1.287442166358232498e-03
4.473684310913085938e+00 3.157391026616096497e-02 6.616465980187058449e-04 2.625107392668724060e-02 1.236301148310303688e-03
5.000000000000000000e+00 2.915571257472038269e-02 6.004504975862801075e-04 2.437315322458744049e-02 1.112756086513400078e-03


==> anc/dat_w_err/nucleon/PbPb2760/5_10/v2_eta_charged_cumulant_etaref_-2.4_2.4.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 3.975766152143478394e-02 8.054755744524300098e-04 3.281866386532783508e-02 1.697784406132996082e-03
-4.473684310913085938e+00 4.206086695194244385e-02 8.533555665053427219e-04 3.451132029294967651e-02 1.813812996260821819e-03
-3.947368383407592773e+00 4.375520721077919006e-02 9.044811013154685497e-04 3.569414839148521423e-02 1.896999077871441841e-03
-3.421052694320678711e+00 4.490939900279045105e-02 9.521633037365972996e-04 3.637878596782684326e-02 2.009267918765544891e-03
-2.894736766815185547e+00 4.560597985982894897e-02 9.530179668217897415e-04 3.675569593906402588e-02 2.036184770986437798e-03
-2.368421077728271484e+00 4.612744599580764771e-02 9.660473442636430264e-04 3.706591576337814331e-02 2.135707996785640717e-03
-1.842105269432067871e+00 4.671479389071464539e-02 9.907225612550973892e-04 3.752564638853073120e-02 2.167893107980489731e-03
-1.315789461135864258e+00 4.748135805130004883e-02 1.004664110951125622e-03 3.813629224896430969e-02 2.202763920649886131e-03
-7.894737124443054199e-01 4.820311814546585083e-02 1.020599505864083767e-03 3.874265030026435852e-02 2.253990387544035912e-03
-2.631579041481018066e-01 4.865306988358497620e-02 1.035499619320034981e-03 3.918311744928359985e-02 2.247579628601670265e-03
2.631579041481018066e-01 4.862391576170921326e-02 1.028518658131361008e-03 3.917094692587852478e-02 2.266855677589774132e-03
7.894737124443054199e-01 4.808162897825241089e-02 1.013905974105000496e-03 3.873405605554580688e-02 2.230368088930845261e-03
1.315789461135864258e+00 4.732658714056015015e-02 1.016588881611824036e-03 3.824396803975105286e-02 2.219239249825477600e-03
1.842105269432067871e+00 4.650766029953956604e-02 9.776138467714190483e-04 3.767630457878112793e-02 2.201977418735623360e-03
2.368421077728271484e+00 4.590519145131111145e-02 9.449038188904523849e-04 3.727596253156661987e-02 2.081706654280424118e-03
2.894736766815185547e+00 4.534860327839851379e-02 9.371682535856962204e-04 3.693522140383720398e-02 2.067156136035919189e-03
3.421052694320678711e+00 4.461742192506790161e-02 9.349581087008118629e-04 3.662842139601707458e-02 1.972102094441652298e-03
3.947368383407592773e+00 4.349789023399353027e-02 9.120087488554418087e-04 3.589064627885818481e-02 1.854612724855542183e-03
4.473684310913085938e+00 4.176467657089233398e-02 8.882146794348955154e-04 3.464962169528007507e-02 1.816744799725711346e-03
5.000000000000000000e+00 3.936166316270828247e-02 8.253114065155386925e-04 3.287554532289505005e-02 1.686536124907433987e-03


==> anc/dat_w_err/nucleon/PbPb2760/5_10/v2_eta_charged_ep.dat <==
-5.000000000000000000e+00 3.743934231152203085e-02 4.516912157015002768e-04
-4.473684310913085938e+00 3.956856437098684592e-02 4.713224780781458492e-04
-3.947368383407592773e+00 4.108958215337647768e-02 5.198788874921341299e-04
-3.421052694320678711e+00 4.206756712159460954e-02 5.570129620330447652e-04
-2.894736766815185547e+00 4.267471515931843540e-02 5.561838063812613768e-04
-2.368421077728271484e+00 4.318345108528553328e-02 5.735252061098105019e-04
-1.842105269432067871e+00 4.373150667936835656e-02 6.066574194450673587e-04
-1.315789461135864258e+00 4.450548836649679402e-02 6.157481957851285072e-04
-7.894737124443054199e-01 4.524260173160376403e-02 6.325120309436309089e-04
-2.631579041481018066e-01 4.573605086725572588e-02 6.530268051144658917e-04
2.631579041481018066e-01 4.568863971700214133e-02 6.310518712182885785e-04
7.894737124443054199e-01 4.509996857187339309e-02 6.054812399177629013e-04
1.315789461135864258e+00 4.436437920742031249e-02 6.136367006131555760e-04
1.842105269432067871e+00 4.354899476122377211e-02 5.885625046087869863e-04
2.368421077728271484e+00 4.295397052388740672e-02 5.572969010425477421e-04
2.894736766815185547e+00 4.243096052991975758e-02 5.594019215881566517e-04
3.421052694320678711e+00 4.181991607693807955e-02 5.601119304291910135e-04
3.947368383407592773e+00 4.084305237324088733e-02 5.287401473456864159e-04
4.473684310913085938e+00 3.927302705988397480e-02 5.343243484170284935e-04
5.000000000000000000e+00 3.706885536392497127e-02 5.003735452032899867e-04


==> anc/dat_w_err/nucleon/PbPb2760/5_10/v2_pt_charged_cumulant.dat <==
# pt vn{2} err vn{4} err
2.000000029802322388e-01 6.259486079216003418e-03 1.352809485979378223e-04 5.240726284682750702e-03 2.450478204991668463e-04
4.000000059604644775e-01 2.057417109608650208e-02 4.495079629123210907e-04 1.671197265386581421e-02 1.007338636554777622e-03
6.000000238418579102e-01 3.490981087088584900e-02 7.899257470853626728e-04 2.796760573983192444e-02 1.818914082832634449e-03
8.000000119209289551e-01 4.761322960257530212e-02 1.093471422791481018e-03 3.809019923210144043e-02 2.486012410372495651e-03
1.000000000000000000e+00 5.863704159855842590e-02 1.306391321122646332e-03 4.685853421688079834e-02 3.005251754075288773e-03
1.200000047683715820e+00 6.797610223293304443e-02 1.530516077764332294e-03 5.442016571760177612e-02 3.364813281223177910e-03
1.399999976158142090e+00 7.595070451498031616e-02 1.559994183480739594e-03 6.102203205227851868e-02 3.578892908990383148e-03
1.600000023841857910e+00 8.284193277359008789e-02 1.700088847428560257e-03 6.701733916997909546e-02 3.654335625469684601e-03
1.799999952316284180e+00 8.886527270078659058e-02 1.764899818226695061e-03 7.213726639747619629e-02 3.692067693918943405e-03
2.000000000000000000e+00 9.413450956344604492e-02 1.784024527296423912e-03 7.689015567302703857e-02 3.581219585612416267e-03
2.200000047683715820e+00 9.893669188022613525e-02 1.833954942412674427e-03 8.130089938640594482e-02 3.547213971614837646e-03
2.400000095367431641e+00 1.031776666641235352e-01 1.858385978266596794e-03 8.593815565109252930e-02 3.426236333325505257e-03
2.599999904632568359e+00 1.071133166551589966e-01 1.728454953990876675e-03 8.969122916460037231e-02 3.277668496593832970e-03
2.799999952316284180e+00 1.100126728415489197e-01 1.644349307753145695e-03 9.235456585884094238e-02 3.154185134917497635e-03
3.000000000000000000e+00 1.125411391258239746e-01 1.973396167159080505e-03 9.621426463127136230e-02 2.844328526407480240e-03
3.200000047683715820e+00 1.158345788717269897e-01 1.735670841298997402e-03 9.937749803066253662e-02 2.470583422109484673e-03
3.400000095367431641e+00 1.187276020646095276e-01 1.848650281317532063e-03 1.034124866127967834e-01 3.087485674768686295e-03
3.599999904632568359e+00 1.206983327865600586e-01 2.158127725124359131e-03 1.067670211195945740e-01 3.731358330696821213e-03
3.799999952316284180e+00 1.218300685286521912e-01 2.420765813440084457e-03 1.077314168214797974e-01 4.066088702529668808e-03


==> anc/dat_w_err/nucleon/PbPb2760/5_10/v2_pt_charged_ep.dat <==
 (2.000000029802322388e-01+0.000000000000000000e+00j)  (5.974885416326100422e-03-2.334919973797723906e-05j)  (1.864332311374792823e-04+0.000000000000000000e+00j)
 (4.000000059604644775e-01+0.000000000000000000e+00j)  (1.939926633611772921e-02-9.500037105468571764e-06j)  (6.414848895874510114e-04+0.000000000000000000e+00j)
 (6.000000238418579102e-01+0.000000000000000000e+00j)  (3.273941598890938581e-02-9.544232238849888422e-05j)  (1.170984607418500394e-03+0.000000000000000000e+00j)
 (8.000000119209289551e-01+0.000000000000000000e+00j)  (4.460598203546425888e-02-1.243526725725712767e-04j)  (1.628528394048030714e-03+0.000000000000000000e+00j)
 (1.000000000000000000e+00+0.000000000000000000e+00j)  (5.491759593435552311e-02-3.835288785757959957e-05j)  (1.897067269168288030e-03+0.000000000000000000e+00j)
 (1.200000047683715820e+00+0.000000000000000000e+00j)  (6.369857141490367636e-02+4.543277681806956784e-05j)  (2.283141980742019097e-03+0.000000000000000000e+00j)
 (1.399999976158142090e+00+0.000000000000000000e+00j)  (7.128059061606378810e-02+2.558970278294114028e-04j)  (2.267698452313240531e-03+0.000000000000000000e+00j)
 (1.600000023841857910e+00+0.000000000000000000e+00j)  (7.793435660479700045e-02+3.240830185181482444e-04j)  (2.473567457386802344e-03+0.000000000000000000e+00j)
 (1.799999952316284180e+00+0.000000000000000000e+00j)  (8.375090866129636380e-02+3.722631292201696767e-04j)  (2.619931940470483864e-03+0.000000000000000000e+00j)
 (2.000000000000000000e+00+0.000000000000000000e+00j)  (8.893083256721326380e-02+4.268175909182426314e-04j)  (2.769693232360490812e-03+0.000000000000000000e+00j)
 (2.200000047683715820e+00+0.000000000000000000e+00j)  (9.368914510598615186e-02+3.077919927109448815e-04j)  (2.882431189703862830e-03+0.000000000000000000e+00j)
 (2.400000095367431641e+00+0.000000000000000000e+00j)  (9.805547442137151071e-02+5.464283483739401084e-04j)  (3.085229739083810742e-03+0.000000000000000000e+00j)
 (2.599999904632568359e+00+0.000000000000000000e+00j)  (1.020868195020782077e-01+7.487728533560364212e-04j)  (3.272718834446762103e-03+0.000000000000000000e+00j)
 (2.799999952316284180e+00+0.000000000000000000e+00j)  (1.050824149012918735e-01+6.298428050364138654e-04j)  (3.601404584188364240e-03+0.000000000000000000e+00j)
 (3.000000000000000000e+00+0.000000000000000000e+00j)  (1.081235985684830397e-01+8.944325250429205083e-04j)  (4.469708640004684853e-03+0.000000000000000000e+00j)
 (3.200000047683715820e+00+0.000000000000000000e+00j)  (1.115175033512440239e-01+9.903385406186764571e-04j)  (4.762111188804341380e-03+0.000000000000000000e+00j)
 (3.400000095367431641e+00+0.000000000000000000e+00j)  (1.147240959365619650e-01+1.153599271016715741e-03j)  (5.205597107217217918e-03+0.000000000000000000e+00j)
 (3.599999904632568359e+00+0.000000000000000000e+00j)  (1.171899429199352166e-01+7.639106225514150647e-04j)  (6.395505924645832237e-03+0.000000000000000000e+00j)
 (3.799999952316284180e+00+0.000000000000000000e+00j)  (1.184290827573465654e-01+1.135238396519361835e-03j)  (7.461628678930665691e-03+0.000000000000000000e+00j)


==> anc/dat_w_err/nucleon/PbPb2760/5_10/v3_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 1.343461591750383377e-02 6.882899906486272812e-04 -8.936939761042594910e-03 1.097273081541061401e-02
-4.473684310913085938e+00 1.509386766701936722e-02 7.449457189068198204e-04 -9.227759204804897308e-03 1.203230489045381546e-02
-3.947368383407592773e+00 1.632400602102279663e-02 8.079191320575773716e-04 -9.295909665524959564e-03 1.295885071158409119e-02
-3.421052694320678711e+00 1.729270443320274353e-02 8.536087116226553917e-04 -1.027741469442844391e-02 1.333031803369522095e-02
-2.894736766815185547e+00 1.782499440014362335e-02 8.910801261663436890e-04 -9.995155036449432373e-03 1.392435189336538315e-02
-2.368421077728271484e+00 1.835266128182411194e-02 9.028163622133433819e-04 -1.013306807726621628e-02 1.418987195938825607e-02
-1.842105269432067871e+00 1.892950572073459625e-02 9.185437229461967945e-04 -1.018900424242019653e-02 1.433848310261964798e-02
-1.315789461135864258e+00 1.973041333258152008e-02 9.479814325459301472e-04 -1.072455476969480515e-02 1.502991281449794769e-02
-7.894737124443054199e-01 2.058143727481365204e-02 9.746987489052116871e-04 -1.089416909962892532e-02 1.559677999466657639e-02
-2.631579041481018066e-01 2.107196673750877380e-02 9.963543852791190147e-04 -1.121056638658046722e-02 1.591446064412593842e-02
2.631579041481018066e-01 2.110734209418296814e-02 9.922247845679521561e-04 -1.083399634808301926e-02 1.574672013521194458e-02
7.894737124443054199e-01 2.061998285353183746e-02 9.312109323218464851e-04 -1.039006561040878296e-02 1.517967972904443741e-02
1.315789461135864258e+00 1.981900259852409363e-02 9.160424233414232731e-04 -9.149075485765933990e-03 1.443245355039834976e-02
1.842105269432067871e+00 1.905404217541217804e-02 8.675514836795628071e-04 -8.976015262305736542e-03 1.410959940403699875e-02
2.368421077728271484e+00 1.851086691021919250e-02 8.300498593598604202e-04 -8.468971587717533112e-03 1.357141137123107910e-02
2.894736766815185547e+00 1.804859563708305359e-02 7.934221066534519196e-04 -8.140363730490207672e-03 1.340566575527191162e-02
3.421052694320678711e+00 1.750716753304004669e-02 7.650685147382318974e-04 -7.845768705010414124e-03 1.283198874443769455e-02
3.947368383407592773e+00 1.656701974570751190e-02 7.090371218509972095e-04 -7.135882042348384857e-03 1.220370456576347351e-02
4.473684310913085938e+00 1.536427717655897141e-02 6.856260588392615318e-04 -6.503433920443058014e-03 1.144115999341011047e-02
5.000000000000000000e+00 1.361928414553403854e-02 5.796639597974717617e-04 -5.180940963327884674e-03 9.671309031546115875e-03


==> anc/dat_w_err/nucleon/PbPb2760/5_10/v3_eta_charged_ep.dat <==
-5.000000000000000000e+00 1.671823946555835161e-02 5.600296687919119071e-04
-4.473684310913085938e+00 1.836797424399059728e-02 5.969196833934461164e-04
-3.947368383407592773e+00 1.960190771004315796e-02 6.234504832335276310e-04
-3.421052694320678711e+00 2.037926514386131926e-02 6.525116206627389103e-04
-2.894736766815185547e+00 2.081969962794180326e-02 6.774400340751506521e-04
-2.368421077728271484e+00 2.126226704539109849e-02 6.654135479944753252e-04
-1.842105269432067871e+00 2.174873820311552103e-02 6.570325398765518776e-04
-1.315789461135864258e+00 2.231887326700094168e-02 6.596146545657583567e-04
-7.894737124443054199e-01 2.296371531971003188e-02 6.550972530722541176e-04
-2.631579041481018066e-01 2.332769454517478330e-02 6.807697449532153396e-04
2.631579041481018066e-01 2.329660325907096513e-02 6.635383473619707595e-04
7.894737124443054199e-01 2.296218294903279444e-02 6.359809356948110948e-04
1.315789461135864258e+00 2.243920018422588744e-02 6.172626551494223837e-04
1.842105269432067871e+00 2.187849755611035937e-02 6.128257548029310969e-04
2.368421077728271484e+00 2.147629172841759165e-02 5.911121321681487954e-04
2.894736766815185547e+00 2.116563015023052718e-02 5.477867582654011823e-04
3.421052694320678711e+00 2.071664516333426853e-02 5.344842507535144159e-04
3.947368383407592773e+00 1.987847344899004026e-02 5.028301966324803807e-04
4.473684310913085938e+00 1.874816648905213920e-02 4.907486289473108427e-04
5.000000000000000000e+00 1.697371758443160308e-02 4.387464568135803476e-04


==> anc/dat_w_err/nucleon_fluct/PbPb2760/0_5/dN_over_2pidYptdpt_mc_-211.dat <==
1.000000000000000056e-01 8.659684221710556358e+02 1.788564650134915057e+00
3.000000000000000444e-01 4.426974461043674864e+02 9.135916717595448100e-01
5.000000000000000000e-01 2.167735530220616624e+02 4.268670254531432562e-01
7.000000000000000666e-01 1.131796011698516367e+02 2.053944545473041783e-01
9.000000000000000222e-01 6.147579192853375218e+01 1.121239492640355301e-01
1.100000000000000089e+00 3.417816906523261622e+01 6.389998834300419928e-02
1.300000000000000266e+00 1.933244748665951462e+01 3.713018038151210537e-02
1.500000000000000000e+00 1.108284429632757195e+01 2.279213323427447743e-02
1.700000000000000178e+00 6.427583317123586326e+00 1.418471314772497965e-02
1.899999999999999911e+00 3.767350235886693266e+00 8.791162556449547832e-03
2.100000000000000089e+00 2.228058679020496591e+00 5.439843559655157916e-03
2.300000000000000266e+00 1.330467971721602138e+00 3.251858873375538823e-03
2.500000000000000000e+00 8.005871365253950378e-01 2.111353585562641185e-03
2.700000000000000178e+00 4.852074225257302365e-01 1.378752166305641149e-03
2.900000000000000355e+00 2.960814287353392138e-01 8.819133632043122317e-04
3.100000000000000089e+00 1.817209748429833294e-01 5.852487257035696297e-04
3.300000000000000266e+00 1.123299512085718377e-01 4.348131708258290537e-04
3.500000000000000000e+00 6.964574836860466800e-02 2.187318592936664718e-04
3.700000000000000178e+00 4.352772987298043211e-02 2.282294032180557459e-04
3.900000000000000355e+00 2.721930410495906894e-02 1.296469316456768902e-04


==> anc/dat_w_err/nucleon_fluct/PbPb2760/0_5/dN_over_2pidYptdpt_mc_-2212.dat <==
1.000000000000000056e-01 6.135677704101511587e+00 1.788963720322782336e-02
3.000000000000000444e-01 6.035960942895540526e+00 1.913531199755895418e-02
5.000000000000000000e-01 5.761798869537184231e+00 1.694574139628765228e-02
7.000000000000000666e-01 5.244366823588059390e+00 1.347890824451437181e-02
9.000000000000000222e-01 4.515478909769138127e+00 1.087032675966286693e-02
1.100000000000000089e+00 3.684602839548354325e+00 7.735256019697418425e-03
1.300000000000000266e+00 2.865219306134861199e+00 5.428308737817391129e-03
1.500000000000000000e+00 2.144066603030833740e+00 3.396042637609809293e-03
1.700000000000000178e+00 1.556541584809054024e+00 3.192599369930193207e-03
1.899999999999999911e+00 1.103324889832660638e+00 2.050063179026964232e-03
2.100000000000000089e+00 7.671700249017742168e-01 1.575744749118284565e-03
2.300000000000000266e+00 5.267494639974691362e-01 1.165467843415286288e-03
2.500000000000000000e+00 3.579092275744856222e-01 8.015763460240350790e-04
2.700000000000000178e+00 2.411712185312460122e-01 6.476509370561449666e-04
2.900000000000000355e+00 1.614688181467206496e-01 4.272035829150309916e-04
3.100000000000000089e+00 1.078219976456418622e-01 3.255046907856632690e-04
3.300000000000000266e+00 7.159745877557685545e-02 2.709755651917309413e-04
3.500000000000000000e+00 4.725514888182354850e-02 1.888824043814257771e-04
3.700000000000000178e+00 3.142786778729537989e-02 1.184861360741977033e-04
3.900000000000000355e+00 2.080100694264718636e-02 8.602590452678497896e-05


==> anc/dat_w_err/nucleon_fluct/PbPb2760/0_5/dN_over_2pidYptdpt_mc_-321.dat <==
1.000000000000000056e-01 5.253483180834327726e+01 1.378152792007017735e-01
3.000000000000000444e-01 4.624852632932309149e+01 1.187423559348702862e-01
5.000000000000000000e-01 3.616716345136831023e+01 8.770127597419499765e-02
7.000000000000000666e-01 2.565660860046136094e+01 5.099731014507190990e-02
9.000000000000000222e-01 1.707403206536387330e+01 3.103919526243247712e-02
1.100000000000000089e+00 1.095536467545868753e+01 2.049994428333010155e-02
1.300000000000000266e+00 6.902420109403439419e+00 1.359724492533048723e-02
1.500000000000000000e+00 4.311480882535597026e+00 8.523999756487750032e-03
1.700000000000000178e+00 2.687529845717002708e+00 5.408418090377114552e-03
1.899999999999999911e+00 1.673716800139724015e+00 3.763142054509274401e-03
2.100000000000000089e+00 1.045408106878091603e+00 2.686800483820378765e-03
2.300000000000000266e+00 6.530845818897752508e-01 1.936582610444852713e-03
2.500000000000000000e+00 4.096895455863661661e-01 1.037335325433636542e-03
2.700000000000000178e+00 2.577694089512661546e-01 6.810668329700815017e-04
2.900000000000000355e+00 1.626476623458978366e-01 5.429208548914696937e-04
3.100000000000000089e+00 1.029012861873700169e-01 3.363517800233413609e-04
3.300000000000000266e+00 6.546774279057596124e-02 2.706496214910416578e-04
3.500000000000000000e+00 4.170867490313913406e-02 1.403254752828116516e-04
3.700000000000000178e+00 2.668239790077203688e-02 8.918996472987519863e-05
3.900000000000000355e+00 1.709963429176643290e-02 4.767987484480565671e-05


==> anc/dat_w_err/nucleon_fluct/PbPb2760/0_5/dN_over_2pidYptdpt_mc_211.dat <==
1.000000000000000056e-01 8.659130442086067205e+02 1.768742883602290705e+00
3.000000000000000444e-01 4.427406584398051450e+02 9.129431005348992434e-01
5.000000000000000000e-01 2.167794152291322405e+02 4.251023395772328128e-01
7.000000000000000666e-01 1.132191250263264237e+02 2.087153394850910226e-01
9.000000000000000222e-01 6.147918458140399878e+01 1.099982641030345792e-01
1.100000000000000089e+00 3.418239704041024396e+01 6.387835677392170175e-02
1.300000000000000266e+00 1.933099672813980163e+01 3.767454472081726430e-02
1.500000000000000000e+00 1.107843128343328587e+01 2.298414495425709844e-02
1.700000000000000178e+00 6.424051637729524700e+00 1.438443303823904763e-02
1.899999999999999911e+00 3.764744283107962275e+00 9.467424318504044645e-03
2.100000000000000089e+00 2.227536878171359813e+00 5.393613768222315849e-03
2.300000000000000266e+00 1.329581432556712794e+00 3.478702739667919978e-03
2.500000000000000000e+00 7.996074847990168877e-01 1.979057287730457727e-03
2.700000000000000178e+00 4.846457627666829748e-01 1.604168550576715946e-03
2.900000000000000355e+00 2.958305310290741952e-01 8.359713686262119350e-04
3.100000000000000089e+00 1.816020364715328628e-01 5.947586155993268581e-04
3.300000000000000266e+00 1.122011803909792882e-01 4.030603364360635854e-04
3.500000000000000000e+00 6.965590396973528331e-02 2.746380695249028251e-04
3.700000000000000178e+00 4.341918906944837453e-02 2.053929910661461569e-04
3.900000000000000355e+00 2.727881717128616268e-02 1.248905081780328356e-04


==> anc/dat_w_err/nucleon_fluct/PbPb2760/0_5/dN_over_2pidYptdpt_mc_2212.dat <==
1.000000000000000056e-01 6.272633185214472995e+00 1.915563598824684272e-02
3.000000000000000444e-01 6.165537824007932599e+00 1.978740706224057025e-02
5.000000000000000000e-01 5.884141804808402654e+00 1.780378650623151704e-02
7.000000000000000666e-01 5.358027326197135842e+00 1.474648173209105496e-02
9.000000000000000222e-01 4.614454421564226472e+00 1.036589657236510267e-02
1.100000000000000089e+00 3.763540556451841379e+00 8.066496958900298830e-03
1.300000000000000266e+00 2.926786559466771021e+00 5.546504541629526663e-03
1.500000000000000000e+00 2.189105329859932336e+00 4.107530121283354749e-03
1.700000000000000178e+00 1.588370076879306314e+00 2.964481289926067242e-03
1.899999999999999911e+00 1.125658097807631819e+00 1.797779239923114579e-03
2.100000000000000089e+00 7.834432388925797186e-01 1.722534872003723310e-03
2.300000000000000266e+00 5.373984289760127542e-01 1.299853685391732638e-03
2.500000000000000000e+00 3.653155559029147570e-01 7.604809877416554044e-04
2.700000000000000178e+00 2.463000356942783020e-01 6.242768381591027758e-04
2.900000000000000355e+00 1.646542037175109940e-01 5.449305962382443259e-04
3.100000000000000089e+00 1.101466866208679896e-01 3.418327819158360368e-04
3.300000000000000266e+00 7.308177957311974560e-02 2.363010002393019996e-04
3.500000000000000000e+00 4.843281967263544929e-02 1.791434166327263817e-04
3.700000000000000178e+00 3.219969756987525744e-02 1.578517866829566552e-04
3.900000000000000355e+00 2.132914289696708279e-02 1.056440290207380088e-04


==> anc/dat_w_err/nucleon_fluct/PbPb2760/0_5/dN_over_2pidYptdpt_mc_321.dat <==
1.000000000000000056e-01 5.248722060711736503e+01 1.432266181779305592e-01
3.000000000000000444e-01 4.622737463738618402e+01 1.191652954080031496e-01
5.000000000000000000e-01 3.615992190145762919e+01 8.536538903554130586e-02
7.000000000000000666e-01 2.565487305370097459e+01 5.236455298895439925e-02
9.000000000000000222e-01 1.706939387769824990e+01 3.044464756686405746e-02
1.100000000000000089e+00 1.095732372812183897e+01 1.925684041953410267e-02
1.300000000000000266e+00 6.903910452614137050e+00 1.279175419557136012e-02
1.500000000000000000e+00 4.313789159726908906e+00 8.531771721160433947e-03
1.700000000000000178e+00 2.688075965619768581e+00 5.676172516001599250e-03
1.899999999999999911e+00 1.675508130907103155e+00 3.681470181309469229e-03
2.100000000000000089e+00 1.045341539691575949e+00 2.242647341120666393e-03
2.300000000000000266e+00 6.536784143549781989e-01 1.446798874756296703e-03
2.500000000000000000e+00 4.094723521406933853e-01 9.770538465003232587e-04
2.700000000000000178e+00 2.576409060712882004e-01 6.987706270371268989e-04
2.900000000000000355e+00 1.628548381769916176e-01 5.781760135722198608e-04
3.100000000000000089e+00 1.030144915581821807e-01 3.423630110785727803e-04
3.300000000000000266e+00 6.531172271757527958e-02 2.485662625869035879e-04
3.500000000000000000e+00 4.172216517926786300e-02 1.896594065665187408e-04
3.700000000000000178e+00 2.668469202607786500e-02 1.012534796789355977e-04
3.900000000000000355e+00 1.707113603486237058e-02 7.853874884520711558e-05


==> anc/dat_w_err/nucleon_fluct/PbPb2760/0_5/dNdEta_mc_charged.dat <==
# Eta,dNdEta,error
-7.799999999999999822e+00 1.634517733333331364e+02 7.273200822596063375e+00
-7.400000000000000355e+00 2.255142350000004114e+02 1.003482768923665702e+01
-7.000000000000000000e+00 3.055928416666663452e+02 1.359812777658639327e+01
-6.599999999999999645e+00 4.056432733333331271e+02 1.805013882861939933e+01
-6.200000000000000178e+00 5.233730466666665961e+02 2.328882258357459278e+01
-5.799999999999999822e+00 6.549289749999993546e+02 2.914274413337373559e+01
-5.399999999999999467e+00 7.959626733333320772e+02 3.541839938216151751e+01
-5.000000000000000000e+00 9.414637683333349969e+02 4.189284149369853338e+01
-4.599999999999999645e+00 1.086220538333335526e+03 4.833416346802494701e+01
-4.200000000000000178e+00 1.224134166666664441e+03 5.447097784424309452e+01
-3.799999999999999822e+00 1.348511590000000979e+03 6.000548022230056944e+01
-3.399999999999999467e+00 1.454623276666664879e+03 6.472718924930929063e+01
-2.999999999999999556e+00 1.542557703333335212e+03 6.864005860936940451e+01
-2.599999999999999645e+00 1.613397179999998571e+03 7.179224463489335051e+01
-2.199999999999999734e+00 1.666559733333335771e+03 7.415786709318297198e+01
-1.799999999999999822e+00 1.698772951666664085e+03 7.559125480720999235e+01
-1.399999999999999467e+00 1.707034541666667337e+03 7.595888592772902825e+01
-9.999999999999995559e-01 1.692097685000003594e+03 7.529421870619043489e+01
-5.999999999999996447e-01 1.665146303333333208e+03 7.409495453665320497e+01
-1.999999999999997335e-01 1.645536561666668604e+03 7.322235941980626706e+01
2.000000000000001776e-01 1.645751373333332594e+03 7.323192147578133415e+01
6.000000000000005329e-01 1.665585933333331695e+03 7.411450032246844444e+01
1.000000000000000888e+00 1.692907586666665793e+03 7.533025794869891456e+01
1.400000000000001243e+00 1.708331164999997100e+03 7.601655550233417102e+01
1.800000000000000711e+00 1.700267250000005106e+03 7.565773614481345533e+01
2.200000000000000178e+00 1.668130038333332323e+03 7.422771626003532219e+01
2.600000000000000533e+00 1.615010126666665656e+03 7.186399882518543336e+01
3.000000000000000888e+00 1.544253653333331158e+03 6.871550453589588869e+01
3.400000000000001243e+00 1.456305089999998472e+03 6.480201861925782225e+01
3.800000000000000711e+00 1.350214835000004314e+03 6.008126498440812924e+01
4.200000000000000178e+00 1.225677466666665623e+03 5.453963459378363154e+01
4.600000000000000533e+00 1.087755161666664890e+03 4.840242526913854704e+01
5.000000000000000888e+00 9.429344633333324737e+02 4.195825747105401149e+01
5.400000000000001243e+00 7.972220599999998285e+02 3.547440887501294071e+01
5.800000000000000711e+00 6.560883966666697233e+02 2.919430761483140913e+01
6.200000000000000178e+00 5.244131016666665346e+02 2.333509350025845208e+01
6.600000000000000533e+00 4.065870299999998565e+02 1.809212528769875661e+01
7.000000000000000888e+00 3.063954783333328464e+02 1.363384342482422618e+01
7.400000000000001243e+00 2.261007399999997745e+02 1.006092532071460965e+01
7.800000000000000711e+00 1.639187533333340809e+02 7.293980230617314930e+00


==> anc/dat_w_err/nucleon_fluct/PbPb2760/0_5/dNdY_mc_-2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 9.693333333333322473e-04 4.320698338617568515e-05
-9.250000000000000000e+00 4.585866666666669339e-02 2.040839764097097681e-03
-8.750000000000000000e+00 3.172106666666665298e-01 1.411533884983724903e-02
-8.250000000000000000e+00 6.514893333333331427e-01 2.898989860964899454e-02
-7.750000000000000000e+00 1.059612000000000442e+00 4.714990134108013736e-02
-7.250000000000000000e+00 1.834242666666664690e+00 8.161932604189527096e-02
-6.750000000000000000e+00 3.329372000000001108e+00 1.481488089912803008e-01
-6.250000000000000000e+00 5.912657333333333654e+00 2.630996387378416457e-01
-5.750000000000000000e+00 9.642393333333336258e+00 4.290629406205895835e-01
-5.250000000000000000e+00 1.427307066666667446e+01 6.351170691438920990e-01
-4.750000000000000000e+00 1.937901333333334364e+01 8.623176228844960933e-01
-4.250000000000000000e+00 2.448498666666666068e+01 1.089521383078644545e+00
-3.750000000000000000e+00 2.915242400000000700e+01 1.297212438698185810e+00
-3.250000000000000000e+00 3.309290133333332307e+01 1.472551408513511184e+00
-2.750000000000000000e+00 3.623800666666670622e+01 1.612503238794055882e+00
-2.250000000000000000e+00 3.875135200000000424e+01 1.724342595578495452e+00
-1.750000000000000000e+00 4.077291866666663367e+01 1.814295444287830961e+00
-1.250000000000000000e+00 4.230489999999994666e+01 1.882462559393581536e+00
-7.500000000000000000e-01 4.336697599999993713e+01 1.929723035575183321e+00
-2.500000000000000000e-01 4.390978799999999183e+01 1.953880522376056916e+00
2.500000000000000000e-01 4.390633600000001735e+01 1.953722945517473608e+00
7.500000000000000000e-01 4.338724266666667972e+01 1.930625970146530701e+00
1.250000000000000000e+00 4.234127599999995084e+01 1.884083116473402431e+00
1.750000000000000000e+00 4.078721733333330235e+01 1.814930981244347707e+00
2.250000000000000000e+00 3.879404399999995690e+01 1.726238208963422505e+00
2.750000000000000000e+00 3.626765866666666938e+01 1.613824054233460314e+00
3.250000000000000000e+00 3.312315999999998439e+01 1.473897681720872876e+00
3.750000000000000000e+00 2.921428800000001402e+01 1.299963836436164311e+00
4.250000000000000000e+00 2.451423999999999737e+01 1.090825303968044224e+00
4.750000000000000000e+00 1.939856666666665674e+01 8.631878572984087450e-01
5.250000000000000000e+00 1.427872533333334282e+01 6.353687379495153165e-01
5.750000000000000000e+00 9.646032000000007045e+00 4.292242499165048741e-01
6.250000000000000000e+00 5.922482666666666340e+00 2.635370636183552717e-01
6.750000000000000000e+00 3.333268000000002562e+00 1.483234696133911013e-01
7.250000000000000000e+00 1.836889333333332930e+00 8.173785547851335209e-02
7.750000000000000000e+00 1.059273333333332845e+00 4.713527187620335235e-02
8.250000000000000000e+00 6.510199999999999321e-01 2.896878687646833872e-02
8.750000000000000000e+00 3.178986666666670513e-01 1.414597976494344315e-02
9.250000000000000000e+00 4.587066666666667764e-02 2.041796464693674835e-03
9.750000000000000000e+00 1.065333333333333497e-03 4.794926911735945097e-05


==> anc/dat_w_err/nucleon_fluct/PbPb2760/0_5/dNdY_mc_2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 1.373333333333334098e-04 9.846630106003207325e-06
-9.250000000000000000e+00 5.542666666666665187e-02 2.466529092379749540e-03
-8.750000000000000000e+00 1.368426666666666458e+00 6.089309428333457286e-02
-8.250000000000000000e+00 4.339582666666667699e+00 1.931049696185004882e-01
-7.750000000000000000e+00 6.953918666666667470e+00 3.094365629823330743e-01
-7.250000000000000000e+00 9.248794666666672271e+00 4.115522950021726079e-01
-6.750000000000000000e+00 1.152139733333332750e+01 5.126771798956172299e-01
-6.250000000000000000e+00 1.290838799999999864e+01 5.743921624960537375e-01
-5.750000000000000000e+00 1.270101599999999209e+01 5.651651229436835955e-01
-5.250000000000000000e+00 1.133866800000000197e+01 5.045434565177252528e-01
-4.750000000000000000e+00 9.533349333333333675e+00 4.242122337213861671e-01
-4.250000000000000000e+00 7.664774666666664515e+00 3.410651562088966582e-01
-3.750000000000000000e+00 5.930177333333329415e+00 2.638805599291971227e-01
-3.250000000000000000e+00 4.455842666666669949e+00 1.982749627202312348e-01
-2.750000000000000000e+00 3.273835999999997970e+00 1.456834306689079039e-01
-2.250000000000000000e+00 2.396538666666668593e+00 1.066419426714401153e-01
-1.750000000000000000e+00 1.704630666666666183e+00 7.585654729226025406e-02
-1.250000000000000000e+00 1.257076000000000526e+00 5.594380624027049664e-02
-7.500000000000000000e-01 9.976426666666655674e-01 4.441635796532652364e-02
-2.500000000000000000e-01 8.573666666666671654e-01 3.815583901324250127e-02
2.500000000000000000e-01 8.702613333333339973e-01 3.873805430854659893e-02
7.500000000000000000e-01 9.866946666666662757e-01 4.391908443006871388e-02
1.250000000000000000e+00 1.252214666666666254e+00 5.573272092058369903e-02
1.750000000000000000e+00 1.744438666666666915e+00 7.762565747294578045e-02
2.250000000000000000e+00 2.375097333333334060e+00 1.056966449136264585e-01
2.750000000000000000e+00 3.267620000000002634e+00 1.454030675352110946e-01
3.250000000000000000e+00 4.472471999999996228e+00 1.990190892249699417e-01
3.750000000000000000e+00 5.917174666666666916e+00 2.632980117403606046e-01
4.250000000000000000e+00 7.687180000000001456e+00 3.420586741386755780e-01
4.750000000000000000e+00 9.574985333333330573e+00 4.260665858689651198e-01
5.250000000000000000e+00 1.139850933333333138e+01 5.072072093419680572e-01
5.750000000000000000e+00 1.275148399999999960e+01 5.674103168284633236e-01
6.250000000000000000e+00 1.295702666666667113e+01 5.765549048483739059e-01
6.750000000000000000e+00 1.156394800000000345e+01 5.145659328098697305e-01
7.250000000000000000e+00 9.293993333333343543e+00 4.135580266372979041e-01
7.750000000000000000e+00 6.969883999999999524e+00 3.101446510341324680e-01
8.250000000000000000e+00 4.373336000000001889e+00 1.946129107488755172e-01
8.750000000000000000e+00 1.402544000000000235e+00 6.241418245595885261e-02
9.250000000000000000e+00 5.856400000000005351e-02 2.607602863907296925e-03
9.750000000000000000e+00 2.599999999999997604e-04 1.539694053303348437e-05


==> anc/dat_w_err/nucleon_fluct/PbPb2760/0_5/integrated_v2_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
3.108421229707070133e-02
1.285942004780640802e-02


==> anc/dat_w_err/nucleon_fluct/PbPb2760/0_5/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
3.711324199475772578e-02
1.667083001525717853e-02


==> anc/dat_w_err/nucleon_fluct/PbPb2760/0_5/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-2.4_2.4.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
3.628008576490300563e-02
1.650566142222631080e-02


==> anc/dat_w_err/nucleon_fluct/PbPb2760/0_5/integrated_v3_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v3_2par_cumulant  
#  v3_4par_cumulant
2.186549877026273611e-02
-7.847898827825881482e-03


==> anc/dat_w_err/nucleon_fluct/PbPb2760/0_5/r2_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 9.936599302509712128e-01 1.141842419432500351e-03
7.894737124443054199e-01 9.804639509878645409e-01 3.341236597803776565e-03
1.315789461135864258e+00 9.700771990848972015e-01 5.272536684213842244e-03
1.842105269432067871e+00 9.583502681378426313e-01 8.153633416700327430e-03
2.368421077728271484e+00 9.480086816243794567e-01 1.018221508774464976e-02
2.894736766815185547e+00 9.401047268726339112e-01 1.173961505077073149e-02
3.421052694320678711e+00 9.374951231624226722e-01 1.104445990822463045e-02
3.947368383407592773e+00 9.337367498392994403e-01 1.243899755784017187e-02
4.473684310913085938e+00 9.293644695384541965e-01 1.344990416125472696e-02
5.000000000000000000e+00 9.257464298015838366e-01 1.382496410332480566e-02


==> anc/dat_w_err/nucleon_fluct/PbPb2760/0_5/r2_eta_charged_3_4.dat <==
2.631579041481018066e-01 9.936540995183558156e-01
7.894737124443054199e-01 9.805557424256963195e-01
1.315789461135864258e+00 9.702624804941389902e-01
1.842105269432067871e+00 9.584890518638418122e-01
2.368421077728271484e+00 9.481790977935081743e-01
2.894736766815185547e+00 9.404496239897686127e-01
3.421052694320678711e+00 9.377943981879430790e-01
3.947368383407592773e+00 9.339253553680633146e-01
4.473684310913085938e+00 9.296121489652617864e-01
5.000000000000000000e+00 9.261376090973800768e-01


==> anc/dat_w_err/nucleon_fluct/PbPb2760/0_5/r2_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.927688976029032109e-01 1.183163876326366387e-03
7.894737124443054199e-01 9.781493846561962746e-01 3.389433971414974791e-03
1.315789461135864258e+00 9.661941752452035681e-01 5.304613166459123952e-03
1.842105269432067871e+00 9.529841945670298742e-01 8.092070850353192193e-03
2.368421077728271484e+00 9.412444902267035340e-01 1.015121398279184538e-02
2.894736766815185547e+00 9.325256106138036793e-01 1.172200686866460735e-02
3.421052694320678711e+00 9.295042147146521661e-01 1.105424266282276427e-02
3.947368383407592773e+00 9.252914443411125456e-01 1.237184858992434675e-02
4.473684310913085938e+00 9.198681568037054834e-01 1.330364786158989149e-02
5.000000000000000000e+00 9.152447712426660109e-01 1.369358245174992494e-02


==> anc/dat_w_err/nucleon_fluct/PbPb2760/0_5/v2_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 2.092975750565528870e-02 6.192189757712185383e-04 1.479916274547576904e-03 5.862185731530189514e-03
-4.473684310913085938e+00 2.287210896611213684e-02 6.492823595181107521e-04 2.556889085099101067e-03 5.709198769181966782e-03
-3.947368383407592773e+00 2.450375258922576904e-02 6.506413919851183891e-04 3.472738433629274368e-03 6.126692052930593491e-03
-3.421052694320678711e+00 2.579811587929725647e-02 6.617800099775195122e-04 3.318884177133440971e-03 6.151184439659118652e-03
-2.894736766815185547e+00 2.671286463737487793e-02 6.935014971531927586e-04 3.678812878206372261e-03 6.026946473866701126e-03
-2.368421077728271484e+00 2.752249315381050110e-02 6.705410196445882320e-04 5.331979133188724518e-03 6.134245079010725021e-03
-1.842105269432067871e+00 2.840852737426757812e-02 6.816347013227641582e-04 7.155315484851598740e-03 5.898287519812583923e-03
-1.315789461135864258e+00 2.944508194923400879e-02 6.765135913155972958e-04 8.016824722290039062e-03 6.273991428315639496e-03
-7.894737124443054199e-01 3.045642934739589691e-02 6.911329692229628563e-04 1.002141926437616348e-02 6.255468353629112244e-03
-2.631579041481018066e-01 3.122934699058532715e-02 6.905410555191338062e-04 1.241080090403556824e-02 6.440537050366401672e-03
2.631579041481018066e-01 3.127861768007278442e-02 6.866910844109952450e-04 1.333795953541994095e-02 6.990706082433462143e-03
7.894737124443054199e-01 3.063283860683441162e-02 6.488688522949814796e-04 1.491685677319765091e-02 6.644780747592449188e-03
1.315789461135864258e+00 2.963550388813018799e-02 6.029042997397482395e-04 1.672274246811866760e-02 6.538989488035440445e-03
1.842105269432067871e+00 2.870081737637519836e-02 5.717254243791103363e-04 1.718942448496818542e-02 6.548143923282623291e-03
2.368421077728271484e+00 2.786071971058845520e-02 5.510775954462587833e-04 1.759822852909564972e-02 6.715362425893545151e-03
2.894736766815185547e+00 2.710329554975032806e-02 5.289260880090296268e-04 1.860244758427143097e-02 7.121349684894084930e-03
3.421052694320678711e+00 2.614552155137062073e-02 5.410256562754511833e-04 1.864599809050559998e-02 7.076825946569442749e-03
3.947368383407592773e+00 2.486558631062507629e-02 5.407307762652635574e-04 1.727899536490440369e-02 7.566643413156270981e-03
4.473684310913085938e+00 2.324947528541088104e-02 5.236875731498003006e-04 1.714932732284069061e-02 7.353596854954957962e-03
5.000000000000000000e+00 2.119529992341995239e-02 4.796725988853722811e-04 1.657990179955959320e-02 6.958589889109134674e-03


==> anc/dat_w_err/nucleon_fluct/PbPb2760/0_5/v2_eta_charged_cumulant_etaref_-2.4_2.4.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 2.827939018607139587e-02 8.099871338345110416e-04 4.651766270399093628e-03 5.157476291060447693e-03
-4.473684310913085938e+00 3.033034130930900574e-02 8.326595416292548180e-04 6.180618889629840851e-03 5.400867667049169540e-03
-3.947368383407592773e+00 3.196426481008529663e-02 8.286539814434945583e-04 7.332931272685527802e-03 5.574586335569620132e-03
-3.421052694320678711e+00 3.322697803378105164e-02 8.371673757210373878e-04 7.669375278055667877e-03 5.441181827336549759e-03
-2.894736766815185547e+00 3.403965383768081665e-02 8.568228804506361485e-04 7.780909538269042969e-03 5.102071911096572876e-03
-2.368421077728271484e+00 3.470658138394355774e-02 8.291924023069441319e-04 9.544046595692634583e-03 5.285145249217748642e-03
-1.842105269432067871e+00 3.538171201944351196e-02 8.192352834157645702e-04 1.136991195380687714e-02 4.961346276104450226e-03
-1.315789461135864258e+00 3.607994318008422852e-02 8.046229486353695393e-04 1.220482401549816132e-02 5.298551172018051147e-03
-7.894737124443054199e-01 3.668989986181259155e-02 7.986208656802773476e-04 1.439920999109745026e-02 5.242911167442798615e-03
-2.631579041481018066e-01 3.718636929988861084e-02 7.888503023423254490e-04 1.603123359382152557e-02 5.450844299048185349e-03
2.631579041481018066e-01 3.724225610494613647e-02 7.811367395333945751e-04 1.705965586006641388e-02 5.811897572129964828e-03
7.894737124443054199e-01 3.691131249070167542e-02 7.424641516990959644e-04 1.853594183921813965e-02 5.745057947933673859e-03
1.315789461135864258e+00 3.635567799210548401e-02 7.047172402963042259e-04 2.060715481638908386e-02 6.009734235703945160e-03
1.842105269432067871e+00 3.575051203370094299e-02 6.780861294828355312e-04 2.074676193296909332e-02 6.164045073091983795e-03
2.368421077728271484e+00 3.515139594674110413e-02 6.495739798992872238e-04 2.146271988749504089e-02 6.293490529060363770e-03
2.894736766815185547e+00 3.455059975385665894e-02 6.332009215839207172e-04 2.239930257201194763e-02 6.840879563242197037e-03
3.421052694320678711e+00 3.368577361106872559e-02 6.661071674898266792e-04 2.262598276138305664e-02 6.838294677436351776e-03
3.947368383407592773e+00 3.246609121561050415e-02 6.610656855627894402e-04 2.077633142471313477e-02 7.297122851014137268e-03
4.473684310913085938e+00 3.081563673913478851e-02 6.541395559906959534e-04 2.072258293628692627e-02 7.294000592082738876e-03
5.000000000000000000e+00 2.866008877754211426e-02 6.351650808937847614e-04 2.052150852978229523e-02 6.825823336839675903e-03


==> anc/dat_w_err/nucleon_fluct/PbPb2760/0_5/v2_eta_charged_ep.dat <==
-5.000000000000000000e+00 2.577813199456256352e-02 5.697949881849699279e-04
-4.473684310913085938e+00 2.767983152427810206e-02 5.760660111192406974e-04
-3.947368383407592773e+00 2.916472091198745245e-02 5.800698979861473609e-04
-3.421052694320678711e+00 3.030135546746453093e-02 5.922008829602986007e-04
-2.894736766815185547e+00 3.105225777895809919e-02 5.954182372534084448e-04
-2.368421077728271484e+00 3.172524654406821965e-02 5.746512035871375159e-04
-1.842105269432067871e+00 3.247951508351223926e-02 5.767203267892755114e-04
-1.315789461135864258e+00 3.326036237908971960e-02 5.776704973660134633e-04
-7.894737124443054199e-01 3.399239758933246536e-02 5.758082471309085380e-04
-2.631579041481018066e-01 3.461843849272039364e-02 5.660864777167190888e-04
2.631579041481018066e-01 3.461590468062396980e-02 4.893838348489478124e-04
7.894737124443054199e-01 3.417756346259894634e-02 4.588073858340286672e-04
1.315789461135864258e+00 3.357336686146240867e-02 4.364133459603406948e-04
1.842105269432067871e+00 3.286187711713826898e-02 4.108188399633998559e-04
2.368421077728271484e+00 3.221598331996002734e-02 4.079005427046931368e-04
2.894736766815185547e+00 3.163527487893912082e-02 4.002400068124765844e-04
3.421052694320678711e+00 3.085207599591502370e-02 4.612827969529421489e-04
3.947368383407592773e+00 2.975062349493750105e-02 4.635322011935397537e-04
4.473684310913085938e+00 2.826466600545435304e-02 4.798491420756715057e-04
5.000000000000000000e+00 2.628580600144431179e-02 4.716168675971852894e-04


==> anc/dat_w_err/nucleon_fluct/PbPb2760/0_5/v2_pt_charged_cumulant.dat <==
# pt vn{2} err vn{4} err
2.000000029802322388e-01 4.614847712218761444e-03 1.183093045256100595e-04 2.017782535403966904e-03 1.104850904084742069e-03
4.000000059604644775e-01 1.605341024696826935e-02 3.492047544568777084e-04 9.710771031677722931e-03 2.506294054910540581e-03
6.000000238418579102e-01 2.757791802287101746e-02 5.998159176670014858e-04 1.731492765247821808e-02 3.813391318544745445e-03
8.000000119209289551e-01 3.765232115983963013e-02 7.939458591863512993e-04 2.336938679218292236e-02 5.126866046339273453e-03
1.000000000000000000e+00 4.577638953924179077e-02 9.251731680706143379e-04 2.518264390528202057e-02 5.986972711980342865e-03
1.200000047683715820e+00 5.222309753298759460e-02 1.051430823281407356e-03 2.499896287918090820e-02 7.676218636333942413e-03
1.399999976158142090e+00 5.705624818801879883e-02 1.163020264357328415e-03 2.344610169529914856e-02 8.518070913851261139e-03
1.600000023841857910e+00 6.076689809560775757e-02 1.306470716372132301e-03 2.017096988856792450e-02 1.003461331129074097e-02
1.799999952316284180e+00 6.356924027204513550e-02 1.351784449070692062e-03 1.204411499202251434e-02 1.094914786517620087e-02
2.000000000000000000e+00 6.549783051013946533e-02 1.496933866292238235e-03 5.717069841921329498e-03 1.252754032611846924e-02
2.200000047683715820e+00 6.672012805938720703e-02 1.608466380275785923e-03 -1.744472188875079155e-03 1.281669735908508301e-02
2.400000095367431641e+00 6.698457896709442139e-02 1.770389382727444172e-03 -6.436856929212808609e-03 1.580209657549858093e-02
2.599999904632568359e+00 6.660332530736923218e-02 1.882280223071575165e-03 -1.879329048097133636e-02 1.835245266556739807e-02
2.799999952316284180e+00 6.579168885946273804e-02 2.027858514338731766e-03 -3.382092714309692383e-02 1.920625381171703339e-02
3.000000000000000000e+00 6.419063359498977661e-02 2.307280898094177246e-03 -4.176096245646476746e-02 2.126143686473369598e-02
3.200000047683715820e+00 6.232412904500961304e-02 2.624227898195385933e-03 -5.144399404525756836e-02 1.916025206446647644e-02
3.400000095367431641e+00 6.045319885015487671e-02 2.858097432181239128e-03 -5.947065353393554688e-02 2.205402217805385590e-02
3.599999904632568359e+00 5.736200138926506042e-02 3.113945247605443001e-03 -8.043740689754486084e-02 2.671592868864536285e-02
3.799999952316284180e+00 5.502156168222427368e-02 3.203955478966236115e-03 -9.012342244386672974e-02 3.215856850147247314e-02


==> anc/dat_w_err/nucleon_fluct/PbPb2760/0_5/v2_pt_charged_ep.dat <==
 (2.000000029802322388e-01+0.000000000000000000e+00j)  (4.367545530391799512e-03-2.980878283916832329e-05j)  (2.135629953735897440e-04+0.000000000000000000e+00j)
 (4.000000059604644775e-01+0.000000000000000000e+00j)  (1.500866829925238781e-02-1.321559882399531518e-04j)  (5.357145742327204703e-04+0.000000000000000000e+00j)
 (6.000000238418579102e-01+0.000000000000000000e+00j)  (2.567299359982402537e-02-1.990672267736701649e-04j)  (9.379572254410980863e-04+0.000000000000000000e+00j)
 (8.000000119209289551e-01+0.000000000000000000e+00j)  (3.501764810697062524e-02-2.689047526256698882e-04j)  (1.283878364436159868e-03+0.000000000000000000e+00j)
 (1.000000000000000000e+00+0.000000000000000000e+00j)  (4.256680828005186129e-02-1.957470886571028668e-04j)  (1.493446446314188134e-03+0.000000000000000000e+00j)
 (1.200000047683715820e+00+0.000000000000000000e+00j)  (4.861263570470955586e-02-1.433029081895809034e-04j)  (1.647007238866632231e-03+0.000000000000000000e+00j)
 (1.399999976158142090e+00+0.000000000000000000e+00j)  (5.314842375792405704e-02+6.484158719785544167e-05j)  (1.802467991839441178e-03+0.000000000000000000e+00j)
 (1.600000023841857910e+00+0.000000000000000000e+00j)  (5.664115645957051859e-02+1.744695899520379723e-04j)  (2.059046765772371002e-03+0.000000000000000000e+00j)
 (1.799999952316284180e+00+0.000000000000000000e+00j)  (5.928064782622444184e-02+2.324371270543532553e-04j)  (2.073838591341295098e-03+0.000000000000000000e+00j)
 (2.000000000000000000e+00+0.000000000000000000e+00j)  (6.119312810198848651e-02+5.929478994516598810e-04j)  (2.301865119922047280e-03+0.000000000000000000e+00j)
 (2.200000047683715820e+00+0.000000000000000000e+00j)  (6.232538208975649252e-02+5.107373738582554829e-04j)  (2.564971165388202357e-03+0.000000000000000000e+00j)
 (2.400000095367431641e+00+0.000000000000000000e+00j)  (6.281549868222932598e-02+8.602790634203230646e-04j)  (3.001491667724212956e-03+0.000000000000000000e+00j)
 (2.599999904632568359e+00+0.000000000000000000e+00j)  (6.245992091697345761e-02+1.184062218673509470e-03j)  (3.184998598584514503e-03+0.000000000000000000e+00j)
 (2.799999952316284180e+00+0.000000000000000000e+00j)  (6.183523870125316041e-02+1.274365133741395956e-03j)  (3.979922269315709811e-03+0.000000000000000000e+00j)
 (3.000000000000000000e+00+0.000000000000000000e+00j)  (6.050162823288843944e-02+2.135586890681819613e-03j)  (4.430463957707857399e-03+0.000000000000000000e+00j)
 (3.200000047683715820e+00+0.000000000000000000e+00j)  (5.885912791716603476e-02+1.944203326372035551e-03j)  (5.191075163909025098e-03+0.000000000000000000e+00j)
 (3.400000095367431641e+00+0.000000000000000000e+00j)  (5.764040147093725530e-02+3.212049379021560472e-03j)  (6.163370499568440047e-03+0.000000000000000000e+00j)
 (3.599999904632568359e+00+0.000000000000000000e+00j)  (5.471801712654540684e-02+4.087325703035458134e-03j)  (6.544686514996716359e-03+0.000000000000000000e+00j)
 (3.799999952316284180e+00+0.000000000000000000e+00j)  (5.273629912008095943e-02+3.872898292399199090e-03j)  (7.997752431958502287e-03+0.000000000000000000e+00j)


==> anc/dat_w_err/nucleon_fluct/PbPb2760/0_5/v3_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 1.364712137728929520e-02 1.768792863003909588e-04 -3.124381648376584053e-03 2.653226070106029510e-02
-4.473684310913085938e+00 1.541055925190448761e-02 1.794171985238790512e-04 -4.358194768428802490e-03 3.068951331079006195e-02
-3.947368383407592773e+00 1.682608202099800110e-02 1.839980104705318809e-04 -4.762810654938220978e-03 3.285139054059982300e-02
-3.421052694320678711e+00 1.778909191489219666e-02 2.031682233791798353e-04 -5.122971720993518829e-03 3.509873151779174805e-02
-2.894736766815185547e+00 1.851659640669822693e-02 2.097450633300468326e-04 -6.091141607612371445e-03 3.637091070413589478e-02
-2.368421077728271484e+00 1.904947496950626373e-02 2.083968574879691005e-04 -6.319314241409301758e-03 3.757770732045173645e-02
-1.842105269432067871e+00 1.970108225941658020e-02 2.385403058724477887e-04 -7.043421268463134766e-03 3.884539753198623657e-02
-1.315789461135864258e+00 2.051367983222007751e-02 2.422548423055559397e-04 -7.375215180218219757e-03 4.048914834856987000e-02
-7.894737124443054199e-01 2.134411036968231201e-02 2.791007282212376595e-04 -6.641362793743610382e-03 4.120500013232231140e-02
-2.631579041481018066e-01 2.197749726474285126e-02 3.000405267812311649e-04 -7.075871340930461884e-03 4.234493523836135864e-02
2.631579041481018066e-01 2.195667661726474762e-02 3.231414884794503450e-04 -7.901115342974662781e-03 4.188729822635650635e-02
7.894737124443054199e-01 2.140424773097038269e-02 3.144987567793577909e-04 -9.231385774910449982e-03 4.120408743619918823e-02
1.315789461135864258e+00 2.055078558623790741e-02 3.049425431527197361e-04 -8.885808289051055908e-03 3.884911537170410156e-02
1.842105269432067871e+00 1.973639614880084991e-02 3.105145879089832306e-04 -9.894706308841705322e-03 3.747164830565452576e-02
2.368421077728271484e+00 1.912655867636203766e-02 3.145021619275212288e-04 -1.032716967165470123e-02 3.676330298185348511e-02
2.894736766815185547e+00 1.857895217835903168e-02 3.074240230489522219e-04 -8.392451331019401550e-03 3.517549484968185425e-02
3.421052694320678711e+00 1.791045814752578735e-02 3.248658613301813602e-04 -8.095161989331245422e-03 3.358576819300651550e-02
3.947368383407592773e+00 1.690929941833019257e-02 3.123623901046812534e-04 -7.613587193191051483e-03 3.198709338903427124e-02
4.473684310913085938e+00 1.550280489027500153e-02 2.807394193951040506e-04 -8.496964350342750549e-03 2.917056530714035034e-02
5.000000000000000000e+00 1.371816545724868774e-02 2.985194441862404346e-04 -5.917534232139587402e-03 2.571864612400531769e-02


==> anc/dat_w_err/nucleon_fluct/PbPb2760/0_5/v3_eta_charged_ep.dat <==
-5.000000000000000000e+00 1.705715731199259136e-02 2.230039160470479961e-04
-4.473684310913085938e+00 1.885554970288033996e-02 2.555165089597632891e-04
-3.947368383407592773e+00 2.019116950359783197e-02 2.385571492813751842e-04
-3.421052694320678711e+00 2.102557806639546514e-02 2.668156280307696954e-04
-2.894736766815185547e+00 2.163695333325115974e-02 2.583724225624462823e-04
-2.368421077728271484e+00 2.201920669049772100e-02 2.528935294711833338e-04
-1.842105269432067871e+00 2.251538822871533910e-02 2.569596202753202194e-04
-1.315789461135864258e+00 2.312124741998596369e-02 2.537556678030975822e-04
-7.894737124443054199e-01 2.371302061878813663e-02 2.806137192981949320e-04
-2.631579041481018066e-01 2.414427450969720140e-02 2.715456877280810160e-04
2.631579041481018066e-01 2.415546710061351049e-02 2.915747307618695382e-04
7.894737124443054199e-01 2.376176860792502538e-02 2.950251293391260811e-04
1.315789461135864258e+00 2.314312578671758394e-02 2.838698042311033867e-04
1.842105269432067871e+00 2.255154855158942456e-02 2.899519751076849619e-04
2.368421077728271484e+00 2.207167973220307972e-02 3.033718347933007627e-04
2.894736766815185547e+00 2.166333577950223938e-02 2.963546763146809372e-04
3.421052694320678711e+00 2.114436642785843395e-02 3.164485922872388836e-04
3.947368383407592773e+00 2.025128593767589955e-02 3.043809629115746770e-04
4.473684310913085938e+00 1.894961400922212658e-02 2.851240202158526358e-04
5.000000000000000000e+00 1.711728277374273757e-02 3.011956674726489077e-04


==> anc/dat_w_err/nucleon_fluct/PbPb2760/10_15/dN_over_2pidYptdpt_mc_-211.dat <==
1.000000000000000056e-01 5.637768069568655847e+02 1.790970823926292921e+00
3.000000000000000444e-01 2.871437991711665063e+02 9.062838289421812910e-01
5.000000000000000000e-01 1.399480741605000844e+02 4.035789109699725596e-01
7.000000000000000666e-01 7.286919262957594867e+01 1.944550403516954740e-01
9.000000000000000222e-01 3.953411940028405525e+01 1.067837079474515671e-01
1.100000000000000089e+00 2.199715868390728346e+01 6.404479472572115195e-02
1.300000000000000266e+00 1.246111809134428050e+01 4.307741180745305876e-02
1.500000000000000000e+00 7.158114169637093127e+00 3.008874874344141803e-02
1.700000000000000178e+00 4.164834269696660485e+00 2.117547684823031795e-02
1.899999999999999911e+00 2.449908197899739459e+00 1.404578999259018489e-02
2.100000000000000089e+00 1.454182294282549304e+00 9.086189516302444966e-03
2.300000000000000266e+00 8.715915171616985813e-01 6.051247969101072009e-03
2.500000000000000000e+00 5.269694438079437493e-01 4.029335372289662848e-03
2.700000000000000178e+00 3.207639178649586142e-01 2.751691955820899545e-03
2.900000000000000355e+00 1.969032942007596654e-01 1.948341259240397080e-03
3.100000000000000089e+00 1.216287745260374586e-01 1.187857322281227158e-03
3.300000000000000266e+00 7.545672500170215458e-02 8.101060807894996550e-04
3.500000000000000000e+00 4.719436685117605473e-02 5.468342988058533813e-04
3.700000000000000178e+00 2.957120350072155526e-02 3.647657319987810559e-04
3.900000000000000355e+00 1.871940991985767549e-02 2.301016854449451318e-04


==> anc/dat_w_err/nucleon_fluct/PbPb2760/10_15/dN_over_2pidYptdpt_mc_-2212.dat <==
1.000000000000000056e-01 4.056188396069041247e+00 2.369036062465827708e-02
3.000000000000000444e-01 3.969605454444663728e+00 2.152920720988251574e-02
5.000000000000000000e-01 3.751988126106822197e+00 1.970009386954725897e-02
7.000000000000000666e-01 3.392736994997870514e+00 1.512905815522414335e-02
9.000000000000000222e-01 2.909828056160866261e+00 1.114529753106978729e-02
1.100000000000000089e+00 2.364401976271544470e+00 8.170015834707774344e-03
1.300000000000000266e+00 1.836732721871988883e+00 5.201705720595409775e-03
1.500000000000000000e+00 1.375364673907765178e+00 3.133564185041845702e-03
1.700000000000000178e+00 9.996548501425795985e-01 2.853494490550148067e-03
1.899999999999999911e+00 7.097143325649193368e-01 2.347931439213607474e-03
2.100000000000000089e+00 4.954968317011034240e-01 1.959830412370906598e-03
2.300000000000000266e+00 3.408901667294563786e-01 1.877735571996752431e-03
2.500000000000000000e+00 2.325273878198719224e-01 1.370260001380727444e-03
2.700000000000000178e+00 1.571997933866657038e-01 1.122522780321145519e-03
2.900000000000000355e+00 1.058695937396546133e-01 6.885288052941654358e-04
3.100000000000000089e+00 7.094896331667684131e-02 6.087041780154713467e-04
3.300000000000000266e+00 4.752438943879941369e-02 4.836221134146669932e-04
3.500000000000000000e+00 3.157596176909138741e-02 3.297867777452636890e-04
3.700000000000000178e+00 2.104601879001311709e-02 2.217916532503800772e-04
3.900000000000000355e+00 1.401128023152126145e-02 1.732018289377954641e-04


==> anc/dat_w_err/nucleon_fluct/PbPb2760/10_15/dN_over_2pidYptdpt_mc_-321.dat <==
1.000000000000000056e-01 3.457747507225059280e+01 1.633352147878950056e-01
3.000000000000000444e-01 3.017223866532194165e+01 1.279584929244471647e-01
5.000000000000000000e-01 2.338901361046015737e+01 8.463714930589151531e-02
7.000000000000000666e-01 1.651645390079601583e+01 4.956130778732002057e-02
9.000000000000000222e-01 1.096739542267461509e+01 3.014249799978102606e-02
1.100000000000000089e+00 7.038317970675447732e+00 1.861658890214059822e-02
1.300000000000000266e+00 4.440833654443936851e+00 1.428223930177406273e-02
1.500000000000000000e+00 2.778768558334157923e+00 9.937217984176007976e-03
1.700000000000000178e+00 1.735524893296330529e+00 7.410333304781936518e-03
1.899999999999999911e+00 1.085239862351849549e+00 5.189287671842375896e-03
2.100000000000000089e+00 6.788036637206406043e-01 4.079251953994908995e-03
2.300000000000000266e+00 4.258488052969436888e-01 2.697435380057797930e-03
2.500000000000000000e+00 2.683149683235155347e-01 1.834320174529176228e-03
2.700000000000000178e+00 1.695544414536541422e-01 1.253226995912165749e-03
2.900000000000000355e+00 1.075899306187766413e-01 8.643959481030638386e-04
3.100000000000000089e+00 6.850028750675171696e-02 6.079595972894204356e-04
3.300000000000000266e+00 4.370426889817196486e-02 4.536219003576618791e-04
3.500000000000000000e+00 2.809463685912651568e-02 2.957731872726284913e-04
3.700000000000000178e+00 1.809211738451070584e-02 1.891111220650277354e-04
3.900000000000000355e+00 1.166116025346388210e-02 1.476734046614342649e-04


==> anc/dat_w_err/nucleon_fluct/PbPb2760/10_15/dN_over_2pidYptdpt_mc_211.dat <==
1.000000000000000056e-01 5.636533716881683631e+02 1.786696210320799949e+00
3.000000000000000444e-01 2.871302966426334251e+02 9.159162756116947524e-01
5.000000000000000000e-01 1.399523241279970875e+02 4.021191951039366219e-01
7.000000000000000666e-01 7.287922848555889743e+01 1.957052523122210230e-01
9.000000000000000222e-01 3.953099848974257213e+01 1.061605536479805767e-01
1.100000000000000089e+00 2.199150144911192939e+01 6.500389916243896893e-02
1.300000000000000266e+00 1.245800926478921689e+01 4.309300757971697149e-02
1.500000000000000000e+00 7.155957796997023834e+00 2.987784656301185546e-02
1.700000000000000178e+00 4.161767884459755429e+00 2.013991184376342711e-02
1.899999999999999911e+00 2.447701807793928985e+00 1.345115004003088338e-02
2.100000000000000089e+00 1.453907436222098948e+00 9.081971274562438204e-03
2.300000000000000266e+00 8.715728337553357852e-01 6.284066174484247841e-03
2.500000000000000000e+00 5.264304390673392176e-01 4.200780035387135375e-03
2.700000000000000178e+00 3.206158644703662741e-01 2.663221387172605079e-03
2.900000000000000355e+00 1.963788146354212005e-01 1.794464422291951796e-03
3.100000000000000089e+00 1.212791470542775307e-01 1.146852844798324682e-03
3.300000000000000266e+00 7.536074974814066518e-02 8.200957129599847385e-04
3.500000000000000000e+00 4.703430245126651033e-02 4.811715819792714878e-04
3.700000000000000178e+00 2.949757641668759867e-02 3.480327930471237567e-04
3.900000000000000355e+00 1.869465248426559548e-02 2.267781959273486888e-04


==> anc/dat_w_err/nucleon_fluct/PbPb2760/10_15/dN_over_2pidYptdpt_mc_2212.dat <==
1.000000000000000056e-01 4.143726267351969028e+00 2.378113961997669473e-02
3.000000000000000444e-01 4.053082222096362486e+00 2.084548010925782111e-02
5.000000000000000000e-01 3.839261269667739729e+00 1.784745946580206660e-02
7.000000000000000666e-01 3.471426609325569679e+00 1.521997504486614222e-02
9.000000000000000222e-01 2.972454347342023073e+00 1.159318435314576554e-02
1.100000000000000089e+00 2.419226754721198080e+00 6.757330580290198466e-03
1.300000000000000266e+00 1.878509058030422008e+00 5.259136432925645178e-03
1.500000000000000000e+00 1.404557934602634450e+00 3.705695095137463181e-03
1.700000000000000178e+00 1.021309440492811360e+00 2.919040502039329295e-03
1.899999999999999911e+00 7.248341917682488145e-01 2.718666853113058720e-03
2.100000000000000089e+00 5.061533919621278299e-01 2.072452285384624587e-03
2.300000000000000266e+00 3.484571769657937024e-01 1.857223149271563937e-03
2.500000000000000000e+00 2.377204014063696857e-01 1.363474844589865646e-03
2.700000000000000178e+00 1.608046528476970993e-01 1.059369971605489315e-03
2.900000000000000355e+00 1.081839261362702170e-01 8.573823771349937646e-04
3.100000000000000089e+00 7.262128815957361039e-02 6.440041416369376341e-04
3.300000000000000266e+00 4.837836020415715171e-02 4.417760859967996404e-04
3.500000000000000000e+00 3.240220328794273658e-02 3.271209087655608757e-04
3.700000000000000178e+00 2.154212338739866853e-02 2.637977855962403721e-04
3.900000000000000355e+00 1.431938787776326771e-02 1.824710877972206334e-04


==> anc/dat_w_err/nucleon_fluct/PbPb2760/10_15/dN_over_2pidYptdpt_mc_321.dat <==
1.000000000000000056e-01 3.454963356753903980e+01 1.517702809929112606e-01
3.000000000000000444e-01 3.015087123001773151e+01 1.242416618383238996e-01
5.000000000000000000e-01 2.338230204650996669e+01 8.554162293799359718e-02
7.000000000000000666e-01 1.651527539633644892e+01 4.981500734169391764e-02
9.000000000000000222e-01 1.096669867770152429e+01 3.046787231244688435e-02
1.100000000000000089e+00 7.040902309349865718e+00 1.907125422594546649e-02
1.300000000000000266e+00 4.440927311006602096e+00 1.350990674025185669e-02
1.500000000000000000e+00 2.780856671187523776e+00 9.497655375946337242e-03
1.700000000000000178e+00 1.737036241118671498e+00 6.915285629408036289e-03
1.899999999999999911e+00 1.084839043192536767e+00 5.400406210858146004e-03
2.100000000000000089e+00 6.792812548633632153e-01 3.871822479718111613e-03
2.300000000000000266e+00 4.264170345756492786e-01 2.590891831352772762e-03
2.500000000000000000e+00 2.687892500539293406e-01 2.025303356737867544e-03
2.700000000000000178e+00 1.696092614896079487e-01 1.403159114445344437e-03
2.900000000000000355e+00 1.076646602673433789e-01 1.001443247469266731e-03
3.100000000000000089e+00 6.840770382480254597e-02 6.493468557007975187e-04
3.300000000000000266e+00 4.373674293706547589e-02 4.357291326914226708e-04
3.500000000000000000e+00 2.814162546137270043e-02 3.186926564573528634e-04
3.700000000000000178e+00 1.803806205699210602e-02 2.430040707431050111e-04
3.900000000000000355e+00 1.165503890949881258e-02 1.467124829123883146e-04


==> anc/dat_w_err/nucleon_fluct/PbPb2760/10_15/dNdEta_mc_charged.dat <==
# Eta,dNdEta,error
-7.799999999999999822e+00 1.087187983333331545e+02 4.837806349671035733e+00
-7.400000000000000355e+00 1.494612883333335560e+02 6.650774110356548086e+00
-7.000000000000000000e+00 2.023143083333333720e+02 9.002623641180830916e+00
-6.599999999999999645e+00 2.685719816666671136e+02 1.195098105161957847e+01
-6.200000000000000178e+00 3.465554383333330293e+02 1.542109018893536110e+01
-5.799999999999999822e+00 4.336176733333327320e+02 1.929519105044570537e+01
-5.399999999999999467e+00 5.267192716666662591e+02 2.343801201343489993e+01
-5.000000000000000000e+00 6.223944516666671234e+02 2.769536228003979161e+01
-4.599999999999999645e+00 7.170838466666675686e+02 3.190884164896178277e+01
-4.200000000000000178e+00 8.063260633333329679e+02 3.587993657497221278e+01
-3.799999999999999822e+00 8.856370899999985795e+02 3.940913059123104745e+01
-3.399999999999999467e+00 9.523609516666666650e+02 4.237822281138401337e+01
-2.999999999999999556e+00 1.006854135000001520e+03 4.480305773521222790e+01
-2.599999999999999645e+00 1.050314826666665795e+03 4.673695154451010580e+01
-2.199999999999999734e+00 1.082698611666669876e+03 4.817794950791638797e+01
-1.799999999999999822e+00 1.101783416666665062e+03 4.902718322316277266e+01
-1.399999999999999467e+00 1.105535186666665140e+03 4.919415658598592955e+01
-9.999999999999995559e-01 1.094997888333334231e+03 4.872523270065612877e+01
-5.999999999999996447e-01 1.076697188333331951e+03 4.791089581688468257e+01
-1.999999999999997335e-01 1.063788411666668253e+03 4.733643911562577244e+01
2.000000000000001776e-01 1.063617374999999356e+03 4.732880809205851591e+01
6.000000000000005329e-01 1.076428028333332122e+03 4.789887007603439173e+01
1.000000000000000888e+00 1.094345181666665894e+03 4.869616079077216142e+01
1.400000000000001243e+00 1.104994056666664846e+03 4.917000004634680721e+01
1.800000000000000711e+00 1.101230683333338220e+03 4.900255455088164069e+01
2.200000000000000178e+00 1.081922353333331785e+03 4.814336228746822144e+01
2.600000000000000533e+00 1.049512166666665053e+03 4.670115891107348460e+01
3.000000000000000888e+00 1.005947396666665327e+03 4.476258202278827270e+01
3.400000000000001243e+00 9.512795433333325263e+02 4.232997626656260337e+01
3.800000000000000711e+00 8.845763616666699818e+02 3.936180049975816786e+01
4.200000000000000178e+00 8.053922066666655155e+02 3.583827072996648866e+01
4.600000000000000533e+00 7.160446216666668988e+02 3.186248872823229306e+01
5.000000000000000888e+00 6.215512366666660000e+02 2.765773601378232627e+01
5.400000000000001243e+00 5.259059099999992668e+02 2.340171793407912304e+01
5.800000000000000711e+00 4.328565033333346150e+02 1.926122456925239135e+01
6.200000000000000178e+00 3.459887583333331236e+02 1.539580066109242829e+01
6.600000000000000533e+00 2.682463433333330158e+02 1.193643576701200892e+01
7.000000000000000888e+00 2.022379533333331949e+02 8.999203937391408559e+00
7.400000000000001243e+00 1.495831599999997934e+02 6.656180248172672620e+00
7.800000000000000711e+00 1.089169200000003457e+02 4.846603178327312023e+00


==> anc/dat_w_err/nucleon_fluct/PbPb2760/10_15/dNdY_mc_-2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 9.520000000000003720e-04 4.274043789096066830e-05
-9.250000000000000000e+00 3.983600000000001029e-02 1.772712747261149515e-03
-8.750000000000000000e+00 2.324173333333332259e-01 1.034203619157143469e-02
-8.250000000000000000e+00 4.506306666666668459e-01 2.005235246428326706e-02
-7.750000000000000000e+00 6.987079999999999957e-01 3.109154806683784092e-02
-7.250000000000000000e+00 1.172801333333334473e+00 5.218740540894258734e-02
-6.750000000000000000e+00 2.121682666666668382e+00 9.441063935305699095e-02
-6.250000000000000000e+00 3.803506666666667702e+00 1.692493671807834277e-01
-5.750000000000000000e+00 6.274688000000003818e+00 2.792106841579288790e-01
-5.250000000000000000e+00 9.353889333333327727e+00 4.162306255723016157e-01
-4.750000000000000000e+00 1.274809200000000153e+01 5.672652910725184405e-01
-4.250000000000000000e+00 1.610738933333333378e+01 7.167461877796760250e-01
-3.750000000000000000e+00 1.914921733333334330e+01 8.521025731874812825e-01
-3.250000000000000000e+00 2.164081600000001870e+01 9.629737481449226477e-01
-2.750000000000000000e+00 2.360631600000000319e+01 1.050436613606455571e+00
-2.250000000000000000e+00 2.518545200000001572e+01 1.120701737181906354e+00
-1.750000000000000000e+00 2.644185200000001146e+01 1.176608531348117603e+00
-1.250000000000000000e+00 2.739383599999998964e+01 1.218970457193299994e+00
-7.500000000000000000e-01 2.805105199999998788e+01 1.248215300471490652e+00
-2.500000000000000000e-01 2.837978400000000789e+01 1.262845763947887390e+00
2.500000000000000000e-01 2.837023066666665372e+01 1.262421297841096024e+00
7.500000000000000000e-01 2.803954800000001413e+01 1.247706176676487200e+00
1.250000000000000000e+00 2.737721066666667724e+01 1.218231002293594045e+00
1.750000000000000000e+00 2.640534000000000958e+01 1.174985976827679801e+00
2.250000000000000000e+00 2.517362133333332253e+01 1.120175608318860094e+00
2.750000000000000000e+00 2.358110000000000284e+01 1.049310708481122623e+00
3.250000000000000000e+00 2.161532933333331030e+01 9.618370111655176746e-01
3.750000000000000000e+00 1.911048666666667373e+01 8.503761316982354490e-01
4.250000000000000000e+00 1.609454533333332549e+01 7.161738831640002134e-01
4.750000000000000000e+00 1.273631733333333393e+01 5.667400481647519861e-01
5.250000000000000000e+00 9.357849333333328801e+00 4.164054211886463186e-01
5.750000000000000000e+00 6.281217333333331432e+00 2.795018767305380569e-01
6.250000000000000000e+00 3.820789333333330262e+00 1.700200572212343109e-01
6.750000000000000000e+00 2.137021333333332773e+00 9.509456497842241895e-02
7.250000000000000000e+00 1.189537333333332558e+00 5.293382613980186086e-02
7.750000000000000000e+00 7.131333333333328417e-01 3.173425783499241731e-02
8.250000000000000000e+00 4.626560000000003448e-01 2.058806672263111676e-02
8.750000000000000000e+00 2.381213333333334070e-01 1.059683605815181159e-02
9.250000000000000000e+00 4.168800000000000283e-02 1.855290134785130430e-03
9.750000000000000000e+00 1.253333333333333946e-03 5.587490790447271300e-05


==> anc/dat_w_err/nucleon_fluct/PbPb2760/10_15/dNdY_mc_2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 4.839999999999998925e-04 2.300587828263791918e-05
-9.250000000000000000e+00 5.534533333333335053e-02 2.464590552744095730e-03
-8.750000000000000000e+00 1.159806666666666430e+00 5.161745672824645526e-02
-8.250000000000000000e+00 3.619578666666667832e+00 1.610788801296629824e-01
-7.750000000000000000e+00 5.539419999999999789e+00 2.465078590437982387e-01
-7.250000000000000000e+00 6.962591999999999892e+00 3.098292671288450650e-01
-6.750000000000000000e+00 8.381570666666661396e+00 3.729699732857050254e-01
-6.250000000000000000e+00 9.179290666666661380e+00 4.084671115274443043e-01
-5.750000000000000000e+00 8.867855999999996186e+00 3.946062294441607388e-01
-5.250000000000000000e+00 7.803915999999996522e+00 3.472608796174154189e-01
-4.750000000000000000e+00 6.483091999999997412e+00 2.884841000130665689e-01
-4.250000000000000000e+00 5.169749333333327534e+00 2.300453030933949927e-01
-3.750000000000000000e+00 3.962681333333331501e+00 1.763328705775814020e-01
-3.250000000000000000e+00 2.975237333333333289e+00 1.323946812495712388e-01
-2.750000000000000000e+00 2.186371999999997762e+00 9.728915520546128903e-02
-2.250000000000000000e+00 1.579025333333333947e+00 7.026874427317951477e-02
-1.750000000000000000e+00 1.129126666666666612e+00 5.024609635286481774e-02
-1.250000000000000000e+00 8.572760000000017033e-01 3.815873155061659527e-02
-7.500000000000000000e-01 6.624133333333328544e-01 2.948191356304174018e-02
-2.500000000000000000e-01 5.799093333333334988e-01 2.581275290144637372e-02
2.500000000000000000e-01 5.880240000000001022e-01 2.617750141352620519e-02
7.500000000000000000e-01 6.768866666666665255e-01 3.014255439107055290e-02
1.250000000000000000e+00 8.420253333333330703e-01 3.747764710135703670e-02
1.750000000000000000e+00 1.168141333333333920e+00 5.198984354275825587e-02
2.250000000000000000e+00 1.570709333333334401e+00 6.989651229753202077e-02
2.750000000000000000e+00 2.178149333333331938e+00 9.692303854886809289e-02
3.250000000000000000e+00 2.962838666666663290e+00 1.318427878664074626e-01
3.750000000000000000e+00 3.972077333333334792e+00 1.767502737273925484e-01
4.250000000000000000e+00 5.148730666666660127e+00 2.291086602847665354e-01
4.750000000000000000e+00 6.470262666666667606e+00 2.879143024922197203e-01
5.250000000000000000e+00 7.745502666666661540e+00 3.446571651429679028e-01
5.750000000000000000e+00 8.781106666666666172e+00 3.907407321288792756e-01
6.250000000000000000e+00 9.072209333333336900e+00 4.036916317995576375e-01
6.750000000000000000e+00 8.280715999999994636e+00 3.684733539465320784e-01
7.250000000000000000e+00 6.866234666666666264e+00 3.055356366535942336e-01
7.750000000000000000e+00 5.447046666666667036e+00 2.423879520301273072e-01
8.250000000000000000e+00 3.567986666666666640e+00 1.587739412984560949e-01
8.750000000000000000e+00 1.164179999999999549e+00 5.180674561080973045e-02
9.250000000000000000e+00 5.665066666666663392e-02 2.522447501797516443e-03
9.750000000000000000e+00 3.600000000000000227e-04 1.677363009806365741e-05


==> anc/dat_w_err/nucleon_fluct/PbPb2760/10_15/integrated_v2_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
5.851944135870856822e-02
4.834562666226871475e-02


==> anc/dat_w_err/nucleon_fluct/PbPb2760/10_15/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
6.938235550491118897e-02
5.717110428764311109e-02


==> anc/dat_w_err/nucleon_fluct/PbPb2760/10_15/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-2.4_2.4.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
6.796340592913256706e-02
5.599760079850572142e-02


==> anc/dat_w_err/nucleon_fluct/PbPb2760/10_15/integrated_v3_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v3_2par_cumulant  
#  v3_4par_cumulant
2.589825458386618012e-02
7.494050022646121453e-03


==> anc/dat_w_err/nucleon_fluct/PbPb2760/10_15/r2_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 9.991954825262265860e-01 1.191770694599339400e-03
7.894737124443054199e-01 9.955177238379107063e-01 1.777385064270610568e-03
1.315789461135864258e+00 9.934999335874428184e-01 2.720394541602769688e-03
1.842105269432067871e+00 9.911428278057744512e-01 3.280169077854688288e-03
2.368421077728271484e+00 9.893262341576850583e-01 4.264428663465986806e-03
2.894736766815185547e+00 9.863622951964590158e-01 5.033130135980363497e-03
3.421052694320678711e+00 9.870149229386410150e-01 6.194169875666314870e-03
3.947368383407592773e+00 9.852280432689013434e-01 6.192645883828104547e-03
4.473684310913085938e+00 9.847690273843845432e-01 6.877458826980685676e-03
5.000000000000000000e+00 9.838540424421061692e-01 6.738683113382425496e-03


==> anc/dat_w_err/nucleon_fluct/PbPb2760/10_15/r2_eta_charged_3_4.dat <==
2.631579041481018066e-01 9.992528595127005975e-01
7.894737124443054199e-01 9.953671335657416908e-01
1.315789461135864258e+00 9.932314346978162733e-01
1.842105269432067871e+00 9.908287943715453627e-01
2.368421077728271484e+00 9.890053185170714078e-01
2.894736766815185547e+00 9.859278865442501205e-01
3.421052694320678711e+00 9.864828988184458636e-01
3.947368383407592773e+00 9.846917261800640642e-01
4.473684310913085938e+00 9.840215020100654408e-01
5.000000000000000000e+00 9.832964932217874710e-01


==> anc/dat_w_err/nucleon_fluct/PbPb2760/10_15/r2_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.989516918622886044e-01 1.187575850958875155e-03
7.894737124443054199e-01 9.948339112084738645e-01 1.766561683242019211e-03
1.315789461135864258e+00 9.923174570186888976e-01 2.627264277753590775e-03
1.842105269432067871e+00 9.894251035538147443e-01 3.145484946330958081e-03
2.368421077728271484e+00 9.871454256459477605e-01 4.136275230140163024e-03
2.894736766815185547e+00 9.838498487003048965e-01 4.853315539932850572e-03
3.421052694320678711e+00 9.844381110153328507e-01 6.062450619718935500e-03
3.947368383407592773e+00 9.825394970141434481e-01 6.048105657602749832e-03
4.473684310913085938e+00 9.815728827976085702e-01 6.773477496144171724e-03
5.000000000000000000e+00 9.803889168779992280e-01 6.591327645019439893e-03


==> anc/dat_w_err/nucleon_fluct/PbPb2760/10_15/v2_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 4.233989864587783813e-02 1.546507002785801888e-03 3.637142106890678406e-02 4.039419814944267273e-03
-4.473684310913085938e+00 4.576041176915168762e-02 1.683646114543080330e-03 3.889669850468635559e-02 4.425640217959880829e-03
-3.947368383407592773e+00 4.850142076611518860e-02 1.832169829867780209e-03 4.102882370352745056e-02 4.686531145125627518e-03
-3.421052694320678711e+00 5.036513134837150574e-02 1.934519503265619278e-03 4.244190081954002380e-02 4.821838811039924622e-03
-2.894736766815185547e+00 5.158058553934097290e-02 2.008602721616625786e-03 4.318917915225028992e-02 4.990851506590843201e-03
-2.368421077728271484e+00 5.269607901573181152e-02 2.077667042613029480e-03 4.388309642672538757e-02 5.122309550642967224e-03
-1.842105269432067871e+00 5.398325249552726746e-02 2.129251603037118912e-03 4.492530226707458496e-02 5.250260233879089355e-03
-1.315789461135864258e+00 5.570907518267631531e-02 2.208919031545519829e-03 4.616070538759231567e-02 5.457893479615449905e-03
-7.894737124443054199e-01 5.751044675707817078e-02 2.314205281436443329e-03 4.751253873109817505e-02 5.684003233909606934e-03
-2.631579041481018066e-01 5.877224355936050415e-02 2.397081581875681877e-03 4.858390241861343384e-02 5.782505962997674942e-03
2.631579041481018066e-01 5.874168872833251953e-02 2.384598134085536003e-03 4.839852452278137207e-02 5.834531504660844803e-03
7.894737124443054199e-01 5.746120214462280273e-02 2.383124316111207008e-03 4.725636914372444153e-02 5.730113014578819275e-03
1.315789461135864258e+00 5.556237697601318359e-02 2.316508209332823753e-03 4.560510441660881042e-02 5.608174484223127365e-03
1.842105269432067871e+00 5.380483716726303101e-02 2.258268650621175766e-03 4.409708827733993530e-02 5.461778491735458374e-03
2.368421077728271484e+00 5.245320126414299011e-02 2.207661047577857971e-03 4.306280240416526794e-02 5.357819609344005585e-03
2.894736766815185547e+00 5.135273933410644531e-02 2.167338971048593521e-03 4.224665835499763489e-02 5.176907405257225037e-03
3.421052694320678711e+00 5.008078739047050476e-02 2.110330853611230850e-03 4.140197485685348511e-02 5.091756116598844528e-03
3.947368383407592773e+00 4.822381213307380676e-02 2.011956414207816124e-03 3.993912413716316223e-02 4.896108992397785187e-03
4.473684310913085938e+00 4.547796398401260376e-02 1.906350953504443169e-03 3.800377249717712402e-02 4.553615581244230270e-03
5.000000000000000000e+00 4.202077910304069519e-02 1.709235366433858871e-03 3.539198264479637146e-02 4.166596103459596634e-03


==> anc/dat_w_err/nucleon_fluct/PbPb2760/10_15/v2_eta_charged_cumulant_etaref_-2.4_2.4.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 5.714624002575874329e-02 2.077446319162845612e-03 4.901130124926567078e-02 5.460113752633333206e-03
-4.473684310913085938e+00 6.050797551870346069e-02 2.198013709858059883e-03 5.145381018519401550e-02 5.849543958902359009e-03
-3.947368383407592773e+00 6.297918409109115601e-02 2.340825041756033897e-03 5.325731635093688965e-02 6.126464810222387314e-03
-3.421052694320678711e+00 6.457386910915374756e-02 2.445372520014643669e-03 5.432497337460517883e-02 6.204807665199041367e-03
-2.894736766815185547e+00 6.537853181362152100e-02 2.505606971681118011e-03 5.465393513441085815e-02 6.338828243315219879e-03
-2.368421077728271484e+00 6.609602272510528564e-02 2.561680274084210396e-03 5.502424761652946472e-02 6.422079633921384811e-03
-1.842105269432067871e+00 6.684989482164382935e-02 2.602245192974805832e-03 5.558251217007637024e-02 6.502130068838596344e-03
-1.315789461135864258e+00 6.788562238216400146e-02 2.655141288414597511e-03 5.617354437708854675e-02 6.642215885221958160e-03
-7.894737124443054199e-01 6.886947900056838989e-02 2.728019608184695244e-03 5.686721950769424438e-02 6.799791008234024048e-03
-2.631579041481018066e-01 6.953966617584228516e-02 2.793581457808613777e-03 5.740575864911079407e-02 6.884580943733453751e-03
2.631579041481018066e-01 6.945691257715225220e-02 2.785360207781195641e-03 5.714817717671394348e-02 6.921722088009119034e-03
7.894737124443054199e-01 6.880761682987213135e-02 2.808524295687675476e-03 5.649485439062118530e-02 6.890288554131984711e-03
1.315789461135864258e+00 6.771221011877059937e-02 2.782922936603426933e-03 5.549100786447525024e-02 6.864085327833890915e-03
1.842105269432067871e+00 6.660398095846176147e-02 2.764255274087190628e-03 5.451739951968193054e-02 6.786022800952196121e-03
2.368421077728271484e+00 6.572984904050827026e-02 2.734541194513440132e-03 5.386343598365783691e-02 6.712259259074926376e-03
2.894736766815185547e+00 6.506141275167465210e-02 2.716794842854142189e-03 5.337407067418098450e-02 6.614942103624343872e-03
3.421052694320678711e+00 6.413277238607406616e-02 2.678084187209606171e-03 5.289453268051147461e-02 6.537096574902534485e-03
3.947368383407592773e+00 6.259872019290924072e-02 2.579186810180544853e-03 5.176246911287307739e-02 6.367493886500597000e-03
4.473684310913085938e+00 6.012102216482162476e-02 2.485649660229682922e-03 5.014517158269882202e-02 6.080735940486192703e-03
5.000000000000000000e+00 5.671049281954765320e-02 2.299040555953979492e-03 4.765216261148452759e-02 5.666016135364770889e-03


==> anc/dat_w_err/nucleon_fluct/PbPb2760/10_15/v2_eta_charged_ep.dat <==
-5.000000000000000000e+00 5.411603553304449032e-02 9.785404455183346461e-04
-4.473684310913085938e+00 5.719000050930404117e-02 1.015183102091437315e-03
-3.947368383407592773e+00 5.945099043068034772e-02 1.082423011717136918e-03
-3.421052694320678711e+00 6.082204089920888179e-02 1.138673230864350192e-03
-2.894736766815185547e+00 6.146880927953875251e-02 1.182771310033136746e-03
-2.368421077728271484e+00 6.213114554543715945e-02 1.225186969457971653e-03
-1.842105269432067871e+00 6.290180553137818265e-02 1.230866419099550151e-03
-1.315789461135864258e+00 6.392974242410756625e-02 1.232207242360726894e-03
-7.894737124443054199e-01 6.493538162543567582e-02 1.266160225192166245e-03
-2.631579041481018066e-01 6.567451373806255932e-02 1.287837527675169628e-03
2.631579041481018066e-01 6.552000519866639505e-02 1.251207966259348416e-03
7.894737124443054199e-01 6.479309934370429402e-02 1.268820208328722042e-03
1.315789461135864258e+00 6.364612211802421482e-02 1.263605180872161109e-03
1.842105269432067871e+00 6.253612674513110703e-02 1.263455477023663976e-03
2.368421077728271484e+00 6.168288866713531743e-02 1.230898561856899349e-03
2.894736766815185547e+00 6.104305476154438248e-02 1.240214499504480213e-03
3.421052694320678711e+00 6.027071940009272322e-02 1.218893629617217493e-03
3.947368383407592773e+00 5.889872226156524920e-02 1.173584164016936836e-03
4.473684310913085938e+00 5.672907534660281970e-02 1.127762790606858011e-03
5.000000000000000000e+00 5.362683763937135112e-02 1.027345435556335611e-03


==> anc/dat_w_err/nucleon_fluct/PbPb2760/10_15/v2_pt_charged_cumulant.dat <==
# pt vn{2} err vn{4} err
2.000000029802322388e-01 8.920234628021717072e-03 3.169080009683966637e-04 7.698421366512775421e-03 8.634643745608627796e-04
4.000000059604644775e-01 2.931658364832401276e-02 1.147984527051448822e-03 2.428209595382213593e-02 2.888705581426620483e-03
6.000000238418579102e-01 4.965468496084213257e-02 1.954478910192847252e-03 4.077398777008056641e-02 4.868599586188793182e-03
8.000000119209289551e-01 6.770171225070953369e-02 2.631515264511108398e-03 5.555804446339607239e-02 6.594756152480840683e-03
1.000000000000000000e+00 8.333249390125274658e-02 3.257982665672898293e-03 6.843296438455581665e-02 8.107031695544719696e-03
1.200000047683715820e+00 9.634530544281005859e-02 3.798187710344791412e-03 7.921911031007766724e-02 9.294860064983367920e-03
1.399999976158142090e+00 1.074315905570983887e-01 4.225275479257106781e-03 8.856826275587081909e-02 1.046888437122106552e-02
1.600000023841857910e+00 1.168936267495155334e-01 4.618137143552303314e-03 9.676536172628402710e-02 1.149543374776840210e-02
1.799999952316284180e+00 1.252088546752929688e-01 4.947423934936523438e-03 1.047018542885780334e-01 1.208078768104314804e-02
2.000000000000000000e+00 1.321211159229278564e-01 5.295176059007644653e-03 1.111624985933303833e-01 1.295190025120973587e-02
2.200000047683715820e+00 1.380907297134399414e-01 5.527966190129518509e-03 1.173339262604713440e-01 1.343513932079076767e-02
2.400000095367431641e+00 1.437595486640930176e-01 5.699871107935905457e-03 1.236296072602272034e-01 1.387165859341621399e-02
2.599999904632568359e+00 1.480970084667205811e-01 6.020175293087959290e-03 1.279334723949432373e-01 1.428808644413948059e-02
2.799999952316284180e+00 1.520211398601531982e-01 6.143830716609954834e-03 1.337521970272064209e-01 1.459344569593667984e-02
3.000000000000000000e+00 1.552484184503555298e-01 6.384311709553003311e-03 1.378830820322036743e-01 1.442177128046751022e-02
3.200000047683715820e+00 1.573173105716705322e-01 6.768864113837480545e-03 1.414117217063903809e-01 1.471353322267532349e-02
3.400000095367431641e+00 1.596101671457290649e-01 6.820269860327243805e-03 1.463361978530883789e-01 1.486093364655971527e-02
3.599999904632568359e+00 1.614430397748947144e-01 6.903290748596191406e-03 1.514385789632797241e-01 1.417874544858932495e-02
3.799999952316284180e+00 1.637136936187744141e-01 6.939682178199291229e-03 1.555508971214294434e-01 1.488228514790534973e-02


==> anc/dat_w_err/nucleon_fluct/PbPb2760/10_15/v2_pt_charged_ep.dat <==
 (2.000000029802322388e-01+0.000000000000000000e+00j)  (8.587859441022109228e-03+3.555587796537385827e-05j)  (3.066155549301832306e-04+0.000000000000000000e+00j)
 (4.000000059604644775e-01+0.000000000000000000e+00j)  (2.777427800183617304e-02+9.684049057425007424e-05j)  (1.190349821725631167e-03+0.000000000000000000e+00j)
 (6.000000238418579102e-01+0.000000000000000000e+00j)  (4.679897835256551647e-02+2.665274728362563325e-04j)  (2.094901948904108642e-03+0.000000000000000000e+00j)
 (8.000000119209289551e-01+0.000000000000000000e+00j)  (6.373437322672705074e-02+3.493728061054852886e-04j)  (2.808646700441533913e-03+0.000000000000000000e+00j)
 (1.000000000000000000e+00+0.000000000000000000e+00j)  (7.847380761987994557e-02+5.069181410673441945e-04j)  (3.405483177436686819e-03+0.000000000000000000e+00j)
 (1.200000047683715820e+00+0.000000000000000000e+00j)  (9.079016899913039396e-02+4.671256205758395064e-04j)  (3.931156369369465456e-03+0.000000000000000000e+00j)
 (1.399999976158142090e+00+0.000000000000000000e+00j)  (1.013787982248699066e-01+3.051869531270994234e-04j)  (4.312393963185442297e-03+0.000000000000000000e+00j)
 (1.600000023841857910e+00+0.000000000000000000e+00j)  (1.104726094822694460e-01+2.349835180957248197e-04j)  (4.465096151247351444e-03+0.000000000000000000e+00j)
 (1.799999952316284180e+00+0.000000000000000000e+00j)  (1.186172003712090695e-01+1.420936120422921828e-04j)  (4.720481912992884749e-03+0.000000000000000000e+00j)
 (2.000000000000000000e+00+0.000000000000000000e+00j)  (1.254991156260494289e-01-3.805631210353274262e-04j)  (5.089870958864529255e-03+0.000000000000000000e+00j)
 (2.200000047683715820e+00+0.000000000000000000e+00j)  (1.315965987970012796e-01-6.406195618816713311e-04j)  (5.343191285008153969e-03+0.000000000000000000e+00j)
 (2.400000095367431641e+00+0.000000000000000000e+00j)  (1.373864360359521308e-01-9.260355025433443608e-04j)  (5.537720587436397585e-03+0.000000000000000000e+00j)
 (2.599999904632568359e+00+0.000000000000000000e+00j)  (1.420205201629408387e-01-1.343234990366891802e-03j)  (6.117727941869565735e-03+0.000000000000000000e+00j)
 (2.799999952316284180e+00+0.000000000000000000e+00j)  (1.465490845231249561e-01-1.889253344499190485e-03j)  (6.847762995788952457e-03+0.000000000000000000e+00j)
 (3.000000000000000000e+00+0.000000000000000000e+00j)  (1.502797419776906451e-01-2.039519759933546266e-03j)  (7.490497371020526408e-03+0.000000000000000000e+00j)
 (3.200000047683715820e+00+0.000000000000000000e+00j)  (1.533814410914872695e-01-2.086797507459034907e-03j)  (8.636634600695776778e-03+0.000000000000000000e+00j)
 (3.400000095367431641e+00+0.000000000000000000e+00j)  (1.565895467885922709e-01-2.562764342574734133e-03j)  (9.462198717795577974e-03+0.000000000000000000e+00j)
 (3.599999904632568359e+00+0.000000000000000000e+00j)  (1.596582320684386547e-01-2.674593437925355550e-03j)  (1.006345493113972034e-02+0.000000000000000000e+00j)
 (3.799999952316284180e+00+0.000000000000000000e+00j)  (1.632227996639826206e-01-3.496231770425950718e-03j)  (1.084398575149281459e-02+0.000000000000000000e+00j)


==> anc/dat_w_err/nucleon_fluct/PbPb2760/10_15/v3_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 1.652307249605655670e-02 5.217704456299543381e-04 1.189348287880420685e-02 4.449745640158653259e-02
-4.473684310913085938e+00 1.861402206122875214e-02 5.721672787331044674e-04 9.953329339623451233e-03 4.854107648134231567e-02
-3.947368383407592773e+00 2.022697404026985168e-02 5.936757661402225494e-04 1.046337466686964035e-02 5.590777471661567688e-02
-3.421052694320678711e+00 2.140092849731445312e-02 6.290676537901163101e-04 1.071490906178951263e-02 5.726985260844230652e-02
-2.894736766815185547e+00 2.206253260374069214e-02 6.625198293477296829e-04 1.321097649633884430e-02 6.067692115902900696e-02
-2.368421077728271484e+00 2.271861955523490906e-02 6.461532902903854847e-04 1.468371413648128510e-02 6.297939270734786987e-02
-1.842105269432067871e+00 2.346499636769294739e-02 6.576689775101840496e-04 1.159129757434129715e-02 6.424152106046676636e-02
-1.315789461135864258e+00 2.434428781270980835e-02 6.912762182764708996e-04 1.347696501761674881e-02 6.740874797105789185e-02
-7.894737124443054199e-01 2.534737065434455872e-02 6.921341991983354092e-04 1.120145618915557861e-02 7.031620293855667114e-02
-2.631579041481018066e-01 2.594294585287570953e-02 6.942067411728203297e-04 1.198284048587083817e-02 7.194121181964874268e-02
2.631579041481018066e-01 2.597083523869514465e-02 6.840108544565737247e-04 9.593119844794273376e-03 7.351183891296386719e-02
7.894737124443054199e-01 2.529914304614067078e-02 6.645218818448483944e-04 1.172973215579986572e-02 7.205785065889358521e-02
1.315789461135864258e+00 2.428085729479789734e-02 6.551435799337923527e-04 1.343644596636295319e-02 6.907919049263000488e-02
1.842105269432067871e+00 2.340232394635677338e-02 6.024141330271959305e-04 1.204767078161239624e-02 6.674434989690780640e-02
2.368421077728271484e+00 2.265427075326442719e-02 5.886997678317129612e-04 1.416175626218318939e-02 6.419096142053604126e-02
2.894736766815185547e+00 2.203330397605895996e-02 5.705335643142461777e-04 1.126428879797458649e-02 6.251219660043716431e-02
3.421052694320678711e+00 2.129154466092586517e-02 5.472180782817304134e-04 1.182800531387329102e-02 6.064056977629661560e-02
3.947368383407592773e+00 2.019436657428741455e-02 5.617853021249175072e-04 1.162225473672151566e-02 5.503734201192855835e-02
4.473684310913085938e+00 1.857474446296691895e-02 5.140212597325444221e-04 1.172854565083980560e-02 5.234495922923088074e-02
5.000000000000000000e+00 1.646405085921287537e-02 4.441110068000853062e-04 1.272362470626831055e-02 4.713452979922294617e-02


==> anc/dat_w_err/nucleon_fluct/PbPb2760/10_15/v3_eta_charged_ep.dat <==
-5.000000000000000000e+00 2.053738405046995688e-02 4.042144474212425414e-04
-4.473684310913085938e+00 2.267771356016744927e-02 4.569883600910970459e-04
-3.947368383407592773e+00 2.411326309904452542e-02 4.521873906824874453e-04
-3.421052694320678711e+00 2.521505124607254650e-02 4.555041812189787554e-04
-2.894736766815185547e+00 2.573810966185614141e-02 4.713003860631962945e-04
-2.368421077728271484e+00 2.626471391629598903e-02 4.381407653642918577e-04
-1.842105269432067871e+00 2.686140387424039086e-02 4.502273645905838901e-04
-1.315789461135864258e+00 2.748241420727549553e-02 4.593568891446068027e-04
-7.894737124443054199e-01 2.815545617102804127e-02 4.479568483032694316e-04
-2.631579041481018066e-01 2.856412667638568575e-02 4.402436208407705504e-04
2.631579041481018066e-01 2.851489858526740778e-02 4.476336644927210624e-04
7.894737124443054199e-01 2.807300187665456165e-02 4.710844552802018626e-04
1.315789461135864258e+00 2.738900393832292141e-02 4.743294654213441562e-04
1.842105269432067871e+00 2.676595678492194735e-02 4.572939530336294993e-04
2.368421077728271484e+00 2.618663085579739369e-02 4.657968536041299091e-04
2.894736766815185547e+00 2.569780936463181287e-02 4.529431355894080044e-04
3.421052694320678711e+00 2.510686151866837329e-02 4.499434270267073008e-04
3.947368383407592773e+00 2.415947636394209092e-02 4.824141829285828915e-04
4.473684310913085938e+00 2.264485188823539552e-02 4.620533202846854675e-04
5.000000000000000000e+00 2.049776383278685207e-02 4.174756017429607407e-04


==> anc/dat_w_err/nucleon_fluct/PbPb2760/10_20/dN_over_2pidYptdpt_mc_-211.dat <==
1.000000000000000056e-01 5.153353832543247108e+02 1.880333830769211456e+00
3.000000000000000444e-01 2.622229136630238600e+02 9.605001860755962850e-01
5.000000000000000000e-01 1.275053051649716735e+02 4.738753740142708781e-01
7.000000000000000666e-01 6.622600069559211988e+01 2.479278492330269645e-01
9.000000000000000222e-01 3.585491011812448647e+01 1.401695704968695944e-01
1.100000000000000089e+00 1.991336001464674865e+01 8.126509043420754308e-02
1.300000000000000266e+00 1.126555105591313755e+01 4.985764884009495634e-02
1.500000000000000000e+00 6.465152574801440899e+00 3.113975796015572631e-02
1.700000000000000178e+00 3.758815576700377026e+00 1.986462745354426393e-02
1.899999999999999911e+00 2.208769192990827968e+00 1.248057258871625858e-02
2.100000000000000089e+00 1.311115452825030392e+00 7.739183897000254629e-03
2.300000000000000266e+00 7.857357867646168614e-01 4.949590235792904538e-03
2.500000000000000000e+00 4.748145811633204261e-01 3.239837688766090355e-03
2.700000000000000178e+00 2.890929683837996089e-01 2.100619691993694301e-03
2.900000000000000355e+00 1.774859338017579780e-01 1.353228306880107420e-03
3.100000000000000089e+00 1.095819860579997362e-01 9.186226687064710707e-04
3.300000000000000266e+00 6.815179444827952626e-02 5.262394348478162441e-04
3.500000000000000000e+00 4.260471723274648903e-02 3.652025834936332570e-04
3.700000000000000178e+00 2.679402143518378951e-02 2.679928237232724175e-04
3.900000000000000355e+00 1.693075321326336855e-02 1.652592432593693109e-04


==> anc/dat_w_err/nucleon_fluct/PbPb2760/10_20/dN_over_2pidYptdpt_mc_-2212.dat <==
1.000000000000000056e-01 3.752291316273413280e+00 1.745600997417508238e-02
3.000000000000000444e-01 3.662721124786615601e+00 1.590857636904732114e-02
5.000000000000000000e-01 3.453313981026994384e+00 1.333275893149006922e-02
7.000000000000000666e-01 3.110743803715435796e+00 1.145596780020077289e-02
9.000000000000000222e-01 2.656398566722614873e+00 9.371442142994190067e-03
1.100000000000000089e+00 2.151933262113955525e+00 7.690430860518294477e-03
1.300000000000000266e+00 1.667063452318486627e+00 5.759581398044152922e-03
1.500000000000000000e+00 1.245855964162661644e+00 4.846022329491831565e-03
1.700000000000000178e+00 9.040060840808958886e-01 3.708551755669507906e-03
1.899999999999999911e+00 6.407799988142443004e-01 2.865395197153344179e-03
2.100000000000000089e+00 4.468669125259282504e-01 2.151236851821669138e-03
2.300000000000000266e+00 3.073946249997402402e-01 1.526203234133591919e-03
2.500000000000000000e+00 2.095316206090009070e-01 1.189522844132777065e-03
2.700000000000000178e+00 1.415818304016451534e-01 9.546802464451211064e-04
2.900000000000000355e+00 9.536582483738001437e-02 6.532733338182864944e-04
3.100000000000000089e+00 6.390447460703896354e-02 4.653317821433347796e-04
3.300000000000000266e+00 4.275978880659130066e-02 3.252508436380976585e-04
3.500000000000000000e+00 2.847425929243476220e-02 2.023516270005757821e-04
3.700000000000000178e+00 1.899374447540945823e-02 1.616230857506527612e-04
3.900000000000000355e+00 1.266519669360172649e-02 1.226142719483891300e-04


==> anc/dat_w_err/nucleon_fluct/PbPb2760/10_20/dN_over_2pidYptdpt_mc_-321.dat <==
1.000000000000000056e-01 3.183385605993710854e+01 1.292990053254070015e-01
3.000000000000000444e-01 2.769662419845740331e+01 1.059322045615972152e-01
5.000000000000000000e-01 2.138325893075448647e+01 7.779140969336430234e-02
7.000000000000000666e-01 1.504595923535411828e+01 5.339328986518834808e-02
9.000000000000000222e-01 9.964157523192834987e+00 3.651886780626473206e-02
1.100000000000000089e+00 6.380183464300007934e+00 2.449474452109677222e-02
1.300000000000000266e+00 4.018167096343582934e+00 1.650654388910598527e-02
1.500000000000000000e+00 2.511039350936750569e+00 1.126290848363162636e-02
1.700000000000000178e+00 1.567054783022949538e+00 7.311082873947742297e-03
1.899999999999999911e+00 9.788453413333144670e-01 5.105020596907367328e-03
2.100000000000000089e+00 6.121906254239968259e-01 3.375752314808854859e-03
2.300000000000000266e+00 3.840390900708751110e-01 2.192803916777661278e-03
2.500000000000000000e+00 2.418265989381405967e-01 1.572002402184224804e-03
2.700000000000000178e+00 1.528598247517544972e-01 1.020392931306107710e-03
2.900000000000000355e+00 9.693272354579134109e-02 7.399212291470337512e-04
3.100000000000000089e+00 6.171348434072737588e-02 4.764757208938246369e-04
3.300000000000000266e+00 3.945089323468327358e-02 2.790663766733825495e-04
3.500000000000000000e+00 2.534898672658689872e-02 2.143836509293569486e-04
3.700000000000000178e+00 1.633703983413562627e-02 1.370638066141810323e-04
3.900000000000000355e+00 1.054268868864564716e-02 9.202541576723897001e-05


==> anc/dat_w_err/nucleon_fluct/PbPb2760/10_20/dN_over_2pidYptdpt_mc_211.dat <==
1.000000000000000056e-01 5.152258766957302214e+02 1.854419079550146510e+00
3.000000000000000444e-01 2.622352892861405280e+02 9.663262780084033166e-01
5.000000000000000000e-01 1.275083025830666230e+02 4.734042877654397463e-01
7.000000000000000666e-01 6.623107356993303085e+01 2.494559004659008816e-01
9.000000000000000222e-01 3.585167824121990776e+01 1.414240754360107100e-01
1.100000000000000089e+00 1.990934846607735409e+01 8.125100632826137703e-02
1.300000000000000266e+00 1.126266086336002381e+01 5.121624022968474660e-02
1.500000000000000000e+00 6.461154691050386312e+00 3.082314223656225718e-02
1.700000000000000178e+00 3.755471684535738319e+00 1.917397998844124971e-02
1.899999999999999911e+00 2.207240328269951313e+00 1.255826217616228674e-02
2.100000000000000089e+00 1.310065030200624037e+00 8.094492994242984824e-03
2.300000000000000266e+00 7.850157259767949203e-01 5.204573790973865931e-03
2.500000000000000000e+00 4.744265083604146116e-01 3.284050385619793205e-03
2.700000000000000178e+00 2.889644163819258260e-01 2.127457386298442152e-03
2.900000000000000355e+00 1.771108677993738501e-01 1.345406199723090009e-03
3.100000000000000089e+00 1.094502981776672296e-01 8.536000038529757044e-04
3.300000000000000266e+00 6.802993642114450734e-02 6.066193945379701928e-04
3.500000000000000000e+00 4.255325713448012553e-02 3.603530949274632396e-04
3.700000000000000178e+00 2.672279601357937379e-02 2.456180078591810442e-04
3.900000000000000355e+00 1.692112910025161260e-02 1.631827461961269938e-04


==> anc/dat_w_err/nucleon_fluct/PbPb2760/10_20/dN_over_2pidYptdpt_mc_2212.dat <==
1.000000000000000056e-01 3.832655278496473361e+00 1.661330658956116854e-02
3.000000000000000444e-01 3.741908224624924451e+00 1.661105188167812455e-02
5.000000000000000000e-01 3.530815541598547380e+00 1.417207354100879536e-02
7.000000000000000666e-01 3.180267798552575353e+00 1.250823791183502086e-02
9.000000000000000222e-01 2.713763460743392475e+00 9.736159911467119968e-03
1.100000000000000089e+00 2.201837741383537939e+00 7.235811265038591747e-03
1.300000000000000266e+00 1.704661053019162598e+00 6.221373195624249099e-03
1.500000000000000000e+00 1.272062240253347243e+00 4.548056329952640704e-03
1.700000000000000178e+00 9.233348277823750783e-01 3.565766099492898456e-03
1.899999999999999911e+00 6.548335198988577410e-01 2.925069032121227312e-03
2.100000000000000089e+00 4.567244770785972574e-01 2.066403003953532456e-03
2.300000000000000266e+00 3.141128665377551643e-01 1.637710586676668087e-03
2.500000000000000000e+00 2.141706688902434708e-01 1.291958271916650389e-03
2.700000000000000178e+00 1.449593046060184409e-01 9.473037218953181881e-04
2.900000000000000355e+00 9.740488321029730501e-02 6.488460926867163896e-04
3.100000000000000089e+00 6.531513503274484489e-02 4.759397426220968305e-04
3.300000000000000266e+00 4.367022742423289083e-02 3.220972126479197022e-04
3.500000000000000000e+00 2.920944144741710602e-02 2.403609434587110404e-04
3.700000000000000178e+00 1.942737000391906582e-02 1.601573119882550734e-04
3.900000000000000355e+00 1.293507994752850221e-02 1.261726870544664040e-04


==> anc/dat_w_err/nucleon_fluct/PbPb2760/10_20/dN_over_2pidYptdpt_mc_321.dat <==
1.000000000000000056e-01 3.181417920380618014e+01 1.292725134226919981e-01
3.000000000000000444e-01 2.768397756984050417e+01 1.049661247463124364e-01
5.000000000000000000e-01 2.137745587627111732e+01 7.747210955910377450e-02
7.000000000000000666e-01 1.504405619696314922e+01 5.209500577427589318e-02
9.000000000000000222e-01 9.962698308149780857e+00 3.492989966026642523e-02
1.100000000000000089e+00 6.381778269172944995e+00 2.406931771806795212e-02
1.300000000000000266e+00 4.018826671155819596e+00 1.636346081420037013e-02
1.500000000000000000e+00 2.512848323703816167e+00 1.092673039037322762e-02
1.700000000000000178e+00 1.567480288444334180e+00 7.577863723775036218e-03
1.899999999999999911e+00 9.787800040408873858e-01 4.911831763299760387e-03
2.100000000000000089e+00 6.123398016047840731e-01 3.366689236245362215e-03
2.300000000000000266e+00 3.842889517985624281e-01 2.307888003527209034e-03
2.500000000000000000e+00 2.420520684408541678e-01 1.552273594242067076e-03
2.700000000000000178e+00 1.527819174246731471e-01 9.881927783523902862e-04
2.900000000000000355e+00 9.701298703002296520e-02 6.539164893579193583e-04
3.100000000000000089e+00 6.170903484769472286e-02 4.727068989845276451e-04
3.300000000000000266e+00 3.948589928403505728e-02 3.293847859215952214e-04
3.500000000000000000e+00 2.538619866804315423e-02 2.120334079936908687e-04
3.700000000000000178e+00 1.630180350326640784e-02 1.446048343304372577e-04
3.900000000000000355e+00 1.054472913663400367e-02 9.441584240298087787e-05


==> anc/dat_w_err/nucleon_fluct/PbPb2760/10_20/dNdEta_mc_charged.dat <==
# Eta,dNdEta,error
-7.799999999999999822e+00 9.961268499999984272e+01 3.142211543870115253e+00
-7.400000000000000355e+00 1.367569950000002734e+02 4.313916738826279129e+00
-7.000000000000000000e+00 1.850461641666665571e+02 5.837172362190213626e+00
-6.599999999999999645e+00 2.455976633333335428e+02 7.747240208755280300e+00
-6.200000000000000178e+00 3.169315024999996808e+02 9.997434671513302007e+00
-5.799999999999999822e+00 3.965623850000001767e+02 1.250934507070226331e+01
-5.399999999999999467e+00 4.816571149999994077e+02 1.519361496038120229e+01
-5.000000000000000000e+00 5.689669775000005529e+02 1.794777248417155135e+01
-4.599999999999999645e+00 6.551981083333345168e+02 2.066790389888549129e+01
-4.200000000000000178e+00 7.363309066666652143e+02 2.322721303593681341e+01
-3.799999999999999822e+00 8.081524658333333946e+02 2.549280427551719086e+01
-3.399999999999999467e+00 8.683897824999984323e+02 2.739298849087512266e+01
-2.999999999999999556e+00 9.175082341666679895e+02 2.894243104884886009e+01
-2.599999999999999645e+00 9.565923516666645128e+02 3.017536062755845805e+01
-2.199999999999999734e+00 9.857091716666690218e+02 3.109386943649454693e+01
-1.799999999999999822e+00 1.002731816666666191e+03 3.163085425355080105e+01
-1.399999999999999467e+00 1.005892918333333455e+03 3.173059903313054875e+01
-9.999999999999995559e-01 9.959148775000022624e+02 3.141589332927697598e+01
-5.999999999999996447e-01 9.791771683333317924e+02 3.088793303705408633e+01
-1.999999999999997335e-01 9.672920150000003332e+02 3.051304298904544510e+01
2.000000000000001776e-01 9.672368116666663127e+02 3.051132983444257718e+01
6.000000000000005329e-01 9.790529799999984562e+02 3.088406616078230726e+01
1.000000000000000888e+00 9.956075583333324630e+02 3.140627325432619443e+01
1.400000000000001243e+00 1.005595248333331028e+03 3.172136625954392386e+01
1.800000000000000711e+00 1.002458689166670183e+03 3.162241797616515626e+01
2.200000000000000178e+00 9.852639516666655481e+02 3.108003834912604546e+01
2.600000000000000533e+00 9.561545974999985447e+02 3.016176070707203749e+01
3.000000000000000888e+00 9.169725841666656834e+02 2.892575744408781091e+01
3.400000000000001243e+00 8.677213999999988800e+02 2.737212140630886736e+01
3.800000000000000711e+00 8.075032841666694594e+02 2.547252799469018925e+01
4.200000000000000178e+00 7.357860108333321705e+02 2.321019083039957209e+01
4.600000000000000533e+00 6.545993133333334981e+02 2.064914893076212010e+01
5.000000000000000888e+00 5.684717749999988428e+02 1.793225509073670665e+01
5.400000000000001243e+00 4.811912816666663844e+02 1.517900108533743264e+01
5.800000000000000711e+00 3.962108483333350932e+02 1.249831105845309587e+01
6.200000000000000178e+00 3.167128083333327595e+02 9.990566185347185879e+00
6.600000000000000533e+00 2.455557983333328878e+02 7.745935600752392958e+00
7.000000000000000888e+00 1.851777699999999811e+02 5.841329673531955535e+00
7.400000000000001243e+00 1.369909433333332061e+02 4.321294827931667193e+00
7.800000000000000711e+00 9.985650583333369923e+01 3.149908613144610570e+00


==> anc/dat_w_err/nucleon_fluct/PbPb2760/10_20/dNdY_mc_-2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 9.546666666666703922e-04 3.014142133344013710e-05
-9.250000000000000000e+00 3.751333333333331521e-02 1.183596799871754418e-03
-8.750000000000000000e+00 2.138253333333331729e-01 6.746526988566672184e-03
-8.250000000000000000e+00 4.153760000000003005e-01 1.310499410317437184e-02
-7.750000000000000000e+00 6.381593333333335227e-01 2.013186519502915481e-02
-7.250000000000000000e+00 1.064880000000000715e+00 3.359339043289482490e-02
-6.750000000000000000e+00 1.927808000000001964e+00 6.081327111176798583e-02
-6.250000000000000000e+00 3.463784666666667178e+00 1.092645729530400817e-01
-5.750000000000000000e+00 5.727467333333334132e+00 1.806705904107533123e-01
-5.250000000000000000e+00 8.547553999999996321e+00 2.696286504154762897e-01
-4.750000000000000000e+00 1.164661733333331384e+01 3.673858226749177058e-01
-4.250000000000000000e+00 1.471215933333333581e+01 4.640886690980320917e-01
-3.750000000000000000e+00 1.746737533333334014e+01 5.510008388934508616e-01
-3.250000000000000000e+00 1.972440133333336476e+01 6.221981398374705208e-01
-2.750000000000000000e+00 2.150323200000000057e+01 6.783116057732327953e-01
-2.250000000000000000e+00 2.293085599999998436e+01 7.233476323370617855e-01
-1.750000000000000000e+00 2.406518000000001223e+01 7.591291128204726846e-01
-1.250000000000000000e+00 2.493307200000002055e+01 7.865075326520800658e-01
-7.500000000000000000e-01 2.551992933333338343e+01 8.050203701851975646e-01
-2.500000000000000000e-01 2.581948600000003324e+01 8.144709366215064916e-01
2.500000000000000000e-01 2.582109466666666009e+01 8.145226253538223604e-01
7.500000000000000000e-01 2.551720533333334373e+01 8.049364413976678456e-01
1.250000000000000000e+00 2.491656199999998833e+01 7.859891149953953660e-01
1.750000000000000000e+00 2.405145199999997985e+01 7.586981380875882364e-01
2.250000000000000000e+00 2.292944599999998445e+01 7.233059899405995807e-01
2.750000000000000000e+00 2.149165399999998627e+01 6.779516457436249866e-01
3.250000000000000000e+00 1.970968799999999987e+01 6.217388404739975227e-01
3.750000000000000000e+00 1.744977933333332842e+01 5.504473999544233775e-01
4.250000000000000000e+00 1.470942333333333885e+01 4.640034384369345344e-01
4.750000000000000000e+00 1.164243266666666443e+01 3.672552935278138309e-01
5.250000000000000000e+00 8.552494000000001151e+00 2.697840544088077053e-01
5.750000000000000000e+00 5.733154666666670174e+00 1.808483865071462415e-01
6.250000000000000000e+00 3.476358000000002502e+00 1.096589335213347532e-01
6.750000000000000000e+00 1.940447333333332969e+00 6.120975378393798266e-02
7.250000000000000000e+00 1.078232666666667061e+00 3.401215419448415378e-02
7.750000000000000000e+00 6.473259999999994019e-01 2.042005912739721166e-02
8.250000000000000000e+00 4.230306666666666660e-01 1.334540689841174146e-02
8.750000000000000000e+00 2.185733333333330919e-01 6.896033065852647317e-03
9.250000000000000000e+00 3.879333333333333245e-02 1.224080071727316147e-03
9.750000000000000000e+00 1.201333333333334417e-03 3.798569309621669380e-05


==> anc/dat_w_err/nucleon_fluct/PbPb2760/10_20/dNdY_mc_2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 4.086666666666677458e-04 1.296312985183574496e-05
-9.250000000000000000e+00 5.190000000000002944e-02 1.637732940853132849e-03
-8.750000000000000000e+00 1.088922666666667149e+00 3.435388312932769611e-02
-8.250000000000000000e+00 3.402874666666663828e+00 1.073490871371676064e-01
-7.750000000000000000e+00 5.192538666666663971e+00 1.638046722614432682e-01
-7.250000000000000000e+00 6.480533999999996908e+00 2.044340491148243788e-01
-6.750000000000000000e+00 7.754810000000010639e+00 2.446265148399379974e-01
-6.250000000000000000e+00 8.466775333333337983e+00 2.670836334980634663e-01
-5.750000000000000000e+00 8.149427333333330026e+00 2.570702446941706687e-01
-5.250000000000000000e+00 7.157606666666658235e+00 2.257836133394650335e-01
-4.750000000000000000e+00 5.943708000000003544e+00 1.874921971139729415e-01
-4.250000000000000000e+00 4.730299999999990845e+00 1.492149061913755348e-01
-3.750000000000000000e+00 3.628280000000005501e+00 1.144513381099377253e-01
-3.250000000000000000e+00 2.714729999999999421e+00 8.563462964447829395e-02
-2.750000000000000000e+00 1.988147333333332156e+00 6.271538597420672767e-02
-2.250000000000000000e+00 1.436447333333333187e+00 4.531453206645452703e-02
-1.750000000000000000e+00 1.032694000000001111e+00 3.257745459681378464e-02
-1.250000000000000000e+00 7.652766666666668272e-01 2.414576499134588397e-02
-7.500000000000000000e-01 6.058633333333334203e-01 1.911736940661142373e-02
-2.500000000000000000e-01 5.315573333333336592e-01 1.676896995372996815e-02
2.500000000000000000e-01 5.227066666666666528e-01 1.649015871835201458e-02
7.500000000000000000e-01 6.102739999999995391e-01 1.925167856543590419e-02
1.250000000000000000e+00 7.738313333333329824e-01 2.442157971762730709e-02
1.750000000000000000e+00 1.039926666666666000e+00 3.280908152969302244e-02
2.250000000000000000e+00 1.421738666666664042e+00 4.485447466394534843e-02
2.750000000000000000e+00 1.981731333333336176e+00 6.251276298486302396e-02
3.250000000000000000e+00 2.706379333333331694e+00 8.537704645839089279e-02
3.750000000000000000e+00 3.618307333333332654e+00 1.141458116549078916e-01
4.250000000000000000e+00 4.710980000000002832e+00 1.486092734177285046e-01
4.750000000000000000e+00 5.929253333333341480e+00 1.870395199206311976e-01
5.250000000000000000e+00 7.125392000000005055e+00 2.247718548192999821e-01
5.750000000000000000e+00 8.096102666666670444e+00 2.553932766354080619e-01
6.250000000000000000e+00 8.396089333333319971e+00 2.648583230073167649e-01
6.750000000000000000e+00 7.686379999999994439e+00 2.424688078426341931e-01
7.250000000000000000e+00 6.414259333333326651e+00 2.023397142325234210e-01
7.750000000000000000e+00 5.134013333333329321e+00 1.619542326962669643e-01
8.250000000000000000e+00 3.378555333333332023e+00 1.065783683061119619e-01
8.750000000000000000e+00 1.099077333333334350e+00 3.467301882247086214e-02
9.250000000000000000e+00 5.348533333333336387e-02 1.687727435877384293e-03
9.750000000000000000e+00 3.133333333333329445e-04 9.972528933692442285e-06


==> anc/dat_w_err/nucleon_fluct/PbPb2760/10_20/integrated_v2_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
6.247072801561520672e-02
5.392680992708676763e-02


==> anc/dat_w_err/nucleon_fluct/PbPb2760/10_20/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
7.413708390957514383e-02
6.393352167253507634e-02


==> anc/dat_w_err/nucleon_fluct/PbPb2760/10_20/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-2.4_2.4.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
7.263504112364872756e-02
6.265327516399521457e-02


==> anc/dat_w_err/nucleon_fluct/PbPb2760/10_20/integrated_v3_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v3_2par_cumulant  
#  v3_4par_cumulant
2.638758161404347255e-02
9.713896499200335224e-03


==> anc/dat_w_err/nucleon_fluct/PbPb2760/10_20/r2_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 9.991024702962765236e-01 4.008568997685466148e-04
7.894737124443054199e-01 9.955545415048747682e-01 9.835888996799460778e-04
1.315789461135864258e+00 9.922250277022086618e-01 1.789858349300306852e-03
1.842105269432067871e+00 9.883360282945762298e-01 2.691451734111701636e-03
2.368421077728271484e+00 9.856723823896074155e-01 2.677547208972410730e-03
2.894736766815185547e+00 9.828936058243030738e-01 3.266482221029194319e-03
3.421052694320678711e+00 9.829769863036486033e-01 3.880277369409894719e-03
3.947368383407592773e+00 9.810255344686078516e-01 3.518907117504987015e-03
4.473684310913085938e+00 9.808834013504018623e-01 3.702912817830298752e-03
5.000000000000000000e+00 9.787145871141451625e-01 4.097677039401436197e-03


==> anc/dat_w_err/nucleon_fluct/PbPb2760/10_20/r2_eta_charged_3_4.dat <==
2.631579041481018066e-01 9.991013003703587136e-01
7.894737124443054199e-01 9.955644058387222994e-01
1.315789461135864258e+00 9.922435158702255231e-01
1.842105269432067871e+00 9.883580762552182097e-01
2.368421077728271484e+00 9.857004004615285142e-01
2.894736766815185547e+00 9.828821212145734121e-01
3.421052694320678711e+00 9.829848739144885217e-01
3.947368383407592773e+00 9.810554132897696400e-01
4.473684310913085938e+00 9.809050054021336562e-01
5.000000000000000000e+00 9.787153085445019496e-01


==> anc/dat_w_err/nucleon_fluct/PbPb2760/10_20/r2_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.989022843288989373e-01 3.942135689110863464e-04
7.894737124443054199e-01 9.948978697112114133e-01 9.589556831084938664e-04
1.315789461135864258e+00 9.910914845312666088e-01 1.769655534296429768e-03
1.842105269432067871e+00 9.867584507420934514e-01 2.661521557670531741e-03
2.368421077728271484e+00 9.836751195110498003e-01 2.624282735148468493e-03
2.894736766815185547e+00 9.806661552471329646e-01 3.215294021490598415e-03
3.421052694320678711e+00 9.806708990229540124e-01 3.836462148822645732e-03
3.947368383407592773e+00 9.785786313309303708e-01 3.420744786499388054e-03
4.473684310913085938e+00 9.780335879745095662e-01 3.616868171044537120e-03
5.000000000000000000e+00 9.756182477064507808e-01 3.984286498277972779e-03


==> anc/dat_w_err/nucleon_fluct/PbPb2760/10_20/v1_eta_10_20.dat <==
# eta, v1odd, err, v1even,err
-5.000000000000000000e+00 2.084570153548552345e-03 1.056605506859489098e-04 2.712580848677654003e-04 1.056605506859489098e-04
-4.500000000000000000e+00 1.675896039378920333e-03 1.113737817025682548e-04 2.752599344992442921e-04 1.113737817025682548e-04
-4.000000000000000000e+00 2.038833047992464481e-03 1.122825280891321634e-04 2.824421414599494846e-04 1.122825280891321634e-04
-3.500000000000000000e+00 2.374398974415247061e-03 1.123622033912733526e-04 2.916361455418854665e-04 1.123622033912733526e-04
-3.000000000000000000e+00 1.744726766837976627e-03 1.146073983511115190e-04 3.038314697492109501e-04 1.146073983511115190e-04
-2.500000000000000000e+00 1.006069115134955016e-03 1.100370559778788979e-04 3.151746867135935297e-04 1.100370559778788979e-04
-2.000000000000000000e+00 1.057360284692381459e-03 1.097190744577383937e-04 3.207548222242063356e-04 1.097190744577383937e-04
-1.500000000000000000e+00 1.041256097366462935e-03 1.099681813915629451e-04 3.225651669918704447e-04 1.099681813915629451e-04
-1.000000000000000000e+00 7.542580778138448325e-04 1.159887865681650675e-04 3.129894044088169891e-04 1.159887865681650675e-04
-5.000000000000000000e-01 3.253748717056551064e-04 1.168717917133219898e-04 3.091299455835930352e-04 1.168717917133219898e-04
0.000000000000000000e+00 -3.953823371632782572e-05 1.084973709341592038e-04 3.046640411453749309e-04 1.084973709341592038e-04
5.000000000000000000e-01 -4.076592552505253005e-04 1.126531124016478923e-04 3.139537550339161474e-04 1.126531124016478923e-04
1.000000000000000000e+00 -8.211097140074282569e-04 1.110839289989724421e-04 3.172230927810323637e-04 1.110839289989724421e-04
1.500000000000000000e+00 -1.119929558501928926e-03 1.097074135993821991e-04 3.290210548388901898e-04 1.097074135993821991e-04
2.000000000000000000e+00 -1.169468875707905609e-03 1.079659248000199029e-04 3.282981286485252433e-04 1.079659248000199029e-04
2.500000000000000000e+00 -1.123829358743575011e-03 1.082049089089306184e-04 3.201208445893128393e-04 1.082049089089306184e-04
3.000000000000000000e+00 -1.831636439199427029e-03 1.099872486720819927e-04 3.095329102042738804e-04 1.099872486720819927e-04
3.500000000000000000e+00 -2.436076408156528234e-03 1.043373524210508796e-04 2.979284856377379612e-04 1.043373524210508796e-04
4.000000000000000000e+00 -2.102719868510310834e-03 1.072438343105779160e-04 2.885607429621903476e-04 1.072438343105779160e-04
4.500000000000000000e+00 -1.770478231462267781e-03 1.091924688825070337e-04 2.832000557231055451e-04 1.091924688825070337e-04
5.000000000000000000e+00 -2.172659958232897072e-03 1.078954469183538291e-04 2.814486221938975385e-04 1.078954469183538291e-04


==> anc/dat_w_err/nucleon_fluct/PbPb2760/10_20/v2_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 4.521410912275314331e-02 3.531067632138729095e-04 4.013659432530403137e-02 1.562872901558876038e-03
-4.473684310913085938e+00 4.891780763864517212e-02 4.079740028828382492e-04 4.314305260777473450e-02 1.697228057309985161e-03
-3.947368383407592773e+00 5.175353959202766418e-02 4.478864721022546291e-04 4.544088244438171387e-02 1.820105710066854954e-03
-3.421052694320678711e+00 5.372506380081176758e-02 4.551250312943011522e-04 4.699806496500968933e-02 1.915095373988151550e-03
-2.894736766815185547e+00 5.495755001902580261e-02 4.618573293555527925e-04 4.788870364427566528e-02 1.971953082829713821e-03
-2.368421077728271484e+00 5.611116439104080200e-02 4.977342323400080204e-04 4.876988753676414490e-02 2.029115334153175354e-03
-1.842105269432067871e+00 5.753456428647041321e-02 5.183511530049145222e-04 4.993104562163352966e-02 2.064942382276058197e-03
-1.315789461135864258e+00 5.939690023660659790e-02 5.251147085800766945e-04 5.141872167587280273e-02 2.132496796548366547e-03
-7.894737124443054199e-01 6.132245808839797974e-02 5.350449937395751476e-04 5.300366878509521484e-02 2.226200653240084648e-03
-2.631579041481018066e-01 6.270092725753784180e-02 5.328234983608126640e-04 5.419693142175674438e-02 2.230846323072910309e-03
2.631579041481018066e-01 6.267157196998596191e-02 5.413697217591106892e-04 5.408032983541488647e-02 2.233879873529076576e-03
7.894737124443054199e-01 6.130931526422500610e-02 5.189076764509081841e-04 5.286956951022148132e-02 2.191504929214715958e-03
1.315789461135864258e+00 5.933676287531852722e-02 4.959779325872659683e-04 5.112899094820022583e-02 2.094002440571784973e-03
1.842105269432067871e+00 5.751524120569229126e-02 4.590749740600585938e-04 4.954978078603744507e-02 2.010885160416364670e-03
2.368421077728271484e+00 5.607553571462631226e-02 4.422306956257671118e-04 4.837397858500480652e-02 1.962729962542653084e-03
2.894736766815185547e+00 5.495287850499153137e-02 4.474821616895496845e-04 4.744547605514526367e-02 1.883270684629678726e-03
3.421052694320678711e+00 5.365954712033271790e-02 4.156263021286576986e-04 4.650004580616950989e-02 1.843687496148049831e-03
3.947368383407592773e+00 5.173163488507270813e-02 3.824000013992190361e-04 4.495465010404586792e-02 1.770318951457738876e-03
4.473684310913085938e+00 4.884475097060203552e-02 3.602649376261979342e-04 4.268246144056320190e-02 1.633662264794111252e-03
5.000000000000000000e+00 4.519475996494293213e-02 3.275334602221846581e-04 3.975377604365348816e-02 1.490220311097800732e-03


==> anc/dat_w_err/nucleon_fluct/PbPb2760/10_20/v2_eta_charged_cumulant_etaref_-2.4_2.4.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 6.106808781623840332e-02 4.732277302537113428e-04 5.410217493772506714e-02 2.240475500002503395e-03
-4.473684310913085938e+00 6.467957794666290283e-02 5.423715920187532902e-04 5.698483064770698547e-02 2.381254220381379128e-03
-3.947368383407592773e+00 6.724585592746734619e-02 5.700303008779883385e-04 5.897138267755508423e-02 2.516220789402723312e-03
-3.421052694320678711e+00 6.890168040990829468e-02 5.963515723124146461e-04 6.017876788973808289e-02 2.617192454636096954e-03
-2.894736766815185547e+00 6.972087919712066650e-02 5.849235458299517632e-04 6.065439060330390930e-02 2.651667455211281776e-03
-2.368421077728271484e+00 7.043938338756561279e-02 6.247295532375574112e-04 6.115262582898139954e-02 2.699155127629637718e-03
-1.842105269432067871e+00 7.130996882915496826e-02 6.341172847896814346e-04 6.182687357068061829e-02 2.704528160393238068e-03
-1.315789461135864258e+00 7.244248688220977783e-02 6.265704869292676449e-04 6.264073401689529419e-02 2.752568107098340988e-03
-7.894737124443054199e-01 7.351171970367431641e-02 6.338465609587728977e-04 6.348481029272079468e-02 2.815517364069819450e-03
-2.631579041481018066e-01 7.425398379564285278e-02 6.224873359315097332e-04 6.411734968423843384e-02 2.793424064293503761e-03
2.631579041481018066e-01 7.419876754283905029e-02 6.224415847100317478e-04 6.395961344242095947e-02 2.795977983623743057e-03
7.894737124443054199e-01 7.348027825355529785e-02 6.094586569815874100e-04 6.328525394201278687e-02 2.775696339085698128e-03
1.315789461135864258e+00 7.238550484180450439e-02 5.791205912828445435e-04 6.229699775576591492e-02 2.695906907320022583e-03
1.842105269432067871e+00 7.128570973873138428e-02 5.571410292759537697e-04 6.134469062089920044e-02 2.633481752127408981e-03
2.368421077728271484e+00 7.036651670932769775e-02 5.390369333326816559e-04 6.062573194503784180e-02 2.611818024888634682e-03
2.894736766815185547e+00 6.970091909170150757e-02 5.637019639834761620e-04 6.008328869938850403e-02 2.526602242141962051e-03
3.421052694320678711e+00 6.878880411386489868e-02 5.168932839296758175e-04 5.951428413391113281e-02 2.505791606381535530e-03
3.947368383407592773e+00 6.721106171607971191e-02 4.811545659322291613e-04 5.832626670598983765e-02 2.442367607727646828e-03
4.473684310913085938e+00 6.460846960544586182e-02 4.709599015768617392e-04 5.636910349130630493e-02 2.292661229148507118e-03
5.000000000000000000e+00 6.101373583078384399e-02 4.258118278812617064e-04 5.355228111147880554e-02 2.157550770789384842e-03


==> anc/dat_w_err/nucleon_fluct/PbPb2760/10_20/v2_eta_charged_ep.dat <==
-5.000000000000000000e+00 5.865779629863012573e-02 3.034640389658442572e-04
-4.473684310913085938e+00 6.202186596518153433e-02 3.523258273369515099e-04
-3.947368383407592773e+00 6.436586161175736343e-02 3.682756118073818763e-04
-3.421052694320678711e+00 6.584490321419127212e-02 4.126146094249077316e-04
-2.894736766815185547e+00 6.653498758628265120e-02 3.980090131885829336e-04
-2.368421077728271484e+00 6.722244417101494451e-02 4.288422656116885933e-04
-1.842105269432067871e+00 6.810217430146650597e-02 4.403133441845963076e-04
-1.315789461135864258e+00 6.922940407440200672e-02 4.241318768890035298e-04
-7.894737124443054199e-01 7.034171449220458228e-02 4.249603523256238594e-04
-2.631579041481018066e-01 7.115116441937843761e-02 4.015388704911596811e-04
2.631579041481018066e-01 7.102977972907778548e-02 3.888278924164828977e-04
7.894737124443054199e-01 7.024691107566335968e-02 3.784071011417207962e-04
1.315789461135864258e+00 6.911147111472881743e-02 3.391555746314867635e-04
1.842105269432067871e+00 6.802545030428247541e-02 3.179376877833903691e-04
2.368421077728271484e+00 6.713587279069258007e-02 3.053472872578721952e-04
2.894736766815185547e+00 6.648232014389759970e-02 3.142702514434854563e-04
3.421052694320678711e+00 6.569499126360225927e-02 2.770610753477339072e-04
3.947368383407592773e+00 6.428743436350969898e-02 2.317416211740792311e-04
4.473684310913085938e+00 6.193021445291389121e-02 2.319070845554174374e-04
5.000000000000000000e+00 5.861015118514237981e-02 1.970753376831369929e-04


==> anc/dat_w_err/nucleon_fluct/PbPb2760/10_20/v2_pt_charged_cumulant.dat <==
# pt vn{2} err vn{4} err
2.000000029802322388e-01 9.516236372292041779e-03 7.729024946456775069e-05 8.442484773695468903e-03 3.443036403041332960e-04
4.000000059604644775e-01 3.130372613668441772e-02 2.300013875355944037e-04 2.705919370055198669e-02 1.210491522215306759e-03
6.000000238418579102e-01 5.301170796155929565e-02 4.325410991441458464e-04 4.557912796735763550e-02 2.058987040072679520e-03
8.000000119209289551e-01 7.241807132959365845e-02 5.952692590653896332e-04 6.224278733134269714e-02 2.793258521705865860e-03
1.000000000000000000e+00 8.909737318754196167e-02 7.675752858631312847e-04 7.670716941356658936e-02 3.405983326956629753e-03
1.200000047683715820e+00 1.030727401375770569e-01 9.193117730319499969e-04 8.893640339374542236e-02 3.879163647070527077e-03
1.399999976158142090e+00 1.150847449898719788e-01 9.843548759818077087e-04 9.962334483861923218e-02 4.229326266795396805e-03
1.600000023841857910e+00 1.251719743013381958e-01 1.087764743715524673e-03 1.086690425872802734e-01 4.499931819736957550e-03
1.799999952316284180e+00 1.340925991535186768e-01 1.182158361189067364e-03 1.171730980277061462e-01 4.765182267874479294e-03
2.000000000000000000e+00 1.416790187358856201e-01 1.181208994239568710e-03 1.244954094290733337e-01 4.904114641249179840e-03
2.200000047683715820e+00 1.481990516185760498e-01 1.313376240432262421e-03 1.309861689805984497e-01 4.849919583648443222e-03
2.400000095367431641e+00 1.540917456150054932e-01 1.282080309465527534e-03 1.374295800924301147e-01 5.199257750064134598e-03
2.599999904632568359e+00 1.589520722627639771e-01 1.398281310684978962e-03 1.422477066516876221e-01 5.314660724252462387e-03
2.799999952316284180e+00 1.632977277040481567e-01 1.374586601741611958e-03 1.479720771312713623e-01 5.215979181230068207e-03
3.000000000000000000e+00 1.665735542774200439e-01 1.588140614330768585e-03 1.517080515623092651e-01 5.258537363260984421e-03
3.200000047683715820e+00 1.690469235181808472e-01 1.872934401035308838e-03 1.561209112405776978e-01 5.406124517321586609e-03
3.400000095367431641e+00 1.712457686662673950e-01 1.877699512988328934e-03 1.598610579967498779e-01 5.153885576874017715e-03
3.599999904632568359e+00 1.734745502471923828e-01 2.153420355170965195e-03 1.646218597888946533e-01 5.247055087238550186e-03
3.799999952316284180e+00 1.753320097923278809e-01 2.466629026457667351e-03 1.683313995599746704e-01 5.011993460357189178e-03


==> anc/dat_w_err/nucleon_fluct/PbPb2760/10_20/v2_pt_charged_ep.dat <==
 (2.000000029802322388e-01+0.000000000000000000e+00j)  (9.253826015662608082e-03-7.440025339394912632e-06j)  (1.331044716937409699e-04+0.000000000000000000e+00j)
 (4.000000059604644775e-01+0.000000000000000000e+00j)  (3.005706589857948946e-02+2.254472738142979004e-05j)  (3.951475401737960364e-04+0.000000000000000000e+00j)
 (6.000000238418579102e-01+0.000000000000000000e+00j)  (5.071757020000648014e-02+1.101859715722108704e-04j)  (7.942783559986048769e-04+0.000000000000000000e+00j)
 (8.000000119209289551e-01+0.000000000000000000e+00j)  (6.922060129080544189e-02+1.496363613984215803e-04j)  (1.053161532278441967e-03+0.000000000000000000e+00j)
 (1.000000000000000000e+00+0.000000000000000000e+00j)  (8.521569707646957370e-02+2.830170718563744655e-04j)  (1.276949932063135970e-03+0.000000000000000000e+00j)
 (1.200000047683715820e+00+0.000000000000000000e+00j)  (9.867697913731449111e-02+2.775824808239690865e-04j)  (1.341533246002378629e-03+0.000000000000000000e+00j)
 (1.399999976158142090e+00+0.000000000000000000e+00j)  (1.103422138552780374e-01+1.597699120774300559e-04j)  (1.198036881770313863e-03+0.000000000000000000e+00j)
 (1.600000023841857910e+00+0.000000000000000000e+00j)  (1.201724814396689239e-01+2.013307529962101053e-06j)  (1.247166631826782807e-03+0.000000000000000000e+00j)
 (1.799999952316284180e+00+0.000000000000000000e+00j)  (1.289835138837731598e-01+1.900082935514986482e-05j)  (1.244682713715531113e-03+0.000000000000000000e+00j)
 (2.000000000000000000e+00+0.000000000000000000e+00j)  (1.365999516299090943e-01-3.312707150421973184e-04j)  (1.264632921461050817e-03+0.000000000000000000e+00j)
 (2.200000047683715820e+00+0.000000000000000000e+00j)  (1.432654772805480037e-01-4.888747752564425201e-04j)  (1.537120500248297756e-03+0.000000000000000000e+00j)
 (2.400000095367431641e+00+0.000000000000000000e+00j)  (1.493735335819795507e-01-9.617039719904251632e-04j)  (1.695446053284013679e-03+0.000000000000000000e+00j)
 (2.599999904632568359e+00+0.000000000000000000e+00j)  (1.545237962131420784e-01-1.132563644704312998e-03j)  (2.087212179367297239e-03+0.000000000000000000e+00j)
 (2.799999952316284180e+00+0.000000000000000000e+00j)  (1.594246353261530857e-01-1.339691401462419140e-03j)  (2.635558810910615217e-03+0.000000000000000000e+00j)
 (3.000000000000000000e+00+0.000000000000000000e+00j)  (1.632656983110956639e-01-1.630502574588743592e-03j)  (3.679242385982097515e-03+0.000000000000000000e+00j)
 (3.200000047683715820e+00+0.000000000000000000e+00j)  (1.669371109992684454e-01-1.866284802896725839e-03j)  (4.533989709918797781e-03+0.000000000000000000e+00j)
 (3.400000095367431641e+00+0.000000000000000000e+00j)  (1.700066540845910079e-01-2.243650997138111041e-03j)  (5.006041718249450503e-03+0.000000000000000000e+00j)
 (3.599999904632568359e+00+0.000000000000000000e+00j)  (1.736915515069948901e-01-2.321781628604364500e-03j)  (5.818024340933944903e-03+0.000000000000000000e+00j)
 (3.799999952316284180e+00+0.000000000000000000e+00j)  (1.769767172038552994e-01-3.404022262845664542e-03j)  (6.669874476903718021e-03+0.000000000000000000e+00j)


==> anc/dat_w_err/nucleon_fluct/PbPb2760/10_20/v3_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 1.672179065644741058e-02 3.484876069705933332e-04 1.065157167613506317e-02 3.225693851709365845e-02
-4.473684310913085938e+00 1.886920072138309479e-02 3.972634731326252222e-04 1.090825162827968597e-02 3.696660324931144714e-02
-3.947368383407592773e+00 2.051301114261150360e-02 4.600575775839388371e-04 1.242430508136749268e-02 4.064365476369857788e-02
-3.421052694320678711e+00 2.169361151754856110e-02 4.655902157537639141e-04 1.254711113870143890e-02 4.265478998422622681e-02
-2.894736766815185547e+00 2.241950295865535736e-02 5.007215077057480812e-04 1.373700238764286041e-02 4.409157484769821167e-02
-2.368421077728271484e+00 2.307699620723724365e-02 5.083834403194487095e-04 1.499056816101074219e-02 4.529712721705436707e-02
-1.842105269432067871e+00 2.383221499621868134e-02 5.538852419704198837e-04 1.402186136692762375e-02 4.743665084242820740e-02
-1.315789461135864258e+00 2.474891953170299530e-02 5.623744800686836243e-04 1.480174623429775238e-02 4.922406747937202454e-02
-7.894737124443054199e-01 2.578851021826267242e-02 5.756515311077237129e-04 1.426624041050672531e-02 5.174427852034568787e-02
-2.631579041481018066e-01 2.642473578453063965e-02 5.941953277215361595e-04 1.480176486074924469e-02 5.244575440883636475e-02
2.631579041481018066e-01 2.645966410636901855e-02 6.224518292583525181e-04 1.351460255682468414e-02 5.287216603755950928e-02
7.894737124443054199e-01 2.579798176884651184e-02 5.977246328257024288e-04 1.478716731071472168e-02 5.154198780655860901e-02
1.315789461135864258e+00 2.479327842593193054e-02 5.865520797669887543e-04 1.463921368122100830e-02 4.901675134897232056e-02
1.842105269432067871e+00 2.391375228762626648e-02 5.601810407824814320e-04 1.382098533213138580e-02 4.782050475478172302e-02
2.368421077728271484e+00 2.317216247320175171e-02 5.331423017196357250e-04 1.294961571693420410e-02 4.556816443800926208e-02
2.894736766815185547e+00 2.254971861839294434e-02 5.417963839136064053e-04 1.294623035937547684e-02 4.469131678342819214e-02
3.421052694320678711e+00 2.180869318544864655e-02 5.370394792407751083e-04 1.194403506815433502e-02 4.310138151049613953e-02
3.947368383407592773e+00 2.066334150731563568e-02 4.967852728441357613e-04 1.162879727780818939e-02 4.055188968777656555e-02
4.473684310913085938e+00 1.903516799211502075e-02 4.439587646629661322e-04 1.102046482264995575e-02 3.717872872948646545e-02
5.000000000000000000e+00 1.685539446771144867e-02 3.786966844927519560e-04 1.048276573419570923e-02 3.279547393321990967e-02


==> anc/dat_w_err/nucleon_fluct/PbPb2760/10_20/v3_eta_charged_ep.dat <==
-5.000000000000000000e+00 2.089840611856564820e-02 1.740777316825771774e-04
-4.473684310913085938e+00 2.314715839629001570e-02 1.893584264438027812e-04
-3.947368383407592773e+00 2.470870301915004466e-02 2.095376995240323507e-04
-3.421052694320678711e+00 2.578136282325563938e-02 2.105426364295322618e-04
-2.894736766815185547e+00 2.638928931679284523e-02 2.212061433040200678e-04
-2.368421077728271484e+00 2.695928233579230129e-02 2.318773636329416995e-04
-1.842105269432067871e+00 2.753210801974224214e-02 2.541872886948612137e-04
-1.315789461135864258e+00 2.817730298543684106e-02 2.372473794903308159e-04
-7.894737124443054199e-01 2.892428073146244977e-02 2.296293837101483378e-04
-2.631579041481018066e-01 2.937533154978336919e-02 2.491106310411425498e-04
2.631579041481018066e-01 2.930935257883493517e-02 3.015769385775318441e-04
7.894737124443054199e-01 2.891216075961683396e-02 2.883198158321484622e-04
1.315789461135864258e+00 2.820909146161034234e-02 3.042314633263938205e-04
1.842105269432067871e+00 2.756041496323372031e-02 2.838298742956812991e-04
2.368421077728271484e+00 2.696871005279006389e-02 2.716339517326777676e-04
2.894736766815185547e+00 2.648928367399481718e-02 2.997534804938977501e-04
3.421052694320678711e+00 2.586851808966471669e-02 3.039603441801290960e-04
3.947368383407592773e+00 2.487005135650439611e-02 2.858217194339939459e-04
4.473684310913085938e+00 2.330350983771707629e-02 2.661586577905051794e-04
5.000000000000000000e+00 2.105904840681298990e-02 2.291719601863963403e-04


==> anc/dat_w_err/nucleon_fluct/PbPb2760/20_25/dN_over_2pidYptdpt_mc_-211.dat <==
1.000000000000000056e-01 3.824768381817379463e+02 5.092917957813010155e-01
3.000000000000000444e-01 1.940388798490105842e+02 2.512336482834435225e-01
5.000000000000000000e-01 9.364371698449562587e+01 1.094845146814241305e-01
7.000000000000000666e-01 4.829055675311063567e+01 6.093946260492415223e-02
9.000000000000000222e-01 2.599467929911377695e+01 4.709621783866537598e-02
1.100000000000000089e+00 1.437474785953705769e+01 3.652757051439044222e-02
1.300000000000000266e+00 8.105357242968533882e+00 2.792764018916916655e-02
1.500000000000000000e+00 4.641947376950398940e+00 1.960927278747314970e-02
1.700000000000000178e+00 2.693182498779150169e+00 1.351384784006695594e-02
1.899999999999999911e+00 1.580577372907958189e+00 9.387264582616327777e-03
2.100000000000000089e+00 9.375695173500053770e-01 6.180707992480672860e-03
2.300000000000000266e+00 5.615492689528565062e-01 4.142578835303064623e-03
2.500000000000000000e+00 3.395368053571387601e-01 2.798277074645703737e-03
2.700000000000000178e+00 2.071096046147796466e-01 1.957792631815208958e-03
2.900000000000000355e+00 1.270704041848665367e-01 1.279483669766223264e-03
3.100000000000000089e+00 7.871341422587127545e-02 8.566915743245192855e-04
3.300000000000000266e+00 4.903129737725585302e-02 6.580698218741343457e-04
3.500000000000000000e+00 3.066824807699061045e-02 4.072608010169268878e-04
3.700000000000000178e+00 1.929101293105384141e-02 2.816099662344645569e-04
3.900000000000000355e+00 1.228621748723077167e-02 2.053789483675776497e-04


==> anc/dat_w_err/nucleon_fluct/PbPb2760/20_25/dN_over_2pidYptdpt_mc_-2212.dat <==
1.000000000000000056e-01 2.888391653714644569e+00 9.729607536197988280e-03
3.000000000000000444e-01 2.797518602179812408e+00 9.150481793564429686e-03
5.000000000000000000e-01 2.609116639390047787e+00 7.683997297373154449e-03
7.000000000000000666e-01 2.320437007902017346e+00 6.187560383314734055e-03
9.000000000000000222e-01 1.959702224308484286e+00 3.610761885658742183e-03
1.100000000000000089e+00 1.573261081094574410e+00 2.118546042611370393e-03
1.300000000000000266e+00 1.211162383450962166e+00 1.889266925972494767e-03
1.500000000000000000e+00 8.996077540102810355e-01 1.800119420558105032e-03
1.700000000000000178e+00 6.501764967995942168e-01 1.685257689097207799e-03
1.899999999999999911e+00 4.596358457998146463e-01 1.665143985465835459e-03
2.100000000000000089e+00 3.195846414898882992e-01 1.452987852338597907e-03
2.300000000000000266e+00 2.195502074568576878e-01 1.065323306025582227e-03
2.500000000000000000e+00 1.493869676145735403e-01 9.449056407108772640e-04
2.700000000000000178e+00 1.009824359787190040e-01 7.095893779714756771e-04
2.900000000000000355e+00 6.806608721085688485e-02 5.060540027662908079e-04
3.100000000000000089e+00 4.556717258046776020e-02 4.432655849059049928e-04
3.300000000000000266e+00 3.051522737420164083e-02 2.701647230676914257e-04
3.500000000000000000e+00 2.044853024071929468e-02 2.436757550182137757e-04
3.700000000000000178e+00 1.357813907962868161e-02 1.502369045431160713e-04
3.900000000000000355e+00 9.076932876208939835e-03 1.206668871847246918e-04


==> anc/dat_w_err/nucleon_fluct/PbPb2760/20_25/dN_over_2pidYptdpt_mc_-321.dat <==
1.000000000000000056e-01 2.418378989390997091e+01 5.461192303991108110e-02
3.000000000000000444e-01 2.078966572463826523e+01 4.601583869915597952e-02
5.000000000000000000e-01 1.584448573977965147e+01 2.752077390102976306e-02
7.000000000000000666e-01 1.103580564869373148e+01 1.569460479502908859e-02
9.000000000000000222e-01 7.253605013426323467e+00 1.093707548307766737e-02
1.100000000000000089e+00 4.618624120310660608e+00 9.515429498842205985e-03
1.300000000000000266e+00 2.895468743517464638e+00 7.454610751728947722e-03
1.500000000000000000e+00 1.804822359826863121e+00 6.057604419830570769e-03
1.700000000000000178e+00 1.123840799654800771e+00 4.811779737488434440e-03
1.899999999999999911e+00 7.009125057735406950e-01 3.369881095154192169e-03
2.100000000000000089e+00 4.383290077097292681e-01 2.366640180359893403e-03
2.300000000000000266e+00 2.746994711722396398e-01 1.872404510516918492e-03
2.500000000000000000e+00 1.729185564671872899e-01 1.386517091631494364e-03
2.700000000000000178e+00 1.091252744375021538e-01 8.901953753855404525e-04
2.900000000000000355e+00 6.941524549281404000e-02 6.415302871714653916e-04
3.100000000000000089e+00 4.422479475937871052e-02 4.429840862609842490e-04
3.300000000000000266e+00 2.819783494524238238e-02 2.998284919110089726e-04
3.500000000000000000e+00 1.815783588121808872e-02 2.028174968551321440e-04
3.700000000000000178e+00 1.167917685772862715e-02 1.232423773223317149e-04
3.900000000000000355e+00 7.640321462539274508e-03 9.695373503454187704e-05


==> anc/dat_w_err/nucleon_fluct/PbPb2760/20_25/dN_over_2pidYptdpt_mc_211.dat <==
1.000000000000000056e-01 3.824629068190525913e+02 4.894203206669121564e-01
3.000000000000000444e-01 1.940188935249348106e+02 2.526657369871160297e-01
5.000000000000000000e-01 9.366067971833039962e+01 1.103012738489357186e-01
7.000000000000000666e-01 4.829390317525930243e+01 6.704972496179191499e-02
9.000000000000000222e-01 2.599331321918558046e+01 4.903743945483406141e-02
1.100000000000000089e+00 1.436702281620077670e+01 3.688120325819028295e-02
1.300000000000000266e+00 8.098756597770996990e+00 2.617753039716795224e-02
1.500000000000000000e+00 4.637634277992607856e+00 1.900487258106425478e-02
1.700000000000000178e+00 2.690911420154932010e+00 1.348302160926789089e-02
1.899999999999999911e+00 1.579285984115326835e+00 9.228603042033978882e-03
2.100000000000000089e+00 9.362127846168701861e-01 6.168283085900742348e-03
2.300000000000000266e+00 5.616227339519503925e-01 4.120278776861096073e-03
2.500000000000000000e+00 3.395555856404237627e-01 2.902111292262149565e-03
2.700000000000000178e+00 2.065734882416607743e-01 1.846691789364786557e-03
2.900000000000000355e+00 1.271329685418061683e-01 1.341193224425363782e-03
3.100000000000000089e+00 7.855605619342717616e-02 8.652383499948511879e-04
3.300000000000000266e+00 4.878669712885754656e-02 5.738273056095575782e-04
3.500000000000000000e+00 3.056176584125531656e-02 3.828337112102869646e-04
3.700000000000000178e+00 1.928477577787861968e-02 2.345747857890645481e-04
3.900000000000000355e+00 1.221153709085688252e-02 1.959412501794962464e-04


==> anc/dat_w_err/nucleon_fluct/PbPb2760/20_25/dN_over_2pidYptdpt_mc_2212.dat <==
1.000000000000000056e-01 2.950430250531865362e+00 7.357451077642301537e-03
3.000000000000000444e-01 2.857788810740457652e+00 8.812061587969322041e-03
5.000000000000000000e-01 2.664737047868849462e+00 7.419850345878538887e-03
7.000000000000000666e-01 2.369924721695079395e+00 5.228852677730613796e-03
9.000000000000000222e-01 2.001382251321866867e+00 4.154258893147333952e-03
1.100000000000000089e+00 1.609733847742613744e+00 3.162160592552818242e-03
1.300000000000000266e+00 1.237871031439368386e+00 2.238875408768301305e-03
1.500000000000000000e+00 9.190881422059034023e-01 1.823312976051697041e-03
1.700000000000000178e+00 6.641248672190196434e-01 1.795820927781203048e-03
1.899999999999999911e+00 4.699288427202849006e-01 1.753488078244295903e-03
2.100000000000000089e+00 3.267534348551561219e-01 1.549841568532492287e-03
2.300000000000000266e+00 2.242475848714467479e-01 1.109991870798081055e-03
2.500000000000000000e+00 1.527715566343657572e-01 1.015704037617519862e-03
2.700000000000000178e+00 1.031587324598126354e-01 6.792025656103789066e-04
2.900000000000000355e+00 6.938826232717490439e-02 5.241055730287162446e-04
3.100000000000000089e+00 4.661879314530614077e-02 4.289344992682878012e-04
3.300000000000000266e+00 3.119404732087389595e-02 2.981582365355251352e-04
3.500000000000000000e+00 2.094827676202785580e-02 2.748071881104138694e-04
3.700000000000000178e+00 1.395925064605954558e-02 1.530049543392129484e-04
3.900000000000000355e+00 9.313080723394862731e-03 1.157929254364749620e-04


==> anc/dat_w_err/nucleon_fluct/PbPb2760/20_25/dN_over_2pidYptdpt_mc_321.dat <==
1.000000000000000056e-01 2.415154775502194084e+01 4.790410995296557478e-02
3.000000000000000444e-01 2.078517843943720678e+01 4.198186952006058292e-02
5.000000000000000000e-01 1.584885189038513786e+01 2.664830806506576083e-02
7.000000000000000666e-01 1.103226028286618643e+01 1.563035415370808701e-02
9.000000000000000222e-01 7.252571685221728792e+00 9.325218713826240874e-03
1.100000000000000089e+00 4.619564340194168395e+00 9.257059851367500578e-03
1.300000000000000266e+00 2.897284130092705912e+00 7.868482004403485816e-03
1.500000000000000000e+00 1.804977270638139730e+00 5.970926302018268565e-03
1.700000000000000178e+00 1.124397529887106506e+00 4.660092624773881295e-03
1.899999999999999911e+00 7.004647777888953764e-01 3.358582846463848380e-03
2.100000000000000089e+00 4.375588746239900684e-01 2.564258399758406314e-03
2.300000000000000266e+00 2.748324462804896950e-01 1.812096476256094260e-03
2.500000000000000000e+00 1.729194052935504600e-01 1.235887327939177516e-03
2.700000000000000178e+00 1.093755996195997782e-01 8.115112845591257234e-04
2.900000000000000355e+00 6.928234196849650250e-02 6.613191565412809706e-04
3.100000000000000089e+00 4.420639781703206150e-02 4.157126583212564968e-04
3.300000000000000266e+00 2.826535522412986293e-02 2.642881478040548580e-04
3.500000000000000000e+00 1.819436573006107810e-02 2.423949440525299131e-04
3.700000000000000178e+00 1.171323028023703132e-02 1.385485309698225825e-04
3.900000000000000355e+00 7.571762410130455749e-03 9.866423499775720462e-05


==> anc/dat_w_err/nucleon_fluct/PbPb2760/20_25/dNdEta_mc_charged.dat <==
# Eta,dNdEta,error
-7.799999999999999822e+00 7.463223999999986802e+01 3.321002906692038348e+00
-7.400000000000000355e+00 1.021276316666668578e+02 4.544464078970514187e+00
-7.000000000000000000e+00 1.379572599999999625e+02 6.138776126857830917e+00
-6.599999999999999645e+00 1.829463200000002132e+02 8.140660685704803612e+00
-6.200000000000000178e+00 2.361480049999998982e+02 1.050798085058989173e+01
-5.799999999999999822e+00 2.955031116666663138e+02 1.314911904346833182e+01
-5.399999999999999467e+00 3.587491866666662759e+02 1.596339746889081646e+01
-5.000000000000000000e+00 4.234035383333338132e+02 1.884033319428419162e+01
-4.599999999999999645e+00 4.868120400000007635e+02 2.166183134457995862e+01
-4.200000000000000178e+00 5.459080033333328856e+02 2.429144010848979462e+01
-3.799999999999999822e+00 5.976650483333329475e+02 2.659449157556971244e+01
-3.399999999999999467e+00 6.405610133333326530e+02 2.850325284554930860e+01
-2.999999999999999556e+00 6.754456483333343613e+02 3.005553387720538439e+01
-2.599999999999999645e+00 7.029351016666654459e+02 3.127873881515607479e+01
-2.199999999999999734e+00 7.232757533333340234e+02 3.218385004739788968e+01
-1.799999999999999822e+00 7.350107266666658461e+02 3.270604367316253303e+01
-1.399999999999999467e+00 7.366042383333322050e+02 3.277695877124082102e+01
-9.999999999999995559e-01 7.286291050000007772e+02 3.242209643796910257e+01
-5.999999999999996447e-01 7.159180716666663784e+02 3.185649422351051285e+01
-1.999999999999997335e-01 7.069938233333336939e+02 3.145939917304954392e+01
2.000000000000001776e-01 7.070334016666657817e+02 3.146116170376165044e+01
6.000000000000005329e-01 7.159949183333327483e+02 3.185991854404142387e+01
1.000000000000000888e+00 7.287764566666651262e+02 3.242864771417269054e+01
1.400000000000001243e+00 7.366546199999988858e+02 3.277919898598582904e+01
1.800000000000000711e+00 7.350957383333357029e+02 3.270983743544856992e+01
2.200000000000000178e+00 7.234033433333327139e+02 3.218954272741958533e+01
2.600000000000000533e+00 7.029970749999991995e+02 3.128151646203721370e+01
3.000000000000000888e+00 6.753562299999994138e+02 3.005156706360637742e+01
3.400000000000001243e+00 6.405186666666661495e+02 2.850139325747589680e+01
3.800000000000000711e+00 5.975577600000020766e+02 2.658973281933785771e+01
4.200000000000000178e+00 5.458508083333329068e+02 2.428891586840237693e+01
4.600000000000000533e+00 4.866786449999992783e+02 2.165592918779151077e+01
5.000000000000000888e+00 4.233576549999996814e+02 1.883831187036886945e+01
5.400000000000001243e+00 3.587824099999995155e+02 1.596489682920765851e+01
5.800000000000000711e+00 2.955810716666675830e+02 1.315262145713570696e+01
6.200000000000000178e+00 2.362730333333332453e+02 1.051357475973623856e+01
6.600000000000000533e+00 1.831711633333332543e+02 8.150695736968414096e+00
7.000000000000000888e+00 1.382083616666665193e+02 6.149972560159331358e+00
7.400000000000001243e+00 1.023655266666664971e+02 4.555064616292959556e+00
7.800000000000000711e+00 7.481666833333358113e+01 3.329213085529353133e+00


==> anc/dat_w_err/nucleon_fluct/PbPb2760/20_25/dNdY_mc_-2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 8.026666666666660470e-04 3.584737820879519175e-05
-9.250000000000000000e+00 3.035999999999996687e-02 1.351317199048542722e-03
-8.750000000000000000e+00 1.636466666666665237e-01 7.282858443160112466e-03
-8.250000000000000000e+00 3.135946666666668547e-01 1.395512969686497906e-02
-7.750000000000000000e+00 4.704839999999997913e-01 2.093641765535197985e-02
-7.250000000000000000e+00 7.745026666666667836e-01 3.446408361919656160e-02
-6.750000000000000000e+00 1.400780000000001246e+00 6.233112699190341416e-02
-6.250000000000000000e+00 2.536616000000000870e+00 1.128733607650705545e-01
-5.750000000000000000e+00 4.231994666666661686e+00 1.883134278262247330e-01
-5.250000000000000000e+00 6.344233333333332503e+00 2.823011861385813503e-01
-4.750000000000000000e+00 8.648035999999990509e+00 3.848151874970830999e-01
-4.250000000000000000e+00 1.091517999999999766e+01 4.856964476913074313e-01
-3.750000000000000000e+00 1.290951999999999700e+01 5.744386652482297295e-01
-3.250000000000000000e+00 1.454607999999999812e+01 6.472625320521829817e-01
-2.750000000000000000e+00 1.582108533333333789e+01 7.039956634724653384e-01
-2.250000000000000000e+00 1.683823866666665836e+01 7.492565244591299356e-01
-1.750000000000000000e+00 1.764107866666667945e+01 7.849814058114694681e-01
-1.250000000000000000e+00 1.825957866666667329e+01 8.125032671347173219e-01
-7.500000000000000000e-01 1.868667066666667154e+01 8.315085824729940844e-01
-2.500000000000000000e-01 1.890118000000000009e+01 8.410527027170131564e-01
2.500000000000000000e-01 1.890137733333333969e+01 8.410620549153722258e-01
7.500000000000000000e-01 1.868381466666667023e+01 8.313797110046038386e-01
1.250000000000000000e+00 1.826761066666666267e+01 8.128598363187091724e-01
1.750000000000000000e+00 1.764390533333333266e+01 7.851079252694050936e-01
2.250000000000000000e+00 1.684321733333334237e+01 7.494782099952274068e-01
2.750000000000000000e+00 1.581382933333332907e+01 7.036741504098423805e-01
3.250000000000000000e+00 1.454624266666666266e+01 6.472693348142110059e-01
3.750000000000000000e+00 1.291424933333333058e+01 5.746493166753026127e-01
4.250000000000000000e+00 1.091740400000000122e+01 4.857951013552394004e-01
4.750000000000000000e+00 8.644478666666664424e+00 3.846570275362010682e-01
5.250000000000000000e+00 6.346724000000001809e+00 2.824134322426948285e-01
5.750000000000000000e+00 4.232806666666666828e+00 1.883494996717891556e-01
6.250000000000000000e+00 2.541243999999999392e+00 1.130794703145245883e-01
6.750000000000000000e+00 1.403790666666666409e+00 6.246561407091962004e-02
7.250000000000000000e+00 7.789653333333328433e-01 3.466324924941463492e-02
7.750000000000000000e+00 4.730586666666664053e-01 2.105032742025802692e-02
8.250000000000000000e+00 3.140226666666669497e-01 1.397388194369719033e-02
8.750000000000000000e+00 1.650746666666666751e-01 7.345749458446914487e-03
9.250000000000000000e+00 3.068933333333332195e-02 1.365939620738130644e-03
9.750000000000000000e+00 9.106666666666659617e-04 4.092095838999322891e-05


==> anc/dat_w_err/nucleon_fluct/PbPb2760/20_25/dNdY_mc_2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 3.053333333333332379e-04 1.402734979325118935e-05
-9.250000000000000000e+00 4.267733333333334489e-02 1.900968978048391250e-03
-8.750000000000000000e+00 8.883439999999995784e-01 3.953927185141341283e-02
-8.250000000000000000e+00 2.792493333333333716e+00 1.242803950494173748e-01
-7.750000000000000000e+00 4.210305333333332456e+00 1.873739356600327144e-01
-7.250000000000000000e+00 5.114826666666667521e+00 2.276135171396022061e-01
-6.750000000000000000e+00 6.014053333333329476e+00 2.676170661488762592e-01
-6.250000000000000000e+00 6.505197333333330612e+00 2.894672173947516192e-01
-5.750000000000000000e+00 6.200901333333330712e+00 2.759242603245776748e-01
-5.250000000000000000e+00 5.407169333333333938e+00 2.406065357905172453e-01
-4.750000000000000000e+00 4.460596000000000672e+00 1.984855922839445785e-01
-4.250000000000000000e+00 3.520618666666663898e+00 1.566588536931505238e-01
-3.750000000000000000e+00 2.693246666666666567e+00 1.198426882195553628e-01
-3.250000000000000000e+00 1.995373333333334109e+00 8.879134810546471246e-02
-2.750000000000000000e+00 1.454317333333333018e+00 6.471481653912650178e-02
-2.250000000000000000e+00 1.042730666666666695e+00 4.639916023826176628e-02
-1.750000000000000000e+00 7.615613333333342005e-01 3.389102524438968034e-02
-1.250000000000000000e+00 5.654066666666665020e-01 2.516466293443147054e-02
-7.500000000000000000e-01 4.342533333333327139e-01 1.934106081328320834e-02
-2.500000000000000000e-01 3.794146666666664558e-01 1.688807356032056076e-02
2.500000000000000000e-01 3.914946666666669350e-01 1.743995093862489576e-02
7.500000000000000000e-01 4.420720000000002425e-01 1.968400282154348160e-02
1.250000000000000000e+00 5.450893333333333146e-01 2.426507669150962040e-02
1.750000000000000000e+00 7.565346666666663555e-01 3.366838648634252334e-02
2.250000000000000000e+00 1.034575999999999718e+00 4.604545616723734747e-02
2.750000000000000000e+00 1.443836000000001452e+00 6.425002473611285403e-02
3.250000000000000000e+00 1.984489333333331329e+00 8.830529554984001273e-02
3.750000000000000000e+00 2.677710666666667017e+00 1.191552432543414308e-01
4.250000000000000000e+00 3.517762666666663929e+00 1.565321337895351772e-01
4.750000000000000000e+00 4.470170666666662740e+00 1.989114243978142849e-01
5.250000000000000000e+00 5.401265333333336471e+00 2.403439513774598413e-01
5.750000000000000000e+00 6.192890666666662547e+00 2.755705705119710913e-01
6.250000000000000000e+00 6.483024000000000342e+00 2.884844718188680490e-01
6.750000000000000000e+00 6.000517333333327485e+00 2.670155064096473851e-01
7.250000000000000000e+00 5.105066666666662201e+00 2.271768945565816600e-01
7.750000000000000000e+00 4.193146666666666356e+00 1.865990467735464675e-01
8.250000000000000000e+00 2.796690666666664438e+00 1.244577013924769576e-01
8.750000000000000000e+00 9.073466666666669678e-01 4.037985219802311260e-02
9.250000000000000000e+00 4.474399999999996436e-02 1.992505956592769290e-03
9.750000000000000000e+00 3.506666666666668239e-04 1.593802552946166798e-05


==> anc/dat_w_err/nucleon_fluct/PbPb2760/20_25/integrated_v2_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
7.837581247832588194e-02
6.911146400113728216e-02


==> anc/dat_w_err/nucleon_fluct/PbPb2760/20_25/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
9.329236754998869452e-02
8.225468184329629007e-02


==> anc/dat_w_err/nucleon_fluct/PbPb2760/20_25/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-2.4_2.4.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
9.139548091735032187e-02
8.062774326537208713e-02


==> anc/dat_w_err/nucleon_fluct/PbPb2760/20_25/integrated_v3_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v3_2par_cumulant  
#  v3_4par_cumulant
2.930810081635123326e-02
1.269716862813980926e-02


==> anc/dat_w_err/nucleon_fluct/PbPb2760/20_25/r2_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 9.979411735729799560e-01 3.195930248011364739e-04
7.894737124443054199e-01 9.933323798582360808e-01 1.867934666883051516e-03
1.315789461135864258e+00 9.888364270896579100e-01 2.430669000367082118e-03
1.842105269432067871e+00 9.870634151116611799e-01 3.293648893340351061e-03
2.368421077728271484e+00 9.833651866787095353e-01 4.611702760601371458e-03
2.894736766815185547e+00 9.804102747633874904e-01 4.582338108538647724e-03
3.421052694320678711e+00 9.791119267160345307e-01 4.947383185457750361e-03
3.947368383407592773e+00 9.778664689803108212e-01 4.951718683131434151e-03
4.473684310913085938e+00 9.775989250255321394e-01 5.441596297974254579e-03
5.000000000000000000e+00 9.745069215456279021e-01 5.657985286328766177e-03


==> anc/dat_w_err/nucleon_fluct/PbPb2760/20_25/r2_eta_charged_3_4.dat <==
2.631579041481018066e-01 9.979459910897402475e-01
7.894737124443054199e-01 9.932817748409330516e-01
1.315789461135864258e+00 9.887036473331876074e-01
1.842105269432067871e+00 9.868915900609099845e-01
2.368421077728271484e+00 9.831393087455446711e-01
2.894736766815185547e+00 9.801276727644450126e-01
3.421052694320678711e+00 9.788462187748478982e-01
3.947368383407592773e+00 9.775476756331467065e-01
4.473684310913085938e+00 9.773625817749924671e-01
5.000000000000000000e+00 9.741791540869656485e-01


==> anc/dat_w_err/nucleon_fluct/PbPb2760/20_25/r2_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.977820437911933960e-01 3.341490878708057942e-04
7.894737124443054199e-01 9.928112326255333908e-01 1.872197788943299286e-03
1.315789461135864258e+00 9.879433547509599567e-01 2.439020327252862906e-03
1.842105269432067871e+00 9.858169522227122616e-01 3.322052893490294156e-03
2.368421077728271484e+00 9.818579401223590519e-01 4.628347638576251442e-03
2.894736766815185547e+00 9.786659730657862877e-01 4.614616014538520765e-03
3.421052694320678711e+00 9.772907829956386516e-01 5.014796421552778112e-03
3.947368383407592773e+00 9.759350940974396149e-01 5.041607594509869318e-03
4.473684310913085938e+00 9.752616115824931375e-01 5.511032240527362694e-03
5.000000000000000000e+00 9.719336440985297809e-01 5.719815145727793169e-03


==> anc/dat_w_err/nucleon_fluct/PbPb2760/20_25/v2_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 5.626453831791877747e-02 1.484608743339776993e-03 5.028424784541130066e-02 2.123522805050015450e-03
-4.473684310913085938e+00 6.102029234170913696e-02 1.663114177063107491e-03 5.431383103132247925e-02 2.255258848890662193e-03
-3.947368383407592773e+00 6.460620462894439697e-02 1.764473738148808479e-03 5.733823776245117188e-02 2.359417267143726349e-03
-3.421052694320678711e+00 6.709299981594085693e-02 1.838331576436758041e-03 5.931891873478889465e-02 2.389160683378577232e-03
-2.894736766815185547e+00 6.868547201156616211e-02 1.917362213134765625e-03 6.061615422368049622e-02 2.432570559903979301e-03
-2.368421077728271484e+00 7.015966624021530151e-02 1.974566606804728508e-03 6.189800426363945007e-02 2.494841814041137695e-03
-1.842105269432067871e+00 7.206289470195770264e-02 2.041959902271628380e-03 6.349371373653411865e-02 2.541951369494199753e-03
-1.315789461135864258e+00 7.430370151996612549e-02 2.121866680681705475e-03 6.555493175983428955e-02 2.569958334788680077e-03
-7.894737124443054199e-01 7.680214941501617432e-02 2.209924394264817238e-03 6.773744523525238037e-02 2.660696860402822495e-03
-2.631579041481018066e-01 7.862313836812973022e-02 2.290988108143210411e-03 6.933405250310897827e-02 2.644458087161183357e-03
2.631579041481018066e-01 7.870303094387054443e-02 2.291854005306959152e-03 6.939747929573059082e-02 2.660759724676609039e-03
7.894737124443054199e-01 7.702728360891342163e-02 2.261679852381348610e-03 6.797914952039718628e-02 2.548865973949432373e-03
1.315789461135864258e+00 7.466216385364532471e-02 2.239856636151671410e-03 6.596954911947250366e-02 2.445632591843605042e-03
1.842105269432067871e+00 7.238756865262985229e-02 2.164114965125918388e-03 6.399242579936981201e-02 2.381642581894993782e-03
2.368421077728271484e+00 7.055815309286117554e-02 2.120740246027708054e-03 6.242734193801879883e-02 2.303406363353133202e-03
2.894736766815185547e+00 6.911529600620269775e-02 2.074247924610972404e-03 6.118882820010185242e-02 2.265488496050238609e-03
3.421052694320678711e+00 6.751967221498489380e-02 2.000128151848912239e-03 5.995351821184158325e-02 2.193263499066233635e-03
3.947368383407592773e+00 6.508736312389373779e-02 1.930250553414225578e-03 5.789873749017715454e-02 2.154958667233586311e-03
4.473684310913085938e+00 6.146226078271865845e-02 1.801494974642992020e-03 5.487837269902229309e-02 2.037115395069122314e-03
5.000000000000000000e+00 5.679106712341308594e-02 1.666193362325429916e-03 5.080726742744445801e-02 1.909289392642676830e-03


==> anc/dat_w_err/nucleon_fluct/PbPb2760/20_25/v2_eta_charged_cumulant_etaref_-2.4_2.4.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 7.608337700366973877e-02 2.005796181038022041e-03 6.796945631504058838e-02 2.804335439577698708e-03
-4.473684310913085938e+00 8.083026111125946045e-02 2.185912802815437317e-03 7.188332080841064453e-02 2.963984152302145958e-03
-3.947368383407592773e+00 8.414553105831146240e-02 2.271518809720873833e-03 7.464108616113662720e-02 3.007176099345088005e-03
-3.421052694320678711e+00 8.623558282852172852e-02 2.354687545448541641e-03 7.620684057474136353e-02 3.025243757292628288e-03
-2.894736766815185547e+00 8.736767619848251343e-02 2.424754900857806206e-03 7.712602615356445312e-02 3.070263192057609558e-03
-2.368421077728271484e+00 8.836215734481811523e-02 2.481043105944991112e-03 7.796072214841842651e-02 3.091481979936361313e-03
-1.842105269432067871e+00 8.960039913654327393e-02 2.544783055782318115e-03 7.896624505519866943e-02 3.114306600764393806e-03
-1.315789461135864258e+00 9.091017395257949829e-02 2.599107101559638977e-03 8.018726855516433716e-02 3.105846466496586800e-03
-7.894737124443054199e-01 9.234499186277389526e-02 2.666841261088848114e-03 8.146134763956069946e-02 3.138178493827581406e-03
-2.631579041481018066e-01 9.337962418794631958e-02 2.714517060667276382e-03 8.237135410308837891e-02 3.115513361990451813e-03
2.631579041481018066e-01 9.345497190952301025e-02 2.713840920478105545e-03 8.240628987550735474e-02 3.113689133897423744e-03
7.894737124443054199e-01 9.261413663625717163e-02 2.717254450544714928e-03 8.176444470882415771e-02 3.029099432751536369e-03
1.315789461135864258e+00 9.136301279067993164e-02 2.726966282352805138e-03 8.076379448175430298e-02 2.965660067275166512e-03
1.842105269432067871e+00 8.998787403106689453e-02 2.691989764571189880e-03 7.961376011371612549e-02 2.915275981649756432e-03
2.368421077728271484e+00 8.888173848390579224e-02 2.665652660652995110e-03 7.863402366638183594e-02 2.869415795430541039e-03
2.894736766815185547e+00 8.797729015350341797e-02 2.652557799592614174e-03 7.789562642574310303e-02 2.841982059180736542e-03
3.421052694320678711e+00 8.685619384050369263e-02 2.563394373282790184e-03 7.712778449058532715e-02 2.783598843961954117e-03
3.947368383407592773e+00 8.481134474277496338e-02 2.522316528484225273e-03 7.545383274555206299e-02 2.737183589488267899e-03
4.473684310913085938e+00 8.143156766891479492e-02 2.378297038376331329e-03 7.266726344823837280e-02 2.646035747602581978e-03
5.000000000000000000e+00 7.681208103895187378e-02 2.242465969175100327e-03 6.867320835590362549e-02 2.542611444368958473e-03


==> anc/dat_w_err/nucleon_fluct/PbPb2760/20_25/v2_eta_charged_ep.dat <==
-5.000000000000000000e+00 7.253350500849702065e-02 1.025313315382608403e-03
-4.473684310913085938e+00 7.689859988522326772e-02 1.136452183349620894e-03
-3.947368383407592773e+00 7.997812348458444021e-02 1.149639252168762043e-03
-3.421052694320678711e+00 8.180747686375065830e-02 1.197394854709266099e-03
-2.894736766815185547e+00 8.285745519740875253e-02 1.235679938508469451e-03
-2.368421077728271484e+00 8.380817138685639489e-02 1.281023723076531217e-03
-1.842105269432067871e+00 8.502173649599138738e-02 1.299789991672495619e-03
-1.315789461135864258e+00 8.634628688891284043e-02 1.329562693374985310e-03
-7.894737124443054199e-01 8.778193363536419824e-02 1.369324308112256300e-03
-2.631579041481018066e-01 8.885428203056586205e-02 1.373748105951773770e-03
2.631579041481018066e-01 8.890314176732529161e-02 1.411031096234810576e-03
7.894737124443054199e-01 8.804049151168522047e-02 1.404955277924255057e-03
1.315789461135864258e+00 8.679557290960317195e-02 1.426647591587451623e-03
1.842105269432067871e+00 8.544368299550852974e-02 1.412973834764507828e-03
2.368421077728271484e+00 8.436577846976503481e-02 1.396726630183660074e-03
2.894736766815185547e+00 8.349634885832540876e-02 1.393086778810606911e-03
3.421052694320678711e+00 8.252645837797566164e-02 1.315083932307615101e-03
3.947368383407592773e+00 8.068826914795397542e-02 1.296420140746794812e-03
4.473684310913085938e+00 7.758515623680876938e-02 1.216376426196269381e-03
5.000000000000000000e+00 7.326434047056626375e-02 1.148253638751289829e-03


==> anc/dat_w_err/nucleon_fluct/PbPb2760/20_25/v2_pt_charged_cumulant.dat <==
# pt vn{2} err vn{4} err
2.000000029802322388e-01 1.188671030104160309e-02 3.555226721800863743e-04 1.063226535916328430e-02 4.293663660064339638e-04
4.000000059604644775e-01 3.923458233475685120e-02 1.165429013781249523e-03 3.456873074173927307e-02 1.417896826751530170e-03
6.000000238418579102e-01 6.669894605875015259e-02 2.005483722314238548e-03 5.863059684634208679e-02 2.364290878176689148e-03
8.000000119209289551e-01 9.139607846736907959e-02 2.741095144301652908e-03 8.051725476980209351e-02 3.109134733676910400e-03
1.000000000000000000e+00 1.125809922814369202e-01 3.262797836214303970e-03 9.937765449285507202e-02 3.776814788579940796e-03
1.200000047683715820e+00 1.306643486022949219e-01 3.730089636519551277e-03 1.155676394701004028e-01 4.357894882559776306e-03
1.399999976158142090e+00 1.460420191287994385e-01 4.108987282961606979e-03 1.294783502817153931e-01 4.741761833429336548e-03
1.600000023841857910e+00 1.591824293136596680e-01 4.450861830264329910e-03 1.416939795017242432e-01 5.157887469977140427e-03
1.799999952316284180e+00 1.705526113510131836e-01 4.756374750286340714e-03 1.521385759115219116e-01 5.545801017433404922e-03
2.000000000000000000e+00 1.805907189846038818e-01 4.905343055725097656e-03 1.616294384002685547e-01 5.940502043813467026e-03
2.200000047683715820e+00 1.893319040536880493e-01 4.902394954115152359e-03 1.702320128679275513e-01 6.273422855883836746e-03
2.400000095367431641e+00 1.965120136737823486e-01 5.289804190397262573e-03 1.770428568124771118e-01 6.380968727171421051e-03
2.599999904632568359e+00 2.035944908857345581e-01 5.438034422695636749e-03 1.847373247146606445e-01 6.756952032446861267e-03
2.799999952316284180e+00 2.093843519687652588e-01 5.571686662733554840e-03 1.907190382480621338e-01 7.095726672559976578e-03
3.000000000000000000e+00 2.135024070739746094e-01 6.032965146005153656e-03 1.959099322557449341e-01 7.136611267924308777e-03
3.200000047683715820e+00 2.178931534290313721e-01 5.690012127161026001e-03 2.016035318374633789e-01 7.887144573032855988e-03
3.400000095367431641e+00 2.210086286067962646e-01 5.975051317363977432e-03 2.051500827074050903e-01 8.196374401450157166e-03
3.599999904632568359e+00 2.233465909957885742e-01 6.471278145909309387e-03 2.088903933763504028e-01 8.099404163658618927e-03
3.799999952316284180e+00 2.262209951877593994e-01 6.416148971766233444e-03 2.129833400249481201e-01 8.205527439713478088e-03


==> anc/dat_w_err/nucleon_fluct/PbPb2760/20_25/v2_pt_charged_ep.dat <==
 (2.000000029802322388e-01+0.000000000000000000e+00j)  (1.145640380620965154e-02-6.042805430349965621e-05j)  (4.169731852420881148e-04+0.000000000000000000e+00j)
 (4.000000059604644775e-01+0.000000000000000000e+00j)  (3.739422437437878166e-02+4.122979778937141789e-05j)  (1.345987154269195603e-03+0.000000000000000000e+00j)
 (6.000000238418579102e-01+0.000000000000000000e+00j)  (6.341392169692637582e-02+1.107538583427555975e-04j)  (2.394559753763750732e-03+0.000000000000000000e+00j)
 (8.000000119209289551e-01+0.000000000000000000e+00j)  (8.692862288497864298e-02+1.696208241816633930e-04j)  (3.296257055303817868e-03+0.000000000000000000e+00j)
 (1.000000000000000000e+00+0.000000000000000000e+00j)  (1.071510212258535433e-01+2.499254043840863464e-04j)  (3.803661453627869057e-03+0.000000000000000000e+00j)
 (1.200000047683715820e+00+0.000000000000000000e+00j)  (1.244325508205193914e-01+1.909450254920845266e-04j)  (4.322132692696102098e-03+0.000000000000000000e+00j)
 (1.399999976158142090e+00+0.000000000000000000e+00j)  (1.391760632575857193e-01+3.509350112592653979e-05j)  (4.731050134006696897e-03+0.000000000000000000e+00j)
 (1.600000023841857910e+00+0.000000000000000000e+00j)  (1.518390018061085700e-01-3.127599464479110560e-04j)  (5.115473290957999603e-03+0.000000000000000000e+00j)
 (1.799999952316284180e+00+0.000000000000000000e+00j)  (1.627068518451618706e-01-3.504687364423183073e-04j)  (5.556353312558284796e-03+0.000000000000000000e+00j)
 (2.000000000000000000e+00+0.000000000000000000e+00j)  (1.725508318721881429e-01-5.422307809913980625e-04j)  (5.649693558096699833e-03+0.000000000000000000e+00j)
 (2.200000047683715820e+00+0.000000000000000000e+00j)  (1.811553622645282469e-01-9.627299313207650323e-04j)  (5.493422957712442746e-03+0.000000000000000000e+00j)
 (2.400000095367431641e+00+0.000000000000000000e+00j)  (1.882856856939318091e-01-1.285384849403386045e-03j)  (6.477682969205996073e-03+0.000000000000000000e+00j)
 (2.599999904632568359e+00+0.000000000000000000e+00j)  (1.954912728440281466e-01-1.591892497586727814e-03j)  (6.942173324453211093e-03+0.000000000000000000e+00j)
 (2.799999952316284180e+00+0.000000000000000000e+00j)  (2.014893641484018783e-01-1.806412325903685410e-03j)  (7.367570027163801091e-03+0.000000000000000000e+00j)
 (3.000000000000000000e+00+0.000000000000000000e+00j)  (2.064651150859725393e-01-1.881872065550569675e-03j)  (8.392611076430160286e-03+0.000000000000000000e+00j)
 (3.200000047683715820e+00+0.000000000000000000e+00j)  (2.114887495024054265e-01-2.508153227042047434e-03j)  (8.797945737616890902e-03+0.000000000000000000e+00j)
 (3.400000095367431641e+00+0.000000000000000000e+00j)  (2.150996537372803774e-01-3.165330187177149267e-03j)  (1.057506582534795299e-02+0.000000000000000000e+00j)
 (3.599999904632568359e+00+0.000000000000000000e+00j)  (2.183706898340413705e-01-3.525321626665025090e-03j)  (1.158556017269451489e-02+0.000000000000000000e+00j)
 (3.799999952316284180e+00+0.000000000000000000e+00j)  (2.223902611322238210e-01-4.765555205446282694e-03j)  (1.328286960669524015e-02+0.000000000000000000e+00j)


==> anc/dat_w_err/nucleon_fluct/PbPb2760/20_25/v3_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 1.862673088908195496e-02 8.740770281292498112e-04 8.868156000971794128e-03 2.511324919760227203e-02
-4.473684310913085938e+00 2.110207453370094299e-02 9.721402311697602272e-04 9.540821425616741180e-03 2.850876934826374054e-02
-3.947368383407592773e+00 2.299002930521965027e-02 1.037594163790345192e-03 1.028070785105228424e-02 3.153926879167556763e-02
-3.421052694320678711e+00 2.428488992154598236e-02 1.141986460424959660e-03 8.664662949740886688e-03 3.342492878437042236e-02
-2.894736766815185547e+00 2.503689751029014587e-02 1.183552900329232216e-03 1.093975640833377838e-02 3.405680507421493530e-02
-2.368421077728271484e+00 2.579211629927158356e-02 1.254062633961439133e-03 1.198176015168428421e-02 3.499150648713111877e-02
-1.842105269432067871e+00 2.662059105932712555e-02 1.255814218893647194e-03 1.186814904212951660e-02 3.645612299442291260e-02
-1.315789461135864258e+00 2.759771980345249176e-02 1.331594539806246758e-03 1.078176219016313553e-02 3.749827295541763306e-02
-7.894737124443054199e-01 2.866967022418975830e-02 1.396248815581202507e-03 1.081806141883134842e-02 3.940294310450553894e-02
-2.631579041481018066e-01 2.940896525979042053e-02 1.450859825126826763e-03 1.244235597550868988e-02 4.015991464257240295e-02
2.631579041481018066e-01 2.942120097577571869e-02 1.453616423532366753e-03 1.303023379296064377e-02 4.047799482941627502e-02
7.894737124443054199e-01 2.857648767530918121e-02 1.446515554562211037e-03 1.471654511988162994e-02 3.844824805855751038e-02
1.315789461135864258e+00 2.744280733168125153e-02 1.396689680404961109e-03 1.417967211455106735e-02 3.644168004393577576e-02
1.842105269432067871e+00 2.643074654042720795e-02 1.356060267426073551e-03 1.414492167532444000e-02 3.511324152350425720e-02
2.368421077728271484e+00 2.562734484672546387e-02 1.357233850285410881e-03 1.189346611499786377e-02 3.477480262517929077e-02
2.894736766815185547e+00 2.493848651647567749e-02 1.307490165345370770e-03 1.398706436157226562e-02 3.278578072786331177e-02
3.421052694320678711e+00 2.411021851003170013e-02 1.270641339942812920e-03 1.221211440861225128e-02 3.232301399111747742e-02
3.947368383407592773e+00 2.287179231643676758e-02 1.210529124364256859e-03 1.279622782021760941e-02 2.981806173920631409e-02
4.473684310913085938e+00 2.092247456312179565e-02 1.124631031416356564e-03 1.262776367366313934e-02 2.720836363732814789e-02
5.000000000000000000e+00 1.840051636099815369e-02 1.007692189887166023e-03 1.198977231979370117e-02 2.345666848123073578e-02


==> anc/dat_w_err/nucleon_fluct/PbPb2760/20_25/v3_eta_charged_ep.dat <==
-5.000000000000000000e+00 2.339450960272492636e-02 6.800451385696777576e-04
-4.473684310913085938e+00 2.601645243470857710e-02 7.641141365443647731e-04
-3.947368383407592773e+00 2.776198412308070879e-02 7.700224071716777570e-04
-3.421052694320678711e+00 2.891914510101246602e-02 8.345577982754075674e-04
-2.894736766815185547e+00 2.954886470680076482e-02 8.917500725603489699e-04
-2.368421077728271484e+00 3.018259202006825376e-02 9.195079480694713083e-04
-1.842105269432067871e+00 3.087831946317412535e-02 8.994801007344893542e-04
-1.315789461135864258e+00 3.151748783453553471e-02 9.475303997756388385e-04
-7.894737124443054199e-01 3.228113578462166178e-02 9.774242649596242942e-04
-2.631579041481018066e-01 3.283578046170109593e-02 1.005484666943494421e-03
2.631579041481018066e-01 3.282084643220505027e-02 9.807013988542704133e-04
7.894737124443054199e-01 3.217550686937045018e-02 1.012102464618544126e-03
1.315789461135864258e+00 3.135881859361702717e-02 1.015155505789335985e-03
1.842105269432067871e+00 3.062306160054058951e-02 1.014106642511520195e-03
2.368421077728271484e+00 2.995278237897711082e-02 1.067045234456925635e-03
2.894736766815185547e+00 2.940217296333015248e-02 1.017961394507067808e-03
3.421052694320678711e+00 2.867371319797209356e-02 1.029445208398326083e-03
3.947368383407592773e+00 2.758237912996530650e-02 9.885900525319433335e-04
4.473684310913085938e+00 2.572299453559070276e-02 9.333294770453353035e-04
5.000000000000000000e+00 2.309309841862584520e-02 8.736633356179524836e-04


==> anc/dat_w_err/nucleon_fluct/PbPb2760/20_30/dN_over_2pidYptdpt_mc_-211.dat <==
1.000000000000000056e-01 3.485561372028150799e+02 1.641610134158849821e+00
3.000000000000000444e-01 1.766637468204161507e+02 8.410900699338655917e-01
5.000000000000000000e-01 8.504896649412043530e+01 4.216629481226738529e-01
7.000000000000000666e-01 4.374661946585978001e+01 2.328454437374528063e-01
9.000000000000000222e-01 2.349803176969122021e+01 1.303256318877109854e-01
1.100000000000000089e+00 1.297173723250641686e+01 7.979459409250500013e-02
1.300000000000000266e+00 7.303179907788792669e+00 4.832742721709385597e-02
1.500000000000000000e+00 4.178824176435548488e+00 2.908617401753900780e-02
1.700000000000000178e+00 2.423016748829270650e+00 1.729842350925765715e-02
1.899999999999999911e+00 1.421723218697546809e+00 1.083715757551926423e-02
2.100000000000000089e+00 8.431344897693653362e-01 6.890952309238988251e-03
2.300000000000000266e+00 5.049553281399088434e-01 4.137309205900527136e-03
2.500000000000000000e+00 3.054052320363663808e-01 2.622621845993361196e-03
2.700000000000000178e+00 1.862683139387918962e-01 1.675250386903356882e-03
2.900000000000000355e+00 1.143512259152602156e-01 1.031729615421013522e-03
3.100000000000000089e+00 7.080782026364991488e-02 6.453056378505828876e-04
3.300000000000000266e+00 4.413764459295981685e-02 3.958475064338125358e-04
3.500000000000000000e+00 2.768098558322385980e-02 2.555381730418080743e-04
3.700000000000000178e+00 1.742194602954537375e-02 1.566601746676058533e-04
3.900000000000000355e+00 1.107987062904726774e-02 8.803754239376989645e-05


==> anc/dat_w_err/nucleon_fluct/PbPb2760/20_30/dN_over_2pidYptdpt_mc_-2212.dat <==
1.000000000000000056e-01 2.663662221486502890e+00 1.207063543982925778e-02
3.000000000000000444e-01 2.574565515955403505e+00 1.141793396698405003e-02
5.000000000000000000e-01 2.391500902601637613e+00 1.033251363453681175e-02
7.000000000000000666e-01 2.118828241621040664e+00 9.967660301623887040e-03
9.000000000000000222e-01 1.782533888972347658e+00 8.791293356288556321e-03
1.100000000000000089e+00 1.427233768225375288e+00 7.200051193347913915e-03
1.300000000000000266e+00 1.095695778304989876e+00 5.952861024964396265e-03
1.500000000000000000e+00 8.119550259100887235e-01 4.875342013914241678e-03
1.700000000000000178e+00 5.860583534097683067e-01 3.738585227915143788e-03
1.899999999999999911e+00 4.137073590730729333e-01 2.721303305747385312e-03
2.100000000000000089e+00 2.873128189418340250e-01 2.151165084742927107e-03
2.300000000000000266e+00 1.973297554781820173e-01 1.552474316277484756e-03
2.500000000000000000e+00 1.342901663326487305e-01 1.137776377163448758e-03
2.700000000000000178e+00 9.078502509717001345e-02 7.898593043365342327e-04
2.900000000000000355e+00 6.116173540230680772e-02 5.703719154644542070e-04
3.100000000000000089e+00 4.094620293168567404e-02 3.640144704454555016e-04
3.300000000000000266e+00 2.745880941656213964e-02 2.438584124333294679e-04
3.500000000000000000e+00 1.835871215582050159e-02 1.668880106114499430e-04
3.700000000000000178e+00 1.223152337081489724e-02 1.041198992562802499e-04
3.900000000000000355e+00 8.169545655786297073e-03 7.266666862708074325e-05


==> anc/dat_w_err/nucleon_fluct/PbPb2760/20_30/dN_over_2pidYptdpt_mc_-321.dat <==
1.000000000000000056e-01 2.219848184974332383e+01 1.005083234380434593e-01
3.000000000000000444e-01 1.902437745267543079e+01 8.492484054072223232e-02
5.000000000000000000e-01 1.443656158971120895e+01 6.672371269409459182e-02
7.000000000000000666e-01 1.001669012788458701e+01 4.998712795797615599e-02
9.000000000000000222e-01 6.566464451687977544e+00 3.465594374591929316e-02
1.100000000000000089e+00 4.172741780912662790e+00 2.459850926696686285e-02
1.300000000000000266e+00 2.611845963023756045e+00 1.635472848235018303e-02
1.500000000000000000e+00 1.626178186598063125e+00 1.111722480267157524e-02
1.700000000000000178e+00 1.011751015903208151e+00 7.333740517705990107e-03
1.899999999999999911e+00 6.306429458160839330e-01 4.689131917289087598e-03
2.100000000000000089e+00 3.939589463744764264e-01 3.120130085858223348e-03
2.300000000000000266e+00 2.468868565427587147e-01 1.860191700604861423e-03
2.500000000000000000e+00 1.554881193063536726e-01 1.308902744180592175e-03
2.700000000000000178e+00 9.812531001884342019e-02 8.705992508809367973e-04
2.900000000000000355e+00 6.234295777879459571e-02 5.821859766167035606e-04
3.100000000000000089e+00 3.979686465447580812e-02 3.662396086147072169e-04
3.300000000000000266e+00 2.542950351085608920e-02 2.271979854232048413e-04
3.500000000000000000e+00 1.634604632428720075e-02 1.530403061628032922e-04
3.700000000000000178e+00 1.056028893122628286e-02 1.088412454334394922e-04
3.900000000000000355e+00 6.855939248348126916e-03 6.834044544906577598e-05


==> anc/dat_w_err/nucleon_fluct/PbPb2760/20_30/dN_over_2pidYptdpt_mc_211.dat <==
1.000000000000000056e-01 3.485650127434748811e+02 1.660878230408870060e+00
3.000000000000000444e-01 1.766386326124933248e+02 8.419482494027379360e-01
5.000000000000000000e-01 8.504873094480468865e+01 4.239776082013340663e-01
7.000000000000000666e-01 4.374936564650881365e+01 2.295457928930276781e-01
9.000000000000000222e-01 2.349709290289266761e+01 1.334317224652220857e-01
1.100000000000000089e+00 1.296661051418803368e+01 7.896883239704380331e-02
1.300000000000000266e+00 7.299451397179663736e+00 4.860233989907545432e-02
1.500000000000000000e+00 4.174984209755804088e+00 2.930865948723053449e-02
1.700000000000000178e+00 2.420423537479548859e+00 1.839193105165976699e-02
1.899999999999999911e+00 1.419963998137984129e+00 1.093839292151967124e-02
2.100000000000000089e+00 8.422635585530013902e-01 6.605027370809940339e-03
2.300000000000000266e+00 5.047284746811684375e-01 4.168655912823985947e-03
2.500000000000000000e+00 3.052210897672090195e-01 2.597842158502004437e-03
2.700000000000000178e+00 1.858040628995445975e-01 1.656851697656108215e-03
2.900000000000000355e+00 1.142947442041341716e-01 1.063558883773766664e-03
3.100000000000000089e+00 7.070034789347603987e-02 6.752740851454569959e-04
3.300000000000000266e+00 4.401502294362311801e-02 4.067607688154240724e-04
3.500000000000000000e+00 2.757234338754660508e-02 2.602900271707297942e-04
3.700000000000000178e+00 1.739499005720188118e-02 1.789416474755313403e-04
3.900000000000000355e+00 1.101532445768222193e-02 1.073878404739762573e-04


==> anc/dat_w_err/nucleon_fluct/PbPb2760/20_30/dN_over_2pidYptdpt_mc_2212.dat <==
1.000000000000000056e-01 2.717338552335436752e+00 1.463426131773807627e-02
3.000000000000000444e-01 2.628850614461664126e+00 1.217306900490226947e-02
5.000000000000000000e-01 2.442142944460524490e+00 1.095251193859442598e-02
7.000000000000000666e-01 2.163442593162594463e+00 9.916648435101187847e-03
9.000000000000000222e-01 1.820051130029748609e+00 8.679972145514367257e-03
1.100000000000000089e+00 1.459552229142936808e+00 7.414679153779077554e-03
1.300000000000000266e+00 1.119383236979434315e+00 6.172390669149130892e-03
1.500000000000000000e+00 8.292269624314856369e-01 4.937917177197487587e-03
1.700000000000000178e+00 5.983423063998198899e-01 3.825015248079627339e-03
1.899999999999999911e+00 4.227166457288677459e-01 2.937932735102809657e-03
2.100000000000000089e+00 2.938582554466586672e-01 2.080944061123988185e-03
2.300000000000000266e+00 2.016095818264927453e-01 1.584086495551486305e-03
2.500000000000000000e+00 1.371810567189699070e-01 1.135130897306803766e-03
2.700000000000000178e+00 9.264301169207983522e-02 7.715509471597366796e-04
2.900000000000000355e+00 6.239797599619102686e-02 5.821963996425751032e-04
3.100000000000000089e+00 4.189972073187091250e-02 3.618453336681207643e-04
3.300000000000000266e+00 2.808389447461977564e-02 2.490121805217965743e-04
3.500000000000000000e+00 1.881237953170053837e-02 1.730901718871999059e-04
3.700000000000000178e+00 1.256417154016011353e-02 1.240707992597431567e-04
3.900000000000000355e+00 8.411848854403769504e-03 8.075836917925452419e-05


==> anc/dat_w_err/nucleon_fluct/PbPb2760/20_30/dN_over_2pidYptdpt_mc_321.dat <==
1.000000000000000056e-01 2.217289636635010908e+01 9.794228646770943014e-02
3.000000000000000444e-01 1.901735297242324663e+01 8.602753405657857788e-02
5.000000000000000000e-01 1.443824120487730411e+01 6.726367010640754707e-02
7.000000000000000666e-01 1.001651922579093323e+01 5.005836973423128528e-02
9.000000000000000222e-01 6.566556555243009186e+00 3.546885079845987082e-02
1.100000000000000089e+00 4.173851645496876372e+00 2.397900225073805111e-02
1.300000000000000266e+00 2.613437410432276398e+00 1.645547792596399606e-02
1.500000000000000000e+00 1.626207630262535231e+00 1.091221002563524771e-02
1.700000000000000178e+00 1.011482012842531697e+00 7.348670810490584224e-03
1.899999999999999911e+00 6.298616206941421991e-01 4.770888198275319812e-03
2.100000000000000089e+00 3.933310422299448050e-01 2.986937897531299554e-03
2.300000000000000266e+00 2.470852235732790836e-01 2.031370082482842395e-03
2.500000000000000000e+00 1.554390995838813572e-01 1.297598562838521733e-03
2.700000000000000178e+00 9.829202973392178744e-02 8.262672589158275753e-04
2.900000000000000355e+00 6.229068361214114280e-02 5.499800716081968462e-04
3.100000000000000089e+00 3.977371873398852925e-02 3.776084484823786017e-04
3.300000000000000266e+00 2.546229907488715277e-02 2.499350314895794020e-04
3.500000000000000000e+00 1.637101849273901039e-02 1.690644221950952290e-04
3.700000000000000178e+00 1.058323018428457274e-02 9.962203129697417019e-05
3.900000000000000355e+00 6.837507201519960054e-03 6.929719392277175895e-05


==> anc/dat_w_err/nucleon_fluct/PbPb2760/20_30/dNdEta_mc_charged.dat <==
# Eta,dNdEta,error
-7.799999999999999822e+00 6.815230833333338012e+01 2.149873451180470685e+00
-7.400000000000000355e+00 9.320397666666666225e+01 2.940137945821667209e+00
-7.000000000000000000e+00 1.258620016666666572e+02 3.970343984071686094e+00
-6.599999999999999645e+00 1.668941491666670345e+02 5.264719875793184123e+00
-6.200000000000000178e+00 2.154235441666664030e+02 6.795601496795969254e+00
-5.799999999999999822e+00 2.695837508333326014e+02 8.504130528763468533e+00
-5.399999999999999467e+00 3.272524366666665401e+02 1.032332177694942743e+01
-5.000000000000000000e+00 3.860700625000004607e+02 1.217877269434584697e+01
-4.599999999999999645e+00 4.436870958333333874e+02 1.399634359394740990e+01
-4.200000000000000178e+00 4.972190733333325738e+02 1.568507679347525041e+01
-3.799999999999999822e+00 5.439519374999995307e+02 1.715932367037523321e+01
-3.399999999999999467e+00 5.825987549999998691e+02 1.837848821470103999e+01
-2.999999999999999556e+00 6.139678258333337908e+02 1.936808003016504642e+01
-2.599999999999999645e+00 6.386737166666657686e+02 2.014748207419940584e+01
-2.199999999999999734e+00 6.569001100000001543e+02 2.072245978603762850e+01
-1.799999999999999822e+00 6.672475774999991245e+02 2.104891627906238583e+01
-1.399999999999999467e+00 6.684518450000002758e+02 2.108690232164703815e+01
-9.999999999999995559e-01 6.609344325000012077e+02 2.084976872093095679e+01
-5.999999999999996447e-01 6.492046966666659955e+02 2.047973902895612142e+01
-1.999999999999997335e-01 6.409906975000003513e+02 2.022060962031073927e+01
2.000000000000001776e-01 6.409158116666661726e+02 2.021823101383091270e+01
6.000000000000005329e-01 6.490422449999988430e+02 2.047453220381805750e+01
1.000000000000000888e+00 6.606735491666652251e+02 2.084143935663652059e+01
1.400000000000001243e+00 6.679957308333326864e+02 2.107236240370447078e+01
1.800000000000000711e+00 6.667244133333357468e+02 2.103221263673553310e+01
2.200000000000000178e+00 6.562361558333329867e+02 2.070133674288405246e+01
2.600000000000000533e+00 6.379116608333323484e+02 2.012326110274369029e+01
3.000000000000000888e+00 6.130506999999993241e+02 1.933897054957257922e+01
3.400000000000001243e+00 5.817063974999992979e+02 1.835017125233664714e+01
3.800000000000000711e+00 5.430644083333354502e+02 1.713119129558988618e+01
4.200000000000000178e+00 4.964051266666663764e+02 1.565927498313391375e+01
4.600000000000000533e+00 4.428417841666664003e+02 1.396958662535917206e+01
5.000000000000000888e+00 3.854212816666664594e+02 1.215822584438209297e+01
5.400000000000001243e+00 3.267214883333331841e+02 1.030651463043491667e+01
5.800000000000000711e+00 2.692058783333344536e+02 8.492169347772273724e+00
6.200000000000000178e+00 2.151843983333331778e+02 6.788048360621725230e+00
6.600000000000000533e+00 1.668314875000000939e+02 5.262749471400623769e+00
7.000000000000000888e+00 1.259348966666664040e+02 3.972656734938751377e+00
7.400000000000001243e+00 9.334294166666636272e+01 2.944533735495062032e+00
7.800000000000000711e+00 6.831987916666689387e+01 2.155165345599129534e+00


==> anc/dat_w_err/nucleon_fluct/PbPb2760/20_30/dNdY_mc_-2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 7.586666666666698564e-04 2.414295185855452492e-05
-9.250000000000000000e+00 2.761866666666665596e-02 8.717877249473648948e-04
-8.750000000000000000e+00 1.480040000000000244e-01 4.669474621878252733e-03
-8.250000000000000000e+00 2.825853333333332995e-01 8.914614770902636390e-03
-7.750000000000000000e+00 4.239766666666664463e-01 1.337581388076389786e-02
-7.250000000000000000e+00 6.973353333333335291e-01 2.199856145625090145e-02
-6.750000000000000000e+00 1.264530000000000154e+00 3.989143646579289965e-02
-6.250000000000000000e+00 2.299734000000001277e+00 7.254725845527924821e-02
-5.750000000000000000e+00 3.846281333333335439e+00 1.213334724455024660e-01
-5.250000000000000000e+00 5.781790666666669409e+00 1.823904388137408406e-01
-4.750000000000000000e+00 7.881272666666659710e+00 2.486184588490010228e-01
-4.250000000000000000e+00 9.942594000000001486e+00 3.136445844027510033e-01
-3.750000000000000000e+00 1.175373466666666111e+01 3.707778831659593322e-01
-3.250000000000000000e+00 1.322600066666666763e+01 4.172257698751075106e-01
-2.750000000000000000e+00 1.437783666666669546e+01 4.535587714251428926e-01
-2.250000000000000000e+00 1.529472333333334078e+01 4.824842467251176381e-01
-1.750000000000000000e+00 1.601697733333332963e+01 5.052691503832285047e-01
-1.250000000000000000e+00 1.657200866666667594e+01 5.227780270893178649e-01
-7.500000000000000000e-01 1.695227333333331998e+01 5.347722994589476642e-01
-2.500000000000000000e-01 1.715055066666667472e+01 5.410280037947956533e-01
2.500000000000000000e-01 1.714266800000000401e+01 5.407786253727620007e-01
7.500000000000000000e-01 1.694305733333332142e+01 5.344847328778022932e-01
1.250000000000000000e+00 1.657178933333330306e+01 5.227671042671893087e-01
1.750000000000000000e+00 1.600345466666666638e+01 5.048380082356802578e-01
2.250000000000000000e+00 1.527925066666665721e+01 4.819935770108201845e-01
2.750000000000000000e+00 1.435283666666668090e+01 4.527683551799023265e-01
3.250000000000000000e+00 1.320974799999998339e+01 4.167092284924057699e-01
3.750000000000000000e+00 1.174018866666667726e+01 3.703491399591147260e-01
4.250000000000000000e+00 9.931151333333339437e+00 3.132813743837527531e-01
4.750000000000000000e+00 7.870791333333331252e+00 2.482859306734765681e-01
5.250000000000000000e+00 5.777215333333332481e+00 1.822443555501720158e-01
5.750000000000000000e+00 3.850612000000000368e+00 1.214685379679609212e-01
6.250000000000000000e+00 2.306245333333334813e+00 7.275142706456198816e-02
6.750000000000000000e+00 1.271554666666665501e+00 4.011197395036906338e-02
7.250000000000000000e+00 7.042199999999992910e-01 2.221471584968962368e-02
7.750000000000000000e+00 4.298273333333331170e-01 1.355896694015639239e-02
8.250000000000000000e+00 2.860126666666667483e-01 9.022135537374147488e-03
8.750000000000000000e+00 1.505793333333333428e-01 4.749955638585456365e-03
9.250000000000000000e+00 2.845800000000001453e-02 8.977047807616216242e-04
9.750000000000000000e+00 8.733333333333359854e-04 2.758074610222739764e-05


==> anc/dat_w_err/nucleon_fluct/PbPb2760/20_30/dNdY_mc_2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 2.800000000000000297e-04 9.413182246190880684e-06
-9.250000000000000000e+00 4.052266666666665823e-02 1.278740098120890751e-03
-8.750000000000000000e+00 8.289173333333330618e-01 2.615027439680311927e-02
-8.250000000000000000e+00 2.616447333333337788e+00 8.253697125461972872e-02
-7.750000000000000000e+00 3.936767333333335284e+00 1.241830096422371493e-01
-7.250000000000000000e+00 4.751365999999997314e+00 1.498780047680733918e-01
-6.750000000000000000e+00 5.555609333333332067e+00 1.752471731028597546e-01
-6.250000000000000000e+00 5.987087333333334094e+00 1.888605382800377375e-01
-5.750000000000000000e+00 5.700811333333336783e+00 1.798304022030456084e-01
-5.250000000000000000e+00 4.956314000000003439e+00 1.563476349883353989e-01
-4.750000000000000000e+00 4.077516666666668677e+00 1.286269559790736428e-01
-4.250000000000000000e+00 3.212865333333334128e+00 1.013513324775741214e-01
-3.750000000000000000e+00 2.450897333333335926e+00 7.731892194296632881e-02
-3.250000000000000000e+00 1.815864000000001699e+00 5.728165000084010222e-02
-2.750000000000000000e+00 1.314951333333332473e+00 4.148422270332561418e-02
-2.250000000000000000e+00 9.426393333333331626e-01 2.974065485325912833e-02
-1.750000000000000000e+00 6.880419999999995984e-01 2.170721428102417860e-02
-1.250000000000000000e+00 5.082900000000004637e-01 1.603398359372870674e-02
-7.500000000000000000e-01 3.925806666666675770e-01 1.238709671341369986e-02
-2.500000000000000000e-01 3.341613333333329217e-01 1.054400219392075122e-02
2.500000000000000000e-01 3.455673333333326713e-01 1.090520562522522691e-02
7.500000000000000000e-01 3.979846666666665422e-01 1.256224459565441834e-02
1.250000000000000000e+00 4.849393333333330003e-01 1.530293859809723697e-02
1.750000000000000000e+00 6.836700000000001110e-01 2.156953187736968675e-02
2.250000000000000000e+00 9.365406666666682423e-01 2.954358221141775362e-02
2.750000000000000000e+00 1.311214666666669304e+00 4.136235860920291219e-02
3.250000000000000000e+00 1.797869333333332875e+00 5.671407303020039453e-02
3.750000000000000000e+00 2.431984666666663131e+00 7.671981207163744432e-02
4.250000000000000000e+00 3.198709999999999720e+00 1.009063618246641980e-01
4.750000000000000000e+00 4.070300666666663680e+00 1.284009598508883687e-01
5.250000000000000000e+00 4.929921333333334488e+00 1.555175489819705104e-01
5.750000000000000000e+00 5.660197333333339742e+00 1.785539389295831836e-01
6.250000000000000000e+00 5.937670666666664765e+00 1.873092855685542790e-01
6.750000000000000000e+00 5.512272666666670595e+00 1.738897139454522733e-01
7.250000000000000000e+00 4.716351333333333784e+00 1.487850089819806043e-01
7.750000000000000000e+00 3.904452000000004475e+00 1.231733179051898858e-01
8.250000000000000000e+00 2.609505333333335120e+00 8.232395671934131243e-02
8.750000000000000000e+00 8.435073333333334977e-01 2.661301321997205926e-02
9.250000000000000000e+00 4.172733333333333156e-02 1.317713050637405381e-03
9.750000000000000000e+00 2.913333333333333313e-04 9.504154763984892543e-06


==> anc/dat_w_err/nucleon_fluct/PbPb2760/20_30/integrated_v2_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
8.010487145475203574e-02
7.057728930846605964e-02


==> anc/dat_w_err/nucleon_fluct/PbPb2760/20_30/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
9.542088003705598287e-02
8.414307814518799666e-02


==> anc/dat_w_err/nucleon_fluct/PbPb2760/20_30/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-2.4_2.4.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
9.346268664517895508e-02
8.244920116174579705e-02


==> anc/dat_w_err/nucleon_fluct/PbPb2760/20_30/integrated_v3_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v3_2par_cumulant  
#  v3_4par_cumulant
2.961117334690038447e-02
1.395601946972515814e-02


==> anc/dat_w_err/nucleon_fluct/PbPb2760/20_30/r2_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 9.982900211421521508e-01 3.685559222341462660e-04
7.894737124443054199e-01 9.952669982149016104e-01 5.721704656514607417e-04
1.315789461135864258e+00 9.912542975920553001e-01 1.469827132373786784e-03
1.842105269432067871e+00 9.894265174864488310e-01 1.998445110579864445e-03
2.368421077728271484e+00 9.860610929829546345e-01 2.530045248566413409e-03
2.894736766815185547e+00 9.829989977556611302e-01 3.114135385253564807e-03
3.421052694320678711e+00 9.820362862928252445e-01 3.418482678699618672e-03
3.947368383407592773e+00 9.810601657011714938e-01 3.691125231472613608e-03
4.473684310913085938e+00 9.805071673344201155e-01 3.708015358912512393e-03
5.000000000000000000e+00 9.779223201489225525e-01 4.007021167240561177e-03


==> anc/dat_w_err/nucleon_fluct/PbPb2760/20_30/r2_eta_charged_3_4.dat <==
2.631579041481018066e-01 9.983044786132579951e-01
7.894737124443054199e-01 9.952690413175246942e-01
1.315789461135864258e+00 9.913088097272921839e-01
1.842105269432067871e+00 9.894736562235496580e-01
2.368421077728271484e+00 9.861504234296589733e-01
2.894736766815185547e+00 9.830826319319625473e-01
3.421052694320678711e+00 9.820752657824766141e-01
3.947368383407592773e+00 9.811148647750910223e-01
4.473684310913085938e+00 9.805829121030344986e-01
5.000000000000000000e+00 9.779949890025302350e-01


==> anc/dat_w_err/nucleon_fluct/PbPb2760/20_30/r2_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.981343722017117503e-01 3.879254251791798514e-04
7.894737124443054199e-01 9.947613461809836632e-01 5.710154462572828837e-04
1.315789461135864258e+00 9.903319775290654325e-01 1.514534962322201849e-03
1.842105269432067871e+00 9.881318148815718683e-01 2.018048151037904990e-03
2.368421077728271484e+00 9.845112889844254145e-01 2.581219320023254472e-03
2.894736766815185547e+00 9.812005645976358270e-01 3.164969954608465742e-03
3.421052694320678711e+00 9.801759751660229503e-01 3.468360402494788126e-03
3.947368383407592773e+00 9.790931099067957666e-01 3.729329244549059799e-03
4.473684310913085938e+00 9.780887038444676662e-01 3.762468262145601382e-03
5.000000000000000000e+00 9.752746159767546885e-01 4.098713961025931066e-03


==> anc/dat_w_err/nucleon_fluct/PbPb2760/20_30/v2_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 5.769255757331848145e-02 8.137908880598843098e-04 5.148326605558395386e-02 1.358469133265316486e-03
-4.473684310913085938e+00 6.252620369195938110e-02 8.742131176404654980e-04 5.555770546197891235e-02 1.473257201723754406e-03
-3.947368383407592773e+00 6.620132178068161011e-02 9.477851563133299351e-04 5.862212181091308594e-02 1.551445922814309597e-03
-3.421052694320678711e+00 6.866917014122009277e-02 9.462700108997523785e-04 6.054791063070297241e-02 1.641983049921691418e-03
-2.894736766815185547e+00 7.029844820499420166e-02 9.893182432278990746e-04 6.187981367111206055e-02 1.667647855356335640e-03
-2.368421077728271484e+00 7.177648693323135376e-02 9.992178529500961304e-04 6.314732134342193604e-02 1.713925506919622421e-03
-1.842105269432067871e+00 7.369707524776458740e-02 9.941397001966834068e-04 6.478922814130783081e-02 1.752317417412996292e-03
-1.315789461135864258e+00 7.599301636219024658e-02 1.029919949360191822e-03 6.687235087156295776e-02 1.761896885000169277e-03
-7.894737124443054199e-01 7.851008325815200806e-02 1.011501881293952465e-03 6.909604370594024658e-02 1.828906126320362091e-03
-2.631579041481018066e-01 8.038862794637680054e-02 1.026597921736538410e-03 7.074527442455291748e-02 1.867316197603940964e-03
2.631579041481018066e-01 8.043430745601654053e-02 9.916404960677027702e-04 7.078402489423751831e-02 1.897991169244050980e-03
7.894737124443054199e-01 7.862528413534164429e-02 9.793810313567519188e-04 6.921587884426116943e-02 1.826530438847839832e-03
1.315789461135864258e+00 7.620432227849960327e-02 9.070717496797442436e-04 6.718189269304275513e-02 1.750785857439041138e-03
1.842105269432067871e+00 7.384079694747924805e-02 8.691842085681855679e-04 6.515093892812728882e-02 1.651528989896178246e-03
2.368421077728271484e+00 7.198612391948699951e-02 8.157322881743311882e-04 6.360484659671783447e-02 1.607730169780552387e-03
2.894736766815185547e+00 7.055643200874328613e-02 8.020796813070774078e-04 6.238846853375434875e-02 1.570876454934477806e-03
3.421052694320678711e+00 6.891147792339324951e-02 7.761153392493724823e-04 6.112705543637275696e-02 1.531054731458425522e-03
3.947368383407592773e+00 6.645945459604263306e-02 7.564349798485636711e-04 5.907704308629035950e-02 1.464024884626269341e-03
4.473684310913085938e+00 6.276801228523254395e-02 6.966254441067576408e-04 5.603919178247451782e-02 1.352776540443301201e-03
5.000000000000000000e+00 5.797252804040908813e-02 6.438442505896091461e-04 5.188681557774543762e-02 1.235113129951059818e-03


==> anc/dat_w_err/nucleon_fluct/PbPb2760/20_30/v2_eta_charged_cumulant_etaref_-2.4_2.4.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 7.804801315069198608e-02 1.105959177948534489e-03 6.957548856735229492e-02 1.884547993540763855e-03
-4.473684310913085938e+00 8.290252089500427246e-02 1.167267328128218651e-03 7.356642931699752808e-02 2.012446057051420212e-03
-3.947368383407592773e+00 8.629541099071502686e-02 1.235386822372674942e-03 7.638070732355117798e-02 2.072463743388652802e-03
-3.421052694320678711e+00 8.837991207838058472e-02 1.232184586115181446e-03 7.792384922504425049e-02 2.148135798051953316e-03
-2.894736766815185547e+00 8.950826525688171387e-02 1.281197532080113888e-03 7.882899791002273560e-02 2.177364658564329147e-03
-2.368421077728271484e+00 9.048919379711151123e-02 1.278078183531761169e-03 7.964251935482025146e-02 2.211041282862424850e-03
-1.842105269432067871e+00 9.171406924724578857e-02 1.253561000339686871e-03 8.068268746137619019e-02 2.229816978797316551e-03
-1.315789461135864258e+00 9.307016432285308838e-02 1.277213101275265217e-03 8.193649351596832275e-02 2.219748683273792267e-03
-7.894737124443054199e-01 9.447979927062988281e-02 1.234411261975765228e-03 8.321453630924224854e-02 2.261246787384152412e-03
-2.631579041481018066e-01 9.554775059223175049e-02 1.238625962287187576e-03 8.414618670940399170e-02 2.272553509101271629e-03
2.631579041481018066e-01 9.559562802314758301e-02 1.202979823574423790e-03 8.417569100856781006e-02 2.296118764206767082e-03
7.894737124443054199e-01 9.461353719234466553e-02 1.195652177557349205e-03 8.334697037935256958e-02 2.251434605568647385e-03
1.315789461135864258e+00 9.332588315010070801e-02 1.133954036049544811e-03 8.233551681041717529e-02 2.204181160777807236e-03
1.842105269432067871e+00 9.189523011445999146e-02 1.098461914807558060e-03 8.118271082639694214e-02 2.120245946571230888e-03
2.368421077728271484e+00 9.077139198780059814e-02 1.048899372108280659e-03 8.022587001323699951e-02 2.098263241350650787e-03
2.894736766815185547e+00 8.988482505083084106e-02 1.036162138916552067e-03 7.951404154300689697e-02 2.065233653411269188e-03
3.421052694320678711e+00 8.873466402292251587e-02 1.023937831632792950e-03 7.872941344976425171e-02 2.039281884208321571e-03
3.947368383407592773e+00 8.667959272861480713e-02 9.978236630558967590e-04 7.706844806671142578e-02 1.963003538548946381e-03
4.473684310913085938e+00 8.323819935321807861e-02 9.166628005914390087e-04 7.427536696195602417e-02 1.874930458143353462e-03
5.000000000000000000e+00 7.848259061574935913e-02 8.725583902560174465e-04 7.018001377582550049e-02 1.735869678668677807e-03


==> anc/dat_w_err/nucleon_fluct/PbPb2760/20_30/v2_eta_charged_ep.dat <==
-5.000000000000000000e+00 7.439979720068348734e-02 4.096247686154571221e-04
-4.473684310913085938e+00 7.886970577122986992e-02 4.330562217727346392e-04
-3.947368383407592773e+00 8.199981952081705772e-02 4.675746652704995568e-04
-3.421052694320678711e+00 8.382905280972034745e-02 4.517362592794815649e-04
-2.894736766815185547e+00 8.487982046505229694e-02 5.021582193459110622e-04
-2.368421077728271484e+00 8.581274571442827626e-02 4.957870042380133980e-04
-1.842105269432067871e+00 8.703271299542236772e-02 4.905624882152449752e-04
-1.315789461135864258e+00 8.838140657479998108e-02 5.203803325994182504e-04
-7.894737124443054199e-01 8.980727339284208521e-02 5.016239683586746914e-04
-2.631579041481018066e-01 9.089490705788132174e-02 5.025777405101838078e-04
2.631579041481018066e-01 9.086087814472434965e-02 4.721920060529707008e-04
7.894737124443054199e-01 8.985290798663896072e-02 4.817201191062379906e-04
1.315789461135864258e+00 8.858530830611335838e-02 4.700042586421013290e-04
1.842105269432067871e+00 8.718958936648409097e-02 4.671832551143523618e-04
2.368421077728271484e+00 8.610631255335841894e-02 4.360193421205174093e-04
2.894736766815185547e+00 8.525216885989408966e-02 4.320982969424157064e-04
3.421052694320678711e+00 8.425273361162297081e-02 4.332841775738622788e-04
3.947368383407592773e+00 8.241184381612672027e-02 4.321983309495416002e-04
4.473684310913085938e+00 7.929739275355809913e-02 3.570481514523023061e-04
5.000000000000000000e+00 7.484067478312053656e-02 3.507763034987923046e-04


==> anc/dat_w_err/nucleon_fluct/PbPb2760/20_30/v2_pt_charged_cumulant.dat <==
# pt vn{2} err vn{4} err
2.000000029802322388e-01 1.214910857379436493e-02 1.684214221313595772e-04 1.087461691349744797e-02 2.925744629465043545e-04
4.000000059604644775e-01 4.005701094865798950e-02 5.468925228342413902e-04 3.532722592353820801e-02 9.633324807509779930e-04
6.000000238418579102e-01 6.819342821836471558e-02 9.293467737734317780e-04 6.002426147460937500e-02 1.673895050771534443e-03
8.000000119209289551e-01 9.354979544878005981e-02 1.251805340871214867e-03 8.245787769556045532e-02 2.311332384124398232e-03
1.000000000000000000e+00 1.154207363724708557e-01 1.521632308140397072e-03 1.018812507390975952e-01 2.876901999115943909e-03
1.200000047683715820e+00 1.339419782161712646e-01 1.710511045530438423e-03 1.184189766645431519e-01 3.257477888837456703e-03
1.399999976158142090e+00 1.496981680393218994e-01 1.867826445959508419e-03 1.325913667678833008e-01 3.588960971683263779e-03
1.600000023841857910e+00 1.633263528347015381e-01 1.943081966601312160e-03 1.450005471706390381e-01 3.910897765308618546e-03
1.799999952316284180e+00 1.750496476888656616e-01 2.055746270343661308e-03 1.556140631437301636e-01 4.181542899459600449e-03
2.000000000000000000e+00 1.854217648506164551e-01 2.222291426733136177e-03 1.652062684297561646e-01 4.391444846987724304e-03
2.200000047683715820e+00 1.943796277046203613e-01 2.117765368893742561e-03 1.737361103296279907e-01 4.687959328293800354e-03
2.400000095367431641e+00 2.020888328552246094e-01 2.216367051005363464e-03 1.811969578266143799e-01 4.707639105618000031e-03
2.599999904632568359e+00 2.092288434505462646e-01 2.212818944826722145e-03 1.883450299501419067e-01 4.979802761226892471e-03
2.799999952316284180e+00 2.151151895523071289e-01 2.223635325208306313e-03 1.941226422786712646e-01 5.107752513140439987e-03
3.000000000000000000e+00 2.198043316602706909e-01 2.340980805456638336e-03 1.997194588184356689e-01 5.138747394084930420e-03
3.200000047683715820e+00 2.241751402616500854e-01 2.302393317222595215e-03 2.047233134508132935e-01 5.572244990617036819e-03
3.400000095367431641e+00 2.281749695539474487e-01 2.616803860291838646e-03 2.092452496290206909e-01 5.662236362695693970e-03
3.599999904632568359e+00 2.305019199848175049e-01 2.331920899450778961e-03 2.128937691450119019e-01 5.872821900993585587e-03
3.799999952316284180e+00 2.329556941986083984e-01 2.119580982252955437e-03 2.165461033582687378e-01 6.373943760991096497e-03


==> anc/dat_w_err/nucleon_fluct/PbPb2760/20_30/v2_pt_charged_ep.dat <==
 (2.000000029802322388e-01+0.000000000000000000e+00j)  (1.171807083316740543e-02-9.449459529170626480e-07j)  (1.678749336386211254e-04+0.000000000000000000e+00j)
 (4.000000059604644775e-01+0.000000000000000000e+00j)  (3.821939367661927878e-02+5.675005684964367589e-05j)  (4.817488640238014493e-04+0.000000000000000000e+00j)
 (6.000000238418579102e-01+0.000000000000000000e+00j)  (6.490432938015840147e-02+1.044581629090144390e-04j)  (8.500184041143944193e-04+0.000000000000000000e+00j)
 (8.000000119209289551e-01+0.000000000000000000e+00j)  (8.903381765107437618e-02+9.990142192110405687e-05j)  (1.255077216946676611e-03+0.000000000000000000e+00j)
 (1.000000000000000000e+00+0.000000000000000000e+00j)  (1.098909830957763289e-01+1.353530345751111964e-04j)  (1.438802035374308610e-03+0.000000000000000000e+00j)
 (1.200000047683715820e+00+0.000000000000000000e+00j)  (1.275507715950395526e-01+1.068197222174099761e-04j)  (1.714737257293290004e-03+0.000000000000000000e+00j)
 (1.399999976158142090e+00+0.000000000000000000e+00j)  (1.426006206934087028e-01-3.908202244231861593e-05j)  (1.880767906883957889e-03+0.000000000000000000e+00j)
 (1.600000023841857910e+00+0.000000000000000000e+00j)  (1.556185838457688764e-01-1.914284276197063793e-04j)  (1.917048151284157917e-03+0.000000000000000000e+00j)
 (1.799999952316284180e+00+0.000000000000000000e+00j)  (1.667808935405370452e-01-2.385178937032233983e-04j)  (2.235949453519979913e-03+0.000000000000000000e+00j)
 (2.000000000000000000e+00+0.000000000000000000e+00j)  (1.767941168404748575e-01-4.322747319181506143e-04j)  (2.396673442506657824e-03+0.000000000000000000e+00j)
 (2.200000047683715820e+00+0.000000000000000000e+00j)  (1.854116989641367841e-01-8.482179446400545065e-04j)  (2.344052345861334045e-03+0.000000000000000000e+00j)
 (2.400000095367431641e+00+0.000000000000000000e+00j)  (1.930798157001778481e-01-9.873969354294177131e-04j)  (2.737930777089045420e-03+0.000000000000000000e+00j)
 (2.599999904632568359e+00+0.000000000000000000e+00j)  (2.000164051418569788e-01-1.087945313386215734e-03j)  (2.968282275733226221e-03+0.000000000000000000e+00j)
 (2.799999952316284180e+00+0.000000000000000000e+00j)  (2.058780679259066826e-01-1.457827863662760097e-03j)  (3.463103620968801481e-03+0.000000000000000000e+00j)
 (3.000000000000000000e+00+0.000000000000000000e+00j)  (2.113965879943359161e-01-1.492654232402072789e-03j)  (4.164392917409573056e-03+0.000000000000000000e+00j)
 (3.200000047683715820e+00+0.000000000000000000e+00j)  (2.160064475182584820e-01-1.980696191924184550e-03j)  (4.381270041332691219e-03+0.000000000000000000e+00j)
 (3.400000095367431641e+00+0.000000000000000000e+00j)  (2.206212533127144271e-01-2.928810326806542772e-03j)  (5.809287273238992848e-03+0.000000000000000000e+00j)
 (3.599999904632568359e+00+0.000000000000000000e+00j)  (2.237242089535484701e-01-2.946632157838787857e-03j)  (4.983947961909721870e-03+0.000000000000000000e+00j)
 (3.799999952316284180e+00+0.000000000000000000e+00j)  (2.270114008844464348e-01-3.531989449874229151e-03j)  (6.461984343789238874e-03+0.000000000000000000e+00j)


==> anc/dat_w_err/nucleon_fluct/PbPb2760/20_30/v3_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 1.887991093099117279e-02 2.889867173507809639e-04 9.314650669693946838e-03 1.405615080147981644e-02
-4.473684310913085938e+00 2.137068286538124084e-02 3.159966727253049612e-04 1.026822067797183990e-02 1.640202663838863373e-02
-3.947368383407592773e+00 2.327592670917510986e-02 3.200779319740831852e-04 1.087016426026821136e-02 1.809075102210044861e-02
-3.421052694320678711e+00 2.458877302706241608e-02 3.659712092485278845e-04 1.036123372614383698e-02 1.953428983688354492e-02
-2.894736766815185547e+00 2.536741830408573151e-02 3.544284554664045572e-04 1.210979372262954712e-02 1.980789378285408020e-02
-2.368421077728271484e+00 2.612242661416530609e-02 3.626014513429254293e-04 1.297489739954471588e-02 2.024721354246139526e-02
-1.842105269432067871e+00 2.694388106465339661e-02 3.893678076565265656e-04 1.293003745377063751e-02 2.111643180251121521e-02
-1.315789461135864258e+00 2.792986668646335602e-02 4.063472151756286621e-04 1.277097128331661224e-02 2.206810750067234039e-02
-7.894737124443054199e-01 2.899986132979393005e-02 4.278927808627486229e-04 1.312860101461410522e-02 2.350177429616451263e-02
-2.631579041481018066e-01 2.971620298922061920e-02 4.061661020386964083e-04 1.436108816415071487e-02 2.399876154959201813e-02
2.631579041481018066e-01 2.972442470490932465e-02 4.117001371923834085e-04 1.471813954412937164e-02 2.385300025343894958e-02
7.894737124443054199e-01 2.889059111475944519e-02 4.144449776504188776e-04 1.556821446865797043e-02 2.253176458179950714e-02
1.315789461135864258e+00 2.774135209619998932e-02 4.347093927208334208e-04 1.503923814743757248e-02 2.150350809097290039e-02
1.842105269432067871e+00 2.673863247036933899e-02 4.343066539149731398e-04 1.509622018784284592e-02 2.072933875024318695e-02
2.368421077728271484e+00 2.590364776551723480e-02 4.122649261262267828e-04 1.364873349666595459e-02 2.059007436037063599e-02
2.894736766815185547e+00 2.517369017004966736e-02 4.138108342885971069e-04 1.446919422596693039e-02 1.928102597594261169e-02
3.421052694320678711e+00 2.431447803974151611e-02 3.954814164899289608e-04 1.340463198721408844e-02 1.853856258094310760e-02
3.947368383407592773e+00 2.306251600384712219e-02 3.801948623731732368e-04 1.325276773422956467e-02 1.744088716804981232e-02
4.473684310913085938e+00 2.113216742873191833e-02 3.482097527012228966e-04 1.321387104690074921e-02 1.575833186507225037e-02
5.000000000000000000e+00 1.854257658123970032e-02 3.072630788665264845e-04 1.221271790564060211e-02 1.354779582470655441e-02


==> anc/dat_w_err/nucleon_fluct/PbPb2760/20_30/v3_eta_charged_ep.dat <==
-5.000000000000000000e+00 2.369915126454581744e-02 3.360179344734332907e-04
-4.473684310913085938e+00 2.629038908062937899e-02 3.546449720937180634e-04
-3.947368383407592773e+00 2.808478725347286417e-02 3.611920493978282558e-04
-3.421052694320678711e+00 2.928493040489087498e-02 3.866671815048691751e-04
-2.894736766815185547e+00 2.995794271601919315e-02 3.730793749880464299e-04
-2.368421077728271484e+00 3.063439175046179380e-02 3.943964589410506186e-04
-1.842105269432067871e+00 3.124038297592950444e-02 3.906631085781109357e-04
-1.315789461135864258e+00 3.192201411800690836e-02 4.205924620923934981e-04
-7.894737124443054199e-01 3.267602677250484866e-02 4.178904590396960374e-04
-2.631579041481018066e-01 3.317494610726896137e-02 3.915973611435149800e-04
2.631579041481018066e-01 3.315704099119822640e-02 4.085535123850749374e-04
7.894737124443054199e-01 3.253585485627076557e-02 4.146470343396765857e-04
1.315789461135864258e+00 3.174105328810859772e-02 4.408156070903226204e-04
1.842105269432067871e+00 3.102470016337447595e-02 4.291664806885833695e-04
2.368421077728271484e+00 3.032389140167553523e-02 4.336038445181335547e-04
2.894736766815185547e+00 2.970379174818040674e-02 4.027032520736538576e-04
3.421052694320678711e+00 2.895577316990200975e-02 3.952935695257764315e-04
3.947368383407592773e+00 2.780070551092794773e-02 4.198459230969063842e-04
4.473684310913085938e+00 2.597301704521724069e-02 3.723170695707317640e-04
5.000000000000000000e+00 2.327064280666797311e-02 3.474607827780060534e-04


==> anc/dat_w_err/nucleon_fluct/PbPb2760/30_35/dN_over_2pidYptdpt_mc_-211.dat <==
1.000000000000000056e-01 2.518799577965026799e+02 8.145082820202592666e-01
3.000000000000000444e-01 1.272462576828811223e+02 4.097787289221466733e-01
5.000000000000000000e-01 6.063369846787875161e+01 1.999559426549780139e-01
7.000000000000000666e-01 3.086016430723724824e+01 1.353530462348666308e-01
9.000000000000000222e-01 1.642936848427987684e+01 9.921984349468716824e-02
1.100000000000000089e+00 9.009782549091264414e+00 7.212883675725750843e-02
1.300000000000000266e+00 5.047197051905754073e+00 5.045422780917808298e-02
1.500000000000000000e+00 2.878878432249565300e+00 3.350926629100664522e-02
1.700000000000000178e+00 1.665462078730635342e+00 2.243223791423687441e-02
1.899999999999999911e+00 9.773854437544444718e-01 1.464466655939257282e-02
2.100000000000000089e+00 5.800015381836611805e-01 9.812520271493879384e-03
2.300000000000000266e+00 3.478142140616361511e-01 6.411223561905060424e-03
2.500000000000000000e+00 2.103351408650241672e-01 4.245258521953130908e-03
2.700000000000000178e+00 1.286513263476609381e-01 2.744469618408789269e-03
2.900000000000000355e+00 7.927260750840448011e-02 1.863567100235737030e-03
3.100000000000000089e+00 4.924057134763715898e-02 1.249370674509185783e-03
3.300000000000000266e+00 3.078249514479788895e-02 7.831230067298245324e-04
3.500000000000000000e+00 1.938817937938657615e-02 5.132049614323859216e-04
3.700000000000000178e+00 1.233034998750506296e-02 3.487167388420835969e-04
3.900000000000000355e+00 7.837768812879349067e-03 2.442007076472367338e-04


==> anc/dat_w_err/nucleon_fluct/PbPb2760/30_35/dN_over_2pidYptdpt_mc_-2212.dat <==
1.000000000000000056e-01 2.030838294511663200e+00 1.906070788648490597e-02
3.000000000000000444e-01 1.943403873941746074e+00 1.654808434860929878e-02
5.000000000000000000e-01 1.775068343215832289e+00 1.271245624424048766e-02
7.000000000000000666e-01 1.546083789902028105e+00 7.614496140544986351e-03
9.000000000000000222e-01 1.276889792828113324e+00 4.190334132843847453e-03
1.100000000000000089e+00 1.009767458769096127e+00 2.867775321373886629e-03
1.300000000000000266e+00 7.672639438077529794e-01 3.594993370249789048e-03
1.500000000000000000e+00 5.637321135962629626e-01 3.424312572499239090e-03
1.700000000000000178e+00 4.041652400634239695e-01 3.410457030098540399e-03
1.899999999999999911e+00 2.840408951345224642e-01 2.933030120366150739e-03
2.100000000000000089e+00 1.968334864209854984e-01 2.378554855348500099e-03
2.300000000000000266e+00 1.350766454767939329e-01 1.926416232609719052e-03
2.500000000000000000e+00 9.182200404107505876e-02 1.499688236385289921e-03
2.700000000000000178e+00 6.208899588253317947e-02 1.061923164114753895e-03
2.900000000000000355e+00 4.205038239532457589e-02 7.870754729042797907e-04
3.100000000000000089e+00 2.823023638168547025e-02 6.194857420691221020e-04
3.300000000000000266e+00 1.893115895564337695e-02 4.471624158364245652e-04
3.500000000000000000e+00 1.271935989963173495e-02 2.964214953140967583e-04
3.700000000000000178e+00 8.529772961320089206e-03 2.204954405806116213e-04
3.900000000000000355e+00 5.718831591902887555e-03 1.642794399482942432e-04


==> anc/dat_w_err/nucleon_fluct/PbPb2760/30_35/dN_over_2pidYptdpt_mc_-321.dat <==
1.000000000000000056e-01 1.653976896313795208e+01 1.049008005142131744e-01
3.000000000000000444e-01 1.397646454360042512e+01 7.447021919676878599e-02
5.000000000000000000e-01 1.042567213880322541e+01 3.504995265463953236e-02
7.000000000000000666e-01 7.122582727541070469e+00 2.097115213437947961e-02
9.000000000000000222e-01 4.615852921943803366e+00 1.984147265770111121e-02
1.100000000000000089e+00 2.908323881186076765e+00 1.784119303167561524e-02
1.300000000000000266e+00 1.810588869886760488e+00 1.468541338485547174e-02
1.500000000000000000e+00 1.121142592852916398e+00 1.135899983488878121e-02
1.700000000000000178e+00 6.958475680623930071e-01 8.426684776071955221e-03
1.899999999999999911e+00 4.332834170733760315e-01 5.904991739646350303e-03
2.100000000000000089e+00 2.704375950631111025e-01 4.202929755695662510e-03
2.300000000000000266e+00 1.696494816437720821e-01 2.993730555133998234e-03
2.500000000000000000e+00 1.067762024939895860e-01 2.027025283785987338e-03
2.700000000000000178e+00 6.772091950456156362e-02 1.355008140295676546e-03
2.900000000000000355e+00 4.309668894361664421e-02 9.453570009438869723e-04
3.100000000000000089e+00 2.751823192928349801e-02 6.711063010668164236e-04
3.300000000000000266e+00 1.772150100686058563e-02 4.238163358254427946e-04
3.500000000000000000e+00 1.137707742482194431e-02 2.950526849413469331e-04
3.700000000000000178e+00 7.376401463814500140e-03 1.860173672138677032e-04
3.900000000000000355e+00 4.821850656220873568e-03 1.559171213444206683e-04


==> anc/dat_w_err/nucleon_fluct/PbPb2760/30_35/dN_over_2pidYptdpt_mc_211.dat <==
1.000000000000000056e-01 2.518686392274664740e+02 8.097032809938455866e-01
3.000000000000000444e-01 1.272334678148154836e+02 4.010974554327992325e-01
5.000000000000000000e-01 6.063399767917178451e+01 2.023245912713554917e-01
7.000000000000000666e-01 3.085844316020980926e+01 1.358427412827728775e-01
9.000000000000000222e-01 1.641890876247360609e+01 1.010987975679727008e-01
1.100000000000000089e+00 9.002284180976959149e+00 7.099784603542465267e-02
1.300000000000000266e+00 5.042426076419376457e+00 4.944678196596448416e-02
1.500000000000000000e+00 2.874212009318110717e+00 3.446442190174160702e-02
1.700000000000000178e+00 1.662714003379915040e+00 2.276391639629113048e-02
1.899999999999999911e+00 9.758624426367343840e-01 1.484481443854542004e-02
2.100000000000000089e+00 5.794376749567069496e-01 9.850980119961130071e-03
2.300000000000000266e+00 3.471912031901996376e-01 6.488988667401395655e-03
2.500000000000000000e+00 2.103666535437564156e-01 4.268524254969826605e-03
2.700000000000000178e+00 1.285916923658975419e-01 2.756059128346739426e-03
2.900000000000000355e+00 7.915342423780176440e-02 1.897615746045279656e-03
3.100000000000000089e+00 4.918486711755498675e-02 1.218960735119977096e-03
3.300000000000000266e+00 3.069094086187785370e-02 8.123364861059428075e-04
3.500000000000000000e+00 1.938029742030012575e-02 5.400623872272388879e-04
3.700000000000000178e+00 1.227443068317547563e-02 3.581265238290062196e-04
3.900000000000000355e+00 7.795735584319183134e-03 2.429735710200811875e-04


==> anc/dat_w_err/nucleon_fluct/PbPb2760/30_35/dN_over_2pidYptdpt_mc_2212.dat <==
1.000000000000000056e-01 2.071815387193056246e+00 2.010291596036542852e-02
3.000000000000000444e-01 1.984051162213287700e+00 1.781718258045249942e-02
5.000000000000000000e-01 1.809969430686454217e+00 1.236084166464423810e-02
7.000000000000000666e-01 1.574527809755275509e+00 7.876896774473160501e-03
9.000000000000000222e-01 1.303956743483274838e+00 4.694909454397073502e-03
1.100000000000000089e+00 1.030970514346734035e+00 2.847316978167046837e-03
1.300000000000000266e+00 7.828576594691785129e-01 3.394960079429466728e-03
1.500000000000000000e+00 5.754296482358662868e-01 3.756922739328178319e-03
1.700000000000000178e+00 4.126291623507541972e-01 3.453834097299907958e-03
1.899999999999999911e+00 2.900085074524725859e-01 2.895777989559193254e-03
2.100000000000000089e+00 2.011623745596381185e-01 2.448610469576900303e-03
2.300000000000000266e+00 1.379638084082160654e-01 1.848432763941511292e-03
2.500000000000000000e+00 9.412242958852534702e-02 1.498512520743841732e-03
2.700000000000000178e+00 6.367258756629753935e-02 1.153350532728128139e-03
2.900000000000000355e+00 4.289170835311725827e-02 8.143307192270660784e-04
3.100000000000000089e+00 2.881910967112547711e-02 6.209777567445500402e-04
3.300000000000000266e+00 1.935709938162517504e-02 4.644227136375667173e-04
3.500000000000000000e+00 1.300689983015109429e-02 3.296624087724177050e-04
3.700000000000000178e+00 8.758181812081700796e-03 2.311955348100696954e-04
3.900000000000000355e+00 5.843298919192704832e-03 1.744672680174401457e-04


==> anc/dat_w_err/nucleon_fluct/PbPb2760/30_35/dN_over_2pidYptdpt_mc_321.dat <==
1.000000000000000056e-01 1.652935227211258962e+01 1.040189168946854953e-01
3.000000000000000444e-01 1.397575453571541360e+01 7.090705117163946525e-02
5.000000000000000000e-01 1.042172987086283342e+01 3.882126871533540802e-02
7.000000000000000666e-01 7.123633150165474603e+00 2.156368813800721429e-02
9.000000000000000222e-01 4.617064857362310093e+00 1.957315832725261065e-02
1.100000000000000089e+00 2.909017893195497972e+00 1.836583068293874341e-02
1.300000000000000266e+00 1.810500314444065895e+00 1.500466503312426932e-02
1.500000000000000000e+00 1.121430840138738061e+00 1.095975986777924550e-02
1.700000000000000178e+00 6.954039626670889263e-01 8.073086052792501424e-03
1.899999999999999911e+00 4.328147476488501399e-01 6.014173047049605793e-03
2.100000000000000089e+00 2.696468728855275221e-01 4.149085681797688892e-03
2.300000000000000266e+00 1.692752368681683106e-01 2.913355508153466639e-03
2.500000000000000000e+00 1.068829424091565922e-01 2.035809348640300626e-03
2.700000000000000178e+00 6.770677239850893259e-02 1.414007860709070100e-03
2.900000000000000355e+00 4.310729927315611054e-02 9.679409362772500988e-04
3.100000000000000089e+00 2.760439807320475697e-02 6.525920060402056778e-04
3.300000000000000266e+00 1.765430225311066803e-02 4.604279907724566053e-04
3.500000000000000000e+00 1.150053618782037428e-02 3.048339193807807755e-04
3.700000000000000178e+00 7.423215958336575396e-03 2.072742382432277120e-04
3.900000000000000355e+00 4.865924332769397745e-03 1.430873064876039531e-04


==> anc/dat_w_err/nucleon_fluct/PbPb2760/30_35/dNdEta_mc_charged.dat <==
# Eta,dNdEta,error
-7.799999999999999822e+00 4.968405000000002758e+01 2.210868213037390895e+00
-7.400000000000000355e+00 6.764059833333347171e+01 3.009893651590768382e+00
-7.000000000000000000e+00 9.107140166666653158e+01 4.052517424118978973e+00
-6.599999999999999645e+00 1.206071783333334508e+02 5.366804547089139454e+00
-6.200000000000000178e+00 1.556089483333331884e+02 6.924332598830821972e+00
-5.799999999999999822e+00 1.948171449999996980e+02 8.669028409909639521e+00
-5.399999999999999467e+00 2.363677283333331047e+02 1.051797909076915971e+01
-5.000000000000000000e+00 2.785127850000005765e+02 1.239340269456493360e+01
-4.599999999999999645e+00 3.194325733333333801e+02 1.421433035326883143e+01
-4.200000000000000178e+00 3.571427616666665017e+02 1.589245206439255931e+01
-3.799999999999999822e+00 3.895982566666667708e+02 1.733677463782927219e+01
-3.399999999999999467e+00 4.162934966666668402e+02 1.852473097102314981e+01
-2.999999999999999556e+00 4.377394200000006776e+02 1.947910499647150573e+01
-2.599999999999999645e+00 4.547343466666660561e+02 2.023543218912103114e+01
-2.199999999999999734e+00 4.671822233333342638e+02 2.078936600572119531e+01
-1.799999999999999822e+00 4.740781049999993684e+02 2.109627823604919428e+01
-1.399999999999999467e+00 4.743070966666662116e+02 2.110647812825820679e+01
-9.999999999999995559e-01 4.684734100000006833e+02 2.084691326077155438e+01
-5.999999999999996447e-01 4.597860333333327958e+02 2.046035600264505661e+01
-1.999999999999997335e-01 4.537299750000006497e+02 2.019088646495069739e+01
2.000000000000001776e-01 4.537429949999992687e+02 2.019140493042332452e+01
6.000000000000005329e-01 4.597507299999997485e+02 2.045867987740314931e+01
1.000000000000000888e+00 4.684083366666664006e+02 2.084386997472786973e+01
1.400000000000001243e+00 4.742147966666667003e+02 2.110216164067577083e+01
1.800000000000000711e+00 4.739884700000013140e+02 2.109203616945340443e+01
2.200000000000000178e+00 4.671026133333332382e+02 2.078555349080014736e+01
2.600000000000000533e+00 4.545999916666664262e+02 2.022914738471801144e+01
3.000000000000000888e+00 4.375608949999993342e+02 1.947086961746371614e+01
3.400000000000001243e+00 4.160087233333331938e+02 1.851179212358358583e+01
3.800000000000000711e+00 3.893427450000017984e+02 1.732517307482439861e+01
4.200000000000000178e+00 3.568210716666661142e+02 1.587796676059116940e+01
4.600000000000000533e+00 3.191238916666663954e+02 1.420046510385975935e+01
5.000000000000000888e+00 2.782364449999996623e+02 1.238100106516415266e+01
5.400000000000001243e+00 2.361259066666663102e+02 1.050717635342734368e+01
5.800000000000000711e+00 1.945314083333340420e+02 8.656300808630513544e+00
6.200000000000000178e+00 1.554311999999999045e+02 6.916416885312538732e+00
6.600000000000000533e+00 1.205260666666666509e+02 5.363217169220702019e+00
7.000000000000000888e+00 9.105292999999990400e+01 4.051712878749959224e+00
7.400000000000001243e+00 6.769634166666656938e+01 3.012406512305888739e+00
7.800000000000000711e+00 4.975002833333354602e+01 2.213823595848765979e+00


==> anc/dat_w_err/nucleon_fluct/PbPb2760/30_35/dNdY_mc_-2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 6.160000000000006616e-04 2.747608641063041345e-05
-9.250000000000000000e+00 2.042533333333330578e-02 9.092941680519869840e-04
-8.750000000000000000e+00 1.058679999999999344e-01 4.712048461169394270e-03
-8.250000000000000000e+00 2.011559999999998904e-01 8.952416492765929990e-03
-7.750000000000000000e+00 2.999799999999999134e-01 1.334963198530635109e-02
-7.250000000000000000e+00 4.876333333333332520e-01 2.169901099138977010e-02
-6.750000000000000000e+00 8.899293333333331280e-01 3.960083834833820482e-02
-6.250000000000000000e+00 1.631007999999999791e+00 7.257701863836947542e-02
-5.750000000000000000e+00 2.756357333333331994e+00 1.226534840274708382e-01
-5.250000000000000000e+00 4.163625333333333955e+00 1.852749101467961734e-01
-4.750000000000000000e+00 5.681917333333335485e+00 2.528377202842753690e-01
-4.250000000000000000e+00 7.145959999999993428e+00 3.179879003115301805e-01
-3.750000000000000000e+00 8.425230666666671198e+00 3.749163172183974657e-01
-3.250000000000000000e+00 9.443461333333329932e+00 4.202282431720457123e-01
-2.750000000000000000e+00 1.024460799999999239e+01 4.558801455728246910e-01
-2.250000000000000000e+00 1.088646533333333544e+01 4.844423136097013582e-01
-1.750000000000000000e+00 1.139080000000000759e+01 5.068864914063609950e-01
-1.250000000000000000e+00 1.177933999999999592e+01 5.241734082769750058e-01
-7.500000000000000000e-01 1.204489466666666253e+01 5.359917837631104076e-01
-2.500000000000000000e-01 1.216593466666667034e+01 5.413747906584398528e-01
2.500000000000000000e-01 1.216625866666667122e+01 5.413919630477986855e-01
7.500000000000000000e-01 1.203085199999999588e+01 5.353648433497865122e-01
1.250000000000000000e+00 1.176830266666666347e+01 5.236756457916945662e-01
1.750000000000000000e+00 1.139287599999999401e+01 5.069714728151744065e-01
2.250000000000000000e+00 1.088473466666667555e+01 4.843594986095133836e-01
2.750000000000000000e+00 1.024299599999999444e+01 4.558007337891835098e-01
3.250000000000000000e+00 9.444365333333333723e+00 4.202611841603407505e-01
3.750000000000000000e+00 8.412566666666670301e+00 3.743469518284946451e-01
4.250000000000000000e+00 7.140605333333331473e+00 3.177439713370257546e-01
4.750000000000000000e+00 5.673608000000005092e+00 2.524638500293619470e-01
5.250000000000000000e+00 4.160541333333332759e+00 1.851345546780182039e-01
5.750000000000000000e+00 2.752917333333332106e+00 1.224992290919803134e-01
6.250000000000000000e+00 1.632557333333331862e+00 7.264498617695347438e-02
6.750000000000000000e+00 8.929159999999993769e-01 3.973373026581678708e-02
7.250000000000000000e+00 4.939053333333333629e-01 2.197791814583925293e-02
7.750000000000000000e+00 3.045266666666667232e-01 1.355190627473161491e-02
8.250000000000000000e+00 2.045959999999998891e-01 9.104382545548054054e-03
8.750000000000000000e+00 1.075053333333333139e-01 4.783938267379431696e-03
9.250000000000000000e+00 2.052399999999998670e-02 9.133980522276942274e-04
9.750000000000000000e+00 6.386666666666669396e-04 2.847286989398874549e-05


==> anc/dat_w_err/nucleon_fluct/PbPb2760/30_35/dNdY_mc_2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 2.226666666666668026e-04 1.073082537987327115e-05
-9.250000000000000000e+00 3.125733333333335223e-02 1.391504295530557062e-03
-8.750000000000000000e+00 6.411840000000004203e-01 2.853514841171238270e-02
-8.250000000000000000e+00 2.062698666666666458e+00 9.179207174816056414e-02
-7.750000000000000000e+00 3.088406666666667189e+00 1.374333767109947313e-01
-7.250000000000000000e+00 3.641466666666661300e+00 1.620411573258034588e-01
-6.750000000000000000e+00 4.163718666666667900e+00 1.852778460705716279e-01
-6.250000000000000000e+00 4.431502666666666812e+00 1.971931312412353587e-01
-5.750000000000000000e+00 4.191104000000001051e+00 1.864963743037910959e-01
-5.250000000000000000e+00 3.612492000000000480e+00 1.607500249273587090e-01
-4.750000000000000000e+00 2.946429333333334455e+00 1.311132163103567450e-01
-4.250000000000000000e+00 2.313061333333331859e+00 1.029302915302518218e-01
-3.750000000000000000e+00 1.741844000000000614e+00 7.751179355686514671e-02
-3.250000000000000000e+00 1.288025333333333800e+00 5.732442980979543523e-02
-2.750000000000000000e+00 9.249293333333327150e-01 4.115930358624430435e-02
-2.250000000000000000e+00 6.615640000000005960e-01 2.944130202408926783e-02
-1.750000000000000000e+00 4.673599999999997756e-01 2.080508239838431070e-02
-1.250000000000000000e+00 3.408306666666665041e-01 1.517388114461699390e-02
-7.500000000000000000e-01 2.618320000000000092e-01 1.167173921591828714e-02
-2.500000000000000000e-01 2.315333333333332855e-01 1.032004714804029936e-02
2.500000000000000000e-01 2.370013333333330363e-01 1.054775828063148242e-02
7.500000000000000000e-01 2.754493333333335459e-01 1.226279541077154520e-02
1.250000000000000000e+00 3.504626666666667556e-01 1.560942913109868331e-02
1.750000000000000000e+00 4.722506666666667074e-01 2.102133573652659529e-02
2.250000000000000000e+00 6.635386666666667210e-01 2.952723699383430836e-02
2.750000000000000000e+00 9.219626666666657089e-01 4.102507577338766753e-02
3.250000000000000000e+00 1.274226666666666841e+00 5.670324593431974591e-02
3.750000000000000000e+00 1.743585333333334209e+00 7.758880844515311792e-02
4.250000000000000000e+00 2.315477333333334276e+00 1.030406397579076289e-01
4.750000000000000000e+00 2.957635999999999044e+00 1.316103431543558522e-01
5.250000000000000000e+00 3.615673333333335737e+00 1.608956490042482146e-01
5.750000000000000000e+00 4.188219999999999388e+00 1.863748852296040204e-01
6.250000000000000000e+00 4.409345333333329897e+00 1.962206753872696996e-01
6.750000000000000000e+00 4.138341333333330319e+00 1.841687754744266159e-01
7.250000000000000000e+00 3.624954666666669212e+00 1.613359335157205088e-01
7.750000000000000000e+00 3.066870666666665191e+00 1.365147921227050087e-01
8.250000000000000000e+00 2.053810666666667117e+00 9.142532076007689468e-02
8.750000000000000000e+00 6.580093333333333350e-01 2.929723439383297157e-02
9.250000000000000000e+00 3.302399999999997698e-02 1.473570179165007701e-03
9.750000000000000000e+00 3.026666666666666871e-04 1.405003250292820804e-05


==> anc/dat_w_err/nucleon_fluct/PbPb2760/30_35/integrated_v2_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
8.898651629219486714e-02
7.483579612377516677e-02


==> anc/dat_w_err/nucleon_fluct/PbPb2760/30_35/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
1.065604553790627934e-01
8.985004198536684916e-02


==> anc/dat_w_err/nucleon_fluct/PbPb2760/30_35/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-2.4_2.4.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
1.044240846063890782e-01
8.817783884857198495e-02


==> anc/dat_w_err/nucleon_fluct/PbPb2760/30_35/integrated_v3_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v3_2par_cumulant  
#  v3_4par_cumulant
3.079586285524601313e-02
1.608160804365649579e-02


==> anc/dat_w_err/nucleon_fluct/PbPb2760/30_35/r2_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 9.971389178250195107e-01 8.501421890561781762e-04
7.894737124443054199e-01 9.945223011396228108e-01 6.866475757216031770e-04
1.315789461135864258e+00 9.923319305737559048e-01 1.002995130868515041e-03
1.842105269432067871e+00 9.903077623318298217e-01 1.318926885897220595e-03
2.368421077728271484e+00 9.881247400876260745e-01 7.194641661350831838e-04
2.894736766815185547e+00 9.851926011006023609e-01 1.463700621582201145e-03
3.421052694320678711e+00 9.845798807552114118e-01 1.487968058449167050e-03
3.947368383407592773e+00 9.853833119179442601e-01 1.151969978047606312e-03
4.473684310913085938e+00 9.849606507120503007e-01 1.983707498768937094e-03
5.000000000000000000e+00 9.841981785165163643e-01 1.856845717264482814e-03


==> anc/dat_w_err/nucleon_fluct/PbPb2760/30_35/r2_eta_charged_3_4.dat <==
2.631579041481018066e-01 9.971307505759272605e-01
7.894737124443054199e-01 9.945501747018593575e-01
1.315789461135864258e+00 9.923230319807275768e-01
1.842105269432067871e+00 9.903358201452797660e-01
2.368421077728271484e+00 9.881403362445076999e-01
2.894736766815185547e+00 9.852578877266607860e-01
3.421052694320678711e+00 9.846144873812715526e-01
3.947368383407592773e+00 9.853952907754501833e-01
4.473684310913085938e+00 9.849731486919381940e-01
5.000000000000000000e+00 9.842832207552827395e-01


==> anc/dat_w_err/nucleon_fluct/PbPb2760/30_35/r2_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.969627193924910369e-01 8.512803046766293522e-04
7.894737124443054199e-01 9.940175125220784835e-01 7.206318949026154505e-04
1.315789461135864258e+00 9.914916098183297333e-01 9.977319031540146481e-04
1.842105269432067871e+00 9.891724641329183720e-01 1.391047880030835170e-03
2.368421077728271484e+00 9.867390520646022178e-01 8.391307606021872418e-04
2.894736766815185547e+00 9.835000498699291160e-01 1.530469196456172958e-03
3.421052694320678711e+00 9.828473527566569112e-01 1.600309737737998358e-03
3.947368383407592773e+00 9.835325902376294005e-01 1.270322481872121143e-03
4.473684310913085938e+00 9.826758231292298529e-01 1.973130172805671271e-03
5.000000000000000000e+00 9.816601954010973907e-01 2.031197981718700901e-03


==> anc/dat_w_err/nucleon_fluct/PbPb2760/30_35/v2_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 6.453290581703186035e-02 9.857555851340293884e-04 5.606000497937202454e-02 5.426523741334676743e-03
-4.473684310913085938e+00 6.992065906524658203e-02 1.053829095326364040e-03 6.035475060343742371e-02 5.928750615566968918e-03
-3.947368383407592773e+00 7.387349754571914673e-02 1.111846300773322582e-03 6.346567720174789429e-02 6.255860440433025360e-03
-3.421052694320678711e+00 7.646913826465606689e-02 1.185185275971889496e-03 6.510466337203979492e-02 6.628152914345264435e-03
-2.894736766815185547e+00 7.813820987939834595e-02 1.216337783262133598e-03 6.633026897907257080e-02 6.844031158834695816e-03
-2.368421077728271484e+00 7.985401898622512817e-02 1.234625000506639481e-03 6.778155267238616943e-02 6.882970221340656281e-03
-1.842105269432067871e+00 8.198089897632598877e-02 1.304367207922041416e-03 6.937410682439804077e-02 7.111493032425642014e-03
-1.315789461135864258e+00 8.442581444978713989e-02 1.283576479181647301e-03 7.142072916030883789e-02 7.422461174428462982e-03
-7.894737124443054199e-01 8.722335100173950195e-02 1.377081149257719517e-03 7.361495494842529297e-02 7.617343217134475708e-03
-2.631579041481018066e-01 8.921448886394500732e-02 1.384150236845016479e-03 7.524085044860839844e-02 7.830744609236717224e-03
2.631579041481018066e-01 8.935810625553131104e-02 1.389127690345048904e-03 7.537182420492172241e-02 7.802251726388931274e-03
7.894737124443054199e-01 8.740048110485076904e-02 1.350113307125866413e-03 7.397514581680297852e-02 7.587473373860120773e-03
1.315789461135864258e+00 8.457649499177932739e-02 1.314279623329639435e-03 7.149676233530044556e-02 7.349187973886728287e-03
1.842105269432067871e+00 8.201290667057037354e-02 1.295742229558527470e-03 6.942490488290786743e-02 7.151240482926368713e-03
2.368421077728271484e+00 7.986348867416381836e-02 1.272294670343399048e-03 6.795339286327362061e-02 6.875567603856325150e-03
2.894736766815185547e+00 7.818543165922164917e-02 1.205257372930645943e-03 6.665985286235809326e-02 6.739713717252016068e-03
3.421052694320678711e+00 7.644274085760116577e-02 1.205499400384724140e-03 6.510147452354431152e-02 6.574485450983047485e-03
3.947368383407592773e+00 7.379564642906188965e-02 1.133159617893397808e-03 6.322739273309707642e-02 6.328298710286617279e-03
4.473684310913085938e+00 6.982860714197158813e-02 1.084201387129724026e-03 6.030129268765449524e-02 5.914035718888044357e-03
5.000000000000000000e+00 6.432329118251800537e-02 9.762343834154307842e-04 5.591592192649841309e-02 5.380416288971900940e-03


==> anc/dat_w_err/nucleon_fluct/PbPb2760/30_35/v2_eta_charged_cumulant_etaref_-2.4_2.4.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 8.751507848501205444e-02 1.204702537506818771e-03 7.572051137685775757e-02 6.967276334762573242e-03
-4.473684310913085938e+00 9.305583685636520386e-02 1.225579530000686646e-03 8.011462539434432983e-02 7.534488569945096970e-03
-3.947368383407592773e+00 9.675393253564834595e-02 1.278395531699061394e-03 8.299651741981506348e-02 7.801425177603960037e-03
-3.421052694320678711e+00 9.889570623636245728e-02 1.348059624433517456e-03 8.421690016984939575e-02 8.183986879885196686e-03
-2.894736766815185547e+00 1.000305265188217163e-01 1.371768536046147346e-03 8.493360877037048340e-02 8.345026522874832153e-03
-2.368421077728271484e+00 1.012087464332580566e-01 1.368291676044464111e-03 8.598716557025909424e-02 8.346132002770900726e-03
-1.842105269432067871e+00 1.025798916816711426e-01 1.404664479196071625e-03 8.693642914295196533e-02 8.499776944518089294e-03
-1.315789461135864258e+00 1.040055602788925171e-01 1.370716490782797337e-03 8.814127743244171143e-02 8.691564202308654785e-03
-7.894737124443054199e-01 1.055391430854797363e-01 1.435919897630810738e-03 8.933915197849273682e-02 8.796196430921554565e-03
-2.631579041481018066e-01 1.066038608551025391e-01 1.436508959159255028e-03 9.016252309083938599e-02 8.909050375223159790e-03
2.631579041481018066e-01 1.067717224359512329e-01 1.429753261618316174e-03 9.033669531345367432e-02 8.895257487893104553e-03
7.894737124443054199e-01 1.057148352265357971e-01 1.408632379025220871e-03 8.969001471996307373e-02 8.780717849731445312e-03
1.315789461135864258e+00 1.041387692093849182e-01 1.401292392984032631e-03 8.829632401466369629e-02 8.627045899629592896e-03
1.842105269432067871e+00 1.026506572961807251e-01 1.385653624311089516e-03 8.713711798191070557e-02 8.560377173125743866e-03
2.368421077728271484e+00 1.011953726410865784e-01 1.377868582494556904e-03 8.622276782989501953e-02 8.351727388799190521e-03
2.894736766815185547e+00 1.000838503241539001e-01 1.317025627940893173e-03 8.539436757564544678e-02 8.251802064478397369e-03
3.421052694320678711e+00 9.885577857494354248e-02 1.340051530860364437e-03 8.425047993659973145e-02 8.103594183921813965e-03
3.947368383407592773e+00 9.660084545612335205e-02 1.318235998041927814e-03 8.277795463800430298e-02 7.897042669355869293e-03
4.473684310913085938e+00 9.287126362323760986e-02 1.266838051378726959e-03 8.009348809719085693e-02 7.410245947539806366e-03
5.000000000000000000e+00 8.725897222757339478e-02 1.168218324892222881e-03 7.568749040365219116e-02 6.962076295167207718e-03


==> anc/dat_w_err/nucleon_fluct/PbPb2760/30_35/v2_eta_charged_ep.dat <==
-5.000000000000000000e+00 8.254979691819402943e-02 5.402576628364704316e-04
-4.473684310913085938e+00 8.760814311010228783e-02 6.168569139028118710e-04
-3.947368383407592773e+00 9.100350960598449501e-02 5.779317183013791583e-04
-3.421052694320678711e+00 9.285005585601022182e-02 6.509358751120141590e-04
-2.894736766815185547e+00 9.390028263353730753e-02 7.159690980860440633e-04
-2.368421077728271484e+00 9.508096299667642692e-02 6.989583093203455538e-04
-1.842105269432067871e+00 9.640591945752810532e-02 7.311360544584857499e-04
-1.315789461135864258e+00 9.783956508773554439e-02 6.891991094190159884e-04
-7.894737124443054199e-01 9.937194059693252313e-02 7.429601804460342828e-04
-2.631579041481018066e-01 1.004325992471767626e-01 7.233056018643229616e-04
2.631579041481018066e-01 1.006855553186109392e-01 7.166727457157118491e-04
7.894737124443054199e-01 9.967595497451053888e-02 6.896903826645381505e-04
1.315789461135864258e+00 9.809318921974594097e-02 6.838640461322182274e-04
1.842105269432067871e+00 9.667658279286782397e-02 6.881230308299678220e-04
2.368421077728271484e+00 9.535898208537003928e-02 6.576966755807995679e-04
2.894736766815185547e+00 9.431243262904054347e-02 6.087405650729214813e-04
3.421052694320678711e+00 9.311174825921841869e-02 5.873671203489321977e-04
3.947368383407592773e+00 9.111871349404120080e-02 5.884281170077067984e-04
4.473684310913085938e+00 8.775733075269678829e-02 5.261683357652672957e-04
5.000000000000000000e+00 8.258336449724452966e-02 4.920901137416541565e-04


==> anc/dat_w_err/nucleon_fluct/PbPb2760/30_35/v2_pt_charged_cumulant.dat <==
# pt vn{2} err vn{4} err
2.000000029802322388e-01 1.346234232187271118e-02 1.870728447102010250e-04 1.159244030714035034e-02 1.115972874686121941e-03
4.000000059604644775e-01 4.490019008517265320e-02 6.017521372996270657e-04 3.828455135226249695e-02 3.800384001806378365e-03
6.000000238418579102e-01 7.703337818384170532e-02 9.775127982720732689e-04 6.565959751605987549e-02 6.619917228817939758e-03
8.000000119209289551e-01 1.061010509729385376e-01 1.254489528946578503e-03 9.049926698207855225e-02 9.219464845955371857e-03
1.000000000000000000e+00 1.307194083929061890e-01 1.428005984053015709e-03 1.116795688867568970e-01 1.136889588087797165e-02
1.200000047683715820e+00 1.512736082077026367e-01 1.636155764572322369e-03 1.290568411350250244e-01 1.314517762511968613e-02
1.399999976158142090e+00 1.682976335287094116e-01 1.895717578008770943e-03 1.438270062208175659e-01 1.439133379608392715e-02
1.600000023841857910e+00 1.828236132860183716e-01 2.093036891892552376e-03 1.560995578765869141e-01 1.546271517872810364e-02
1.799999952316284180e+00 1.951837092638015747e-01 2.267526928335428238e-03 1.670038402080535889e-01 1.644183136522769928e-02
2.000000000000000000e+00 2.055411785840988159e-01 2.448386512696743011e-03 1.760879158973693848e-01 1.704770699143409729e-02
2.200000047683715820e+00 2.140136063098907471e-01 2.659025136381387711e-03 1.836561858654022217e-01 1.761325076222419739e-02
2.400000095367431641e+00 2.216778546571731567e-01 2.764025004580616951e-03 1.904202997684478760e-01 1.797682791948318481e-02
2.599999904632568359e+00 2.283839434385299683e-01 3.243293147534132004e-03 1.968065649271011353e-01 1.798951998353004456e-02
2.799999952316284180e+00 2.329495251178741455e-01 3.515395103022456169e-03 2.007112056016921997e-01 1.831190474331378937e-02
3.000000000000000000e+00 2.383322417736053467e-01 3.375615226104855537e-03 2.062688320875167847e-01 1.851784996688365936e-02
3.200000047683715820e+00 2.420149743556976318e-01 4.032734781503677368e-03 2.109122276306152344e-01 1.787380874156951904e-02
3.400000095367431641e+00 2.443724423646926880e-01 4.172903485596179962e-03 2.151819020509719849e-01 1.813958398997783661e-02
3.599999904632568359e+00 2.461406290531158447e-01 4.559047054499387741e-03 2.198270559310913086e-01 1.690780185163021088e-02
3.799999952316284180e+00 2.496115267276763916e-01 5.581427831202745438e-03 2.240880280733108521e-01 1.716123707592487335e-02


==> anc/dat_w_err/nucleon_fluct/PbPb2760/30_35/v2_pt_charged_ep.dat <==
 (2.000000029802322388e-01+0.000000000000000000e+00j)  (1.282107087525751789e-02+1.817467928783687931e-05j)  (2.134150852223924591e-04+0.000000000000000000e+00j)
 (4.000000059604644775e-01+0.000000000000000000e+00j)  (4.246650960969526600e-02-9.776463993722610214e-05j)  (6.664070708968502848e-04+0.000000000000000000e+00j)
 (6.000000238418579102e-01+0.000000000000000000e+00j)  (7.276028663466031776e-02-2.484535608778249392e-05j)  (1.196285131162108575e-03+0.000000000000000000e+00j)
 (8.000000119209289551e-01+0.000000000000000000e+00j)  (1.002020192021001316e-01-3.336044713430030796e-04j)  (1.683878754401835903e-03+0.000000000000000000e+00j)
 (1.000000000000000000e+00+0.000000000000000000e+00j)  (1.235897760130824641e-01-2.073671402299748440e-04j)  (1.956650206818703538e-03+0.000000000000000000e+00j)
 (1.200000047683715820e+00+0.000000000000000000e+00j)  (1.430191822338691410e-01-1.897668977835989133e-04j)  (2.190689779520730955e-03+0.000000000000000000e+00j)
 (1.399999976158142090e+00+0.000000000000000000e+00j)  (1.591633436312818728e-01-4.968104303701007988e-05j)  (2.424024990643164172e-03+0.000000000000000000e+00j)
 (1.600000023841857910e+00+0.000000000000000000e+00j)  (1.727835327805850862e-01-1.137591493141455268e-04j)  (2.563580400808052311e-03+0.000000000000000000e+00j)
 (1.799999952316284180e+00+0.000000000000000000e+00j)  (1.844649233115421283e-01-9.303721670592647532e-05j)  (2.876324593268759621e-03+0.000000000000000000e+00j)
 (2.000000000000000000e+00+0.000000000000000000e+00j)  (1.942651327038310838e-01-1.124811218692536711e-04j)  (3.198684337774383799e-03+0.000000000000000000e+00j)
 (2.200000047683715820e+00+0.000000000000000000e+00j)  (2.022507625393656916e-01-2.622336315468964930e-04j)  (3.730447235327074684e-03+0.000000000000000000e+00j)
 (2.400000095367431641e+00+0.000000000000000000e+00j)  (2.094774024859537842e-01+9.774579154260632841e-05j)  (4.364184791335930062e-03+0.000000000000000000e+00j)
 (2.599999904632568359e+00+0.000000000000000000e+00j)  (2.160032079512039516e-01+1.505142903686712487e-04j)  (5.520432201596886350e-03+0.000000000000000000e+00j)
 (2.799999952316284180e+00+0.000000000000000000e+00j)  (2.203735656097787765e-01-8.197733642824224368e-05j)  (7.374081444846687476e-03+0.000000000000000000e+00j)
 (3.000000000000000000e+00+0.000000000000000000e+00j)  (2.259902948200273876e-01+1.060951770263624449e-03j)  (6.949322818926617455e-03+0.000000000000000000e+00j)
 (3.200000047683715820e+00+0.000000000000000000e+00j)  (2.297855023373954753e-01-1.791614733710652748e-04j)  (9.193554866395350911e-03+0.000000000000000000e+00j)
 (3.400000095367431641e+00+0.000000000000000000e+00j)  (2.334831703431142769e-01+3.666874787521403971e-04j)  (1.031296709315125855e-02+0.000000000000000000e+00j)
 (3.599999904632568359e+00+0.000000000000000000e+00j)  (2.362592634631113797e-01+4.374349748243893960e-04j)  (1.117792956008323985e-02+0.000000000000000000e+00j)
 (3.799999952316284180e+00+0.000000000000000000e+00j)  (2.401987907285799140e-01+1.511008309111275087e-03j)  (1.163567119643176689e-02+0.000000000000000000e+00j)


==> anc/dat_w_err/nucleon_fluct/PbPb2760/30_35/v3_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 1.921699382364749908e-02 7.447043899446725845e-04 1.282359194010496140e-02 1.071668602526187897e-02
-4.473684310913085938e+00 2.195236831903457642e-02 8.415693300776183605e-04 1.379936933517456055e-02 1.259854808449745178e-02
-3.947368383407592773e+00 2.388801053166389465e-02 9.415431995876133442e-04 1.505709160119295120e-02 1.371442060917615891e-02
-3.421052694320678711e+00 2.521523833274841309e-02 1.040535513311624527e-03 1.516404468566179276e-02 1.470218691974878311e-02
-2.894736766815185547e+00 2.616449259221553802e-02 1.080996007658541203e-03 1.564123854041099548e-02 1.504241675138473511e-02
-2.368421077728271484e+00 2.699321508407592773e-02 1.120789791457355022e-03 1.512541342526674271e-02 1.573658175766468048e-02
-1.842105269432067871e+00 2.782112360000610352e-02 1.181371277198195457e-03 1.595430821180343628e-02 1.629061251878738403e-02
-1.315789461135864258e+00 2.887900173664093018e-02 1.273875706829130650e-03 1.614702120423316956e-02 1.722960732877254486e-02
-7.894737124443054199e-01 3.007068671286106110e-02 1.305162440985441208e-03 1.714491844177246094e-02 1.750460825860500336e-02
-2.631579041481018066e-01 3.085358813405036926e-02 1.360299414955079556e-03 1.669941097497940063e-02 1.783365756273269653e-02
2.631579041481018066e-01 3.087760508060455322e-02 1.365979551337659359e-03 1.626450382173061371e-02 1.782067120075225830e-02
7.894737124443054199e-01 3.006063774228096008e-02 1.372073660604655743e-03 1.548480428755283356e-02 1.746190898120403290e-02
1.315789461135864258e+00 2.889619208872318268e-02 1.329990103840827942e-03 1.490159332752227783e-02 1.695568114519119263e-02
1.842105269432067871e+00 2.789047732949256897e-02 1.309914863668382168e-03 1.315211504697799683e-02 1.635846309363842010e-02
2.368421077728271484e+00 2.700278535485267639e-02 1.289953361265361309e-03 1.390475593507289886e-02 1.591539755463600159e-02
2.894736766815185547e+00 2.629621699452400208e-02 1.265555503778159618e-03 1.344672776758670807e-02 1.546052098274230957e-02
3.421052694320678711e+00 2.545290812849998474e-02 1.211146940477192402e-03 1.349187921732664108e-02 1.470184884965419769e-02
3.947368383407592773e+00 2.407754585146903992e-02 1.124321599490940571e-03 1.185793615877628326e-02 1.409239787608385086e-02
4.473684310913085938e+00 2.214360982179641724e-02 1.041530515067279339e-03 1.111065875738859177e-02 1.309810485690832138e-02
5.000000000000000000e+00 1.935916393995285034e-02 8.662600303068757057e-04 1.000129617750644684e-02 1.108456309884786606e-02


==> anc/dat_w_err/nucleon_fluct/PbPb2760/30_35/v3_eta_charged_ep.dat <==
-5.000000000000000000e+00 2.411510638124310379e-02 4.647768167333128945e-04
-4.473684310913085938e+00 2.689654233888075230e-02 4.971122550256977914e-04
-3.947368383407592773e+00 2.892616749988058400e-02 5.276442294813943551e-04
-3.421052694320678711e+00 3.007422188300150692e-02 5.951650046173407281e-04
-2.894736766815185547e+00 3.098956270260206508e-02 6.129939369776442803e-04
-2.368421077728271484e+00 3.168280205339189110e-02 6.523088758086695001e-04
-1.842105269432067871e+00 3.233612843455431485e-02 6.785792183979449206e-04
-1.315789461135864258e+00 3.302573926306841962e-02 7.188739653373840037e-04
-7.894737124443054199e-01 3.386374993498737079e-02 7.038508126932053804e-04
-2.631579041481018066e-01 3.428445416014934410e-02 7.442554321117301683e-04
2.631579041481018066e-01 3.423386951496425190e-02 7.256312328908249166e-04
7.894737124443054199e-01 3.368933673869494577e-02 7.686748387251142152e-04
1.315789461135864258e+00 3.290329086726895974e-02 7.511195269151771424e-04
1.842105269432067871e+00 3.217002744735807107e-02 7.827740097053943356e-04
2.368421077728271484e+00 3.150054265634845418e-02 7.888845501383204284e-04
2.894736766815185547e+00 3.098455440475960179e-02 7.552536404464092312e-04
3.421052694320678711e+00 3.022379663436732672e-02 7.056518112206717564e-04
3.947368383407592773e+00 2.899171676763836331e-02 6.408063772371200718e-04
4.473684310913085938e+00 2.705827023370623724e-02 6.461656212135215727e-04
5.000000000000000000e+00 2.412049125883257775e-02 5.475211477779732671e-04


==> anc/dat_w_err/nucleon_fluct/PbPb2760/30_40/dN_over_2pidYptdpt_mc_-211.dat <==
1.000000000000000056e-01 2.271276332885885836e+02 9.630618254861619265e-01
3.000000000000000444e-01 1.146348451918120475e+02 4.927219385126378470e-01
5.000000000000000000e-01 5.447572872667306854e+01 2.369199980045530451e-01
7.000000000000000666e-01 2.764381740937693621e+01 1.265922785228132119e-01
9.000000000000000222e-01 1.468214960352274012e+01 6.946956633306258788e-02
1.100000000000000089e+00 8.036364873605091219e+00 4.147718709204058218e-02
1.300000000000000266e+00 4.495206186146498695e+00 2.500972243027448777e-02
1.500000000000000000e+00 2.560475794101717106e+00 1.510773007075838330e-02
1.700000000000000178e+00 1.479865648306503578e+00 9.467773789530207346e-03
1.899999999999999911e+00 8.674456765737375008e-01 6.431835883086457588e-03
2.100000000000000089e+00 5.144386067278065022e-01 4.137836266162950825e-03
2.300000000000000266e+00 3.083609722955133470e-01 2.622632499483823400e-03
2.500000000000000000e+00 1.864960116107092225e-01 1.654124985080419668e-03
2.700000000000000178e+00 1.140843754497991441e-01 1.110603109787492836e-03
2.900000000000000355e+00 7.021047139812490456e-02 7.373351587419209622e-04
3.100000000000000089e+00 4.363810343286818327e-02 4.847140547161628288e-04
3.300000000000000266e+00 2.729692150980100179e-02 3.332845560698203331e-04
3.500000000000000000e+00 1.715011983320790037e-02 2.166983344523296866e-04
3.700000000000000178e+00 1.088838469566774658e-02 1.381661230638922251e-04
3.900000000000000355e+00 6.945752967302333200e-03 1.006486875962893704e-04


==> anc/dat_w_err/nucleon_fluct/PbPb2760/30_40/dN_over_2pidYptdpt_mc_-2212.dat <==
1.000000000000000056e-01 1.854831495528721508e+00 9.189379635594359386e-03
3.000000000000000444e-01 1.772005052658378377e+00 8.271297328477691599e-03
5.000000000000000000e-01 1.610609561645399923e+00 6.880793716128781774e-03
7.000000000000000666e-01 1.395712683907442520e+00 6.464002966357905097e-03
9.000000000000000222e-01 1.148999954112492450e+00 4.950230433999312091e-03
1.100000000000000089e+00 9.052153212100124691e-01 4.121223013393821022e-03
1.300000000000000266e+00 6.859700474139991400e-01 2.886941005072324578e-03
1.500000000000000000e+00 5.029161804196393692e-01 2.346993560533838005e-03
1.700000000000000178e+00 3.599416205943428704e-01 1.779404705014646110e-03
1.899999999999999911e+00 2.527759536361136594e-01 1.416110690574062716e-03
2.100000000000000089e+00 1.748474310105856966e-01 1.057593878000242290e-03
2.300000000000000266e+00 1.198243544286551610e-01 8.087792246425279169e-04
2.500000000000000000e+00 8.155332711278595603e-02 5.792942958019721639e-04
2.700000000000000178e+00 5.517612057809513637e-02 4.402654353989755680e-04
2.900000000000000355e+00 3.726215105139004530e-02 3.258972223969122065e-04
3.100000000000000089e+00 2.503331842129415466e-02 2.427691066681250632e-04
3.300000000000000266e+00 1.679747795215711173e-02 1.785099666019377947e-04
3.500000000000000000e+00 1.125521021125443569e-02 1.262378489195259477e-04
3.700000000000000178e+00 7.557780745806613569e-03 7.975161063808045416e-05
3.900000000000000355e+00 5.074628154511910509e-03 7.017413142972950876e-05


==> anc/dat_w_err/nucleon_fluct/PbPb2760/30_40/dN_over_2pidYptdpt_mc_-321.dat <==
1.000000000000000056e-01 1.503429583060786356e+01 6.667889773614461835e-02
3.000000000000000444e-01 1.266284783189991892e+01 5.448276014093045294e-02
5.000000000000000000e-01 9.395369617044153188e+00 4.008469393190976227e-02
7.000000000000000666e-01 6.395523158761519333e+00 2.758608964256333701e-02
9.000000000000000222e-01 4.130928588904813736e+00 1.866122695300254791e-02
1.100000000000000089e+00 2.596496785778969141e+00 1.232340325167466562e-02
1.300000000000000266e+00 1.613764502324998684e+00 8.032759676175718275e-03
1.500000000000000000e+00 9.982878860202465399e-01 5.283105555540855251e-03
1.700000000000000178e+00 6.184780592833293289e-01 3.668387785334022589e-03
1.899999999999999911e+00 3.846695397059566868e-01 2.474585766489663038e-03
2.100000000000000089e+00 2.397820793815678697e-01 1.748133189752347971e-03
2.300000000000000266e+00 1.504234491886022318e-01 1.171255362814881389e-03
2.500000000000000000e+00 9.467628879048513302e-02 7.765723073357931041e-04
2.700000000000000178e+00 5.994428478057785975e-02 5.631249857861674556e-04
2.900000000000000355e+00 3.809958960396351429e-02 3.697171140591398297e-04
3.100000000000000089e+00 2.436332745118150248e-02 2.699468172898560384e-04
3.300000000000000266e+00 1.563689277749431492e-02 1.674957789082321649e-04
3.500000000000000000e+00 1.007693311589743373e-02 1.075663177556987401e-04
3.700000000000000178e+00 6.524599906901728912e-03 9.030344759841462364e-05
3.900000000000000355e+00 4.270453594833694029e-03 5.949931406200453934e-05


==> anc/dat_w_err/nucleon_fluct/PbPb2760/30_40/dN_over_2pidYptdpt_mc_211.dat <==
1.000000000000000056e-01 2.271170083698460473e+02 9.684390783152279081e-01
3.000000000000000444e-01 1.146208050732489880e+02 4.960796063195473948e-01
5.000000000000000000e-01 5.447792161653065790e+01 2.354347610064135843e-01
7.000000000000000666e-01 2.764127699333291588e+01 1.240318088859991563e-01
9.000000000000000222e-01 1.467274796735665277e+01 6.948601840745037561e-02
1.100000000000000089e+00 8.029543999146264710e+00 4.073317351535751113e-02
1.300000000000000266e+00 4.490729035170444305e+00 2.448648755758267917e-02
1.500000000000000000e+00 2.556559698307528272e+00 1.522194344624334950e-02
1.700000000000000178e+00 1.477730553538074476e+00 9.379834296915919023e-03
1.899999999999999911e+00 8.659646979453876625e-01 6.213209938745206488e-03
2.100000000000000089e+00 5.137727453924819665e-01 3.972201332998512302e-03
2.300000000000000266e+00 3.077877261762103078e-01 2.598880033684269810e-03
2.500000000000000000e+00 1.864447637190336793e-01 1.689616283327172392e-03
2.700000000000000178e+00 1.139749318654754290e-01 1.105404016412003202e-03
2.900000000000000355e+00 7.008182115245900623e-02 7.275978041278886995e-04
3.100000000000000089e+00 4.360079614513266005e-02 4.657641009869906016e-04
3.300000000000000266e+00 2.723526906467397743e-02 3.248308480580135355e-04
3.500000000000000000e+00 1.712594343947156442e-02 2.155971109479958969e-04
3.700000000000000178e+00 1.085658955275727380e-02 1.379733566350243841e-04
3.900000000000000355e+00 6.910929321634366393e-03 9.165920843788394822e-05


==> anc/dat_w_err/nucleon_fluct/PbPb2760/30_40/dN_over_2pidYptdpt_mc_2212.dat <==
1.000000000000000056e-01 1.894140113890034227e+00 8.651579442834532452e-03
3.000000000000000444e-01 1.807675212181785174e+00 7.983592864170338879e-03
5.000000000000000000e-01 1.643176111359101466e+00 7.169267487002702922e-03
7.000000000000000666e-01 1.422403346804294255e+00 6.048085451888718204e-03
9.000000000000000222e-01 1.172846817118115892e+00 5.172143770544572298e-03
1.100000000000000089e+00 9.236529390795021888e-01 3.972068910835084912e-03
1.300000000000000266e+00 6.999314046847384674e-01 3.088347321431385815e-03
1.500000000000000000e+00 5.134136867883295485e-01 2.355558895879594685e-03
1.700000000000000178e+00 3.674424994417092583e-01 1.946100286057415689e-03
1.899999999999999911e+00 2.580735096826869412e-01 1.548082796658487763e-03
2.100000000000000089e+00 1.786874229530184544e-01 1.024622460059569640e-03
2.300000000000000266e+00 1.225405987907568495e-01 8.594956029044928739e-04
2.500000000000000000e+00 8.340493572071709660e-02 6.032527768828970741e-04
2.700000000000000178e+00 5.641359938253059925e-02 4.574160343740875465e-04
2.900000000000000355e+00 3.803071393031513814e-02 3.368806574955921646e-04
3.100000000000000089e+00 2.554462506777030462e-02 2.143368665202276713e-04
3.300000000000000266e+00 1.717173321227622243e-02 1.643182165077052589e-04
3.500000000000000000e+00 1.153320084518828260e-02 1.421535724625904123e-04
3.700000000000000178e+00 7.757047036042614627e-03 9.664660177040201882e-05
3.900000000000000355e+00 5.194266421562615012e-03 7.528891182204122678e-05


==> anc/dat_w_err/nucleon_fluct/PbPb2760/30_40/dN_over_2pidYptdpt_mc_321.dat <==
1.000000000000000056e-01 1.503043897582026922e+01 6.863965348452064075e-02
3.000000000000000444e-01 1.266325588749012176e+01 5.324135215175429536e-02
5.000000000000000000e-01 9.394969077104036614e+00 3.989673856737702834e-02
7.000000000000000666e-01 6.395955719160420827e+00 2.808489439115474662e-02
9.000000000000000222e-01 4.131987558739125710e+00 1.837053309499831963e-02
1.100000000000000089e+00 2.597703590192155687e+00 1.183687272383023535e-02
1.300000000000000266e+00 1.614041595161818110e+00 8.079522701026329440e-03
1.500000000000000000e+00 9.983094603569762082e-01 5.449705944015183733e-03
1.700000000000000178e+00 6.184901519383193547e-01 3.846526255728898412e-03
1.899999999999999911e+00 3.843531145493620516e-01 2.441210770216637512e-03
2.100000000000000089e+00 2.392567417559177678e-01 1.761811283002277491e-03
2.300000000000000266e+00 1.500746922698269481e-01 1.182005633532465282e-03
2.500000000000000000e+00 9.475607846862187100e-02 8.280095734270166924e-04
2.700000000000000178e+00 5.997680347574044918e-02 5.573824696146871278e-04
2.900000000000000355e+00 3.818245993640102809e-02 3.728615626721666653e-04
3.100000000000000089e+00 2.442296777125411295e-02 2.790072852919323922e-04
3.300000000000000266e+00 1.565911820262810838e-02 1.726316266478207864e-04
3.500000000000000000e+00 1.014525605932474310e-02 1.303280077395177429e-04
3.700000000000000178e+00 6.577938320262255271e-03 8.898440648656840454e-05
3.900000000000000355e+00 4.277391117994110321e-03 5.456715187541221108e-05


==> anc/dat_w_err/nucleon_fluct/PbPb2760/30_40/dNdEta_mc_charged.dat <==
# Eta,dNdEta,error
-7.799999999999999822e+00 4.485323749999997034e+01 1.414899788580853413e+00
-7.400000000000000355e+00 6.102709000000016459e+01 1.925099812507804931e+00
-7.000000000000000000e+00 8.208498833333331390e+01 2.589373660828622636e+00
-6.599999999999999645e+00 1.086464266666669403e+02 3.427262866518854700e+00
-6.200000000000000178e+00 1.401624366666667640e+02 4.421422054853794137e+00
-5.799999999999999822e+00 1.754514908333331391e+02 5.534611116745538517e+00
-5.399999999999999467e+00 2.128630083333332550e+02 6.714755436051479620e+00
-5.000000000000000000e+00 2.507453716666673529e+02 7.909758173811452409e+00
-4.599999999999999645e+00 2.874751641666669002e+02 9.068394522580732087e+00
-4.200000000000000178e+00 3.211878358333331676e+02 1.013186887890238985e+01
-3.799999999999999822e+00 3.501406566666666436e+02 1.104520371331388340e+01
-3.399999999999999467e+00 3.738777024999997138e+02 1.179400125399167720e+01
-2.999999999999999556e+00 3.929770125000011376e+02 1.239649115820437508e+01
-2.599999999999999645e+00 4.080629191666666316e+02 1.287239165572328226e+01
-2.199999999999999734e+00 4.191393741666668689e+02 1.322181873586016643e+01
-1.799999999999999822e+00 4.251971633333331511e+02 1.341292499534785065e+01
-1.399999999999999467e+00 4.253359533333328955e+02 1.341731623260838902e+01
-9.999999999999995559e-01 4.200074625000012816e+02 1.324923157054659306e+01
-5.999999999999996447e-01 4.121755933333326993e+02 1.300218268590414894e+01
-1.999999999999997335e-01 4.067374100000005797e+02 1.283066108623510715e+01
2.000000000000001776e-01 4.068297358333326770e+02 1.283356269212896628e+01
6.000000000000005329e-01 4.123221891666664760e+02 1.300681200066651932e+01
1.000000000000000888e+00 4.202679624999996690e+02 1.325745751306059894e+01
1.400000000000001243e+00 4.256647158333330481e+02 1.342768743488410088e+01
1.800000000000000711e+00 4.256765266666681100e+02 1.342806761709589303e+01
2.200000000000000178e+00 4.197207099999993716e+02 1.324018811695165887e+01
2.600000000000000533e+00 4.086126824999993801e+02 1.288979383659784439e+01
3.000000000000000888e+00 3.934952099999992470e+02 1.241291653223889213e+01
3.400000000000001243e+00 3.742851324999998042e+02 1.180691666470337253e+01
3.800000000000000711e+00 3.505642550000015945e+02 1.105862187271290864e+01
4.200000000000000178e+00 3.215524200000000974e+02 1.014343097724891862e+01
4.600000000000000533e+00 2.877993591666664202e+02 9.078688253407928954e+00
5.000000000000000888e+00 2.510829141666663702e+02 7.920452264288951660e+00
5.400000000000001243e+00 2.131320941666663771e+02 6.723282533305796171e+00
5.800000000000000711e+00 1.756452091666670015e+02 5.540762701600030482e+00
6.200000000000000178e+00 1.403370541666664622e+02 4.426958982864638514e+00
6.600000000000000533e+00 1.088076491666664367e+02 3.432353610344416772e+00
7.000000000000000888e+00 8.220825916666662181e+01 2.593277676290162592e+00
7.400000000000001243e+00 6.112026749999992603e+01 1.928054323009508186e+00
7.800000000000000711e+00 4.491519583333351306e+01 1.416863919336691646e+00


==> anc/dat_w_err/nucleon_fluct/PbPb2760/30_40/dNdY_mc_-2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 5.259999999999998834e-04 1.668402289617179680e-05
-9.250000000000000000e+00 1.831866666666665325e-02 5.782694902628822279e-04
-8.750000000000000000e+00 9.530200000000023375e-02 3.006808341374262762e-03
-8.250000000000000000e+00 1.805206666666664406e-01 5.695730484619274808e-03
-7.750000000000000000e+00 2.695740000000001468e-01 8.505388374263804854e-03
-7.250000000000000000e+00 4.365879999999997541e-01 1.377361311381521992e-02
-6.750000000000000000e+00 7.962266666666659720e-01 2.511741354255209863e-02
-6.250000000000000000e+00 1.463058666666666063e+00 4.615306546810163391e-02
-5.750000000000000000e+00 2.476429333333333371e+00 7.811956776695896942e-02
-5.250000000000000000e+00 3.747931333333332393e+00 1.182281984606304293e-01
-4.750000000000000000e+00 5.113375999999999699e+00 1.613013640597646403e-01
-4.250000000000000000e+00 6.428205333333338878e+00 2.027775834490130047e-01
-3.750000000000000000e+00 7.571739333333339594e+00 2.388516875454624044e-01
-3.250000000000000000e+00 8.479881999999994591e+00 2.674977366239914556e-01
-2.750000000000000000e+00 9.192643999999999593e+00 2.899834330227252233e-01
-2.250000000000000000e+00 9.767473333333331453e+00 3.081166319332128145e-01
-1.750000000000000000e+00 1.021753599999998663e+01 3.223136451257329615e-01
-1.250000000000000000e+00 1.056429333333334242e+01 3.332543764653750906e-01
-7.500000000000000000e-01 1.079883066666668334e+01 3.406510995244083073e-01
-2.500000000000000000e-01 1.091214466666666105e+01 3.442263972507654257e-01
2.500000000000000000e-01 1.091385066666665971e+01 3.442814736580790402e-01
7.500000000000000000e-01 1.079761333333333795e+01 3.406133307140677968e-01
1.250000000000000000e+00 1.056690199999997404e+01 3.333358497690814826e-01
1.750000000000000000e+00 1.023261533333335827e+01 3.227888980853730327e-01
2.250000000000000000e+00 9.784385333333332824e+00 3.086492934838654389e-01
2.750000000000000000e+00 9.207413333333333227e+00 2.904507918532526212e-01
3.250000000000000000e+00 8.492734666666660104e+00 2.679047037615040483e-01
3.750000000000000000e+00 7.573835333333341246e+00 2.389182688048392400e-01
4.250000000000000000e+00 6.435476000000003971e+00 2.030088811735186183e-01
4.750000000000000000e+00 5.117979333333330771e+00 1.614467719068293505e-01
5.250000000000000000e+00 3.751573999999999298e+00 1.183432594468092902e-01
5.750000000000000000e+00 2.478034666666663277e+00 7.816922045314070311e-02
6.250000000000000000e+00 1.464770000000000572e+00 4.620617919501971566e-02
6.750000000000000000e+00 7.966653333333338916e-01 2.513080295688432247e-02
7.250000000000000000e+00 4.387579999999996483e-01 1.384080530911972577e-02
7.750000000000000000e+00 2.702773333333329253e-01 8.526245628247174774e-03
8.250000000000000000e+00 1.819946666666662216e-01 5.741103990994335209e-03
8.750000000000000000e+00 9.535333333333331773e-02 3.008055079689246018e-03
9.250000000000000000e+00 1.827533333333329971e-02 5.765898955275187499e-04
9.750000000000000000e+00 5.640000000000005903e-04 1.788533129566069016e-05


==> anc/dat_w_err/nucleon_fluct/PbPb2760/30_40/dNdY_mc_2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 2.066666666666668202e-04 6.636247266172008064e-06
-9.250000000000000000e+00 2.856599999999996295e-02 9.012462485038667597e-04
-8.750000000000000000e+00 5.853586666666678040e-01 1.846522013471381396e-02
-8.250000000000000000e+00 1.890494666666666213e+00 5.963544870560503336e-02
-7.750000000000000000e+00 2.833493333333335862e+00 8.938184589126628443e-02
-7.250000000000000000e+00 3.321698000000000484e+00 1.047813704196593060e-01
-6.750000000000000000e+00 3.774604000000002735e+00 1.190696950938039261e-01
-6.250000000000000000e+00 4.008403333333331986e+00 1.264446799084287532e-01
-5.750000000000000000e+00 3.788619999999999877e+00 1.195113733133477824e-01
-5.250000000000000000e+00 3.259678000000000520e+00 1.028266270242579467e-01
-4.750000000000000000e+00 2.657172000000000978e+00 8.382154529710224289e-02
-4.250000000000000000e+00 2.076785999999999355e+00 6.551198553016521209e-02
-3.750000000000000000e+00 1.562461999999999795e+00 4.929050956596921912e-02
-3.250000000000000000e+00 1.152773333333331429e+00 3.636480328187885469e-02
-2.750000000000000000e+00 8.309506666666666153e-01 2.621241958107795381e-02
-2.250000000000000000e+00 5.949640000000007145e-01 1.876745994812946405e-02
-1.750000000000000000e+00 4.263680000000002468e-01 1.345185388456785792e-02
-1.250000000000000000e+00 3.074079999999999036e-01 9.701198989753499063e-03
-7.500000000000000000e-01 2.347400000000000320e-01 7.406321048026745339e-03
-2.500000000000000000e-01 2.071273333333334410e-01 6.538840283434269735e-03
2.500000000000000000e-01 2.122540000000001925e-01 6.700736975361220281e-03
7.500000000000000000e-01 2.446299999999999308e-01 7.718576179577480052e-03
1.250000000000000000e+00 3.106113333333335724e-01 9.799620451619747014e-03
1.750000000000000000e+00 4.226353333333329187e-01 1.334042653181063791e-02
2.250000000000000000e+00 5.935033333333332717e-01 1.872889841489567067e-02
2.750000000000000000e+00 8.300259999999995975e-01 2.618530619613768790e-02
3.250000000000000000e+00 1.150237999999999206e+00 3.628713014039192802e-02
3.750000000000000000e+00 1.572338000000000902e+00 4.960141453704145637e-02
4.250000000000000000e+00 2.087441333333333482e+00 6.585151456680073123e-02
4.750000000000000000e+00 2.674121333333326689e+00 8.435828517177121344e-02
5.250000000000000000e+00 3.276966000000003376e+00 1.033746281700925890e-01
5.750000000000000000e+00 3.801004000000000715e+00 1.199062926094451587e-01
6.250000000000000000e+00 4.016638666666665358e+00 1.267090331144221649e-01
6.750000000000000000e+00 3.781324666666668666e+00 1.192899432719620456e-01
7.250000000000000000e+00 3.326072666666664457e+00 1.049291965627919543e-01
7.750000000000000000e+00 2.826528666666665135e+00 8.917280421566202431e-02
8.250000000000000000e+00 1.887274666666666434e+00 5.954390241875071738e-02
8.750000000000000000e+00 5.999939999999993612e-01 1.893054886748517587e-02
9.250000000000000000e+00 2.967866666666666570e-02 9.370786634547578634e-04
9.750000000000000000e+00 2.586666666666667018e-04 8.492801657875028871e-06


==> anc/dat_w_err/nucleon_fluct/PbPb2760/30_40/integrated_v2_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
9.155140503147971009e-02
7.873189283607888445e-02


==> anc/dat_w_err/nucleon_fluct/PbPb2760/30_40/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
1.097863739948716083e-01
9.470872219998627273e-02


==> anc/dat_w_err/nucleon_fluct/PbPb2760/30_40/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-2.4_2.4.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
1.075957618223725570e-01
9.288799070419098691e-02


==> anc/dat_w_err/nucleon_fluct/PbPb2760/30_40/integrated_v3_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v3_2par_cumulant  
#  v3_4par_cumulant
3.107876650616200193e-02
1.666133514582859507e-02


==> anc/dat_w_err/nucleon_fluct/PbPb2760/30_40/r2_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 9.983513965790618006e-01 4.199574560713963513e-04
7.894737124443054199e-01 9.957383722524367764e-01 1.130114109554953639e-03
1.315789461135864258e+00 9.937621670387388750e-01 2.010431873527991284e-03
1.842105269432067871e+00 9.908531124176930271e-01 2.237242699863035977e-03
2.368421077728271484e+00 9.898370342313566050e-01 2.833741178827883789e-03
2.894736766815185547e+00 9.869687024663809094e-01 3.354463229356271191e-03
3.421052694320678711e+00 9.864973218124812870e-01 3.498521248186219068e-03
3.947368383407592773e+00 9.864114438954786346e-01 3.899978731040777517e-03
4.473684310913085938e+00 9.860097493247306222e-01 3.751353327331346296e-03
5.000000000000000000e+00 9.840155082139002696e-01 3.960236117273364422e-03


==> anc/dat_w_err/nucleon_fluct/PbPb2760/30_40/r2_eta_charged_3_4.dat <==
2.631579041481018066e-01 9.983672660468304594e-01
7.894737124443054199e-01 9.957621375692631283e-01
1.315789461135864258e+00 9.937922517486250662e-01
1.842105269432067871e+00 9.908771604874592187e-01
2.368421077728271484e+00 9.898681029237335061e-01
2.894736766815185547e+00 9.869997991557561967e-01
3.421052694320678711e+00 9.865444432338312808e-01
3.947368383407592773e+00 9.864502323659111171e-01
4.473684310913085938e+00 9.860545101999251827e-01
5.000000000000000000e+00 9.840463352987208756e-01


==> anc/dat_w_err/nucleon_fluct/PbPb2760/30_40/r2_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.982023430899801264e-01 4.312007960778268872e-04
7.894737124443054199e-01 9.952560935540841758e-01 1.124368251848129529e-03
1.315789461135864258e+00 9.929865968441546897e-01 2.016850704736827208e-03
1.842105269432067871e+00 9.897878502404904300e-01 2.228226998288990787e-03
2.368421077728271484e+00 9.885324083786517502e-01 2.821952870500243904e-03
2.894736766815185547e+00 9.854219598123025170e-01 3.362238234493060852e-03
3.421052694320678711e+00 9.849061333646892402e-01 3.519750916955985843e-03
3.947368383407592773e+00 9.846920678780211045e-01 3.913423291355876132e-03
4.473684310913085938e+00 9.838596370976754324e-01 3.755446645439260590e-03
5.000000000000000000e+00 9.816001183987198564e-01 3.969023983818187849e-03


==> anc/dat_w_err/nucleon_fluct/PbPb2760/30_40/v1_eta_30_40.dat <==
# eta, v1odd, err, v1even,err
-5.000000000000000000e+00 1.902167846442248070e-03 1.364918743911067850e-03 3.282740302259602250e-04 1.364918743911067850e-03
-4.500000000000000000e+00 1.593652516918849394e-03 1.151315082876020043e-03 3.336532562913939763e-04 1.151315082876020043e-03
-4.000000000000000000e+00 2.044931394595667605e-03 1.466489589920610048e-03 3.455995169094644871e-04 1.466489589920610048e-03
-3.500000000000000000e+00 2.310592478445258439e-03 1.653747477325265150e-03 3.618339896576246119e-04 1.653747477325265150e-03
-3.000000000000000000e+00 1.242848790703951923e-03 9.163102738774827997e-04 3.668459069862703512e-04 9.163102738774827997e-04
-2.500000000000000000e+00 3.286539105168160093e-04 3.497823894112283400e-04 3.697053515794179886e-04 3.497823894112283400e-04
-2.000000000000000000e+00 6.271505470756684420e-04 5.167458161125398387e-04 3.751461958254668745e-04 5.167458161125398387e-04
-1.500000000000000000e+00 7.240004249992766910e-04 5.773508854771567875e-04 3.774804293249925738e-04 5.773508854771567875e-04
-1.000000000000000000e+00 5.147584765247439605e-04 4.432521651893993678e-04 3.577270953340071398e-04 4.432521651893993678e-04
-5.000000000000000000e-01 1.744866338344720053e-04 2.714077464609934254e-04 3.418753344293569310e-04 2.714077464609934254e-04
0.000000000000000000e+00 -4.049493142723966689e-05 2.322420009817826247e-04 3.259338193080733555e-04 2.322420009817826247e-04
5.000000000000000000e-01 -2.527484940310643349e-04 2.980879088121948729e-04 3.373885023605336948e-04 2.980879088121948729e-04
1.000000000000000000e+00 -5.845711772261548509e-04 4.805779559577494733e-04 3.466797978848562404e-04 4.805779559577494733e-04
1.500000000000000000e+00 -7.856273651190778806e-04 6.124749587547771799e-04 3.647475748780066446e-04 6.124749587547771799e-04
2.000000000000000000e+00 -6.896800065938027847e-04 5.528890758676631564e-04 3.683940131603243625e-04 5.528890758676631564e-04
2.500000000000000000e+00 -3.687935100988020830e-04 3.675646399879103432e-04 3.663316476198705588e-04 3.675646399879103432e-04
3.000000000000000000e+00 -1.318844898722985144e-03 9.652657014980212200e-04 3.523121940684038954e-04 9.652657014980212200e-04
3.500000000000000000e+00 -2.305368340041309260e-03 1.647748449988064917e-03 3.397450891643892176e-04 1.647748449988064917e-03
4.000000000000000000e+00 -2.005185043763081307e-03 1.436486271719894688e-03 3.259118867858233929e-04 1.436486271719894688e-03
4.500000000000000000e+00 -1.555043633885863381e-03 1.122124848616568244e-03 3.164927305271969266e-04 1.122124848616568244e-03
5.000000000000000000e+00 -1.843646742834213845e-03 1.321978596291193417e-03 3.101959150937715721e-04 1.321978596291193417e-03


==> anc/dat_w_err/nucleon_fluct/PbPb2760/30_40/v2_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 6.624992191791534424e-02 5.219565937295556068e-04 5.840267986059188843e-02 1.693356200121343136e-03
-4.473684310913085938e+00 7.186831533908843994e-02 5.676208529621362686e-04 6.309075653553009033e-02 1.790242036804556847e-03
-3.947368383407592773e+00 7.596003264188766479e-02 6.040488369762897491e-04 6.637496501207351685e-02 1.977049512788653374e-03
-3.421052694320678711e+00 7.865412533283233643e-02 5.864392151124775410e-04 6.835039705038070679e-02 2.055039396509528160e-03
-2.894736766815185547e+00 8.035885542631149292e-02 5.947506288066506386e-04 6.960316002368927002e-02 2.163842087611556053e-03
-2.368421077728271484e+00 8.215267211198806763e-02 6.226369296200573444e-04 7.111063599586486816e-02 2.146112266927957535e-03
-1.842105269432067871e+00 8.429606258869171143e-02 6.145618390291929245e-04 7.273529469966888428e-02 2.213410800322890282e-03
-1.315789461135864258e+00 8.691333234310150146e-02 6.140494951978325844e-04 7.493983954191207886e-02 2.274348400533199310e-03
-7.894737124443054199e-01 8.982131630182266235e-02 6.182730430737137794e-04 7.731679826974868774e-02 2.349293557927012444e-03
-2.631579041481018066e-01 9.185894578695297241e-02 6.219354690983891487e-04 7.895272225141525269e-02 2.378803212195634842e-03
2.631579041481018066e-01 9.194920957088470459e-02 5.853112088516354561e-04 7.898504287004470825e-02 2.355321077629923820e-03
7.894737124443054199e-01 8.999196439981460571e-02 5.826148553751409054e-04 7.739855349063873291e-02 2.345561981201171875e-03
1.315789461135864258e+00 8.708953857421875000e-02 5.452796467579901218e-04 7.480520009994506836e-02 2.179957460612058640e-03
1.842105269432067871e+00 8.449605852365493774e-02 5.407342687249183655e-04 7.255908101797103882e-02 2.149555133655667305e-03
2.368421077728271484e+00 8.229737728834152222e-02 5.238647572696208954e-04 7.086160778999328613e-02 2.053992124274373055e-03
2.894736766815185547e+00 8.059678971767425537e-02 4.955655895173549652e-04 6.943482160568237305e-02 1.978992484509944916e-03
3.421052694320678711e+00 7.879180461168289185e-02 4.808997618965804577e-04 6.784962117671966553e-02 1.890724757686257362e-03
3.947368383407592773e+00 7.607505470514297485e-02 4.795684944838285446e-04 6.581390649080276489e-02 1.861707773059606552e-03
4.473684310913085938e+00 7.194876670837402344e-02 4.516219487413764000e-04 6.256970018148422241e-02 1.683368347585201263e-03
5.000000000000000000e+00 6.636524200439453125e-02 4.473863518796861172e-04 5.801758170127868652e-02 1.527978689409792423e-03


==> anc/dat_w_err/nucleon_fluct/PbPb2760/30_40/v2_eta_charged_cumulant_etaref_-2.4_2.4.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 8.992873132228851318e-02 7.665493758395314217e-04 7.906183600425720215e-02 2.220299560576677322e-03
-4.473684310913085938e+00 9.570358693599700928e-02 8.280276670120656490e-04 8.382406830787658691e-02 2.302461536601185799e-03
-3.947368383407592773e+00 9.960623085498809814e-02 8.578817942179739475e-04 8.698786795139312744e-02 2.486643847078084946e-03
-3.421052694320678711e+00 1.018625870347023010e-01 8.380777435377240181e-04 8.856230974197387695e-02 2.571440767496824265e-03
-2.894736766815185547e+00 1.030523777008056641e-01 8.529077749699354172e-04 8.937198668718338013e-02 2.652270719408988953e-03
-2.368421077728271484e+00 1.042813807725906372e-01 8.601211593486368656e-04 9.039568901062011719e-02 2.611743286252021790e-03
-1.842105269432067871e+00 1.056412607431411743e-01 8.600375149399042130e-04 9.133447706699371338e-02 2.662533428519964218e-03
-1.315789461135864258e+00 1.072228327393531799e-01 8.634471450932323933e-04 9.263716638088226318e-02 2.695558127015829086e-03
-7.894737124443054199e-01 1.088370680809020996e-01 8.298532920889556408e-04 9.394821524620056152e-02 2.747111488133668900e-03
-2.631579041481018066e-01 1.099238172173500061e-01 8.153548114933073521e-04 9.473788738250732422e-02 2.759103430435061455e-03
2.631579041481018066e-01 1.100137010216712952e-01 7.841417100280523300e-04 9.475633502006530762e-02 2.747321268543601036e-03
7.894737124443054199e-01 1.089993268251419067e-01 7.671305793337523937e-04 9.398758411407470703e-02 2.767070895060896873e-03
1.315789461135864258e+00 1.073952913284301758e-01 7.424553041346371174e-04 9.248308837413787842e-02 2.647572895511984825e-03
1.842105269432067871e+00 1.058855503797531128e-01 7.365404162555932999e-04 9.114795178174972534e-02 2.651444403454661369e-03
2.368421077728271484e+00 1.044196486473083496e-01 7.075637113302946091e-04 9.003683179616928101e-02 2.594529651105403900e-03
2.894736766815185547e+00 1.033040657639503479e-01 6.854187813587486744e-04 8.908981084823608398e-02 2.540441695600748062e-03
3.421052694320678711e+00 1.020110100507736206e-01 6.703795515932142735e-04 8.790852874517440796e-02 2.439781324937939644e-03
3.947368383407592773e+00 9.970370680093765259e-02 6.594753358513116837e-04 8.624197542667388916e-02 2.444769721478223801e-03
4.473684310913085938e+00 9.579090774059295654e-02 6.339045939967036247e-04 8.322590589523315430e-02 2.265336690470576286e-03
5.000000000000000000e+00 9.003932029008865356e-02 6.189217674545943737e-04 7.849697768688201904e-02 2.111959038302302361e-03


==> anc/dat_w_err/nucleon_fluct/PbPb2760/30_40/v2_eta_charged_ep.dat <==
-5.000000000000000000e+00 8.537275837987709504e-02 6.014559048996436950e-04
-4.473684310913085938e+00 9.073972397161299275e-02 6.380516586109041431e-04
-3.947368383407592773e+00 9.434374299576560319e-02 6.769904432345842703e-04
-3.421052694320678711e+00 9.637122055917481112e-02 6.830481969323810030e-04
-2.894736766815185547e+00 9.747169415068081266e-02 6.973787810153842187e-04
-2.368421077728271484e+00 9.867554061235084273e-02 6.856954938543415902e-04
-1.842105269432067871e+00 9.996945333073793682e-02 6.817055680871971900e-04
-1.315789461135864258e+00 1.015220294764477976e-01 6.820208241717438512e-04
-7.894737124443054199e-01 1.031132897015666072e-01 6.678802223446932574e-04
-2.631579041481018066e-01 1.041878221654237019e-01 6.245972320225722267e-04
2.631579041481018066e-01 1.043232709710864292e-01 6.168977742857327919e-04
7.894737124443054199e-01 1.033005204998502791e-01 5.988865836563974894e-04
1.315789461135864258e+00 1.016360468671896056e-01 5.743119717471505039e-04
1.842105269432067871e+00 1.001332424591580006e-01 5.754282228010032399e-04
2.368421077728271484e+00 9.872339619250887488e-02 5.209121934474154241e-04
2.894736766815185547e+00 9.760779837138125470e-02 5.073878267241230646e-04
3.421052694320678711e+00 9.633468498425946935e-02 4.301938276975143067e-04
3.947368383407592773e+00 9.426368970705421846e-02 4.544584455015591236e-04
4.473684310913085938e+00 9.068581402779778144e-02 4.243388779291132123e-04
5.000000000000000000e+00 8.530796095866541306e-02 3.715037250748362422e-04


==> anc/dat_w_err/nucleon_fluct/PbPb2760/30_40/v2_pt_charged_cumulant.dat <==
# pt vn{2} err vn{4} err
2.000000029802322388e-01 1.387189049273729324e-02 1.238070981344208121e-04 1.218336634337902069e-02 3.807483008131384850e-04
4.000000059604644775e-01 4.630910232663154602e-02 3.787852474488317966e-04 4.016807675361633301e-02 1.249984954483807087e-03
6.000000238418579102e-01 7.958992570638656616e-02 6.432749796658754349e-04 6.915493309497833252e-02 2.015969716012477875e-03
8.000000119209289551e-01 1.096487045288085938e-01 9.179422049783170223e-04 9.530480206012725830e-02 2.722248435020446777e-03
1.000000000000000000e+00 1.351631134748458862e-01 1.114595797844231129e-03 1.176291927695274353e-01 3.251594025641679764e-03
1.200000047683715820e+00 1.563388109207153320e-01 1.257784431800246239e-03 1.359633058309555054e-01 3.725954564288258553e-03
1.399999976158142090e+00 1.739731729030609131e-01 1.417639199644327164e-03 1.512474268674850464e-01 4.119328688830137253e-03
1.600000023841857910e+00 1.888235062360763550e-01 1.471111783757805824e-03 1.639826297760009766e-01 4.455786198377609253e-03
1.799999952316284180e+00 2.013836652040481567e-01 1.404432114213705063e-03 1.751362830400466919e-01 4.480956587940454483e-03
2.000000000000000000e+00 2.119675129652023315e-01 1.354217063635587692e-03 1.843723356723785400e-01 4.896202124655246735e-03
2.200000047683715820e+00 2.208033502101898193e-01 1.410110271535813808e-03 1.924357712268829346e-01 5.175061989575624466e-03
2.400000095367431641e+00 2.286168783903121948e-01 1.434048521332442760e-03 1.995135396718978882e-01 5.065514706075191498e-03
2.599999904632568359e+00 2.352385073900222778e-01 1.276164781302213669e-03 2.056502997875213623e-01 4.982861690223217010e-03
2.799999952316284180e+00 2.397437393665313721e-01 1.303280820138752460e-03 2.098253071308135986e-01 5.330938380211591721e-03
3.000000000000000000e+00 2.448638379573822021e-01 1.201119506731629372e-03 2.145015448331832886e-01 5.100644193589687347e-03
3.200000047683715820e+00 2.481710910797119141e-01 1.062245108187198639e-03 2.189432680606842041e-01 5.358354654163122177e-03
3.400000095367431641e+00 2.506873607635498047e-01 9.347118320874869823e-04 2.233461886644363403e-01 5.228557623922824860e-03
3.599999904632568359e+00 2.523894309997558594e-01 7.383420597761869431e-04 2.267490923404693604e-01 5.373645573854446411e-03
3.799999952316284180e+00 2.551029324531555176e-01 1.076012267731130123e-03 2.310372591018676758e-01 3.741441294550895691e-03


==> anc/dat_w_err/nucleon_fluct/PbPb2760/30_40/v2_pt_charged_ep.dat <==
 (2.000000029802322388e-01+0.000000000000000000e+00j)  (1.330964503510161448e-02+5.636268306881103398e-05j)  (2.468575006119880732e-04+0.000000000000000000e+00j)
 (4.000000059604644775e-01+0.000000000000000000e+00j)  (4.404698705853393736e-02-6.707086972490623805e-06j)  (6.210535324375440237e-04+0.000000000000000000e+00j)
 (6.000000238418579102e-01+0.000000000000000000e+00j)  (7.566728152398112528e-02-3.260130898544920421e-06j)  (1.025708045415919031e-03+0.000000000000000000e+00j)
 (8.000000119209289551e-01+0.000000000000000000e+00j)  (1.042725751675156326e-01-1.998730576633470134e-04j)  (1.546250300627239780e-03+0.000000000000000000e+00j)
 (1.000000000000000000e+00+0.000000000000000000e+00j)  (1.286849478887172327e-01-1.438764807446956556e-04j)  (1.908597946348760798e-03+0.000000000000000000e+00j)
 (1.200000047683715820e+00+0.000000000000000000e+00j)  (1.489064277970957029e-01-1.120794721948442966e-04j)  (2.250645209793895700e-03+0.000000000000000000e+00j)
 (1.399999976158142090e+00+0.000000000000000000e+00j)  (1.656457723808599236e-01-2.232077841767392289e-05j)  (2.654593438106729077e-03+0.000000000000000000e+00j)
 (1.600000023841857910e+00+0.000000000000000000e+00j)  (1.797115012134186118e-01-2.108340524956986190e-04j)  (2.739402676596007676e-03+0.000000000000000000e+00j)
 (1.799999952316284180e+00+0.000000000000000000e+00j)  (1.915493760683254776e-01+2.278402363992701549e-05j)  (2.822377760045560822e-03+0.000000000000000000e+00j)
 (2.000000000000000000e+00+0.000000000000000000e+00j)  (2.015288389125892421e-01-1.174210779153702950e-04j)  (2.759526117438712827e-03+0.000000000000000000e+00j)
 (2.200000047683715820e+00+0.000000000000000000e+00j)  (2.099484422872253120e-01-4.488637662659223791e-04j)  (3.175180092620904972e-03+0.000000000000000000e+00j)
 (2.400000095367431641e+00+0.000000000000000000e+00j)  (2.173747707336828039e-01-1.244327651159454035e-04j)  (3.304335337149930194e-03+0.000000000000000000e+00j)
 (2.599999904632568359e+00+0.000000000000000000e+00j)  (2.235679238609852293e-01+2.523755362357723068e-04j)  (3.105170322351514384e-03+0.000000000000000000e+00j)
 (2.799999952316284180e+00+0.000000000000000000e+00j)  (2.280222410810517353e-01+1.923137950706655546e-04j)  (3.681408276284837185e-03+0.000000000000000000e+00j)
 (3.000000000000000000e+00+0.000000000000000000e+00j)  (2.333343176557596266e-01+1.064805348811062331e-03j)  (3.971915428060090320e-03+0.000000000000000000e+00j)
 (3.200000047683715820e+00+0.000000000000000000e+00j)  (2.369923000100744304e-01-1.435837858249633934e-04j)  (4.626004581490566168e-03+0.000000000000000000e+00j)
 (3.400000095367431641e+00+0.000000000000000000e+00j)  (2.408503653082152418e-01+2.069455747099662943e-04j)  (4.736573128276682677e-03+0.000000000000000000e+00j)
 (3.599999904632568359e+00+0.000000000000000000e+00j)  (2.432433833768726794e-01+6.597876890776047673e-04j)  (4.920261060435995176e-03+0.000000000000000000e+00j)
 (3.799999952316284180e+00+0.000000000000000000e+00j)  (2.470605458855470171e-01+1.244454710538551697e-03j)  (5.296643464860259845e-03+0.000000000000000000e+00j)


==> anc/dat_w_err/nucleon_fluct/PbPb2760/30_40/v3_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 1.931216940283775330e-02 4.959761863574385643e-04 1.129873655736446381e-02 6.054501980543136597e-03
-4.473684310913085938e+00 2.208901755511760712e-02 5.422225804068148136e-04 1.231860928237438202e-02 7.168270181864500046e-03
-3.947368383407592773e+00 2.406775020062923431e-02 6.199007038958370686e-04 1.349161006510257721e-02 7.685607299208641052e-03
-3.421052694320678711e+00 2.543292380869388580e-02 6.274628103710711002e-04 1.372800488024950027e-02 8.349805139005184174e-03
-2.894736766815185547e+00 2.641455456614494324e-02 6.461349548771977425e-04 1.417645532637834549e-02 8.702666498720645905e-03
-2.368421077728271484e+00 2.724464237689971924e-02 6.346618174575269222e-04 1.387669704854488373e-02 8.910214528441429138e-03
-1.842105269432067871e+00 2.810635603964328766e-02 6.470485823228955269e-04 1.486164610832929611e-02 9.339022450149059296e-03
-1.315789461135864258e+00 2.918497659265995026e-02 6.778971292078495026e-04 1.498173363506793976e-02 9.459097869694232941e-03
-7.894737124443054199e-01 3.036545217037200928e-02 6.660346989519894123e-04 1.572816632688045502e-02 9.716040454804897308e-03
-2.631579041481018066e-01 3.118783235549926758e-02 7.018363103270530701e-04 1.569682359695434570e-02 1.021680980920791626e-02
2.631579041481018066e-01 3.126370161771774292e-02 6.961747421883046627e-04 1.558505278080701828e-02 1.024097483605146408e-02
7.894737124443054199e-01 3.040894307196140289e-02 6.557551096193492413e-04 1.480621285736560822e-02 9.936574846506118774e-03
1.315789461135864258e+00 2.924481593072414398e-02 6.335881771519780159e-04 1.443252433091402054e-02 9.539633989334106445e-03
1.842105269432067871e+00 2.821318246424198151e-02 6.174554582685232162e-04 1.330072991549968719e-02 9.057227522134780884e-03
2.368421077728271484e+00 2.729943767189979553e-02 5.830003647133708000e-04 1.351422630250453949e-02 8.805835619568824768e-03
2.894736766815185547e+00 2.653374709188938141e-02 5.578945856541395187e-04 1.296482700854539871e-02 8.615177124738693237e-03
3.421052694320678711e+00 2.561776712536811829e-02 5.102393915876746178e-04 1.265803910791873932e-02 8.553640916943550110e-03
3.947368383407592773e+00 2.424040995538234711e-02 4.714769893325865269e-04 1.159010455012321472e-02 8.066737093031406403e-03
4.473684310913085938e+00 2.224725112318992615e-02 4.616778169292956591e-04 1.054452359676361084e-02 7.369290571659803391e-03
5.000000000000000000e+00 1.944418437778949738e-02 3.575008013285696507e-04 9.613675996661186218e-03 6.593531928956508636e-03


==> anc/dat_w_err/nucleon_fluct/PbPb2760/30_40/v3_eta_charged_ep.dat <==
-5.000000000000000000e+00 2.412484031026182474e-02 4.250828855469935023e-04
-4.473684310913085938e+00 2.705981941560881010e-02 4.557394083009977024e-04
-3.947368383407592773e+00 2.909492579071365492e-02 5.148282104208433451e-04
-3.421052694320678711e+00 3.031755506663316724e-02 4.664333278889034587e-04
-2.894736766815185547e+00 3.123819557098857919e-02 4.801997449622901534e-04
-2.368421077728271484e+00 3.197629054502690998e-02 4.439436168289015699e-04
-1.842105269432067871e+00 3.266390692580289912e-02 4.510327264929959979e-04
-1.315789461135864258e+00 3.336722631370214742e-02 4.678868007228359494e-04
-7.894737124443054199e-01 3.419496780960988580e-02 4.191542204995614049e-04
-2.631579041481018066e-01 3.469952386923392390e-02 4.408964740440569127e-04
2.631579041481018066e-01 3.473435479067089882e-02 4.531328017899232709e-04
7.894737124443054199e-01 3.415115811834101150e-02 4.329707145281160604e-04
1.315789461135864258e+00 3.338000805173237107e-02 4.209769347841349615e-04
1.842105269432067871e+00 3.263674751124432533e-02 4.012896941736948577e-04
2.368421077728271484e+00 3.193032796818912056e-02 3.788243346513051383e-04
2.894736766815185547e+00 3.130704580720793800e-02 3.641753153455803255e-04
3.421052694320678711e+00 3.044961561722155791e-02 3.116406009236050568e-04
3.947368383407592773e+00 2.914907740138900083e-02 2.986545464451989085e-04
4.473684310913085938e+00 2.721345003605293855e-02 3.110310392473549564e-04
5.000000000000000000e+00 2.418176126624797459e-02 2.420246666195491109e-04


==> anc/dat_w_err/nucleon_fluct/PbPb2760/40_45/dN_over_2pidYptdpt_mc_-211.dat <==
1.000000000000000056e-01 1.597752070412778380e+02 9.286283562498959254e-01
3.000000000000000444e-01 8.035442795777477443e+01 4.756752026385460685e-01
5.000000000000000000e-01 3.769938628570033501e+01 2.312997957402034566e-01
7.000000000000000666e-01 1.885706682925765776e+01 1.257882125025356901e-01
9.000000000000000222e-01 9.893323847381529035e+00 7.690788537894718835e-02
1.100000000000000089e+00 5.356923404086442631e+00 4.712225071735900300e-02
1.300000000000000266e+00 2.973689317151154476e+00 2.884647124600135323e-02
1.500000000000000000e+00 1.683924551438920947e+00 1.844862579697387900e-02
1.700000000000000178e+00 9.698835137289194552e-01 1.169595270917883623e-02
1.899999999999999911e+00 5.668773782567170239e-01 7.472399783546621044e-03
2.100000000000000089e+00 3.352302039630560282e-01 4.743070593715291612e-03
2.300000000000000266e+00 2.006784677445706822e-01 2.954029157041089711e-03
2.500000000000000000e+00 1.215981962408424211e-01 1.921681458708158000e-03
2.700000000000000178e+00 7.429676948043373308e-02 1.266135762019804075e-03
2.900000000000000355e+00 4.589973677755408016e-02 7.843339971983356385e-04
3.100000000000000089e+00 2.850909980079110312e-02 5.119333846858860164e-04
3.300000000000000266e+00 1.781948579253180009e-02 3.489466190783007109e-04
3.500000000000000000e+00 1.130075884020597353e-02 2.392549968823686694e-04
3.700000000000000178e+00 7.137669049176657669e-03 1.610354023393905558e-04
3.900000000000000355e+00 4.566250538212606423e-03 1.214607846512222983e-04


==> anc/dat_w_err/nucleon_fluct/PbPb2760/40_45/dN_over_2pidYptdpt_mc_-2212.dat <==
1.000000000000000056e-01 1.394449296811565153e+00 1.021285762968923011e-02
3.000000000000000444e-01 1.313252865816721293e+00 1.024892023313628102e-02
5.000000000000000000e-01 1.173383080856922334e+00 8.165618999251805787e-03
7.000000000000000666e-01 9.931476866121652369e-01 6.376957033486718544e-03
9.000000000000000222e-01 8.013404227656757417e-01 4.700862271292652501e-03
1.100000000000000089e+00 6.203900676177112050e-01 3.737830950279421704e-03
1.300000000000000266e+00 4.628658320085847211e-01 3.516571944655612868e-03
1.500000000000000000e+00 3.355552084619259912e-01 2.722175445953046481e-03
1.700000000000000178e+00 2.379316468261297168e-01 2.251940885596509772e-03
1.899999999999999911e+00 1.658954341510355535e-01 1.817147939478430674e-03
2.100000000000000089e+00 1.143615422393626790e-01 1.344832277616519198e-03
2.300000000000000266e+00 7.817425546435406714e-02 1.013777108459843531e-03
2.500000000000000000e+00 5.312305521509909367e-02 6.691196450738547130e-04
2.700000000000000178e+00 3.581487262907005753e-02 5.479444680514008841e-04
2.900000000000000355e+00 2.418368507117162752e-02 4.143767677749532518e-04
3.100000000000000089e+00 1.626614858703392258e-02 2.746167389791392076e-04
3.300000000000000266e+00 1.092245006674545313e-02 1.764880738667008232e-04
3.500000000000000000e+00 7.345303775963536556e-03 1.211672461647646389e-04
3.700000000000000178e+00 4.931939259037764964e-03 9.286578477582352169e-05
3.900000000000000355e+00 3.334364072708157021e-03 7.542469061611601342e-05


==> anc/dat_w_err/nucleon_fluct/PbPb2760/40_45/dN_over_2pidYptdpt_mc_-321.dat <==
1.000000000000000056e-01 1.097907032194453159e+01 7.447236052537366258e-02
3.000000000000000444e-01 9.107277330452854258e+00 5.749994981102977271e-02
5.000000000000000000e-01 6.612913880775620257e+00 3.824873045001442318e-02
7.000000000000000666e-01 4.410300186701354264e+00 2.664125795921732515e-02
9.000000000000000222e-01 2.803741265723330489e+00 2.048812928790860396e-02
1.100000000000000089e+00 1.742243841922393344e+00 1.381628778839183620e-02
1.300000000000000266e+00 1.071346806392720286e+00 9.808351792161685082e-03
1.500000000000000000e+00 6.595311874586137213e-01 6.846181194659776807e-03
1.700000000000000178e+00 4.054281813471355411e-01 4.527788339774515419e-03
1.899999999999999911e+00 2.513827196408631726e-01 3.034993345742388864e-03
2.100000000000000089e+00 1.561274623966360242e-01 2.056757566784661075e-03
2.300000000000000266e+00 9.774027978346225276e-02 1.336299322093467993e-03
2.500000000000000000e+00 6.152272259501236074e-02 9.995696277899099660e-04
2.700000000000000178e+00 3.897390176186011496e-02 6.302095735126368595e-04
2.900000000000000355e+00 2.486567314915619914e-02 4.189471876908780023e-04
3.100000000000000089e+00 1.576746309867931364e-02 2.842202518571622545e-04
3.300000000000000266e+00 1.020159070833731411e-02 1.922021563984851870e-04
3.500000000000000000e+00 6.588105187186809805e-03 1.351139765251466261e-04
3.700000000000000178e+00 4.284924231378145661e-03 7.594211814933348251e-05
3.900000000000000355e+00 2.823435896423404697e-03 6.338244417910854399e-05


==> anc/dat_w_err/nucleon_fluct/PbPb2760/40_45/dN_over_2pidYptdpt_mc_211.dat <==
1.000000000000000056e-01 1.598020538275950457e+02 9.495114155902522057e-01
3.000000000000000444e-01 8.039610091123513769e+01 4.752326585664908287e-01
5.000000000000000000e-01 3.771221258256411346e+01 2.311294073204961663e-01
7.000000000000000666e-01 1.885400006508041315e+01 1.303128352782409183e-01
9.000000000000000222e-01 9.884041282691384822e+00 7.659651846650289420e-02
1.100000000000000089e+00 5.353482040157861555e+00 4.689595971646046829e-02
1.300000000000000266e+00 2.969871434920137609e+00 2.880385821976927732e-02
1.500000000000000000e+00 1.680975940859904982e+00 1.799215479020735767e-02
1.700000000000000178e+00 9.682596652066080001e-01 1.173479518675742822e-02
1.899999999999999911e+00 5.652094623750337776e-01 7.253787799732066416e-03
2.100000000000000089e+00 3.346977927843796108e-01 4.644940219606080896e-03
2.300000000000000266e+00 2.003505854958675392e-01 3.007974943928667932e-03
2.500000000000000000e+00 1.214534713459241855e-01 1.880637248482211693e-03
2.700000000000000178e+00 7.412268148095295384e-02 1.211020453366016538e-03
2.900000000000000355e+00 4.603364645381070874e-02 7.996588592509284044e-04
3.100000000000000089e+00 2.843294501619337417e-02 4.794602265809394157e-04
3.300000000000000266e+00 1.781016156354258209e-02 3.601005895340461172e-04
3.500000000000000000e+00 1.119950598117227039e-02 2.220019041305035831e-04
3.700000000000000178e+00 7.096733250750768274e-03 1.356228410175879927e-04
3.900000000000000355e+00 4.563257881163016068e-03 1.139272906532060340e-04


==> anc/dat_w_err/nucleon_fluct/PbPb2760/40_45/dN_over_2pidYptdpt_mc_2212.dat <==
1.000000000000000056e-01 1.419778806004640348e+00 1.149797773604798248e-02
3.000000000000000444e-01 1.339596545674943240e+00 9.922327513974319585e-03
5.000000000000000000e-01 1.196282294068984120e+00 8.706124447685774717e-03
7.000000000000000666e-01 1.013444868080811023e+00 5.933873841050199202e-03
9.000000000000000222e-01 8.176874038094696928e-01 4.546990608444563715e-03
1.100000000000000089e+00 6.325121279726907408e-01 4.351192782633385436e-03
1.300000000000000266e+00 4.719150147921521987e-01 3.461635670682155011e-03
1.500000000000000000e+00 3.422719007380551903e-01 2.670155601508384779e-03
1.700000000000000178e+00 2.428534354241175808e-01 2.336746889755045038e-03
1.899999999999999911e+00 1.694834008505633760e-01 1.768590728625025772e-03
2.100000000000000089e+00 1.169125686129213193e-01 1.474246528418348594e-03
2.300000000000000266e+00 7.988159588285582979e-02 1.126480775534306278e-03
2.500000000000000000e+00 5.409390036795964918e-02 6.627228579900998947e-04
2.700000000000000178e+00 3.644284694773881200e-02 5.512121251641412386e-04
2.900000000000000355e+00 2.483283600859873680e-02 4.005350711025314008e-04
3.100000000000000089e+00 1.657675742758423637e-02 2.855530459718276580e-04
3.300000000000000266e+00 1.111657086854692979e-02 2.018638802125327593e-04
3.500000000000000000e+00 7.492863144630166131e-03 1.427288901788923835e-04
3.700000000000000178e+00 5.047003981408256304e-03 8.541414084556193096e-05
3.900000000000000355e+00 3.396325676621282826e-03 7.149925666725818118e-05


==> anc/dat_w_err/nucleon_fluct/PbPb2760/40_45/dN_over_2pidYptdpt_mc_321.dat <==
1.000000000000000056e-01 1.097384738722873188e+01 7.390811796830704106e-02
3.000000000000000444e-01 9.111784952118869185e+00 5.607740083040500811e-02
5.000000000000000000e-01 6.614632223644536957e+00 3.990440684817781608e-02
7.000000000000000666e-01 4.410530203488156609e+00 2.734461949815828255e-02
9.000000000000000222e-01 2.805564768747237370e+00 1.903593368304330388e-02
1.100000000000000089e+00 1.742410713468786954e+00 1.396739882622973980e-02
1.300000000000000266e+00 1.071913438799087182e+00 1.011549310728913215e-02
1.500000000000000000e+00 6.584040167838718371e-01 6.688574089792275260e-03
1.700000000000000178e+00 4.054721830078726330e-01 4.515739143013995129e-03
1.899999999999999911e+00 2.508138105241092264e-01 3.001222585184583954e-03
2.100000000000000089e+00 1.558370677822167594e-01 2.089517016850910795e-03
2.300000000000000266e+00 9.751238835770169311e-02 1.313455660086466437e-03
2.500000000000000000e+00 6.144176578062628125e-02 8.610260782186599350e-04
2.700000000000000178e+00 3.900789411390319372e-02 6.636415433692871438e-04
2.900000000000000355e+00 2.480063914654796059e-02 4.082257395157906340e-04
3.100000000000000089e+00 1.588674373882453111e-02 2.572182375164326043e-04
3.300000000000000266e+00 1.022618738136060745e-02 1.875703910819290969e-04
3.500000000000000000e+00 6.625771857051892047e-03 1.236862200803439987e-04
3.700000000000000178e+00 4.295247795254378276e-03 8.891138057315575607e-05
3.900000000000000355e+00 2.806636207985926598e-03 6.152716698158124055e-05


==> anc/dat_w_err/nucleon_fluct/PbPb2760/40_45/dNdEta_mc_charged.dat <==
# Eta,dNdEta,error
-7.799999999999999822e+00 3.174564833333330682e+01 1.412675809792958148e+00
-7.400000000000000355e+00 4.305895833333336498e+01 1.916136387409442809e+00
-7.000000000000000000e+00 5.778069499999997305e+01 2.571301097150691994e+00
-6.599999999999999645e+00 7.631782000000009702e+01 3.396285812311429009e+00
-6.200000000000000178e+00 9.836025833333332002e+01 4.377258861764138587e+00
-5.799999999999999822e+00 1.231133883333333046e+02 5.478854001116737038e+00
-5.399999999999999467e+00 1.493159966666664502e+02 6.644945265871234241e+00
-5.000000000000000000e+00 1.756186533333334410e+02 7.815487710385056630e+00
-4.599999999999999645e+00 2.009053516666667463e+02 8.940821207215693178e+00
-4.200000000000000178e+00 2.238159799999997688e+02 9.960387843374238770e+00
-3.799999999999999822e+00 2.432435349999998380e+02 1.082498577435236875e+01
-3.399999999999999467e+00 2.590027483333328178e+02 1.152633097713573918e+01
-2.999999999999999556e+00 2.717550533333339331e+02 1.209381642114249189e+01
-2.599999999999999645e+00 2.818106983333329936e+02 1.254131142348924755e+01
-2.199999999999999734e+00 2.891084950000000617e+02 1.286607984003728866e+01
-1.799999999999999822e+00 2.927586766666662470e+02 1.302845906184815483e+01
-1.399999999999999467e+00 2.923942066666663777e+02 1.301223529204815321e+01
-9.999999999999995559e-01 2.882659116666671935e+02 1.282849476325959870e+01
-5.999999999999996447e-01 2.825611850000000800e+02 1.257464945747840446e+01
-1.999999999999997335e-01 2.785763749999999277e+02 1.239729934064591887e+01
2.000000000000001776e-01 2.785744333333330474e+02 1.239718843160194872e+01
6.000000000000005329e-01 2.824978166666663810e+02 1.257171668958492994e+01
1.000000000000000888e+00 2.883213449999996101e+02 1.283078436938343181e+01
1.400000000000001243e+00 2.924279566666666597e+02 1.301341014928843620e+01
1.800000000000000711e+00 2.929123466666676450e+02 1.303491045109062441e+01
2.200000000000000178e+00 2.891845133333330295e+02 1.286893971459804220e+01
2.600000000000000533e+00 2.818217083333328219e+02 1.254125622013437891e+01
3.000000000000000888e+00 2.717330466666667235e+02 1.209227404541422146e+01
3.400000000000001243e+00 2.589156783333334033e+02 1.152186584696711513e+01
3.800000000000000711e+00 2.431848366666674508e+02 1.082181432732297743e+01
4.200000000000000178e+00 2.237167849999999873e+02 9.955438141066871083e+00
4.600000000000000533e+00 2.008055299999998908e+02 8.935821431957753802e+00
5.000000000000000888e+00 1.755555116666665185e+02 7.812168046279639455e+00
5.400000000000001243e+00 1.492456449999997972e+02 6.641357416581980644e+00
5.800000000000000711e+00 1.230677383333337218e+02 5.476433124702801081e+00
6.200000000000000178e+00 9.834929333333329282e+01 4.376456591572869925e+00
6.600000000000000533e+00 7.629509166666653641e+01 3.395051710831656244e+00
7.000000000000000888e+00 5.775429166666662439e+01 2.569991351409469882e+00
7.400000000000001243e+00 4.307627666666661526e+01 1.916840086877553473e+00
7.800000000000000711e+00 3.175724666666675233e+01 1.413160811793626070e+00


==> anc/dat_w_err/nucleon_fluct/PbPb2760/40_45/dNdY_mc_-2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 3.760000000000004658e-04 1.684699880954705119e-05
-9.250000000000000000e+00 1.263733333333332681e-02 5.629702977284283764e-04
-8.750000000000000000e+00 6.381733333333330926e-02 2.841085243234421891e-03
-8.250000000000000000e+00 1.237813333333333682e-01 5.509246521110094941e-03
-7.750000000000000000e+00 1.834893333333331433e-01 8.166255279567101108e-03
-7.250000000000000000e+00 2.973106666666667230e-01 1.323121742172016571e-02
-6.750000000000000000e+00 5.424293333333329858e-01 2.413746678732101025e-02
-6.250000000000000000e+00 1.008622666666666889e+00 4.488468205619463441e-02
-5.750000000000000000e+00 1.724298666666667090e+00 7.673347984528722243e-02
-5.250000000000000000e+00 2.618333333333334956e+00 1.165192700016828703e-01
-4.750000000000000000e+00 3.575966666666666072e+00 1.591388888681276037e-01
-4.250000000000000000e+00 4.482663999999997095e+00 1.994886089673622853e-01
-3.750000000000000000e+00 5.255310666666671793e+00 2.338765926140079221e-01
-3.250000000000000000e+00 5.868102666666667133e+00 2.611490025762027711e-01
-2.750000000000000000e+00 6.353697333333337305e+00 2.827579516034626761e-01
-2.250000000000000000e+00 6.746736000000006506e+00 3.002467263373200801e-01
-1.750000000000000000e+00 7.048206666666670728e+00 3.136608459110230562e-01
-1.250000000000000000e+00 7.275180000000002423e+00 3.237633061255681399e-01
-7.500000000000000000e-01 7.421165333333343384e+00 3.302550374191162152e-01
-2.500000000000000000e-01 7.497872000000003645e+00 3.336725606325209315e-01
2.500000000000000000e-01 7.503599999999995163e+00 3.339259412709491559e-01
7.500000000000000000e-01 7.424543999999997368e+00 3.304041855559829988e-01
1.250000000000000000e+00 7.275376000000005838e+00 3.237637016981430582e-01
1.750000000000000000e+00 7.048291999999996449e+00 3.136551482583392336e-01
2.250000000000000000e+00 6.749685333333325765e+00 3.003692622050296301e-01
2.750000000000000000e+00 6.355689333333331525e+00 2.828331628497872674e-01
3.250000000000000000e+00 5.867862666666662008e+00 2.611252830571814121e-01
3.750000000000000000e+00 5.252153333333332341e+00 2.337231673508804175e-01
4.250000000000000000e+00 4.485110666666664692e+00 1.995887488518664210e-01
4.750000000000000000e+00 3.572934666666666814e+00 1.589979195710283788e-01
5.250000000000000000e+00 2.618261333333333774e+00 1.165140118402664543e-01
5.750000000000000000e+00 1.719870666666666770e+00 7.653568654642156632e-02
6.250000000000000000e+00 1.005298666666667007e+00 4.473787097952196951e-02
6.750000000000000000e+00 5.404453333333332221e-01 2.405091417801014445e-02
7.250000000000000000e+00 2.963800000000004209e-01 1.319297090191066599e-02
7.750000000000000000e+00 1.841106666666667557e-01 8.195099219760790255e-03
8.250000000000000000e+00 1.233000000000001317e-01 5.489086908483776714e-03
8.750000000000000000e+00 6.473866666666666658e-02 2.882302555382483273e-03
9.250000000000000000e+00 1.283066666666665689e-02 5.718989614258843720e-04
9.750000000000000000e+00 4.213333333333339975e-04 1.893252956040333853e-05


==> anc/dat_w_err/nucleon_fluct/PbPb2760/40_45/dNdY_mc_2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 1.453333333333331706e-04 7.001254490764051747e-06
-9.250000000000000000e+00 2.083200000000000329e-02 9.297158586053021027e-04
-8.750000000000000000e+00 4.250413333333334376e-01 1.892840787063039890e-02
-8.250000000000000000e+00 1.413134666666667982e+00 6.291108657449800967e-02
-7.750000000000000000e+00 2.138746666666665686e+00 9.520908484932077975e-02
-7.250000000000000000e+00 2.461834666666663729e+00 1.095802922241634891e-01
-6.750000000000000000e+00 2.745553333333330848e+00 1.222003475833260133e-01
-6.250000000000000000e+00 2.875501333333334575e+00 1.279796271878914649e-01
-5.750000000000000000e+00 2.693949333333334639e+00 1.199005334621149887e-01
-5.250000000000000000e+00 2.318313333333333670e+00 1.031803608421284907e-01
-4.750000000000000000e+00 1.872179999999999955e+00 8.331887061276972706e-02
-4.250000000000000000e+00 1.448870666666665752e+00 6.448386934987689056e-02
-3.750000000000000000e+00 1.086546666666666106e+00 4.836088268540957719e-02
-3.250000000000000000e+00 7.903906666666666858e-01 3.517513345135880876e-02
-2.750000000000000000e+00 5.763853333333330831e-01 2.565408475959682702e-02
-2.250000000000000000e+00 4.013866666666667249e-01 1.786963982466072479e-02
-1.750000000000000000e+00 2.823213333333334241e-01 1.257226419409056446e-02
-1.250000000000000000e+00 2.048453333333334625e-01 9.124567947726380107e-03
-7.500000000000000000e-01 1.644253333333334510e-01 7.337324050485426706e-03
-2.500000000000000000e-01 1.379493333333332017e-01 6.148469536197264697e-03
2.500000000000000000e-01 1.387839999999999352e-01 6.199614208086053589e-03
7.500000000000000000e-01 1.611266666666666403e-01 7.175159067474273962e-03
1.250000000000000000e+00 2.007933333333335457e-01 8.950858867741350033e-03
1.750000000000000000e+00 2.845933333333334203e-01 1.267134974969564426e-02
2.250000000000000000e+00 4.072373333333330070e-01 1.812473170578800599e-02
2.750000000000000000e+00 5.687266666666664916e-01 2.530805743313997713e-02
3.250000000000000000e+00 7.939919999999992539e-01 3.533637929560930896e-02
3.750000000000000000e+00 1.092296000000000156e+00 4.860977903580664117e-02
4.250000000000000000e+00 1.445935999999999222e+00 6.434395821643226765e-02
4.750000000000000000e+00 1.877492000000000605e+00 8.354647355575772760e-02
5.250000000000000000e+00 2.315680000000000405e+00 1.030462271733560559e-01
5.750000000000000000e+00 2.702246666666667796e+00 1.202494344405846127e-01
6.250000000000000000e+00 2.879954666666665108e+00 1.281576698443796514e-01
6.750000000000000000e+00 2.745587999999998807e+00 1.221805686952080888e-01
7.250000000000000000e+00 2.475624000000000713e+00 1.101694397005266168e-01
7.750000000000000000e+00 2.144902666666666402e+00 9.545327579887075142e-02
8.250000000000000000e+00 1.426560000000000494e+00 6.349054389409383714e-02
8.750000000000000000e+00 4.388760000000001549e-01 1.953437052704884783e-02
9.250000000000000000e+00 2.139599999999999488e-02 9.536938113997722732e-04
9.750000000000000000e+00 1.280000000000001297e-04 6.628648932223509540e-06


==> anc/dat_w_err/nucleon_fluct/PbPb2760/40_45/integrated_v2_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
9.891352588606058815e-02
8.401892105861860638e-02


==> anc/dat_w_err/nucleon_fluct/PbPb2760/40_45/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
1.195203066188759433e-01
1.018206832761989061e-01


==> anc/dat_w_err/nucleon_fluct/PbPb2760/40_45/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-2.4_2.4.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
1.171620652499503340e-01
9.996421806604728622e-02


==> anc/dat_w_err/nucleon_fluct/PbPb2760/40_45/integrated_v3_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v3_2par_cumulant  
#  v3_4par_cumulant
3.198699310311692301e-02
1.052997783005898622e-02


==> anc/dat_w_err/nucleon_fluct/PbPb2760/40_45/r2_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 9.986005513963890357e-01 9.321832358494434390e-04
7.894737124443054199e-01 9.952040587148411888e-01 8.344518830845145275e-04
1.315789461135864258e+00 9.907707710395406986e-01 1.534209961189449568e-03
1.842105269432067871e+00 9.868254194108583288e-01 1.367500250908414063e-03
2.368421077728271484e+00 9.831205937039033671e-01 2.222070970777373887e-03
2.894736766815185547e+00 9.821409049867156904e-01 2.522320867167250971e-03
3.421052694320678711e+00 9.787854045898372046e-01 2.483121518718602819e-03
3.947368383407592773e+00 9.773841855835827541e-01 2.717344837573360070e-03
4.473684310913085938e+00 9.763787693958496661e-01 1.875953246099364927e-03
5.000000000000000000e+00 9.756514032096623712e-01 2.409810620917778642e-03


==> anc/dat_w_err/nucleon_fluct/PbPb2760/40_45/r2_eta_charged_3_4.dat <==
2.631579041481018066e-01 9.986903183029273157e-01
7.894737124443054199e-01 9.951904453185376198e-01
1.315789461135864258e+00 9.908153095225161744e-01
1.842105269432067871e+00 9.868631427813300272e-01
2.368421077728271484e+00 9.830624454078771279e-01
2.894736766815185547e+00 9.821174058889555747e-01
3.421052694320678711e+00 9.787776878266036817e-01
3.947368383407592773e+00 9.773502741406445704e-01
4.473684310913085938e+00 9.763202286552932208e-01
5.000000000000000000e+00 9.757627814708850211e-01


==> anc/dat_w_err/nucleon_fluct/PbPb2760/40_45/r2_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.984380016898185550e-01 9.028066888839843913e-04
7.894737124443054199e-01 9.947243834767582893e-01 8.163650514017036343e-04
1.315789461135864258e+00 9.899362973960339485e-01 1.439308286154101753e-03
1.842105269432067871e+00 9.857144842971290455e-01 1.316439273334176017e-03
2.368421077728271484e+00 9.816068964580516587e-01 2.072228032288181854e-03
2.894736766815185547e+00 9.804470907581641637e-01 2.332973686369744365e-03
3.421052694320678711e+00 9.771346798589742866e-01 2.321316143669449952e-03
3.947368383407592773e+00 9.754952605708784308e-01 2.543673089007334256e-03
4.473684310913085938e+00 9.739746629588548199e-01 1.562311805138424719e-03
5.000000000000000000e+00 9.731150722152979160e-01 2.146657668712283196e-03


==> anc/dat_w_err/nucleon_fluct/PbPb2760/40_45/v2_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 7.068874686956405640e-02 2.688701497390866280e-03 6.276352703571319580e-02 4.888787865638732910e-03
-4.473684310913085938e+00 7.665594667196273804e-02 2.865465590730309486e-03 6.752923130989074707e-02 5.369861144572496414e-03
-3.947368383407592773e+00 8.131236582994461060e-02 3.045973367989063263e-03 7.120635360479354858e-02 5.690129473805427551e-03
-3.421052694320678711e+00 8.423648774623870850e-02 3.166659036651253700e-03 7.359132170677185059e-02 6.022810004651546478e-03
-2.894736766815185547e+00 8.632555603981018066e-02 3.275116672739386559e-03 7.525084167718887329e-02 6.241078488528728485e-03
-2.368421077728271484e+00 8.823260664939880371e-02 3.300171345472335815e-03 7.707323133945465088e-02 6.195340771228075027e-03
-1.842105269432067871e+00 9.069995582103729248e-02 3.431890625506639481e-03 7.898173481225967407e-02 6.436318159103393555e-03
-1.315789461135864258e+00 9.364064782857894897e-02 3.548899898305535316e-03 8.140253275632858276e-02 6.616884376853704453e-03
-7.894737124443054199e-01 9.684423357248306274e-02 3.629011800512671471e-03 8.400303125381469727e-02 6.903948727995157242e-03
-2.631579041481018066e-01 9.904007613658905029e-02 3.702974179759621620e-03 8.567539602518081665e-02 7.086941972374916077e-03
2.631579041481018066e-01 9.906920790672302246e-02 3.655811073258519173e-03 8.587398380041122437e-02 7.090678438544273376e-03
7.894737124443054199e-01 9.703864902257919312e-02 3.587809856981039047e-03 8.419619500637054443e-02 6.898523773998022079e-03
1.315789461135864258e+00 9.405871480703353882e-02 3.505142871290445328e-03 8.167013525962829590e-02 6.606608629226684570e-03
1.842105269432067871e+00 9.126119315624237061e-02 3.361756913363933563e-03 7.925873994827270508e-02 6.511746905744075775e-03
2.368421077728271484e+00 8.897528797388076782e-02 3.291965695098042488e-03 7.743714004755020142e-02 6.291344296187162399e-03
2.894736766815185547e+00 8.694221079349517822e-02 3.227567765861749649e-03 7.566278427839279175e-02 6.224779877811670303e-03
3.421052694320678711e+00 8.496579527854919434e-02 3.126893658190965652e-03 7.404029369354248047e-02 6.040127016603946686e-03
3.947368383407592773e+00 8.206781744956970215e-02 3.040295327082276344e-03 7.178889214992523193e-02 5.763006862252950668e-03
4.473684310913085938e+00 7.750334590673446655e-02 2.858520485460758209e-03 6.807128340005874634e-02 5.392408464103937149e-03
5.000000000000000000e+00 7.131555676460266113e-02 2.624615095555782318e-03 6.302751600742340088e-02 4.933751653879880905e-03


==> anc/dat_w_err/nucleon_fluct/PbPb2760/40_45/v2_eta_charged_cumulant_etaref_-2.4_2.4.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 9.625129401683807373e-02 3.634699853137135506e-03 8.513467013835906982e-02 6.287298165261745453e-03
-4.473684310913085938e+00 1.025300398468971252e-01 3.805517684668302536e-03 9.013397991657257080e-02 6.710948888212442398e-03
-3.947368383407592773e+00 1.071615442633628845e-01 3.969946410506963730e-03 9.380600601434707642e-02 7.018299307674169540e-03
-3.421052694320678711e+00 1.098058223724365234e-01 4.063804633915424347e-03 9.586155414581298828e-02 7.378914859145879745e-03
-2.894736766815185547e+00 1.114907488226890564e-01 4.165700636804103851e-03 9.727160632610321045e-02 7.554557174444198608e-03
-2.368421077728271484e+00 1.128744333982467651e-01 4.167874809354543686e-03 9.864294528961181641e-02 7.443768437951803207e-03
-1.842105269432067871e+00 1.145406216382980347e-01 4.266793839633464813e-03 9.983074665069580078e-02 7.595212664455175400e-03
-1.315789461135864258e+00 1.164110526442527771e-01 4.362231586128473282e-03 1.013572067022323608e-01 7.683851290494203568e-03
-7.894737124443054199e-01 1.182353943586349487e-01 4.355405457317829132e-03 1.026776283979415894e-01 7.939434610307216644e-03
-2.631579041481018066e-01 1.193922311067581177e-01 4.417486488819122314e-03 1.035296469926834106e-01 7.997289299964904785e-03
2.631579041481018066e-01 1.194272041320800781e-01 4.353556782007217407e-03 1.037373393774032593e-01 7.953304797410964966e-03
7.894737124443054199e-01 1.184562072157859802e-01 4.351451527327299118e-03 1.029378771781921387e-01 7.845057174563407898e-03
1.315789461135864258e+00 1.168824285268783569e-01 4.302409943193197250e-03 1.016105562448501587e-01 7.679607253521680832e-03
1.842105269432067871e+00 1.152667552232742310e-01 4.204660654067993164e-03 1.001793369650840759e-01 7.695746608078479767e-03
2.368421077728271484e+00 1.137856692075729370e-01 4.165806341916322708e-03 9.905125200748443604e-02 7.534893695265054703e-03
2.894736766815185547e+00 1.122930049896240234e-01 4.121871199458837509e-03 9.775232523679733276e-02 7.534293923527002335e-03
3.421052694320678711e+00 1.108169108629226685e-01 4.043712746351957321e-03 9.649382531642913818e-02 7.390506099909543991e-03
3.947368383407592773e+00 1.082043275237083435e-01 3.990371245890855789e-03 9.450995177030563354e-02 7.101556751877069473e-03
4.473684310913085938e+00 1.036548763513565063e-01 3.818847006186842918e-03 9.067686647176742554e-02 6.796175613999366760e-03
5.000000000000000000e+00 9.723404794931411743e-02 3.567766165360808372e-03 8.547438681125640869e-02 6.334522739052772522e-03


==> anc/dat_w_err/nucleon_fluct/PbPb2760/40_45/v2_eta_charged_ep.dat <==
-5.000000000000000000e+00 9.121756608336319128e-02 1.679818690341179860e-03
-4.473684310913085938e+00 9.695193073581796772e-02 1.688819778906755107e-03
-3.947368383407592773e+00 1.011874156648375767e-01 1.796156757977678377e-03
-3.421052694320678711e+00 1.036152921994572818e-01 1.825494536736189770e-03
-2.894736766815185547e+00 1.051924240820980849e-01 1.836892561401286478e-03
-2.368421077728271484e+00 1.065783341791314009e-01 1.867627390724632729e-03
-1.842105269432067871e+00 1.082025692409251116e-01 1.895278108027027668e-03
-1.315789461135864258e+00 1.099912860689372246e-01 1.950119462771634105e-03
-7.894737124443054199e-01 1.116966016103558001e-01 1.924126552136027832e-03
-2.631579041481018066e-01 1.128664362314958092e-01 1.960013342110807164e-03
2.631579041481018066e-01 1.130173558369141906e-01 1.919333325889353977e-03
7.894737124443054199e-01 1.120065134672666857e-01 1.983239221084773674e-03
1.315789461135864258e+00 1.104460606839118980e-01 1.988309396606730700e-03
1.842105269432067871e+00 1.088447230483431810e-01 1.934252932551403523e-03
2.368421077728271484e+00 1.073777180463665604e-01 1.950110864822892026e-03
2.894736766815185547e+00 1.059059362874377880e-01 1.939377869345473805e-03
3.421052694320678711e+00 1.044489421966298542e-01 1.906334539589625132e-03
3.947368383407592773e+00 1.020764789214868157e-01 1.912283250740355860e-03
4.473684310913085938e+00 9.781550578765477177e-02 1.854066379230717493e-03
5.000000000000000000e+00 9.191933928068143911e-02 1.729688457608372044e-03


==> anc/dat_w_err/nucleon_fluct/PbPb2760/40_45/v2_pt_charged_cumulant.dat <==
# pt vn{2} err vn{4} err
2.000000029802322388e-01 1.505035627633333206e-02 5.414497572928667068e-04 1.355163753032684326e-02 1.051766332238912582e-03
4.000000059604644775e-01 5.046927928924560547e-02 1.807041931897401810e-03 4.462708160281181335e-02 3.405820345506072044e-03
6.000000238418579102e-01 8.784742653369903564e-02 3.134160069748759270e-03 7.748188078403472900e-02 5.809502676129341125e-03
8.000000119209289551e-01 1.212533935904502869e-01 4.335188306868076324e-03 1.067818999290466309e-01 8.100372739136219025e-03
1.000000000000000000e+00 1.495406329631805420e-01 5.370910279452800751e-03 1.314793378114700317e-01 9.991603903472423553e-03
1.200000047683715820e+00 1.723603308200836182e-01 6.225016433745622635e-03 1.509345173835754395e-01 1.168793346732854843e-02
1.399999976158142090e+00 1.913194954395294189e-01 6.950752343982458115e-03 1.671048402786254883e-01 1.306358724832534790e-02
1.600000023841857910e+00 2.067227810621261597e-01 7.625178899616003036e-03 1.797116845846176147e-01 1.445188373327255249e-02
1.799999952316284180e+00 2.199437320232391357e-01 8.054712787270545959e-03 1.908576190471649170e-01 1.541100349277257919e-02
2.000000000000000000e+00 2.297567576169967651e-01 8.681405335664749146e-03 1.990575194358825684e-01 1.654844731092453003e-02
2.200000047683715820e+00 2.381212413311004639e-01 9.242147207260131836e-03 2.067175358533859253e-01 1.703883707523345947e-02
2.400000095367431641e+00 2.453023940324783325e-01 9.936556220054626465e-03 2.114049643278121948e-01 1.829668879508972168e-02
2.599999904632568359e+00 2.496018856763839722e-01 1.050323247909545898e-02 2.158465087413787842e-01 1.849088631570339203e-02
2.799999952316284180e+00 2.536202669143676758e-01 1.123189274221658707e-02 2.201393544673919678e-01 1.916204951703548431e-02
3.000000000000000000e+00 2.570198476314544678e-01 1.140130776911973953e-02 2.232758253812789917e-01 1.998059079051017761e-02
3.200000047683715820e+00 2.584509253501892090e-01 1.213983818888664246e-02 2.265061140060424805e-01 2.043279632925987244e-02
3.400000095367431641e+00 2.591903209686279297e-01 1.369361858814954758e-02 2.260381430387496948e-01 1.977350190281867981e-02
3.599999904632568359e+00 2.607892155647277832e-01 1.414269953966140747e-02 2.298982143402099609e-01 2.039314433932304382e-02
3.799999952316284180e+00 2.574355900287628174e-01 1.463409792631864548e-02 2.316575050354003906e-01 2.011005207896232605e-02


==> anc/dat_w_err/nucleon_fluct/PbPb2760/40_45/v2_pt_charged_ep.dat <==
 (2.000000029802322388e-01+0.000000000000000000e+00j)  (1.447091096097449271e-02-4.387523436484196028e-06j)  (5.863670750878325092e-04+0.000000000000000000e+00j)
 (4.000000059604644775e-01+0.000000000000000000e+00j)  (4.805308108157568814e-02-4.898545957478085233e-06j)  (1.868077427242293516e-03+0.000000000000000000e+00j)
 (6.000000238418579102e-01+0.000000000000000000e+00j)  (8.348843850936184252e-02+3.191412300156920394e-04j)  (3.315333597293780143e-03+0.000000000000000000e+00j)
 (8.000000119209289551e-01+0.000000000000000000e+00j)  (1.151909896181658594e-01+3.578829082343168151e-04j)  (4.518345215516653135e-03+0.000000000000000000e+00j)
 (1.000000000000000000e+00+0.000000000000000000e+00j)  (1.421215320381843394e-01+5.467317901014607726e-04j)  (5.359032093872022687e-03+0.000000000000000000e+00j)
 (1.200000047683715820e+00+0.000000000000000000e+00j)  (1.636711248680927933e-01+6.427991306994373802e-04j)  (6.022578767534215657e-03+0.000000000000000000e+00j)
 (1.399999976158142090e+00+0.000000000000000000e+00j)  (1.815385915196511546e-01+2.527247672825213881e-04j)  (6.430176954720853710e-03+0.000000000000000000e+00j)
 (1.600000023841857910e+00+0.000000000000000000e+00j)  (1.960253124489261534e-01+6.210241951003270299e-04j)  (6.669514616600677286e-03+0.000000000000000000e+00j)
 (1.799999952316284180e+00+0.000000000000000000e+00j)  (2.082794105242702365e-01+2.814048389023987378e-04j)  (6.491566629839614321e-03+0.000000000000000000e+00j)
 (2.000000000000000000e+00+0.000000000000000000e+00j)  (2.176620456286537664e-01+2.280685628415327385e-04j)  (7.019271957577633177e-03+0.000000000000000000e+00j)
 (2.200000047683715820e+00+0.000000000000000000e+00j)  (2.259438655672502405e-01+2.049003868073609284e-04j)  (7.476420982111769628e-03+0.000000000000000000e+00j)
 (2.400000095367431641e+00+0.000000000000000000e+00j)  (2.327968036434924226e-01+5.479029418417397579e-04j)  (7.734163516868581417e-03+0.000000000000000000e+00j)
 (2.599999904632568359e+00+0.000000000000000000e+00j)  (2.372035527184115367e-01-1.527495873912889399e-04j)  (9.506680745367344226e-03+0.000000000000000000e+00j)
 (2.799999952316284180e+00+0.000000000000000000e+00j)  (2.422882829214163536e-01-2.519804386550001914e-04j)  (9.560444013276584233e-03+0.000000000000000000e+00j)
 (3.000000000000000000e+00+0.000000000000000000e+00j)  (2.465688661346102095e-01-4.508369359957210116e-04j)  (1.001020642982200504e-02+0.000000000000000000e+00j)
 (3.200000047683715820e+00+0.000000000000000000e+00j)  (2.495993958315883554e-01-6.702136681652610907e-04j)  (1.063859934114560341e-02+0.000000000000000000e+00j)
 (3.400000095367431641e+00+0.000000000000000000e+00j)  (2.508064888733323450e-01-1.445864886909446539e-03j)  (1.404721533373800776e-02+0.000000000000000000e+00j)
 (3.599999904632568359e+00+0.000000000000000000e+00j)  (2.563230348801765479e-01-1.481979940927092773e-04j)  (1.538615512664135050e-02+0.000000000000000000e+00j)
 (3.799999952316284180e+00+0.000000000000000000e+00j)  (2.555253435121542793e-01-1.962021690562842577e-03j)  (1.719371782170176291e-02+0.000000000000000000e+00j)


==> anc/dat_w_err/nucleon_fluct/PbPb2760/40_45/v3_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 1.964591629803180695e-02 7.302205194719135761e-04 1.296681119129061699e-03 4.596571996808052063e-02
-4.473684310913085938e+00 2.262603305280208588e-02 8.294729632325470448e-04 5.665975622832775116e-03 5.466965213418006897e-02
-3.947368383407592773e+00 2.483299374580383301e-02 8.429913432337343693e-04 4.704379942268133163e-03 6.059478968381881714e-02
-3.421052694320678711e+00 2.612965740263462067e-02 9.614294976927340031e-04 6.541705224663019180e-03 6.328746676445007324e-02
-2.894736766815185547e+00 2.714036777615547180e-02 9.730343008413910866e-04 8.192586712539196014e-03 6.621715426445007324e-02
-2.368421077728271484e+00 2.797768451273441315e-02 9.573305142112076283e-04 1.460599619895219803e-02 6.609118729829788208e-02
-1.842105269432067871e+00 2.894901297986507416e-02 1.028281985782086849e-03 1.495156902819871902e-02 6.844422221183776855e-02
-1.315789461135864258e+00 2.996890246868133545e-02 1.037861686199903488e-03 1.156049966812133789e-02 7.093989104032516479e-02
-7.894737124443054199e-01 3.121981397271156311e-02 1.113941310904920101e-03 1.797516085207462311e-02 7.312317192554473877e-02
-2.631579041481018066e-01 3.209125250577926636e-02 1.186384004540741444e-03 1.700133457779884338e-02 7.410848140716552734e-02
2.631579041481018066e-01 3.207921609282493591e-02 1.212855917401611805e-03 1.083633862435817719e-02 7.384606450796127319e-02
7.894737124443054199e-01 3.111311234533786774e-02 1.147688133642077446e-03 1.773260533809661865e-02 7.152093946933746338e-02
1.315789461135864258e+00 3.002098202705383301e-02 1.074248342774808407e-03 1.589949056506156921e-02 6.944831460714340210e-02
1.842105269432067871e+00 2.896838821470737457e-02 1.061560120433568954e-03 1.951183937489986420e-02 6.534439325332641602e-02
2.368421077728271484e+00 2.789227291941642761e-02 1.054866472259163857e-03 2.129272744059562683e-02 6.373660266399383545e-02
2.894736766815185547e+00 2.697747014462947845e-02 1.003075507469475269e-03 1.731143519282341003e-02 6.161805987358093262e-02
3.421052694320678711e+00 2.607781812548637390e-02 1.026249025017023087e-03 1.849307119846343994e-02 5.652775987982749939e-02
3.947368383407592773e+00 2.468987554311752319e-02 9.595682495273649693e-04 1.664731465280056000e-02 5.486830696463584900e-02
4.473684310913085938e+00 2.240491472184658051e-02 8.524375734850764275e-04 1.529043912887573242e-02 4.975008592009544373e-02
5.000000000000000000e+00 1.964972540736198425e-02 7.187308510765433311e-04 1.489822566509246826e-02 4.249469190835952759e-02


==> anc/dat_w_err/nucleon_fluct/PbPb2760/40_45/v3_eta_charged_ep.dat <==
-5.000000000000000000e+00 2.465387148129720776e-02 4.271356498235845726e-04
-4.473684310913085938e+00 2.782296890427741684e-02 4.994466929287446179e-04
-3.947368383407592773e+00 3.007008709917500383e-02 5.269917464253839412e-04
-3.421052694320678711e+00 3.135360839752315137e-02 5.557062811296705363e-04
-2.894736766815185547e+00 3.229855047846093286e-02 5.541958036756176485e-04
-2.368421077728271484e+00 3.318583002970425938e-02 5.371841264959491442e-04
-1.842105269432067871e+00 3.401604935287699111e-02 5.963948696886121241e-04
-1.315789461135864258e+00 3.467520565849994962e-02 5.678831484317111876e-04
-7.894737124443054199e-01 3.557754753045590246e-02 6.017451633935539963e-04
-2.631579041481018066e-01 3.609207999256384275e-02 6.363848125762777870e-04
2.631579041481018066e-01 3.608882752842772906e-02 6.748283945967693603e-04
7.894737124443054199e-01 3.543326821536844223e-02 6.277266307658648870e-04
1.315789461135864258e+00 3.473634863769324566e-02 6.071169679397154595e-04
1.842105269432067871e+00 3.407751004214166352e-02 6.123620876021873072e-04
2.368421077728271484e+00 3.320355700425704770e-02 5.924954134514591160e-04
2.894736766815185547e+00 3.230168589669323714e-02 5.763345320339354231e-04
3.421052694320678711e+00 3.153811364273049339e-02 6.593958429722219855e-04
3.947368383407592773e+00 3.016692200094014953e-02 6.115164110736464676e-04
4.473684310913085938e+00 2.770520299478405543e-02 5.980844581033114985e-04
5.000000000000000000e+00 2.471843714066384451e-02 4.525840543907858364e-04


==> anc/dat_w_err/nucleon_fluct/PbPb2760/40_50/dN_over_2pidYptdpt_mc_-211.dat <==
1.000000000000000056e-01 1.412387783076572134e+02 7.967502752980675229e-01
3.000000000000000444e-01 7.095889361536451645e+01 4.011796833236082049e-01
5.000000000000000000e-01 3.318741102463767589e+01 1.768234464218589874e-01
7.000000000000000666e-01 1.654357996614432480e+01 7.817244383357226101e-02
9.000000000000000222e-01 8.653764583284059952e+00 3.720306160495343017e-02
1.100000000000000089e+00 4.675325359653755619e+00 1.816956674967553850e-02
1.300000000000000266e+00 2.590758443176076842e+00 9.311550912415308273e-03
1.500000000000000000e+00 1.464975007807987506e+00 4.985247972743723187e-03
1.700000000000000178e+00 8.431033386443000932e-01 3.150088231299446716e-03
1.899999999999999911e+00 4.921874991692817281e-01 2.022243607402568304e-03
2.100000000000000089e+00 2.909721194984786208e-01 1.212983671473598455e-03
2.300000000000000266e+00 1.742653209824437666e-01 8.063941688898697453e-04
2.500000000000000000e+00 1.056038141315269324e-01 4.767517601294454202e-04
2.700000000000000178e+00 6.453580664498699548e-02 3.311814651897492423e-04
2.900000000000000355e+00 3.983392114187467997e-02 2.449208516010879669e-04
3.100000000000000089e+00 2.475916119674231169e-02 1.435118979836520119e-04
3.300000000000000266e+00 1.549120169953771900e-02 1.011102242593301672e-04
3.500000000000000000e+00 9.798677223725103108e-03 6.521736987908552635e-05
3.700000000000000178e+00 6.190804674903591619e-03 3.781358952528134619e-05
3.900000000000000355e+00 3.959149246743265925e-03 2.418100658422210768e-05


==> anc/dat_w_err/nucleon_fluct/PbPb2760/40_50/dN_over_2pidYptdpt_mc_-2212.dat <==
1.000000000000000056e-01 1.251426033493225676e+00 9.340329727841592197e-03
3.000000000000000444e-01 1.176018863553349947e+00 8.853478426671442664e-03
5.000000000000000000e-01 1.044409485398258619e+00 7.918240746304353386e-03
7.000000000000000666e-01 8.791899053058129798e-01 5.975901403605658919e-03
9.000000000000000222e-01 7.061250938668212074e-01 4.262324271224543319e-03
1.100000000000000089e+00 5.445657590024943762e-01 2.880436963687283292e-03
1.300000000000000266e+00 4.049827095420538425e-01 1.823155438736738477e-03
1.500000000000000000e+00 2.927033589703229577e-01 1.177084326444061569e-03
1.700000000000000178e+00 2.072979090688722992e-01 8.148437221169586679e-04
1.899999999999999911e+00 1.443610024979065098e-01 4.854323795189863840e-04
2.100000000000000089e+00 9.938581997509671195e-02 3.160327177433434908e-04
2.300000000000000266e+00 6.782336001510105850e-02 2.491317194757763031e-04
2.500000000000000000e+00 4.608209358436132080e-02 2.039257943760164739e-04
2.700000000000000178e+00 3.109435666572284845e-02 1.341092427844487269e-04
2.900000000000000355e+00 2.095819062535492563e-02 1.005272502248683134e-04
3.100000000000000089e+00 1.412294758723677511e-02 7.464245319023458795e-05
3.300000000000000266e+00 9.461359460391224191e-03 5.287318729061200840e-05
3.500000000000000000e+00 6.383970025654417055e-03 4.026406156165461103e-05
3.700000000000000178e+00 4.279009689574055260e-03 2.521248579137845287e-05
3.900000000000000355e+00 2.885431507803004440e-03 1.751477628686292853e-05


==> anc/dat_w_err/nucleon_fluct/PbPb2760/40_50/dN_over_2pidYptdpt_mc_-321.dat <==
1.000000000000000056e-01 9.791735984034412255e+00 6.639118487714069927e-02
3.000000000000000444e-01 8.092219818595491887e+00 5.405126872750939948e-02
5.000000000000000000e-01 5.845755489342306710e+00 3.578135693100165104e-02
7.000000000000000666e-01 3.879624744255448121e+00 2.102287013327115012e-02
9.000000000000000222e-01 2.456637450386143673e+00 1.159886759267102566e-02
1.100000000000000089e+00 1.522321612407187441e+00 6.349442148170286217e-03
1.300000000000000266e+00 9.344633530937486166e-01 3.267152809530340495e-03
1.500000000000000000e+00 5.741291755119796170e-01 2.000966920446791125e-03
1.700000000000000178e+00 3.528823967140567452e-01 1.236349309925657922e-03
1.899999999999999911e+00 2.183615591892748564e-01 8.593668816595122955e-04
2.100000000000000089e+00 1.355890854011380375e-01 5.304465157626169240e-04
2.300000000000000266e+00 8.482041595930200906e-02 4.314631304572442223e-04
2.500000000000000000e+00 5.336804772416520182e-02 2.585607930912330586e-04
2.700000000000000178e+00 3.385004591032538673e-02 1.551179816023923587e-04
2.900000000000000355e+00 2.156572345984707900e-02 1.204799220550081747e-04
3.100000000000000089e+00 1.369040552415637726e-02 9.938150388319648225e-05
3.300000000000000266e+00 8.829763518298002628e-03 5.066615419107803618e-05
3.500000000000000000e+00 5.741476678006062449e-03 3.538095160165387706e-05
3.700000000000000178e+00 3.715156704250742632e-03 2.658362746560860153e-05
3.900000000000000355e+00 2.451938332676424897e-03 1.657130487780707318e-05


==> anc/dat_w_err/nucleon_fluct/PbPb2760/40_50/dN_over_2pidYptdpt_mc_211.dat <==
1.000000000000000056e-01 1.412067125654978099e+02 8.039741911127000762e-01
3.000000000000000444e-01 7.099527113019055946e+01 4.029450074578176944e-01
5.000000000000000000e-01 3.319471517549263950e+01 1.774755280754431452e-01
7.000000000000000666e-01 1.653808305756220420e+01 8.030199496025478001e-02
9.000000000000000222e-01 8.645298571871386173e+00 3.635663080079491738e-02
1.100000000000000089e+00 4.672297316289503399e+00 1.786676667484863798e-02
1.300000000000000266e+00 2.587835093343156423e+00 8.914389811556231932e-03
1.500000000000000000e+00 1.462610761128357639e+00 4.969642198415308298e-03
1.700000000000000178e+00 8.415180305836985619e-01 3.050639885825336649e-03
1.899999999999999911e+00 4.910824891915866464e-01 1.960607595545033055e-03
2.100000000000000089e+00 2.905966527775734054e-01 1.265887811984636475e-03
2.300000000000000266e+00 1.740027153263421222e-01 7.635393626956494834e-04
2.500000000000000000e+00 1.054230671678223069e-01 5.049260885178796007e-04
2.700000000000000178e+00 6.437763413981542615e-02 3.341671814289293488e-04
2.900000000000000355e+00 3.984864754752858590e-02 1.996256210100117118e-04
3.100000000000000089e+00 2.469023683832267252e-02 1.431795724715044515e-04
3.300000000000000266e+00 1.547990812908093747e-02 8.137529451964665300e-05
3.500000000000000000e+00 9.765330473743945999e-03 7.541231539992781629e-05
3.700000000000000178e+00 6.185965504336608800e-03 3.847437236971654802e-05
3.900000000000000355e+00 3.966868941632549841e-03 2.894071761802991457e-05


==> anc/dat_w_err/nucleon_fluct/PbPb2760/40_50/dN_over_2pidYptdpt_mc_2212.dat <==
1.000000000000000056e-01 1.274226305382332392e+00 1.010122691659946607e-02
3.000000000000000444e-01 1.199281568971551248e+00 9.187246893058291855e-03
5.000000000000000000e-01 1.064803069289577131e+00 8.193969435036984467e-03
7.000000000000000666e-01 8.967240432802814354e-01 6.098571393405712200e-03
9.000000000000000222e-01 7.209312192763850380e-01 4.454906908852031625e-03
1.100000000000000089e+00 5.549537539093318816e-01 2.978001021271118199e-03
1.300000000000000266e+00 4.129273978295229242e-01 1.848799616337879967e-03
1.500000000000000000e+00 2.987653939138675829e-01 1.225851488230382796e-03
1.700000000000000178e+00 2.115634175779930737e-01 7.180122451944806819e-04
1.899999999999999911e+00 1.474887461536602273e-01 4.849001887718592781e-04
2.100000000000000089e+00 1.014578657580169213e-01 3.684395921293079617e-04
2.300000000000000266e+00 6.928020439273643860e-02 2.434350392409138388e-04
2.500000000000000000e+00 4.698312276885223404e-02 1.534867584884983959e-04
2.700000000000000178e+00 3.165970056697119117e-02 1.640304577753928285e-04
2.900000000000000355e+00 2.147041343070814692e-02 1.292001226711639945e-04
3.100000000000000089e+00 1.440082698384479928e-02 8.057742214115261173e-05
3.300000000000000266e+00 9.666412116869717991e-03 5.832138301668405591e-05
3.500000000000000000e+00 6.503487809109617483e-03 4.257183834680742352e-05
3.700000000000000178e+00 4.371993455875940529e-03 2.629504898951656681e-05
3.900000000000000355e+00 2.934470274456532808e-03 1.698273085732780394e-05


==> anc/dat_w_err/nucleon_fluct/PbPb2760/40_50/dN_over_2pidYptdpt_mc_321.dat <==
1.000000000000000056e-01 9.786841969534332719e+00 6.674661601467557492e-02
3.000000000000000444e-01 8.090299348948848390e+00 5.298526164368990571e-02
5.000000000000000000e-01 5.845214097277555254e+00 3.519048263343663163e-02
7.000000000000000666e-01 3.879279150664734832e+00 2.109045840967907481e-02
9.000000000000000222e-01 2.457990120036736670e+00 1.171294517881514390e-02
1.100000000000000089e+00 1.522535748148801549e+00 6.098634718745052537e-03
1.300000000000000266e+00 9.347404459305677094e-01 3.668006966203387828e-03
1.500000000000000000e+00 5.733463984502058519e-01 1.991220548160337576e-03
1.700000000000000178e+00 3.526083225399969101e-01 1.210844298102265511e-03
1.899999999999999911e+00 2.180207721576193636e-01 8.458450009028582088e-04
2.100000000000000089e+00 1.353005223316987582e-01 5.559295494380158461e-04
2.300000000000000266e+00 8.460832469818171941e-02 3.531701755807423637e-04
2.500000000000000000e+00 5.337032894501618496e-02 2.226115107184100002e-04
2.700000000000000178e+00 3.388064885154336292e-02 1.539044331915277969e-04
2.900000000000000355e+00 2.151532439453466075e-02 1.373646544052516485e-04
3.100000000000000089e+00 1.380104387975735966e-02 9.942120574161368281e-05
3.300000000000000266e+00 8.872365599024625155e-03 5.235141167785250713e-05
3.500000000000000000e+00 5.755535364645846495e-03 1.974806420831494934e-05
3.700000000000000178e+00 3.740822231109706443e-03 3.441260396182660431e-05
3.900000000000000355e+00 2.438777443151517264e-03 1.154127438324378865e-05


==> anc/dat_w_err/nucleon_fluct/PbPb2760/40_50/dNdEta_mc_charged.dat <==
# Eta,dNdEta,error
-7.799999999999999822e+00 2.813877499999995280e+01 8.876576673397182926e-01
-7.400000000000000355e+00 3.814386000000009602e+01 1.203273667330186036e+00
-7.000000000000000000e+00 5.111800083333332623e+01 1.612550263078891266e+00
-6.599999999999999645e+00 6.747561000000011688e+01 2.128562696979336977e+00
-6.200000000000000178e+00 8.691784916666659910e+01 2.741882682738769450e+00
-5.799999999999999822e+00 1.087819949999998386e+02 3.431604211988238617e+00
-5.399999999999999467e+00 1.319106508333331931e+02 4.161200884385779730e+00
-5.000000000000000000e+00 1.551054316666669308e+02 4.892888967407213130e+00
-4.599999999999999645e+00 1.773253500000003839e+02 5.593835146334736663e+00
-4.200000000000000178e+00 1.973859966666662444e+02 6.226642163851996870e+00
-3.799999999999999822e+00 2.143866799999999273e+02 6.762944777958117548e+00
-3.399999999999999467e+00 2.281488066666665020e+02 7.197071111218510175e+00
-2.999999999999999556e+00 2.392624033333333955e+02 7.547664762346637524e+00
-2.599999999999999645e+00 2.480513091666663286e+02 7.824915969953790018e+00
-2.199999999999999734e+00 2.543698975000004339e+02 8.024228777612226082e+00
-1.799999999999999822e+00 2.574675358333325903e+02 8.121951200299884377e+00
-1.399999999999999467e+00 2.570274591666662900e+02 8.108049043480381357e+00
-9.999999999999995559e-01 2.533105591666669056e+02 7.990796462060879790e+00
-5.999999999999996447e-01 2.481881016666660003e+02 7.829207071632982462e+00
-1.999999999999997335e-01 2.446324058333338485e+02 7.717031465253112898e+00
2.000000000000001776e-01 2.446337099999996099e+02 7.717067406076802527e+00
6.000000000000005329e-01 2.481644083333330286e+02 7.828441111051020584e+00
1.000000000000000888e+00 2.533616783333331455e+02 7.992393595737052436e+00
1.400000000000001243e+00 2.570899774999996907e+02 8.110012268536255675e+00
1.800000000000000711e+00 2.576336133333347220e+02 8.127164893086264996e+00
2.200000000000000178e+00 2.544759383333330618e+02 8.027558384094263033e+00
2.600000000000000533e+00 2.480849624999995910e+02 7.825956303209005149e+00
3.000000000000000888e+00 2.392860949999998752e+02 7.548411807363378578e+00
3.400000000000001243e+00 2.281046858333328657e+02 7.195693851282666920e+00
3.800000000000000711e+00 2.143456891666672561e+02 6.761661806071225023e+00
4.200000000000000178e+00 1.973172774999997898e+02 6.224502693944049980e+00
4.600000000000000533e+00 1.772588208333332034e+02 5.591759002615947161e+00
5.000000000000000888e+00 1.550732766666666009e+02 4.891920379192689516e+00
5.400000000000001243e+00 1.318897424999999259e+02 4.160589977956622221e+00
5.800000000000000711e+00 1.087740125000004525e+02 3.431400865136396305e+00
6.200000000000000178e+00 8.696238916666652585e+01 2.743335814897078340e+00
6.600000000000000533e+00 6.748442499999987376e+01 2.128879641799977573e+00
7.000000000000000888e+00 5.113258249999990568e+01 1.613042470768970560e+00
7.400000000000001243e+00 3.816674166666666679e+01 1.204021332433560687e+00
7.800000000000000711e+00 2.815820000000012158e+01 8.882886244929190100e-01


==> anc/dat_w_err/nucleon_fluct/PbPb2760/40_50/dNdY_mc_-2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 3.306666666666666630e-04 1.045413092195265312e-05
-9.250000000000000000e+00 1.116533333333330144e-02 3.524062948611742549e-04
-8.750000000000000000e+00 5.628133333333327354e-02 1.775881145870363952e-03
-8.250000000000000000e+00 1.083359999999999740e-01 3.418619495899243889e-03
-7.750000000000000000e+00 1.609300000000001285e-01 5.077139234511222551e-03
-7.250000000000000000e+00 2.599613333333331555e-01 8.200871034853882136e-03
-6.750000000000000000e+00 4.751153333333337780e-01 1.498777627936073199e-02
-6.250000000000000000e+00 8.845313333333337802e-01 2.790297772145515498e-02
-5.750000000000000000e+00 1.515445999999999627e+00 4.780617011707919556e-02
-5.250000000000000000e+00 2.309201333333331885e+00 7.284563379635872193e-02
-4.750000000000000000e+00 3.155570666666670743e+00 9.954462183926789109e-02
-4.250000000000000000e+00 3.953070000000000750e+00 1.247016614103426402e-01
-3.750000000000000000e+00 4.630626000000004794e+00 1.460760099740716911e-01
-3.250000000000000000e+00 5.169500666666666966e+00 1.630737980559485711e-01
-2.750000000000000000e+00 5.594117999999999924e+00 1.764690541730826456e-01
-2.250000000000000000e+00 5.938365333333337936e+00 1.873299597651443826e-01
-1.750000000000000000e+00 6.199073999999991536e+00 1.955545042758059238e-01
-1.250000000000000000e+00 6.394879999999985465e+00 2.017299802220405558e-01
-7.500000000000000000e-01 6.522374666666662435e+00 2.057515215751279936e-01
-2.500000000000000000e-01 6.589458000000003146e+00 2.078682207156744843e-01
2.500000000000000000e-01 6.593987999999998628e+00 2.080120022809403002e-01
7.500000000000000000e-01 6.525464666666668023e+00 2.058487231720157462e-01
1.250000000000000000e+00 6.398144000000001164e+00 2.018321313046731180e-01
1.750000000000000000e+00 6.202374666666665703e+00 1.956564432130677156e-01
2.250000000000000000e+00 5.942255999999994209e+00 1.874516488624967947e-01
2.750000000000000000e+00 5.596501333333326222e+00 1.765450495898412131e-01
3.250000000000000000e+00 5.167768666666671784e+00 1.630209846448498479e-01
3.750000000000000000e+00 4.629392000000005503e+00 1.460368585562011323e-01
4.250000000000000000e+00 3.954387333333324150e+00 1.247449565554671486e-01
4.750000000000000000e+00 3.153430000000002398e+00 9.947673174783772110e-02
5.250000000000000000e+00 2.310314666666663186e+00 7.288235466008417818e-02
5.750000000000000000e+00 1.514131333333334162e+00 4.776559494569092290e-02
6.250000000000000000e+00 8.826119999999995080e-01 2.784389782536742311e-02
6.750000000000000000e+00 4.750713333333341226e-01 1.498667020629723678e-02
7.250000000000000000e+00 2.605346666666665811e-01 8.218610455517832980e-03
7.750000000000000000e+00 1.616626666666663992e-01 5.100013439625598541e-03
8.250000000000000000e+00 1.081719999999998794e-01 3.412473151847458287e-03
8.750000000000000000e+00 5.679333333333329292e-02 1.791884945401156981e-03
9.250000000000000000e+00 1.128066666666665413e-02 3.560054580074823133e-04
9.750000000000000000e+00 3.459999999999998450e-04 1.098237365559503040e-05


==> anc/dat_w_err/nucleon_fluct/PbPb2760/40_50/dNdY_mc_2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 1.226666666666667300e-04 3.915820901590520203e-06
-9.250000000000000000e+00 1.878066666666666773e-02 5.933703017677830361e-04
-8.750000000000000000e+00 3.853613333333335000e-01 1.216046710453704341e-02
-8.250000000000000000e+00 1.282436666666665115e+00 4.045880394662215718e-02
-7.750000000000000000e+00 1.945137333333333496e+00 6.136265824684476733e-02
-7.250000000000000000e+00 2.228398666666667527e+00 7.029823522688451176e-02
-6.750000000000000000e+00 2.464597333333338192e+00 7.775098025544402436e-02
-6.250000000000000000e+00 2.565836666666663657e+00 8.094353069685936153e-02
-5.750000000000000000e+00 2.400012666666666572e+00 7.571226554828783262e-02
-5.250000000000000000e+00 2.055165333333333955e+00 6.483091783086190885e-02
-4.750000000000000000e+00 1.660030000000000117e+00 5.236672381216775363e-02
-4.250000000000000000e+00 1.283459333333335950e+00 4.048728057406231207e-02
-3.750000000000000000e+00 9.596346666666671910e-01 3.027232068289888514e-02
-3.250000000000000000e+00 6.980413333333330694e-01 2.202119246242130804e-02
-2.750000000000000000e+00 5.070280000000000342e-01 1.599651591567796335e-02
-2.250000000000000000e+00 3.514613333333334033e-01 1.108741386509272051e-02
-1.750000000000000000e+00 2.513519999999999643e-01 7.929331585843890293e-03
-1.250000000000000000e+00 1.799293333333333300e-01 5.680081630235585093e-03
-7.500000000000000000e-01 1.460119999999997531e-01 4.606956933372115433e-03
-2.500000000000000000e-01 1.210280000000001216e-01 3.828232286066068826e-03
2.500000000000000000e-01 1.204106666666665271e-01 3.799397662947235233e-03
7.500000000000000000e-01 1.404419999999998447e-01 4.434458894569250770e-03
1.250000000000000000e+00 1.769593333333336072e-01 5.586369510052459353e-03
1.750000000000000000e+00 2.496873333333336220e-01 7.876871499528450421e-03
2.250000000000000000e+00 3.559059999999996116e-01 1.122821920313307048e-02
2.750000000000000000e+00 4.984953333333331238e-01 1.572635235230242234e-02
3.250000000000000000e+00 7.008579999999997590e-01 2.210912674181889775e-02
3.750000000000000000e+00 9.629279999999995621e-01 3.037742496907672868e-02
4.250000000000000000e+00 1.280519333333333343e+00 4.039309582017782535e-02
4.750000000000000000e+00 1.663942666666668124e+00 5.249204666052145057e-02
5.250000000000000000e+00 2.058470000000002464e+00 6.493545076123054260e-02
5.750000000000000000e+00 2.403429999999997957e+00 7.581944717049864113e-02
6.250000000000000000e+00 2.569373999999998937e+00 8.105478054310619185e-02
6.750000000000000000e+00 2.461247333333333120e+00 7.764524212013475257e-02
7.250000000000000000e+00 2.230185999999999780e+00 7.035778784320305401e-02
7.750000000000000000e+00 1.938159333333333123e+00 6.114702054967081218e-02
8.250000000000000000e+00 1.285767333333334372e+00 4.056773124051483298e-02
8.750000000000000000e+00 3.944979999999995157e-01 1.244814587594726685e-02
9.250000000000000000e+00 1.911866666666665188e-02 6.035547297580705567e-04
9.750000000000000000e+00 1.600000000000001757e-04 5.171374199486010832e-06


==> anc/dat_w_err/nucleon_fluct/PbPb2760/40_50/integrated_v2_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
9.834024804497364103e-02
8.229169404439719282e-02


==> anc/dat_w_err/nucleon_fluct/PbPb2760/40_50/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
1.189054543469190012e-01
9.994940745674273097e-02


==> anc/dat_w_err/nucleon_fluct/PbPb2760/40_50/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-2.4_2.4.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
1.165882825878668816e-01
9.815621870322815967e-02


==> anc/dat_w_err/nucleon_fluct/PbPb2760/40_50/integrated_v3_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v3_2par_cumulant  
#  v3_4par_cumulant
3.183257636771830851e-02
9.265501778621289611e-03


==> anc/dat_w_err/nucleon_fluct/PbPb2760/40_50/r2_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 9.984837608324397262e-01 8.774097802509566195e-04
7.894737124443054199e-01 9.947992593588119714e-01 1.320356725305899285e-03
1.315789461135864258e+00 9.920860466698708802e-01 1.818836141910017048e-03
1.842105269432067871e+00 9.887639698887502604e-01 1.883927511779028745e-03
2.368421077728271484e+00 9.864620167701296793e-01 2.616945673281422663e-03
2.894736766815185547e+00 9.847270363818673156e-01 3.603261395576032831e-03
3.421052694320678711e+00 9.822576202968269499e-01 4.178706365197074751e-03
3.947368383407592773e+00 9.811713807843023272e-01 4.682994538323255115e-03
4.473684310913085938e+00 9.803114323975943289e-01 3.979123191508498504e-03
5.000000000000000000e+00 9.805458972131994022e-01 4.654114332181300689e-03


==> anc/dat_w_err/nucleon_fluct/PbPb2760/40_50/r2_eta_charged_3_4.dat <==
2.631579041481018066e-01 9.985395928855013148e-01
7.894737124443054199e-01 9.948878256964116540e-01
1.315789461135864258e+00 9.922532917019128984e-01
1.842105269432067871e+00 9.889023899202646906e-01
2.368421077728271484e+00 9.866129725483924195e-01
2.894736766815185547e+00 9.849692519643666877e-01
3.421052694320678711e+00 9.825193167921083548e-01
3.947368383407592773e+00 9.814076303882679486e-01
4.473684310913085938e+00 9.805569725582921059e-01
5.000000000000000000e+00 9.808465047093725131e-01


==> anc/dat_w_err/nucleon_fluct/PbPb2760/40_50/r2_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.983333676836203541e-01 8.886936087115477169e-04
7.894737124443054199e-01 9.943481477797752044e-01 1.343080685434427934e-03
1.315789461135864258e+00 9.913066239518648626e-01 1.836172437991237961e-03
1.842105269432067871e+00 9.877215072068720181e-01 1.922816418440655541e-03
2.368421077728271484e+00 9.851213532276140716e-01 2.693240900643488998e-03
2.894736766815185547e+00 9.832158093013168010e-01 3.694154398263546982e-03
3.421052694320678711e+00 9.808288578865467233e-01 4.250622851115466207e-03
3.947368383407592773e+00 9.794959496589423775e-01 4.746322462777596493e-03
4.473684310913085938e+00 9.780625589015461419e-01 4.069339386227987035e-03
5.000000000000000000e+00 9.781118822366300369e-01 4.750975467998783987e-03


==> anc/dat_w_err/nucleon_fluct/PbPb2760/40_50/v2_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 7.058217376470565796e-02 1.968803815543651581e-03 6.077988073229789734e-02 6.068822462111711502e-03
-4.473684310913085938e+00 7.655508816242218018e-02 2.092036418616771698e-03 6.542862206697463989e-02 6.566380616277456284e-03
-3.947368383407592773e+00 8.113851398229598999e-02 2.190394327044487000e-03 6.892593950033187866e-02 7.091307546943426132e-03
-3.421052694320678711e+00 8.404962718486785889e-02 2.276621526107192039e-03 7.121813297271728516e-02 7.415595464408397675e-03
-2.894736766815185547e+00 8.610168844461441040e-02 2.337704412639141083e-03 7.279086112976074219e-02 7.564640138298273087e-03
-2.368421077728271484e+00 8.805195242166519165e-02 2.318185986950993538e-03 7.461996376514434814e-02 7.687522564083337784e-03
-1.842105269432067871e+00 9.047006070613861084e-02 2.402101643383502960e-03 7.641463726758956909e-02 7.860598154366016388e-03
-1.315789461135864258e+00 9.333692491054534912e-02 2.485641278326511383e-03 7.865587621927261353e-02 8.143036626279354095e-03
-7.894737124443054199e-01 9.645520150661468506e-02 2.536741085350513458e-03 8.103568851947784424e-02 8.419082500040531158e-03
-2.631579041481018066e-01 9.866917133331298828e-02 2.552603138610720634e-03 8.272234350442886353e-02 8.593669161200523376e-03
2.631579041481018066e-01 9.872517734766006470e-02 2.465874422341585159e-03 8.293870836496353149e-02 8.689225651323795319e-03
7.894737124443054199e-01 9.666758775711059570e-02 2.413015579804778099e-03 8.124069869518280029e-02 8.589176461100578308e-03
1.315789461135864258e+00 9.367241710424423218e-02 2.321454929187893867e-03 7.874162495136260986e-02 8.208653889596462250e-03
1.842105269432067871e+00 9.091640263795852661e-02 2.234636805951595306e-03 7.650209963321685791e-02 7.984441705048084259e-03
2.368421077728271484e+00 8.854879438877105713e-02 2.164241857826709747e-03 7.457263022661209106e-02 7.720298599451780319e-03
2.894736766815185547e+00 8.654105663299560547e-02 2.101830672472715378e-03 7.281143963336944580e-02 7.594469003379344940e-03
3.421052694320678711e+00 8.456865698099136353e-02 2.024258719757199287e-03 7.121881097555160522e-02 7.359485141932964325e-03
3.947368383407592773e+00 8.164945244789123535e-02 1.994712278246879578e-03 6.898247450590133667e-02 7.057785056531429291e-03
4.473684310913085938e+00 7.714848220348358154e-02 1.870394917204976082e-03 6.550055742263793945e-02 6.678541190922260284e-03
5.000000000000000000e+00 7.097186893224716187e-02 1.715743332169950008e-03 6.057857349514961243e-02 6.147027947008609772e-03


==> anc/dat_w_err/nucleon_fluct/PbPb2760/40_50/v2_eta_charged_cumulant_etaref_-2.4_2.4.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 9.613503515720367432e-02 2.686166204512119293e-03 8.255703002214431763e-02 7.923217490315437317e-03
-4.473684310913085938e+00 1.024335846304893494e-01 2.805887721478939056e-03 8.753702044486999512e-02 8.390855044126510620e-03
-3.947368383407592773e+00 1.070182174444198608e-01 2.899365033954381943e-03 9.104345738887786865e-02 8.901018649339675903e-03
-3.421052694320678711e+00 1.096818819642066956e-01 2.973686438053846359e-03 9.315931797027587891e-02 9.209686890244483948e-03
-2.894736766815185547e+00 1.113034039735794067e-01 3.017088631168007851e-03 9.444516897201538086e-02 9.296054951846599579e-03
-2.368421077728271484e+00 1.127175241708755493e-01 2.964693820104002953e-03 9.582413733005523682e-02 9.371272288262844086e-03
-1.842105269432067871e+00 1.143691688776016235e-01 3.016959410160779953e-03 9.699191153049468994e-02 9.475839324295520782e-03
-1.315789461135864258e+00 1.161294355988502502e-01 3.066295990720391273e-03 9.830467402935028076e-02 9.660032577812671661e-03
-7.894737124443054199e-01 1.178480759263038635e-01 3.083936171606183052e-03 9.945186972618103027e-02 9.800998494029045105e-03
-2.631579041481018066e-01 1.190343275666236877e-01 3.051265608519315720e-03 1.003655418753623962e-01 9.863041341304779053e-03
2.631579041481018066e-01 1.190774589776992798e-01 2.971193753182888031e-03 1.005460247397422791e-01 9.957020170986652374e-03
7.894737124443054199e-01 1.180767416954040527e-01 2.937961602583527565e-03 9.971160441637039185e-02 9.938711300492286682e-03
1.315789461135864258e+00 1.164887323975563049e-01 2.868291456252336502e-03 9.836612641811370850e-02 9.676043875515460968e-03
1.842105269432067871e+00 1.148901209235191345e-01 2.808398567140102386e-03 9.702641516923904419e-02 9.553585201501846313e-03
2.368421077728271484e+00 1.133051365613937378e-01 2.736722351983189583e-03 9.575167298316955566e-02 9.366986341774463654e-03
2.894736766815185547e+00 1.118365079164505005e-01 2.675864845514297485e-03 9.441284835338592529e-02 9.298341348767280579e-03
3.421052694320678711e+00 1.103487238287925720e-01 2.619253704324364662e-03 9.312488883733749390e-02 9.155842475593090057e-03
3.947368383407592773e+00 1.077118366956710815e-01 2.588332397863268852e-03 9.114409983158111572e-02 8.817903697490692139e-03
4.473684310913085938e+00 1.032022386789321899e-01 2.481787931174039841e-03 8.751042932271957397e-02 8.509063161909580231e-03
5.000000000000000000e+00 9.672299772500991821e-02 2.328274771571159363e-03 8.221770823001861572e-02 7.973647676408290863e-03


==> anc/dat_w_err/nucleon_fluct/PbPb2760/40_50/v2_eta_charged_ep.dat <==
-5.000000000000000000e+00 8.961573352129467707e-02 1.263193004359598097e-03
-4.473684310913085938e+00 9.539407473606348331e-02 1.315593490569728820e-03
-3.947368383407592773e+00 9.952677286517408461e-02 1.347484643099342147e-03
-3.421052694320678711e+00 1.020304869476603704e-01 1.364378700162263529e-03
-2.894736766815185547e+00 1.035271444170199340e-01 1.377940119685937184e-03
-2.368421077728271484e+00 1.049635087600068462e-01 1.318696424836428033e-03
-1.842105269432067871e+00 1.065967939692219896e-01 1.307427234442102779e-03
-1.315789461135864258e+00 1.082572324390903840e-01 1.360214800946203673e-03
-7.894737124443054199e-01 1.098392252122495638e-01 1.345064384594696566e-03
-2.631579041481018066e-01 1.110640741122252279e-01 1.342195132955881134e-03
2.631579041481018066e-01 1.111627630654122428e-01 1.266598179431566249e-03
7.894737124443054199e-01 1.101622901605007615e-01 1.236169211879161638e-03
1.315789461135864258e+00 1.085774247394598879e-01 1.200348108473815604e-03
1.842105269432067871e+00 1.070592455804516563e-01 1.196578882793371615e-03
2.368421077728271484e+00 1.054633424070176295e-01 1.201775545628953022e-03
2.894736766815185547e+00 1.039860090761674238e-01 1.188187258951814906e-03
3.421052694320678711e+00 1.025333265372648378e-01 1.133674234595003893e-03
3.947368383407592773e+00 1.001131324516881388e-01 1.137188124896014235e-03
4.473684310913085938e+00 9.598917914325806600e-02 1.155426730586380868e-03
5.000000000000000000e+00 8.998746024690904011e-02 1.086385970415020734e-03


==> anc/dat_w_err/nucleon_fluct/PbPb2760/40_50/v2_pt_charged_cumulant.dat <==
# pt vn{2} err vn{4} err
2.000000029802322388e-01 1.514691393822431564e-02 4.091895243618637323e-04 1.330961566418409348e-02 1.232686801813542843e-03
4.000000059604644775e-01 5.034144967794418335e-02 1.322996220551431179e-03 4.316771030426025391e-02 4.107371438294649124e-03
6.000000238418579102e-01 8.779031038284301758e-02 2.259202068671584129e-03 7.539018988609313965e-02 7.192300632596015930e-03
8.000000119209289551e-01 1.211854442954063416e-01 3.084210213273763657e-03 1.040201559662818909e-01 9.971361607313156128e-03
1.000000000000000000e+00 1.493432819843292236e-01 3.686409676447510719e-03 1.281320005655288696e-01 1.223690994083881378e-02
1.200000047683715820e+00 1.722186356782913208e-01 4.311759956181049347e-03 1.473541557788848877e-01 1.400958560407161713e-02
1.399999976158142090e+00 1.910273283720016479e-01 4.636122379451990128e-03 1.631103307008743286e-01 1.538280863314867020e-02
1.600000023841857910e+00 2.063641995191574097e-01 5.008813459426164627e-03 1.755300909280776978e-01 1.641119644045829773e-02
1.799999952316284180e+00 2.194174528121948242e-01 5.228093825280666351e-03 1.865004599094390869e-01 1.738929562270641327e-02
2.000000000000000000e+00 2.294164001941680908e-01 5.603279452770948410e-03 1.948698312044143677e-01 1.816431619226932526e-02
2.200000047683715820e+00 2.376784533262252808e-01 5.593769252300262451e-03 2.022818326950073242e-01 1.848826184868812561e-02
2.400000095367431641e+00 2.449665367603302002e-01 6.076077464967966080e-03 2.075684368610382080e-01 1.925727352499961853e-02
2.599999904632568359e+00 2.495686262845993042e-01 5.866912659257650375e-03 2.122777402400970459e-01 1.900980249047279358e-02
2.799999952316284180e+00 2.537585496902465820e-01 6.290540099143981934e-03 2.167845517396926880e-01 1.905421353876590729e-02
3.000000000000000000e+00 2.569520771503448486e-01 5.783186294138431549e-03 2.199840098619461060e-01 1.955850608646869659e-02
3.200000047683715820e+00 2.589125931262969971e-01 5.724774673581123352e-03 2.237910330295562744e-01 1.959084533154964447e-02
3.400000095367431641e+00 2.601006925106048584e-01 6.030367221683263779e-03 2.244193106889724731e-01 2.007529698312282562e-02
3.599999904632568359e+00 2.621697187423706055e-01 5.529558286070823669e-03 2.294933050870895386e-01 2.081560529768466949e-02
3.799999952316284180e+00 2.592971920967102051e-01 5.360333714634180069e-03 2.309563159942626953e-01 1.901926845312118530e-02


==> anc/dat_w_err/nucleon_fluct/PbPb2760/40_50/v2_pt_charged_ep.dat <==
 (2.000000029802322388e-01+0.000000000000000000e+00j)  (1.439473206507865810e-02+2.545295017200276065e-05j)  (4.146491145362499577e-04+0.000000000000000000e+00j)
 (4.000000059604644775e-01+0.000000000000000000e+00j)  (4.725149022195371251e-02+1.179071365769221837e-04j)  (1.257052366836271034e-03+0.000000000000000000e+00j)
 (6.000000238418579102e-01+0.000000000000000000e+00j)  (8.242067453254357801e-02+4.257249992803160380e-04j)  (2.175159588093401094e-03+0.000000000000000000e+00j)
 (8.000000119209289551e-01+0.000000000000000000e+00j)  (1.138111494084984576e-01+5.561403335895346830e-04j)  (2.911544068460724787e-03+0.000000000000000000e+00j)
 (1.000000000000000000e+00+0.000000000000000000e+00j)  (1.403084615485425679e-01+6.813313664470883576e-04j)  (3.533843241047940776e-03+0.000000000000000000e+00j)
 (1.200000047683715820e+00+0.000000000000000000e+00j)  (1.617457732285033645e-01+6.234717958520249147e-04j)  (4.233500626041356192e-03+0.000000000000000000e+00j)
 (1.399999976158142090e+00+0.000000000000000000e+00j)  (1.792684103540239382e-01+2.882162738451902778e-04j)  (4.754046899005894521e-03+0.000000000000000000e+00j)
 (1.600000023841857910e+00+0.000000000000000000e+00j)  (1.933772237445997577e-01+2.837796836280986369e-04j)  (5.404990443753585234e-03+0.000000000000000000e+00j)
 (1.799999952316284180e+00+0.000000000000000000e+00j)  (2.053642684158848708e-01-2.800421751436136283e-04j)  (5.888434000056768508e-03+0.000000000000000000e+00j)
 (2.000000000000000000e+00+0.000000000000000000e+00j)  (2.147035665954380446e-01-6.286244693090186665e-04j)  (6.833813182983012637e-03+0.000000000000000000e+00j)
 (2.200000047683715820e+00+0.000000000000000000e+00j)  (2.225577397974873861e-01-8.988560329345565182e-04j)  (7.034035361015782487e-03+0.000000000000000000e+00j)
 (2.400000095367431641e+00+0.000000000000000000e+00j)  (2.295836190675689947e-01-1.083830069814120016e-03j)  (8.648488884534542148e-03+0.000000000000000000e+00j)
 (2.599999904632568359e+00+0.000000000000000000e+00j)  (2.341644960548499577e-01-1.871027327968557410e-03j)  (8.428542913596152528e-03+0.000000000000000000e+00j)
 (2.799999952316284180e+00+0.000000000000000000e+00j)  (2.387768907433439891e-01-2.759080142047198349e-03j)  (1.021712720254509127e-02+0.000000000000000000e+00j)
 (3.000000000000000000e+00+0.000000000000000000e+00j)  (2.432956796069641880e-01-3.373633297441685445e-03j)  (1.038505359522346946e-02+0.000000000000000000e+00j)
 (3.200000047683715820e+00+0.000000000000000000e+00j)  (2.465440007009228884e-01-4.526288316384763713e-03j)  (1.161200467878538076e-02+0.000000000000000000e+00j)
 (3.400000095367431641e+00+0.000000000000000000e+00j)  (2.487844639108160172e-01-5.445871694706249690e-03j)  (1.319529797351958952e-02+0.000000000000000000e+00j)
 (3.599999904632568359e+00+0.000000000000000000e+00j)  (2.542653196212875666e-01-4.641495662115896655e-03j)  (1.262380064747131367e-02+0.000000000000000000e+00j)
 (3.799999952316284180e+00+0.000000000000000000e+00j)  (2.541307638646008171e-01-6.887978110820517155e-03j)  (1.270437912352978017e-02+0.000000000000000000e+00j)


==> anc/dat_w_err/nucleon_fluct/PbPb2760/40_50/v3_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 1.948279328644275665e-02 5.101041751913726330e-04 -1.917872927151620388e-03 1.098663210868835449e-01
-4.473684310913085938e+00 2.248379960656166077e-02 5.891416803933680058e-04 8.001920068636536598e-04 1.263716369867324829e-01
-3.947368383407592773e+00 2.469133026897907257e-02 6.975475116632878780e-04 -5.737658357247710228e-04 1.394593268632888794e-01
-3.421052694320678711e+00 2.604937925934791565e-02 7.147747674025595188e-04 2.320034895092248917e-03 1.456125080585479736e-01
-2.894736766815185547e+00 2.708159759640693665e-02 7.460848428308963776e-04 2.017140854150056839e-03 1.547325104475021362e-01
-2.368421077728271484e+00 2.791479788720607758e-02 7.889373810030519962e-04 1.050011627376079559e-02 1.584461480379104614e-01
-1.842105269432067871e+00 2.889809012413024902e-02 8.478524396196007729e-04 1.057235430926084518e-02 1.629774123430252075e-01
-1.315789461135864258e+00 2.994284033775329590e-02 8.642420289106667042e-04 5.553542636334896088e-03 1.704565137624740601e-01
-7.894737124443054199e-01 3.117079660296440125e-02 8.554595988243818283e-04 1.106630638241767883e-02 1.781484335660934448e-01
-2.631579041481018066e-01 3.195472806692123413e-02 9.319536620751023293e-04 8.845156058669090271e-03 1.824464052915573120e-01
2.631579041481018066e-01 3.195057064294815063e-02 9.305540006607770920e-04 2.024198416620492935e-03 1.842894554138183594e-01
7.894737124443054199e-01 3.103187121450901031e-02 8.808001875877380371e-04 1.263693440705537796e-02 1.782079041004180908e-01
1.315789461135864258e+00 2.991613186895847321e-02 8.924275171011686325e-04 7.067879196256399155e-03 1.723271608352661133e-01
1.842105269432067871e+00 2.881390228867530823e-02 8.219925803132355213e-04 8.906223811209201813e-03 1.660192012786865234e-01
2.368421077728271484e+00 2.778517641127109528e-02 8.149291388690471649e-04 1.391533482819795609e-02 1.596319973468780518e-01
2.894736766815185547e+00 2.685919776558876038e-02 7.787650101818144321e-04 1.090044807642698288e-02 1.549405604600906372e-01
3.421052694320678711e+00 2.591123245656490326e-02 7.478001643903553486e-04 1.036571525037288666e-02 1.488537639379501343e-01
3.947368383407592773e+00 2.452879026532173157e-02 7.093296153470873833e-04 8.472459390759468079e-03 1.401597261428833008e-01
4.473684310913085938e+00 2.222399972379207611e-02 6.300135864876210690e-04 7.246762514114379883e-03 1.271514892578125000e-01
5.000000000000000000e+00 1.939947530627250671e-02 5.549512570723891258e-04 4.532606340944766998e-03 1.115516424179077148e-01


==> anc/dat_w_err/nucleon_fluct/PbPb2760/40_50/v3_eta_charged_ep.dat <==
-5.000000000000000000e+00 2.443539074384186091e-02 1.914304327992131095e-04
-4.473684310913085938e+00 2.764388508204635581e-02 2.037883196394874800e-04
-3.947368383407592773e+00 2.993516405632676292e-02 2.483616736676937890e-04
-3.421052694320678711e+00 3.130353342619558721e-02 2.929788259200773919e-04
-2.894736766815185547e+00 3.224716427467060054e-02 2.525835767430823463e-04
-2.368421077728271484e+00 3.308820897202557204e-02 2.985364733833112991e-04
-1.842105269432067871e+00 3.390924820712287735e-02 3.210070265912657542e-04
-1.315789461135864258e+00 3.460247379655769645e-02 3.138662582645370281e-04
-7.894737124443054199e-01 3.545055406085413641e-02 2.561914345758354553e-04
-2.631579041481018066e-01 3.588232800320297067e-02 3.024771117441270242e-04
2.631579041481018066e-01 3.588543364631653632e-02 3.013187775593104134e-04
7.894737124443054199e-01 3.526538798574305189e-02 2.771678396641528075e-04
1.315789461135864258e+00 3.448699760894678723e-02 3.579038290514238848e-04
1.842105269432067871e+00 3.374726660367412950e-02 3.103347928894946753e-04
2.368421077728271484e+00 3.293250451438758247e-02 3.227330793046925481e-04
2.894736766815185547e+00 3.203743845096461429e-02 3.103119650943926577e-04
3.421052694320678711e+00 3.111549549588859057e-02 2.723745196390674303e-04
3.947368383407592773e+00 2.978933526352325889e-02 2.643791409280906736e-04
4.473684310913085938e+00 2.735606100235104046e-02 2.496619423427268885e-04
5.000000000000000000e+00 2.422076583801996072e-02 2.029553888665500149e-04


==> anc/dat_w_err/nucleon_fluct/PbPb2760/5_10/dN_over_2pidYptdpt_mc_-211.dat <==
1.000000000000000056e-01 6.936421236884316386e+02 1.646210404335079813e+00
3.000000000000000444e-01 3.539517656421983816e+02 8.215149552378692155e-01
5.000000000000000000e-01 1.726964350539596182e+02 4.129488645152014081e-01
7.000000000000000666e-01 8.993537452473751159e+01 2.242709696079378257e-01
9.000000000000000222e-01 4.873299364253141874e+01 1.274174573643422070e-01
1.100000000000000089e+00 2.705758752163077219e+01 7.317115265483500886e-02
1.300000000000000266e+00 1.529295791288239670e+01 4.256714899077588404e-02
1.500000000000000000e+00 8.761275014687555540e+00 2.512221150641673686e-02
1.700000000000000178e+00 5.080472941757866678e+00 1.414080636533777795e-02
1.899999999999999911e+00 2.978191200504668679e+00 8.589383799524012014e-03
2.100000000000000089e+00 1.761457437745302501e+00 5.385917180746401835e-03
2.300000000000000266e+00 1.052500288391871042e+00 2.871942981257075752e-03
2.500000000000000000e+00 6.341560538485199183e-01 1.667313969728319691e-03
2.700000000000000178e+00 3.846800517917035034e-01 1.151308678107031440e-03
2.900000000000000355e+00 2.349265077257107204e-01 6.387709719963855989e-04
3.100000000000000089e+00 1.444158262868064091e-01 4.629858241779876435e-04
3.300000000000000266e+00 8.928696803125027448e-02 2.480850489445619389e-04
3.500000000000000000e+00 5.563132196061373186e-02 2.006967814199213276e-04
3.700000000000000178e+00 3.482790487336575452e-02 1.559015710753937985e-04
3.900000000000000355e+00 2.179749372522810785e-02 9.691922227174682336e-05


==> anc/dat_w_err/nucleon_fluct/PbPb2760/5_10/dN_over_2pidYptdpt_mc_-2212.dat <==
1.000000000000000056e-01 4.967456548565538199e+00 1.397965759273060368e-02
3.000000000000000444e-01 4.880200735209531793e+00 1.143486999559640595e-02
5.000000000000000000e-01 4.639835037177914678e+00 1.177276568415974722e-02
7.000000000000000666e-01 4.203293415267177480e+00 1.015093383202122189e-02
9.000000000000000222e-01 3.604964680132695776e+00 8.891123232683616207e-03
1.100000000000000089e+00 2.929318829618428932e+00 7.313476299662552763e-03
1.300000000000000266e+00 2.272835221886079893e+00 6.663548659838523271e-03
1.500000000000000000e+00 1.697097629239812111e+00 5.228498489515857363e-03
1.700000000000000178e+00 1.229266126198677922e+00 3.944530717316231498e-03
1.899999999999999911e+00 8.705852172406242095e-01 2.460289839726725707e-03
2.100000000000000089e+00 6.060824860723345031e-01 1.706147299246746829e-03
2.300000000000000266e+00 4.157957487176434097e-01 1.188898836533775058e-03
2.500000000000000000e+00 2.826428390237157862e-01 9.008997746573153267e-04
2.700000000000000178e+00 1.903387998521592350e-01 4.771172229404395393e-04
2.900000000000000355e+00 1.275300326843130105e-01 3.562701495162451447e-04
3.100000000000000089e+00 8.521463694965407398e-02 2.279729196423422102e-04
3.300000000000000266e+00 5.673085984639042456e-02 1.948510842196518502e-04
3.500000000000000000e+00 3.767758334689395860e-02 9.498802516312534648e-05
3.700000000000000178e+00 2.499134078471275042e-02 1.018477128957213126e-04
3.900000000000000355e+00 1.656938987452522688e-02 7.483135093735159579e-05


==> anc/dat_w_err/nucleon_fluct/PbPb2760/5_10/dN_over_2pidYptdpt_mc_-321.dat <==
1.000000000000000056e-01 4.246966365320342618e+01 1.025708514981820002e-01
3.000000000000000444e-01 3.719162330674706851e+01 8.910019516286517283e-02
5.000000000000000000e-01 2.891022431872304921e+01 6.580161152327500262e-02
7.000000000000000666e-01 2.042506701270412250e+01 5.124723314511377137e-02
9.000000000000000222e-01 1.355154560298066357e+01 3.561585638409700549e-02
1.100000000000000089e+00 8.679653720375931414e+00 2.336425804814228416e-02
1.300000000000000266e+00 5.461688963230351135e+00 1.569759159665724824e-02
1.500000000000000000e+00 3.409678381860079988e+00 1.008567223446807902e-02
1.700000000000000178e+00 2.124659821395820103e+00 6.080972458794393562e-03
1.899999999999999911e+00 1.323665833919441592e+00 3.631938617044732070e-03
2.100000000000000089e+00 8.254252813574961545e-01 2.362864434918267309e-03
2.300000000000000266e+00 5.166648070888884003e-01 1.428380582159751973e-03
2.500000000000000000e+00 3.243200012481226580e-01 9.459898295676546403e-04
2.700000000000000178e+00 2.043468909390468158e-01 5.910301391200695068e-04
2.900000000000000355e+00 1.288501040283947519e-01 3.662061573275175470e-04
3.100000000000000089e+00 8.181821912376881223e-02 2.614818475038440532e-04
3.300000000000000266e+00 5.201296074041279749e-02 1.698704588415687964e-04
3.500000000000000000e+00 3.320335895624008243e-02 1.360345198256848493e-04
3.700000000000000178e+00 2.131622373619030536e-02 8.488176438857556415e-05
3.900000000000000355e+00 1.363250506994914159e-02 4.799343029745387030e-05


==> anc/dat_w_err/nucleon_fluct/PbPb2760/5_10/dN_over_2pidYptdpt_mc_211.dat <==
1.000000000000000056e-01 6.936538560603199812e+02 1.618162810571361909e+00
3.000000000000000444e-01 3.539658349391676211e+02 8.135636691306309398e-01
5.000000000000000000e-01 1.727299414136122948e+02 4.073802430373221761e-01
7.000000000000000666e-01 8.994508259732575084e+01 2.237469787883410721e-01
9.000000000000000222e-01 4.874010138439736295e+01 1.265110733315145120e-01
1.100000000000000089e+00 2.705907369119786310e+01 7.508205389045467804e-02
1.300000000000000266e+00 1.528600222973488520e+01 4.351087302792169820e-02
1.500000000000000000e+00 8.757680942394889811e+00 2.511190770340437223e-02
1.700000000000000178e+00 5.077675247513123935e+00 1.470973520527236490e-02
1.899999999999999911e+00 2.975755292217766801e+00 8.432790751395288775e-03
2.100000000000000089e+00 1.760637663474931669e+00 4.783916428710247894e-03
2.300000000000000266e+00 1.052188667626483554e+00 2.795864895688341973e-03
2.500000000000000000e+00 6.329250434153516069e-01 1.929316851523189998e-03
2.700000000000000178e+00 3.842325513189976394e-01 1.157841426466610021e-03
2.900000000000000355e+00 2.348547965329612630e-01 7.370080149160058644e-04
3.100000000000000089e+00 1.442733569425870555e-01 4.054852511130331160e-04
3.300000000000000266e+00 8.942522384040081651e-02 2.607300154274165929e-04
3.500000000000000000e+00 5.547542590445181387e-02 1.549695099530740985e-04
3.700000000000000178e+00 3.468272975635624394e-02 1.609125478203464390e-04
3.900000000000000355e+00 2.175947337771171747e-02 6.150796127406403014e-05


==> anc/dat_w_err/nucleon_fluct/PbPb2760/5_10/dN_over_2pidYptdpt_mc_2212.dat <==
1.000000000000000056e-01 5.084695384811796615e+00 1.338131617447823121e-02
3.000000000000000444e-01 4.991537575649466874e+00 1.436904764197107463e-02
5.000000000000000000e-01 4.743149937969540986e+00 1.209840892798938992e-02
7.000000000000000666e-01 4.293950723434705630e+00 1.006390589236244582e-02
9.000000000000000222e-01 3.680511405379154333e+00 8.489069053272292956e-03
1.100000000000000089e+00 2.993094385610029384e+00 7.154540442993504758e-03
1.300000000000000266e+00 2.321172006416680311e+00 6.850484788068071304e-03
1.500000000000000000e+00 1.733755079926865506e+00 4.808931753736644076e-03
1.700000000000000178e+00 1.256402824167135668e+00 3.966321451758595892e-03
1.899999999999999911e+00 8.902979530385473073e-01 2.439016485375266035e-03
2.100000000000000089e+00 6.190951710583533218e-01 1.967666127976605301e-03
2.300000000000000266e+00 4.250428815706204233e-01 1.093034307085728263e-03
2.500000000000000000e+00 2.887070667686985059e-01 8.778214640251676658e-04
2.700000000000000178e+00 1.948039802000151588e-01 5.463860374643062304e-04
2.900000000000000355e+00 1.304954368538757681e-01 3.185630477261494273e-04
3.100000000000000089e+00 8.709720033834481012e-02 2.516369360415342282e-04
3.300000000000000266e+00 5.793256004801863174e-02 1.882641771554221936e-04
3.500000000000000000e+00 3.858719174069821095e-02 1.658447421359564278e-04
3.700000000000000178e+00 2.559684648262002329e-02 1.017883598440824373e-04
3.900000000000000355e+00 1.694694076730434221e-02 3.485020387386232490e-05


==> anc/dat_w_err/nucleon_fluct/PbPb2760/5_10/dN_over_2pidYptdpt_mc_321.dat <==
1.000000000000000056e-01 4.244339778242849093e+01 1.075790313978357143e-01
3.000000000000000444e-01 3.717696955745894627e+01 8.263420978938502970e-02
5.000000000000000000e-01 2.890741894759281649e+01 7.089316602641676512e-02
7.000000000000000666e-01 2.042184980921161497e+01 5.043965575979567073e-02
9.000000000000000222e-01 1.354707924370730510e+01 3.706298068156119868e-02
1.100000000000000089e+00 8.678993468505950659e+00 2.362633553021102617e-02
1.300000000000000266e+00 5.462228457678472537e+00 1.506354605330048613e-02
1.500000000000000000e+00 3.412032283468408256e+00 1.041950937212072180e-02
1.700000000000000178e+00 2.125306583394953819e+00 6.314489506779344570e-03
1.899999999999999911e+00 1.324218269103489387e+00 3.791676824011412390e-03
2.100000000000000089e+00 8.258008112351247210e-01 2.627998478207398472e-03
2.300000000000000266e+00 5.168508338448354333e-01 1.510170340907992723e-03
2.500000000000000000e+00 3.245480172299257116e-01 7.186597407998025419e-04
2.700000000000000178e+00 2.042242826865908190e-01 4.831727375601440645e-04
2.900000000000000355e+00 1.291098741653952942e-01 3.394722390345815757e-04
3.100000000000000089e+00 8.191722034374587791e-02 2.060784221493247212e-04
3.300000000000000266e+00 5.198916788023340979e-02 1.269235294206150179e-04
3.500000000000000000e+00 3.329278887664410130e-02 1.078431774180457672e-04
3.700000000000000178e+00 2.126761695627304993e-02 7.935329773085450771e-05
3.900000000000000355e+00 1.366413201376868655e-02 4.747105156219402186e-05


==> anc/dat_w_err/nucleon_fluct/PbPb2760/5_10/dNdEta_mc_charged.dat <==
# Eta,dNdEta,error
-7.799999999999999822e+00 1.327630249999998284e+02 5.907704420331736372e+00
-7.400000000000000355e+00 1.825969900000004031e+02 8.125196854228365240e+00
-7.000000000000000000e+00 2.471928583333331630e+02 1.099954050073754885e+01
-6.599999999999999645e+00 3.279807166666670923e+02 1.459439342450739119e+01
-6.200000000000000178e+00 4.230851966666664339e+02 1.882630916422299805e+01
-5.799999999999999822e+00 5.292054416666659336e+02 2.354841129123548171e+01
-5.399999999999999467e+00 6.428344366666657379e+02 2.860460327294177674e+01
-5.000000000000000000e+00 7.596897433333347180e+02 3.380437759258956731e+01
-4.599999999999999645e+00 8.755097050000006220e+02 3.895809774360620281e+01
-4.200000000000000178e+00 9.853792283333323212e+02 4.384704383770232994e+01
-3.799999999999999822e+00 1.083362101666666376e+03 4.820706705847902640e+01
-3.399999999999999467e+00 1.166398386666664010e+03 5.190200345710817231e+01
-2.999999999999999556e+00 1.234794858333334560e+03 5.494549552709718654e+01
-2.599999999999999645e+00 1.289385409999997364e+03 5.737469110833936980e+01
-2.199999999999999734e+00 1.330118876666668029e+03 5.918723543122074915e+01
-1.799999999999999822e+00 1.354405398333332187e+03 6.026796996521612471e+01
-1.399999999999999467e+00 1.359819206666665195e+03 6.050890862034544426e+01
-9.999999999999995559e-01 1.347116593333335686e+03 5.994370452474811373e+01
-5.999999999999996447e-01 1.324985259999998789e+03 5.895893719634963048e+01
-1.999999999999997335e-01 1.309298851666669634e+03 5.826097481840495362e+01
2.000000000000001776e-01 1.309391576666665514e+03 5.826516272236878535e+01
6.000000000000005329e-01 1.325458236666665016e+03 5.898012711082416359e+01
1.000000000000000888e+00 1.347754329999998390e+03 5.997228978489719253e+01
1.400000000000001243e+00 1.360466921666665030e+03 6.053803456013734063e+01
1.800000000000000711e+00 1.355202488333336305e+03 6.030381439743712946e+01
2.200000000000000178e+00 1.330925519999999096e+03 5.922358084402838330e+01
2.600000000000000533e+00 1.290348888333332525e+03 5.741805081950298728e+01
3.000000000000000888e+00 1.235794408333332967e+03 5.499050648595794399e+01
3.400000000000001243e+00 1.167427388333333283e+03 5.194832212112512337e+01
3.800000000000000711e+00 1.084574336666669524e+03 4.826153767612921541e+01
4.200000000000000178e+00 9.863790449999994507e+02 4.389203863543874462e+01
4.600000000000000533e+00 8.766679766666657088e+02 3.901014073822715744e+01
5.000000000000000888e+00 7.606951699999997345e+02 3.384958015962661193e+01
5.400000000000001243e+00 6.437541749999988951e+02 2.864595069906742353e+01
5.800000000000000711e+00 5.302740966666690383e+02 2.359631857841559466e+01
6.200000000000000178e+00 4.241352099999994039e+02 1.887332886442860058e+01
6.600000000000000533e+00 3.289475883333327602e+02 1.463763583430410442e+01
7.000000000000000888e+00 2.480255949999995835e+02 1.103674064576944858e+01
7.400000000000001243e+00 1.832426916666664169e+02 8.154020653038312361e+00
7.800000000000000711e+00 1.332196350000004941e+02 5.928056699213564151e+00


==> anc/dat_w_err/nucleon_fluct/PbPb2760/5_10/dNdY_mc_-2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 1.157333333333332263e-03 5.166028382078892314e-05
-9.250000000000000000e+00 4.630533333333327478e-02 2.061533634589096491e-03
-8.750000000000000000e+00 2.802306666666670165e-01 1.247220818808633669e-02
-8.250000000000000000e+00 5.526693333333333458e-01 2.459498735849074968e-02
-7.750000000000000000e+00 8.666399999999987447e-01 3.856613583252115757e-02
-7.250000000000000000e+00 1.465133333333332732e+00 6.519639579090544257e-02
-6.750000000000000000e+00 2.644917333333334231e+00 1.176946615608223667e-01
-6.250000000000000000e+00 4.708662666666667107e+00 2.095261778291176991e-01
-5.750000000000000000e+00 7.726486666666668057e+00 3.438115668470494435e-01
-5.250000000000000000e+00 1.146396399999999183e+01 5.101189364993734543e-01
-4.750000000000000000e+00 1.558680933333333485e+01 6.935758669744942484e-01
-4.250000000000000000e+00 1.971261199999997515e+01 8.771637059601674613e-01
-3.750000000000000000e+00 2.341581733333330817e+01 1.041948483944838966e+00
-3.250000000000000000e+00 2.649900000000003431e+01 1.179143731450430721e+00
-2.750000000000000000e+00 2.896661066666665363e+01 1.288947338164880385e+00
-2.250000000000000000e+00 3.093596666666666906e+01 1.376581422222468598e+00
-1.750000000000000000e+00 3.249446666666666061e+01 1.445929443501959399e+00
-1.250000000000000000e+00 3.370276533333333191e+01 1.499695551440754171e+00
-7.500000000000000000e-01 3.451608800000000343e+01 1.535890760934620847e+00
-2.500000000000000000e-01 3.493990399999999852e+01 1.554750542495614507e+00
2.500000000000000000e-01 3.494642666666665320e+01 1.555042574111282772e+00
7.500000000000000000e-01 3.453176399999999546e+01 1.536591361886554319e+00
1.250000000000000000e+00 3.371715600000004542e+01 1.500344668777920720e+00
1.750000000000000000e+00 3.250447599999998261e+01 1.446384224084310555e+00
2.250000000000000000e+00 3.095281866666667625e+01 1.377339762599724793e+00
2.750000000000000000e+00 2.899199333333333328e+01 1.290091348341883659e+00
3.250000000000000000e+00 2.652590666666669961e+01 1.180353247023481877e+00
3.750000000000000000e+00 2.343460533333334084e+01 1.042795814126593390e+00
4.250000000000000000e+00 1.972105333333332311e+01 8.775483823173061415e-01
4.750000000000000000e+00 1.561708666666667256e+01 6.949287826517560607e-01
5.250000000000000000e+00 1.147767733333333418e+01 5.107326413948839461e-01
5.750000000000000000e+00 7.728621333333329346e+00 3.439086143080696267e-01
6.250000000000000000e+00 4.718762666666671990e+00 2.099752958712661211e-01
6.750000000000000000e+00 2.644877333333332636e+00 1.176911649091459261e-01
7.250000000000000000e+00 1.464713333333333090e+00 6.517696012529371197e-02
7.750000000000000000e+00 8.648893333333340649e-01 3.848596073334236561e-02
8.250000000000000000e+00 5.474533333333336804e-01 2.436103391996699563e-02
8.750000000000000000e+00 2.769920000000000715e-01 1.232687497421094611e-02
9.250000000000000000e+00 4.550799999999999984e-02 2.025638408789815544e-03
9.750000000000000000e+00 1.205333333333334514e-03 5.368874378199653522e-05


==> anc/dat_w_err/nucleon_fluct/PbPb2760/5_10/dNdY_mc_2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 2.799999999999999213e-04 1.436650425275530031e-05
-9.250000000000000000e+00 5.669066666666666005e-02 2.523612350410888838e-03
-8.750000000000000000e+00 1.282536000000000564e+00 5.707360558729385192e-02
-8.250000000000000000e+00 4.023764000000001673e+00 1.790567242708308859e-01
-7.750000000000000000e+00 6.249085333333334269e+00 2.780775223310141264e-01
-7.250000000000000000e+00 8.044154666666663900e+00 3.579516674263699683e-01
-6.750000000000000000e+00 9.817088000000001813e+00 4.368387307851244739e-01
-6.250000000000000000e+00 1.085738533333332256e+01 4.831268949816943103e-01
-5.750000000000000000e+00 1.055094666666667003e+01 4.694927943494461853e-01
-5.250000000000000000e+00 9.352354666666679250e+00 4.161580363705696395e-01
-4.750000000000000000e+00 7.811425333333332333e+00 3.475902482493307133e-01
-4.250000000000000000e+00 6.223821333333328987e+00 2.769496934198297233e-01
-3.750000000000000000e+00 4.820317333333332677e+00 2.144934467454905069e-01
-3.250000000000000000e+00 3.628237333333330206e+00 1.614550963861513255e-01
-2.750000000000000000e+00 2.648229333333334878e+00 1.178433155288877709e-01
-2.250000000000000000e+00 1.926732000000002332e+00 8.573555571761384830e-02
-1.750000000000000000e+00 1.388845333333330156e+00 6.180707362409904038e-02
-1.250000000000000000e+00 1.037870666666667496e+00 4.619929211813284670e-02
-7.500000000000000000e-01 8.168453333333328681e-01 3.635419417969455030e-02
-2.500000000000000000e-01 7.097373333333329981e-01 3.158598370315002235e-02
2.500000000000000000e-01 6.937373333333333170e-01 3.087279365867741376e-02
7.500000000000000000e-01 8.175946666666673579e-01 3.639387471519361927e-02
1.250000000000000000e+00 1.027909333333333786e+00 4.574977303020925229e-02
1.750000000000000000e+00 1.402074666666665470e+00 6.239692484840464459e-02
2.250000000000000000e+00 1.934015999999999957e+00 8.606591146580029605e-02
2.750000000000000000e+00 2.660469333333333353e+00 1.183883271522365027e-01
3.250000000000000000e+00 3.627614666666665766e+00 1.614215759755683044e-01
3.750000000000000000e+00 4.842926666666669711e+00 2.155043664808664605e-01
4.250000000000000000e+00 6.261270666666670870e+00 2.786212879683296895e-01
4.750000000000000000e+00 7.831922666666660149e+00 3.485145410629644225e-01
5.250000000000000000e+00 9.382391999999992294e+00 4.175112443684146912e-01
5.750000000000000000e+00 1.060590400000000066e+01 4.719521975552293247e-01
6.250000000000000000e+00 1.091378000000000092e+01 4.856560322784693740e-01
6.750000000000000000e+00 9.887885333333338522e+00 4.400111636978361607e-01
7.250000000000000000e+00 8.108128000000004221e+00 3.608197220223874901e-01
7.750000000000000000e+00 6.303125333333331248e+00 2.804953902371150609e-01
8.250000000000000000e+00 4.092670666666667678e+00 1.821340022003822279e-01
8.750000000000000000e+00 1.338775999999999522e+00 5.957830911636683574e-02
9.250000000000000000e+00 6.150933333333331171e-02 2.739293583396196219e-03
9.750000000000000000e+00 3.479999999999997852e-04 1.571001548906495314e-05


==> anc/dat_w_err/nucleon_fluct/PbPb2760/5_10/integrated_v2_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
4.540533123016372158e-02
3.524999376404544527e-02


==> anc/dat_w_err/nucleon_fluct/PbPb2760/5_10/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
5.397213533670044278e-02
4.193345581153611751e-02


==> anc/dat_w_err/nucleon_fluct/PbPb2760/5_10/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-2.4_2.4.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
5.284344625068444767e-02
4.103709120981168662e-02


==> anc/dat_w_err/nucleon_fluct/PbPb2760/5_10/integrated_v3_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v3_2par_cumulant  
#  v3_4par_cumulant
2.433739000277455877e-02
-6.913844163644667848e-03


==> anc/dat_w_err/nucleon_fluct/PbPb2760/5_10/r2_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 9.962420920460994811e-01 1.247643226971533684e-03
7.894737124443054199e-01 9.902256743812847262e-01 1.633192592103326329e-03
1.315789461135864258e+00 9.840885876089467965e-01 2.233175154787507902e-03
1.842105269432067871e+00 9.770546195638674103e-01 2.395653138520221093e-03
2.368421077728271484e+00 9.718768610313939238e-01 3.286588273828956915e-03
2.894736766815185547e+00 9.678785826950389026e-01 3.668376025014367849e-03
3.421052694320678711e+00 9.639240157974720002e-01 3.924011328890156247e-03
3.947368383407592773e+00 9.633474900651540773e-01 4.946182082932640278e-03
4.473684310913085938e+00 9.630096212678302958e-01 3.817140734463723897e-03
5.000000000000000000e+00 9.577881263681989887e-01 5.866622382792385619e-03


==> anc/dat_w_err/nucleon_fluct/PbPb2760/5_10/r2_eta_charged_3_4.dat <==
2.631579041481018066e-01 9.962290875798645029e-01
7.894737124443054199e-01 9.901668702131639632e-01
1.315789461135864258e+00 9.840917259775877612e-01
1.842105269432067871e+00 9.770728472690574096e-01
2.368421077728271484e+00 9.719544199068523849e-01
2.894736766815185547e+00 9.679475559502537241e-01
3.421052694320678711e+00 9.640114572686120376e-01
3.947368383407592773e+00 9.634334918497764466e-01
4.473684310913085938e+00 9.631039102190595003e-01
5.000000000000000000e+00 9.576977982344897500e-01


==> anc/dat_w_err/nucleon_fluct/PbPb2760/5_10/r2_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.958226417082972626e-01 1.259798213309785975e-03
7.894737124443054199e-01 9.891024566971582388e-01 1.577759624331392984e-03
1.315789461135864258e+00 9.821339182248894906e-01 2.176891467615053258e-03
1.842105269432067871e+00 9.743286721607065104e-01 2.296134229681378973e-03
2.368421077728271484e+00 9.683572639302638896e-01 3.212621802796376391e-03
2.894736766815185547e+00 9.640383707674020641e-01 3.564443887081098720e-03
3.421052694320678711e+00 9.598291104158729325e-01 3.864520901437129997e-03
3.947368383407592773e+00 9.589787063836983094e-01 4.819936782000318158e-03
4.473684310913085938e+00 9.579553506365533488e-01 3.582153472605856606e-03
5.000000000000000000e+00 9.523031641087721377e-01 5.697145980785129141e-03


==> anc/dat_w_err/nucleon_fluct/PbPb2760/5_10/v2_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 3.205759450793266296e-02 8.274905267171561718e-04 2.559370361268520355e-02 4.617919214069843292e-03
-4.473684310913085938e+00 3.483383357524871826e-02 9.261388331651687622e-04 2.746180631220340729e-02 5.009044427424669266e-03
-3.947368383407592773e+00 3.695871680974960327e-02 9.746610885486006737e-04 2.901655994355678558e-02 5.240701138973236084e-03
-3.421052694320678711e+00 3.844425454735755920e-02 1.007952494546771049e-03 2.998052537441253662e-02 5.476764403283596039e-03
-2.894736766815185547e+00 3.959097340703010559e-02 1.030790037475526333e-03 3.078816272318363190e-02 5.603808909654617310e-03
-2.368421077728271484e+00 4.053415358066558838e-02 1.051990315318107605e-03 3.151054307818412781e-02 5.730887409299612045e-03
-1.842105269432067871e+00 4.167396575212478638e-02 1.096210558898746967e-03 3.231628611683845520e-02 5.810766480863094330e-03
-1.315789461135864258e+00 4.307020828127861023e-02 1.143798232078552246e-03 3.337157145142555237e-02 5.936274770647287369e-03
-7.894737124443054199e-01 4.453650861978530884e-02 1.179084065370261669e-03 3.454560041427612305e-02 6.020791828632354736e-03
-2.631579041481018066e-01 4.556150734424591064e-02 1.231478061527013779e-03 3.530894964933395386e-02 6.130497436970472336e-03
2.631579041481018066e-01 4.563592001795768738e-02 1.241259626112878323e-03 3.549944236874580383e-02 6.047755479812622070e-03
7.894737124443054199e-01 4.465781152248382568e-02 1.224016305059194565e-03 3.472388163208961487e-02 5.866735707968473434e-03
1.315789461135864258e+00 4.324929788708686829e-02 1.190993352793157101e-03 3.356684371829032898e-02 5.631848238408565521e-03
1.842105269432067871e+00 4.194803163409233093e-02 1.141238259151577950e-03 3.258743137121200562e-02 5.431148689240217209e-03
2.368421077728271484e+00 4.080266878008842468e-02 1.109840814024209976e-03 3.179954737424850464e-02 5.205420311540365219e-03
2.894736766815185547e+00 3.989236801862716675e-02 1.073517953045666218e-03 3.114954568445682526e-02 5.115805659443140030e-03
3.421052694320678711e+00 3.885250538587570190e-02 1.082099741324782372e-03 3.040970489382743835e-02 4.940670449286699295e-03
3.947368383407592773e+00 3.730632364749908447e-02 1.021444797515869141e-03 2.933933213353157043e-02 4.737926181405782700e-03
4.473684310913085938e+00 3.508992120623588562e-02 9.732680045999586582e-04 2.786175534129142761e-02 4.398200195282697678e-03
5.000000000000000000e+00 3.236688300967216492e-02 9.064062032848596573e-04 2.578047290444374084e-02 4.003240726888179779e-03


==> anc/dat_w_err/nucleon_fluct/PbPb2760/5_10/v2_eta_charged_cumulant_etaref_-2.4_2.4.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 4.329812899231910706e-02 1.132543198764324188e-03 3.445568680763244629e-02 6.272526457905769348e-03
-4.473684310913085938e+00 4.603859409689903259e-02 1.237399294041097164e-03 3.621705621480941772e-02 6.677479017525911331e-03
-3.947368383407592773e+00 4.807706922292709351e-02 1.289481995627284050e-03 3.772427514195442200e-02 6.886145099997520447e-03
-3.421052694320678711e+00 4.937458783388137817e-02 1.318635535426437855e-03 3.845916315913200378e-02 7.095365319401025772e-03
-2.894736766815185547e+00 5.026077479124069214e-02 1.319298287853598595e-03 3.908191248774528503e-02 7.184945046901702881e-03
-2.368421077728271484e+00 5.091969296336174011e-02 1.348163816146552563e-03 3.956655785441398621e-02 7.267088163644075394e-03
-1.842105269432067871e+00 5.170142650604248047e-02 1.377461478114128113e-03 4.006383940577507019e-02 7.293496746569871902e-03
-1.315789461135864258e+00 5.258399248123168945e-02 1.420778105966746807e-03 4.072456806898117065e-02 7.313557900488376617e-03
-7.894737124443054199e-01 5.345046520233154297e-02 1.435775775462388992e-03 4.144290462136268616e-02 7.325109094381332397e-03
-2.631579041481018066e-01 5.403276160359382629e-02 1.472279080189764500e-03 4.185881093144416809e-02 7.361725438386201859e-03
2.631579041481018066e-01 5.410194396972656250e-02 1.484851469285786152e-03 4.208134114742279053e-02 7.260927930474281311e-03
7.894737124443054199e-01 5.361342430114746094e-02 1.483128871768712997e-03 4.164362698793411255e-02 7.108535617589950562e-03
1.315789461135864258e+00 5.280559509992599487e-02 1.469469745643436909e-03 4.088072851300239563e-02 6.949387956410646439e-03
1.842105269432067871e+00 5.203896760940551758e-02 1.439340296201407909e-03 4.033360257744789124e-02 6.812210194766521454e-03
2.368421077728271484e+00 5.127034708857536316e-02 1.399980625137686729e-03 3.986900299787521362e-02 6.635594181716442108e-03
2.894736766815185547e+00 5.065879225730895996e-02 1.372963306494057178e-03 3.949142247438430786e-02 6.568868178874254227e-03
3.421052694320678711e+00 4.986604303121566772e-02 1.381395617499947548e-03 3.893439099192619324e-02 6.433323491364717484e-03
3.947368383407592773e+00 4.852773994207382202e-02 1.336886198259890079e-03 3.806591406464576721e-02 6.248197518289089203e-03
4.473684310913085938e+00 4.641570523381233215e-02 1.292899134568870068e-03 3.669392317533493042e-02 5.896455608308315277e-03
5.000000000000000000e+00 4.375775530934333801e-02 1.240269979462027550e-03 3.469030186533927917e-02 5.508122965693473816e-03


==> anc/dat_w_err/nucleon_fluct/PbPb2760/5_10/v2_eta_charged_ep.dat <==
-5.000000000000000000e+00 4.044161446998185971e-02 4.680985747010102675e-04
-4.473684310913085938e+00 4.293342209094642981e-02 4.939768830219420535e-04
-3.947368383407592773e+00 4.477702242965211216e-02 5.397532374742091549e-04
-3.421052694320678711e+00 4.588182376384820210e-02 5.544565737230323444e-04
-2.894736766815185547e+00 4.665694629973401314e-02 5.191768007432927354e-04
-2.368421077728271484e+00 4.728027029163946182e-02 5.420885788251435548e-04
-1.842105269432067871e+00 4.805508558308667355e-02 5.337743958251310161e-04
-1.315789461135864258e+00 4.893831821152212075e-02 5.812397548372494512e-04
-7.894737124443054199e-01 4.982225051164849983e-02 5.775429181783871702e-04
-2.631579041481018066e-01 5.042689500094928168e-02 6.091534556314252488e-04
2.631579041481018066e-01 5.057809865894706547e-02 6.209943596994210030e-04
7.894737124443054199e-01 4.995842510454177876e-02 6.160922827263436890e-04
1.315789461135864258e+00 4.908371602757004987e-02 6.184121995420019955e-04
1.842105269432067871e+00 4.825628731250473924e-02 5.998826092069732118e-04
2.368421077728271484e+00 4.747626842989117329e-02 5.798946586821776637e-04
2.894736766815185547e+00 4.686868037164858281e-02 5.559022455461466120e-04
3.421052694320678711e+00 4.615477539485042524e-02 5.648853490957428695e-04
3.947368383407592773e+00 4.498033180119923730e-02 5.278803861368384269e-04
4.473684310913085938e+00 4.309293417159366923e-02 5.068777321031595409e-04
5.000000000000000000e+00 4.064698614092696755e-02 4.859208367795401725e-04


==> anc/dat_w_err/nucleon_fluct/PbPb2760/5_10/v2_pt_charged_cumulant.dat <==
# pt vn{2} err vn{4} err
2.000000029802322388e-01 6.811166647821664810e-03 1.842755300458520651e-04 5.348097532987594604e-03 9.188783587887883186e-04
4.000000059604644775e-01 2.290000393986701965e-02 6.541961920447647572e-04 1.787416078150272369e-02 3.141226479783654213e-03
6.000000238418579102e-01 3.901044279336929321e-02 1.163961132988333702e-03 3.037223778665065765e-02 5.232379306107759476e-03
8.000000119209289551e-01 5.331552028656005859e-02 1.544723869301378727e-03 4.145268723368644714e-02 7.248130626976490021e-03
1.000000000000000000e+00 6.538719683885574341e-02 1.865550410002470016e-03 5.079113319516181946e-02 8.804739452898502350e-03
1.200000047683715820e+00 7.531841099262237549e-02 2.087691565975546837e-03 5.840630084276199341e-02 1.018684636801481247e-02
1.399999976158142090e+00 8.366890251636505127e-02 2.257007407024502754e-03 6.499229371547698975e-02 1.127802208065986633e-02
1.600000023841857910e+00 9.056814759969711304e-02 2.361534396186470985e-03 7.045342773199081421e-02 1.209400407969951630e-02
1.799999952316284180e+00 9.636951982975006104e-02 2.398035256192088127e-03 7.501912117004394531e-02 1.307527255266904831e-02
2.000000000000000000e+00 1.013384088873863220e-01 2.472065389156341553e-03 7.905118912458419800e-02 1.380680128931999207e-02
2.200000047683715820e+00 1.051904782652854919e-01 2.475621178746223450e-03 8.203549683094024658e-02 1.433945447206497192e-02
2.400000095367431641e+00 1.084384471178054810e-01 2.594892866909503937e-03 8.436678349971771240e-02 1.463357824832201004e-02
2.599999904632568359e+00 1.113061681389808655e-01 2.758721122518181801e-03 8.726333826780319214e-02 1.472208742052316666e-02
2.799999952316284180e+00 1.129283681511878967e-01 2.812531543895602226e-03 8.905159682035446167e-02 1.512166764587163925e-02
3.000000000000000000e+00 1.148759275674819946e-01 3.056314773857593536e-03 9.124825894832611084e-02 1.497731544077396393e-02
3.200000047683715820e+00 1.158135682344436646e-01 3.183290595188736916e-03 9.057943522930145264e-02 1.550514623522758484e-02
3.400000095367431641e+00 1.163790076971054077e-01 3.024692181497812271e-03 9.275659173727035522e-02 1.556636299937963486e-02
3.599999904632568359e+00 1.162215694785118103e-01 3.510499605908989906e-03 9.535183012485504150e-02 1.478176750242710114e-02
3.799999952316284180e+00 1.162344813346862793e-01 3.845347790047526360e-03 9.309133142232894897e-02 1.565231382846832275e-02


==> anc/dat_w_err/nucleon_fluct/PbPb2760/5_10/v2_pt_charged_ep.dat <==
 (2.000000029802322388e-01+0.000000000000000000e+00j)  (6.459880822791442059e-03-8.411493895535620353e-05j)  (1.890479794864761336e-04+0.000000000000000000e+00j)
 (4.000000059604644775e-01+0.000000000000000000e+00j)  (2.148079536026130734e-02-1.364862691482533611e-04j)  (6.453737941701659115e-04+0.000000000000000000e+00j)
 (6.000000238418579102e-01+0.000000000000000000e+00j)  (3.643912003360723351e-02-1.642349462087902480e-04j)  (1.325257859303096602e-03+0.000000000000000000e+00j)
 (8.000000119209289551e-01+0.000000000000000000e+00j)  (4.973308294492305437e-02-1.600969804527398090e-04j)  (1.698265473792734881e-03+0.000000000000000000e+00j)
 (1.000000000000000000e+00+0.000000000000000000e+00j)  (6.098015367869552561e-02-5.732355756114800125e-05j)  (2.038503023983077780e-03+0.000000000000000000e+00j)
 (1.200000047683715820e+00+0.000000000000000000e+00j)  (7.023899255999847824e-02-4.722543345095176284e-05j)  (2.139097056644037077e-03+0.000000000000000000e+00j)
 (1.399999976158142090e+00+0.000000000000000000e+00j)  (7.810315567435274775e-02+7.221907283917598265e-05j)  (2.061499014687687321e-03+0.000000000000000000e+00j)
 (1.600000023841857910e+00+0.000000000000000000e+00j)  (8.462451640941770492e-02-5.938329139546835299e-05j)  (1.999213547346264351e-03+0.000000000000000000e+00j)
 (1.799999952316284180e+00+0.000000000000000000e+00j)  (9.010856931270477821e-02+1.511166719098412129e-05j)  (1.798699216043222766e-03+0.000000000000000000e+00j)
 (2.000000000000000000e+00+0.000000000000000000e+00j)  (9.497570082220883891e-02+2.096854385034945922e-04j)  (1.762360689847130299e-03+0.000000000000000000e+00j)
 (2.200000047683715820e+00+0.000000000000000000e+00j)  (9.867095532841357874e-02+1.699457908918586366e-04j)  (1.879385623055870261e-03+0.000000000000000000e+00j)
 (2.400000095367431641e+00+0.000000000000000000e+00j)  (1.019448745692930064e-01+3.839937813394918124e-04j)  (2.182486143179458282e-03+0.000000000000000000e+00j)
 (2.599999904632568359e+00+0.000000000000000000e+00j)  (1.049072582724407954e-01+4.651504936740431090e-04j)  (2.921329963705877972e-03+0.000000000000000000e+00j)
 (2.799999952316284180e+00+0.000000000000000000e+00j)  (1.068357971205456391e-01+5.694688911374146774e-04j)  (3.766446565199759507e-03+0.000000000000000000e+00j)
 (3.000000000000000000e+00+0.000000000000000000e+00j)  (1.090537068469415588e-01+1.053655992570624129e-03j)  (4.957819597579951262e-03+0.000000000000000000e+00j)
 (3.200000047683715820e+00+0.000000000000000000e+00j)  (1.100309298662302260e-01+1.428225215878678629e-03j)  (5.585905921352161616e-03+0.000000000000000000e+00j)
 (3.400000095367431641e+00+0.000000000000000000e+00j)  (1.112718377552040921e-01+1.467387741880641456e-03j)  (6.596041293661145284e-03+0.000000000000000000e+00j)
 (3.599999904632568359e+00+0.000000000000000000e+00j)  (1.122072421489751087e-01+1.915975834423234818e-03j)  (7.627653555426908323e-03+0.000000000000000000e+00j)
 (3.799999952316284180e+00+0.000000000000000000e+00j)  (1.121924595169686428e-01+1.894010196911106135e-03j)  (8.001055614082196524e-03+0.000000000000000000e+00j)


==> anc/dat_w_err/nucleon_fluct/PbPb2760/5_10/v3_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 1.554162520915269852e-02 6.472511449828743935e-04 -4.382216837257146835e-03 9.331067651510238647e-02
-4.473684310913085938e+00 1.760125346481800079e-02 7.369050290435552597e-04 -5.170136690139770508e-03 1.047568917274475098e-01
-3.947368383407592773e+00 1.911066100001335144e-02 7.930893916636705399e-04 -5.381172988563776016e-03 1.131797283887863159e-01
-3.421052694320678711e+00 2.017810568213462830e-02 8.666964713484048843e-04 -8.963542990386486053e-03 1.200164631009101868e-01
-2.894736766815185547e+00 2.091786637902259827e-02 8.919250685721635818e-04 -9.084606543183326721e-03 1.239201650023460388e-01
-2.368421077728271484e+00 2.150376327335834503e-02 9.302172693423926830e-04 -1.033832412213087082e-02 1.275072097778320312e-01
-1.842105269432067871e+00 2.214614488184452057e-02 9.618237963877618313e-04 -9.657591581344604492e-03 1.322680860757827759e-01
-1.315789461135864258e+00 2.301098778843879700e-02 9.982045739889144897e-04 -9.730458259582519531e-03 1.359837651252746582e-01
-7.894737124443054199e-01 2.386750280857086182e-02 1.038905116729438305e-03 -7.838839665055274963e-03 1.418804675340652466e-01
-2.631579041481018066e-01 2.443938702344894409e-02 1.055074972100555897e-03 -7.580769248306751251e-03 1.448607593774795532e-01
2.631579041481018066e-01 2.443242073059082031e-02 1.038229907862842083e-03 -6.645834539085626602e-03 1.439616233110427856e-01
7.894737124443054199e-01 2.370113506913185120e-02 1.003801706247031689e-03 -5.450653843581676483e-03 1.387685090303421021e-01
1.315789461135864258e+00 2.270462736487388611e-02 9.675707551650702953e-04 -3.483152482658624649e-03 1.331584155559539795e-01
1.842105269432067871e+00 2.181596681475639343e-02 9.222554508596658707e-04 -3.108858945779502392e-04 1.276793926954269409e-01
2.368421077728271484e+00 2.113319560885429382e-02 8.944427245296537876e-04 2.230113837867975235e-03 1.224350631237030029e-01
2.894736766815185547e+00 2.051343768835067749e-02 8.526705787517130375e-04 3.809624817222356796e-03 1.193339228630065918e-01
3.421052694320678711e+00 1.980120316147804260e-02 8.497074595652520657e-04 5.494892597198486328e-03 1.155555397272109985e-01
3.947368383407592773e+00 1.877742260694503784e-02 7.955263718031346798e-04 1.742607331834733486e-03 1.106261014938354492e-01
4.473684310913085938e+00 1.720432750880718231e-02 7.410360267385840416e-04 6.110745482146739960e-03 1.003603264689445496e-01
5.000000000000000000e+00 1.519924122840166092e-02 6.200486095622181892e-04 7.977318949997425079e-03 8.819568157196044922e-02


==> anc/dat_w_err/nucleon_fluct/PbPb2760/5_10/v3_eta_charged_ep.dat <==
-5.000000000000000000e+00 1.948266314677194605e-02 3.605533015400617480e-04
-4.473684310913085938e+00 2.155653190923946180e-02 3.841678461214366783e-04
-3.947368383407592773e+00 2.294090746229991012e-02 4.130490655107995528e-04
-3.421052694320678711e+00 2.388371747865310549e-02 4.412335051538366975e-04
-2.894736766815185547e+00 2.446497362953722193e-02 4.411163134136199498e-04
-2.368421077728271484e+00 2.487190665179931509e-02 4.740614317414792241e-04
-1.842105269432067871e+00 2.536397237628063017e-02 4.996235081119702881e-04
-1.315789461135864258e+00 2.596905227229884955e-02 4.932189754366764385e-04
-7.894737124443054199e-01 2.653264886708205442e-02 5.295976512242347263e-04
-2.631579041481018066e-01 2.690408646457587150e-02 5.389090217011038722e-04
2.631579041481018066e-01 2.688179059455889086e-02 5.233281915522590682e-04
7.894737124443054199e-01 2.636005338067643616e-02 5.134099687240542510e-04
1.315789461135864258e+00 2.567792971638322916e-02 5.137428782149570028e-04
1.842105269432067871e+00 2.498480232648048888e-02 4.973501366727578824e-04
2.368421077728271484e+00 2.448776200505745765e-02 5.039228680552450528e-04
2.894736766815185547e+00 2.400927245517869846e-02 4.609094389574735747e-04
3.421052694320678711e+00 2.342194253844164312e-02 4.643446915115536375e-04
3.947368383407592773e+00 2.252680018035418952e-02 4.431422207801952802e-04
4.473684310913085938e+00 2.110034669593911782e-02 4.115458628000764245e-04
5.000000000000000000e+00 1.904775759584131922e-02 3.510504471678149241e-04


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/0_5/dN_over_2pidYptdpt_mc_211.dat <==
9.999999999999996392e-02 9.570215911233717634e+02
3.000000000000002665e-01 4.913914703643515622e+02
5.000000000000000000e-01 2.393103698981867922e+02
6.999999999999998446e-01 1.237835982372780137e+02
8.999999999999991340e-01 6.624009279213861134e+01
1.100000000000000755e+00 3.610547079952281990e+01
1.299999999999998934e+00 1.991658836508013763e+01
1.500000000000000000e+00 1.110369925271502467e+01
1.700000000000001510e+00 6.231459021265312259e+00
1.900000000000001243e+00 3.531681693512967790e+00
2.099999999999998312e+00 2.018183202893812478e+00
2.299999999999998046e+00 1.156032308818182308e+00
2.500000000000000000e+00 6.688836624311713663e-01
2.700000000000001066e+00 3.885148999698819217e-01
2.900000000000003020e+00 2.259286738711745179e-01
3.099999999999996980e+00 1.320677985837391266e-01
3.300000000000001155e+00 7.688148326751216566e-02
3.500000000000000000e+00 4.535461149710190432e-02
3.699999999999997513e+00 2.675523637923210921e-02
3.900000000000003464e+00 1.593181789309641716e-02


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/0_5/dNdEta_mc_charged.dat <==
# Eta,dNdEta,error
-7.799999999999999822e+00 1.586242999999998347e+02 1.451918048651503756e-01
-7.400000000000000355e+00 2.214197000000002902e+02 1.676571149698100338e-01
-7.000000000000000000e+00 3.054272999999997182e+02 1.842214542337559935e-01
-6.599999999999999645e+00 4.148436000000007198e+02 2.194926440680872171e-01
-6.200000000000000178e+00 5.479089999999995371e+02 2.692512952615074284e-01
-5.799999999999999822e+00 6.968835999999993192e+02 2.972387605949135536e-01
-5.399999999999999467e+00 8.546876999999991540e+02 2.775044219467502904e-01
-5.000000000000000000e+00 1.015500400000001378e+03 3.029963973383186238e-01
-4.599999999999999645e+00 1.174074800000001233e+03 3.536110281085704243e-01
-4.200000000000000178e+00 1.320392799999998715e+03 3.644091700273194845e-01
-3.799999999999999822e+00 1.453279599999998709e+03 4.370095156858719299e-01
-3.399999999999999467e+00 1.568647399999998697e+03 4.656240595158288587e-01
-2.999999999999999556e+00 1.662115900000002057e+03 3.545220921183918072e-01
-2.599999999999999645e+00 1.735247699999998531e+03 4.744568517789560236e-01
-2.199999999999999734e+00 1.792002700000002505e+03 3.861277045227414217e-01
-1.799999999999999822e+00 1.828433499999998958e+03 3.867277918639934198e-01
-1.399999999999999467e+00 1.837708699999998316e+03 4.328662798139865653e-01
-9.999999999999995559e-01 1.824791900000002670e+03 4.621643839587812330e-01
-5.999999999999996447e-01 1.796149399999998195e+03 4.579157049064832008e-01
-1.999999999999997335e-01 1.775395500000002130e+03 4.637534528173372084e-01
2.000000000000001776e-01 1.774455699999998387e+03 4.823680547051164558e-01
6.000000000000005329e-01 1.794655599999998458e+03 4.642536944387198328e-01
1.000000000000000888e+00 1.825486899999998514e+03 4.170001412469787061e-01
1.400000000000001243e+00 1.837246699999997873e+03 4.749561792418344197e-01
1.800000000000000711e+00 1.826638700000006111e+03 4.054971223079182896e-01
2.200000000000000178e+00 1.791960899999997991e+03 4.175386614434662413e-01
2.600000000000000533e+00 1.735160899999998719e+03 4.342656258558773019e-01
3.000000000000000888e+00 1.659670899999998483e+03 4.493510585277391001e-01
3.400000000000001243e+00 1.567241099999998596e+03 3.364668866322485519e-01
3.800000000000000711e+00 1.453497600000005377e+03 4.101322284337087787e-01
4.200000000000000178e+00 1.320623799999998482e+03 3.643598375232893760e-01
4.600000000000000533e+00 1.172851399999999103e+03 3.335491579962400199e-01
5.000000000000000888e+00 1.015696299999999042e+03 3.018793404656907597e-01
5.400000000000001243e+00 8.544755999999993037e+02 2.882353774261583457e-01
5.800000000000000711e+00 6.966121000000024424e+02 3.061629007570983996e-01
6.200000000000000178e+00 5.482903999999994085e+02 2.411483294572039360e-01
6.600000000000000533e+00 4.148101999999996679e+02 2.175761457513210317e-01
7.000000000000000888e+00 3.058255999999997243e+02 1.893785964674992717e-01
7.400000000000001243e+00 2.220100999999997953e+02 1.475397905651216757e-01
7.800000000000000711e+00 1.589408000000005643e+02 1.374129076906537850e-01


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/20_25/dN_over_2pidYptdpt_mc_-211.dat <==
1.000000000000000056e-01 3.909158884523192796e+02 1.316814958488888854e+00
3.000000000000000444e-01 1.948719728618486329e+02 6.528766355872240856e-01
5.000000000000000000e-01 9.205099511216255337e+01 2.850025742381800953e-01
7.000000000000000666e-01 4.642920217855719756e+01 1.397319628534769709e-01
9.000000000000000222e-01 2.440015661807277070e+01 7.186255251538865851e-02
1.100000000000000089e+00 1.316754845271861640e+01 4.108418913271796868e-02
1.300000000000000266e+00 7.248847981001198093e+00 2.432748467097299236e-02
1.500000000000000000e+00 4.052113852687065254e+00 1.335498120245957009e-02
1.700000000000000178e+00 2.297588532572513831e+00 8.423899313680401416e-03
1.899999999999999911e+00 1.318969367002238435e+00 5.874321072396574035e-03
2.100000000000000089e+00 7.651851353972137781e-01 2.787766318479883206e-03
2.300000000000000266e+00 4.484917098528261592e-01 2.068344854107628111e-03
2.500000000000000000e+00 2.650006196852745521e-01 1.433814535343124917e-03
2.700000000000000178e+00 1.582543422503375208e-01 8.032779352380277826e-04
2.900000000000000355e+00 9.497873074590590381e-02 5.082638905485191601e-04
3.100000000000000089e+00 5.705935741213448431e-02 3.505660185420552246e-04
3.300000000000000266e+00 3.427803605905911655e-02 1.644442587058798520e-04
3.500000000000000000e+00 2.100337468756489911e-02 1.230040392592211622e-04
3.700000000000000178e+00 1.269791187634837157e-02 5.007463468084541805e-05
3.900000000000000355e+00 7.793695136330824891e-03 3.139161424413896239e-05


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/20_25/dN_over_2pidYptdpt_mc_-2212.dat <==
1.000000000000000056e-01 3.686153153380384850e+00 1.558068981142259404e-02
3.000000000000000444e-01 3.566558823976363701e+00 1.320746922061302731e-02
5.000000000000000000e-01 3.298133932638820376e+00 1.362077864403556278e-02
7.000000000000000666e-01 2.888758846904778466e+00 9.723692402423935247e-03
9.000000000000000222e-01 2.378870661049242052e+00 8.381405862438372212e-03
1.100000000000000089e+00 1.856019370149432746e+00 6.542477096956156313e-03
1.300000000000000266e+00 1.384077087552347374e+00 4.224490025926701774e-03
1.500000000000000000e+00 9.971322442945730335e-01 3.332046660412185841e-03
1.700000000000000178e+00 6.979827408479513107e-01 1.519441372683207709e-03
1.899999999999999911e+00 4.791958486962094033e-01 1.634450348806793527e-03
2.100000000000000089e+00 3.250013410332293629e-01 1.242070227284506169e-03
2.300000000000000266e+00 2.168121657873325336e-01 8.629911503762441359e-04
2.500000000000000000e+00 1.435073596035773558e-01 6.292766851020883522e-04
2.700000000000000178e+00 9.447240934350834007e-02 3.611820906437741016e-04
2.900000000000000355e+00 6.207006193240684200e-02 2.934998955991224953e-04
3.100000000000000089e+00 4.029050167958179995e-02 2.077469972012750319e-04
3.300000000000000266e+00 2.625059833089836772e-02 1.853999647765735366e-04
3.500000000000000000e+00 1.698547025517592804e-02 1.152812301971066798e-04
3.700000000000000178e+00 1.099595766508639286e-02 5.866998757819203878e-05
3.900000000000000355e+00 7.094705670452443325e-03 3.948539552200310801e-05


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/20_25/dN_over_2pidYptdpt_mc_-321.dat <==
1.000000000000000056e-01 2.600038441436085890e+01 1.022799161449533256e-01
3.000000000000000444e-01 2.219495082049200363e+01 8.118385040488712567e-02
5.000000000000000000e-01 1.653637100510293223e+01 5.849903095495401911e-02
7.000000000000000666e-01 1.115938794624322306e+01 3.377627105297235227e-02
9.000000000000000222e-01 7.102987259374425655e+00 2.306494855676335248e-02
1.100000000000000089e+00 4.386515686175532558e+00 1.287436894654630896e-02
1.300000000000000266e+00 2.677643167057930818e+00 8.612295077006070637e-03
1.500000000000000000e+00 1.630379700256862963e+00 5.313755741074442998e-03
1.700000000000000178e+00 9.902959153517448820e-01 3.386051185626599326e-03
1.899999999999999911e+00 6.038021627116321177e-01 2.112292429478401182e-03
2.100000000000000089e+00 3.689917673038293211e-01 1.390408971230147183e-03
2.300000000000000266e+00 2.266998396214198463e-01 1.061204237272255499e-03
2.500000000000000000e+00 1.400233517960003948e-01 6.783594250204136268e-04
2.700000000000000178e+00 8.690066204780741432e-02 4.037388704185982573e-04
2.900000000000000355e+00 5.375220385197714001e-02 2.051254723599552261e-04
3.100000000000000089e+00 3.347413505504229919e-02 1.588268550477120098e-04
3.300000000000000266e+00 2.100853286941455414e-02 1.781213859139819749e-04
3.500000000000000000e+00 1.310557589486806805e-02 6.303912831787843521e-05
3.700000000000000178e+00 8.193970369679351440e-03 4.306798779553147323e-05
3.900000000000000355e+00 5.235925567991583235e-03 3.399435066434012854e-05


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/20_25/dN_over_2pidYptdpt_mc_211.dat <==
1.000000000000000056e-01 3.913990961224580474e+02 1.450320256126256480e+00
3.000000000000000444e-01 1.951297561231745590e+02 7.219187285972300527e-01
5.000000000000000000e-01 9.218650758845819837e+01 3.216562404853537949e-01
7.000000000000000666e-01 4.652707299505019733e+01 1.574168147385476280e-01
9.000000000000000222e-01 2.446336058275107916e+01 8.245782121492524486e-02
1.100000000000000089e+00 1.319457778493268485e+01 4.275025760080244930e-02
1.300000000000000266e+00 7.260439153888659014e+00 2.238896450753089309e-02
1.500000000000000000e+00 4.056167705926439382e+00 1.254659793035170848e-02
1.700000000000000178e+00 2.299543173721642741e+00 7.407731852879701623e-03
1.899999999999999911e+00 1.320994823067481949e+00 4.594809514725932929e-03
2.100000000000000089e+00 7.663856183965356283e-01 2.599471155573540495e-03
2.300000000000000266e+00 4.490065414948278821e-01 1.790317405605139790e-03
2.500000000000000000e+00 2.653100168946451731e-01 1.178031853224064274e-03
2.700000000000000178e+00 1.579648177952191201e-01 7.578522729633464187e-04
2.900000000000000355e+00 9.484180261383204358e-02 4.648678862017195852e-04
3.100000000000000089e+00 5.705679039692330978e-02 3.265968570940574176e-04
3.300000000000000266e+00 3.468275582596199585e-02 1.889883008527800670e-04
3.500000000000000000e+00 2.112986497328888519e-02 1.694763079962530964e-04
3.700000000000000178e+00 1.291821959712377565e-02 6.847904595010604462e-05
3.900000000000000355e+00 7.909184492471865030e-03 8.146811519634058498e-05


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/20_25/dN_over_2pidYptdpt_mc_2212.dat <==
1.000000000000000056e-01 3.738318838561138335e+00 1.454780828306743642e-02
3.000000000000000444e-01 3.622311684735583182e+00 1.921482728595312259e-02
5.000000000000000000e-01 3.354849327126095293e+00 1.423934885632926854e-02
7.000000000000000666e-01 2.939046882697388785e+00 1.117810571977247841e-02
9.000000000000000222e-01 2.419263890874588263e+00 9.111985840049664775e-03
1.100000000000000089e+00 1.887683246077565213e+00 5.814084324232076696e-03
1.300000000000000266e+00 1.408776914496215671e+00 4.566694132759895573e-03
1.500000000000000000e+00 1.011340006064386454e+00 2.697711120866523159e-03
1.700000000000000178e+00 7.100671260221063097e-01 1.888727483567055306e-03
1.899999999999999911e+00 4.872839912164601550e-01 1.382146519538768239e-03
2.100000000000000089e+00 3.292376414153055375e-01 1.345290780926814821e-03
2.300000000000000266e+00 2.202417241516250179e-01 9.603623534535645715e-04
2.500000000000000000e+00 1.458553194273644049e-01 5.917113836170567135e-04
2.700000000000000178e+00 9.595834669799285788e-02 5.196697405079076524e-04
2.900000000000000355e+00 6.262618954964750684e-02 2.465522220439898371e-04
3.100000000000000089e+00 4.074494893913074151e-02 2.880579982361878124e-04
3.300000000000000266e+00 2.658152807873136528e-02 1.188599006280180405e-04
3.500000000000000000e+00 1.722185323970146578e-02 1.475065800554313880e-04
3.700000000000000178e+00 1.115841041330541822e-02 1.059218772722860153e-04
3.900000000000000355e+00 7.122999882557668958e-03 4.910862794052481181e-05


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/20_25/dN_over_2pidYptdpt_mc_321.dat <==
1.000000000000000056e-01 2.596935715820510637e+01 1.030984869689814259e-01
3.000000000000000444e-01 2.216972653040020091e+01 8.507948953546382032e-02
5.000000000000000000e-01 1.653613651682011465e+01 6.235593049669989341e-02
7.000000000000000666e-01 1.115373036695664588e+01 3.418430087332675893e-02
9.000000000000000222e-01 7.095466598850582507e+00 2.299932958689670029e-02
1.100000000000000089e+00 4.384186718841621477e+00 1.389785322492603434e-02
1.300000000000000266e+00 2.676688237399379666e+00 8.489804505719233951e-03
1.500000000000000000e+00 1.629668631338893947e+00 5.067692083454251699e-03
1.700000000000000178e+00 9.896304292416593373e-01 3.722836703137148966e-03
1.899999999999999911e+00 6.045330189634617879e-01 2.433444321957914640e-03
2.100000000000000089e+00 3.697269115647775495e-01 1.324812433359412456e-03
2.300000000000000266e+00 2.270315277491969097e-01 1.005462473303331142e-03
2.500000000000000000e+00 1.398263179764526187e-01 6.712975405009907054e-04
2.700000000000000178e+00 8.637083327737868355e-02 4.321079299640158303e-04
2.900000000000000355e+00 5.393029274519549332e-02 3.144448390277350793e-04
3.100000000000000089e+00 3.352419185165991800e-02 1.386622637046537978e-04
3.300000000000000266e+00 2.085395965953288494e-02 1.153245164894238706e-04
3.500000000000000000e+00 1.304979587671777075e-02 7.808257486672933541e-05
3.700000000000000178e+00 8.236483379252996367e-03 5.847757650137748870e-05
3.900000000000000355e+00 5.114178838019576082e-03 6.103047811293946771e-05


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/20_25/dNdEta_mc_charged.dat <==
# Eta,dNdEta,error
-7.799999999999999822e+00 7.429005499999989581e+01 3.305832138227339456e+00
-7.400000000000000355e+00 1.023265399999999943e+02 4.553428266284748283e+00
-7.000000000000000000e+00 1.386710349999999323e+02 6.170752104521811887e+00
-6.599999999999999645e+00 1.843008350000004612e+02 8.201217390954997910e+00
-6.200000000000000178e+00 2.378733749999997826e+02 1.058514158478432243e+01
-5.799999999999999822e+00 2.971886249999997744e+02 1.322456323042073656e+01
-5.399999999999999467e+00 3.597418349999998668e+02 1.600810132317473489e+01
-5.000000000000000000e+00 4.230251100000000406e+02 1.882410044185073161e+01
-4.599999999999999645e+00 4.846047750000011547e+02 2.156429454606438512e+01
-4.200000000000000178e+00 5.417509349999995720e+02 2.410723646038101364e+01
-3.799999999999999822e+00 5.913028099999994538e+02 2.631219115791071061e+01
-3.399999999999999467e+00 6.323563699999996288e+02 2.813901826398953787e+01
-2.999999999999999556e+00 6.654631200000004583e+02 2.961223955152483001e+01
-2.599999999999999645e+00 6.913974049999992531e+02 3.076623611782098777e+01
-2.199999999999999734e+00 7.102815250000011247e+02 3.160654041365650713e+01
-1.799999999999999822e+00 7.208554199999994125e+02 3.207703626311097622e+01
-1.399999999999999467e+00 7.214485549999997147e+02 3.210340289324958007e+01
-9.999999999999995559e-01 7.123764200000006213e+02 3.169967730480784951e+01
-5.999999999999996447e-01 6.981493749999996226e+02 3.106659198071501393e+01
-1.999999999999997335e-01 6.879085400000005848e+02 3.061088016204486095e+01
2.000000000000001776e-01 6.877578800000001138e+02 3.060417388088606572e+01
6.000000000000005329e-01 6.980103199999992967e+02 3.106039210063328326e+01
1.000000000000000888e+00 7.121580299999995987e+02 3.168994772462445297e+01
1.400000000000001243e+00 7.213626649999988558e+02 3.209952952472720256e+01
1.800000000000000711e+00 7.206372200000025714e+02 3.206722556984296801e+01
2.200000000000000178e+00 7.097812799999989011e+02 3.158411942977943454e+01
2.600000000000000533e+00 6.907927449999995133e+02 3.073921780676548110e+01
3.000000000000000888e+00 6.648779849999995122e+02 2.958604625083560080e+01
3.400000000000001243e+00 6.318029949999995551e+02 2.811424520139824423e+01
3.800000000000000711e+00 5.908438500000020213e+02 2.629164324359465965e+01
4.200000000000000178e+00 5.411086749999998347e+02 2.407848678316565838e+01
4.600000000000000533e+00 4.840033099999995443e+02 2.153742388568413446e+01
5.000000000000000888e+00 4.225390499999996337e+02 1.880233903242335103e+01
5.400000000000001243e+00 3.592365400000001046e+02 1.598547230482640025e+01
5.800000000000000711e+00 2.968926000000014369e+02 1.321127267449787190e+01
6.200000000000000178e+00 2.376747499999996478e+02 1.057619687873049230e+01
6.600000000000000533e+00 1.841834149999997692e+02 8.195917650617392525e+00
7.000000000000000888e+00 1.387083199999998726e+02 6.172376265645357130e+00
7.400000000000001243e+00 1.023925949999999858e+02 4.556368622190741569e+00
7.800000000000000711e+00 7.442167500000036284e+01 3.311684978371602472e+00


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/20_25/dNdY_mc_-2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 2.280000000000001752e-04 1.040386082182945924e-05
-9.250000000000000000e+00 1.596933333333326599e-02 7.111002547476877799e-04
-8.750000000000000000e+00 1.538320000000000243e-01 6.845803508392545207e-03
-8.250000000000000000e+00 3.859453333333334735e-01 1.717391888527515509e-02
-7.750000000000000000e+00 6.095986666666666220e-01 2.712652769811156953e-02
-7.250000000000000000e+00 9.878799999999997583e-01 4.395958586556480974e-02
-6.750000000000000000e+00 1.797710666666666679e+00 7.999671626492116383e-02
-6.250000000000000000e+00 3.220692000000000998e+00 1.433166119337976885e-01
-5.750000000000000000e+00 5.253472000000002140e+00 2.337723663817129760e-01
-5.250000000000000000e+00 7.678376000000003643e+00 3.416782456635735210e-01
-4.750000000000000000e+00 1.026907333333334016e+01 4.569569570733457708e-01
-4.250000000000000000e+00 1.278236933333332637e+01 5.687976076292518002e-01
-3.750000000000000000e+00 1.496360266666665417e+01 6.658544557769884298e-01
-3.250000000000000000e+00 1.673388933333333739e+01 7.446357470010360746e-01
-2.750000000000000000e+00 1.810427599999999160e+01 8.056146240803079284e-01
-2.250000000000000000e+00 1.924327733333335644e+01 8.562909067431818677e-01
-1.750000000000000000e+00 2.014491999999999550e+01 8.964114264947978805e-01
-1.250000000000000000e+00 2.084778933333332063e+01 9.276901808336022182e-01
-7.500000000000000000e-01 2.132763066666669260e+01 9.490434481952316759e-01
-2.500000000000000000e-01 2.155015199999998288e+01 9.589418653883206023e-01
2.500000000000000000e-01 2.153476666666664485e+01 9.582575223850076096e-01
7.500000000000000000e-01 2.132227066666665038e+01 9.488043540097569339e-01
1.250000000000000000e+00 2.083773333333333611e+01 9.272442686886032126e-01
1.750000000000000000e+00 2.013990399999999781e+01 8.961908529276481072e-01
2.250000000000000000e+00 1.923474133333332858e+01 8.559102469331747454e-01
2.750000000000000000e+00 1.810396266666665710e+01 8.055999776661757483e-01
3.250000000000000000e+00 1.674872800000001760e+01 7.452874668251716628e-01
3.750000000000000000e+00 1.495493599999999823e+01 6.654664982678391016e-01
4.250000000000000000e+00 1.276047866666666941e+01 5.678178812412548737e-01
4.750000000000000000e+00 1.026486933333332274e+01 4.567682458494947695e-01
5.250000000000000000e+00 7.675588000000002964e+00 3.415526515480264425e-01
5.750000000000000000e+00 5.241830666666667859e+00 2.332514175996405759e-01
6.250000000000000000e+00 3.225341333333334504e+00 1.435223438810185603e-01
6.750000000000000000e+00 1.803928000000000642e+00 8.027322982648793515e-02
7.250000000000000000e+00 9.978226666666669686e-01 4.440221173862991116e-02
7.750000000000000000e+00 6.177413333333328094e-01 2.748917949957064774e-02
8.250000000000000000e+00 3.921306666666669050e-01 1.744927512218313534e-02
8.750000000000000000e+00 1.544960000000001055e-01 6.876655806398910067e-03
9.250000000000000000e+00 1.584533333333326341e-02 7.058087507785301001e-04
9.750000000000000000e+00 2.640000000000001829e-04 1.235014493842075249e-05


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/20_25/dNdY_mc_2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 -6.666666666666675118e-06 3.934914936254036385e-06
-9.250000000000000000e+00 8.846666666666641587e-03 3.971950665465178430e-04
-8.750000000000000000e+00 4.946040000000003767e-01 2.201011256817424211e-02
-8.250000000000000000e+00 2.351142666666666159e+00 1.046289482937244053e-01
-7.750000000000000000e+00 3.889389333333332477e+00 1.730723875034191062e-01
-7.250000000000000000e+00 4.807399999999995011e+00 2.139250819684297422e-01
-6.750000000000000000e+00 5.729469333333339520e+00 2.549549131482690134e-01
-6.250000000000000000e+00 6.298750666666667719e+00 2.802848164599249792e-01
-5.750000000000000000e+00 6.047570666666670647e+00 2.691133042270738018e-01
-5.250000000000000000e+00 5.277086666666661152e+00 2.348199837566960768e-01
-4.750000000000000000e+00 4.356703999999996135e+00 1.938719347445839458e-01
-4.250000000000000000e+00 3.444732000000001015e+00 1.532870178852846488e-01
-3.750000000000000000e+00 2.616715999999999376e+00 1.164505939068852386e-01
-3.250000000000000000e+00 1.929957333333332858e+00 8.588641957272048766e-02
-2.750000000000000000e+00 1.411877333333331652e+00 6.283479961579387096e-02
-2.250000000000000000e+00 9.776666666666674610e-01 4.352129871081059781e-02
-1.750000000000000000e+00 6.839053333333333651e-01 3.044794288221382150e-02
-1.250000000000000000e+00 5.021519999999999317e-01 2.236585525165368099e-02
-7.500000000000000000e-01 3.621640000000003190e-01 1.612035107130385669e-02
-2.500000000000000000e-01 3.311640000000001804e-01 1.478308132231128877e-02
2.500000000000000000e-01 3.371826666666667416e-01 1.514281070135608913e-02
7.500000000000000000e-01 3.740546666666667019e-01 1.665422341343733570e-02
1.250000000000000000e+00 4.957373333333335852e-01 2.213406291543808593e-02
1.750000000000000000e+00 7.077573333333336825e-01 3.151186454675970749e-02
2.250000000000000000e+00 9.733653333333334157e-01 4.332086481764278740e-02
2.750000000000000000e+00 1.372491999999999823e+00 6.107304423359567053e-02
3.250000000000000000e+00 1.887238666666665621e+00 8.399073745851376449e-02
3.750000000000000000e+00 2.618405333333334362e+00 1.165262351373809596e-01
4.250000000000000000e+00 3.439459999999999518e+00 1.530550092768199477e-01
4.750000000000000000e+00 4.347828000000000692e+00 1.934698153297484402e-01
5.250000000000000000e+00 5.268640000000002210e+00 2.344416080602762520e-01
5.750000000000000000e+00 6.046382666666668015e+00 2.690546472846421233e-01
6.250000000000000000e+00 6.276151999999995290e+00 2.792761732012544185e-01
6.750000000000000000e+00 5.715659999999999741e+00 2.543394107051603625e-01
7.250000000000000000e+00 4.791034666666663000e+00 2.131937445238513418e-01
7.750000000000000000e+00 3.867141333333334430e+00 1.720837539920337389e-01
8.250000000000000000e+00 2.352733333333337118e+00 1.046966990780948820e-01
8.750000000000000000e+00 5.123253333333329662e-01 2.280026917226207067e-02
9.250000000000000000e+00 9.706666666666627363e-03 4.321491758897864585e-04
9.750000000000000000e+00 -9.200000000000002718e-05 5.570522417152722338e-06


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/20_25/integrated_v2_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
7.331854515592908794e-02
6.595115752813801580e-02


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/20_25/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
8.831246692573636869e-02
7.953845927215942579e-02


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/20_25/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-2.4_2.4.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
8.649300027441020333e-02
7.793798415839305049e-02


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/20_25/integrated_v3_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v3_2par_cumulant  
#  v3_4par_cumulant
2.485796507521554136e-02
1.564908635858679176e-02


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/20_25/r2_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 9.984041626695819849e-01 1.036111880972279001e-03
7.894737124443054199e-01 9.984801437661658952e-01 1.051157103545051485e-03
1.315789461135864258e+00 9.979636425301624536e-01 2.364140191618751934e-03
1.842105269432067871e+00 9.988400689163411394e-01 2.442428287045713547e-03
2.368421077728271484e+00 9.963560905484285524e-01 3.012694939990044358e-03
2.894736766815185547e+00 9.957112504399827646e-01 4.001974487377786723e-03
3.421052694320678711e+00 9.956262213853808163e-01 3.700945955617077846e-03
3.947368383407592773e+00 9.946664860767937544e-01 4.209346688499098973e-03
4.473684310913085938e+00 9.960942341298311131e-01 4.861139660028762112e-03
5.000000000000000000e+00 9.964601915399580179e-01 4.886949935228592293e-03


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/20_25/r2_eta_charged_3_4.dat <==
2.631579041481018066e-01 9.983917955789742837e-01
7.894737124443054199e-01 9.985427838110214616e-01
1.315789461135864258e+00 9.978590369377847713e-01
1.842105269432067871e+00 9.987742882244191600e-01
2.368421077728271484e+00 9.962329457753125173e-01
2.894736766815185547e+00 9.954454733411910450e-01
3.421052694320678711e+00 9.954018287164774215e-01
3.947368383407592773e+00 9.945952403228537353e-01
4.473684310913085938e+00 9.958831752962574724e-01
5.000000000000000000e+00 9.962568053421344549e-01


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/20_25/r2_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.982674667090021270e-01 1.047394767193854555e-03
7.894737124443054199e-01 9.980140619387608547e-01 1.068976411745876888e-03
1.315789461135864258e+00 9.972454660892349221e-01 2.331966944882583187e-03
1.842105269432067871e+00 9.978404126993302148e-01 2.369900305308988899e-03
2.368421077728271484e+00 9.950932909826842865e-01 2.949416231979691810e-03
2.894736766815185547e+00 9.942652168152701364e-01 3.909574865996844409e-03
3.421052694320678711e+00 9.942183575691810882e-01 3.632376746582901064e-03
3.947368383407592773e+00 9.931088048458214246e-01 4.118141557741069984e-03
4.473684310913085938e+00 9.936434219718528471e-01 4.717771344252044349e-03
5.000000000000000000e+00 9.937791707712188005e-01 4.722939597825697583e-03


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/20_25/r3_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 9.931556513321020407e-01 2.628350169248140026e-03
7.894737124443054199e-01 9.875569286694471094e-01 1.836639654202280826e-03
1.315789461135864258e+00 9.754684914469177182e-01 4.946155608190346865e-03
1.842105269432067871e+00 9.662476055160882371e-01 5.435479572354913469e-03
2.368421077728271484e+00 9.608711237674876227e-01 8.710834941379214796e-03
2.894736766815185547e+00 9.501824232043253327e-01 7.292579996762416084e-03
3.421052694320678711e+00 9.466533158500632927e-01 4.574283132784707009e-03
3.947368383407592773e+00 9.461078080224858411e-01 4.813514920693470756e-03
4.473684310913085938e+00 9.481506183064736248e-01 1.004242672306617824e-02
5.000000000000000000e+00 9.308155903589453439e-01 1.411663067673495260e-02


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/20_25/r3_eta_charged_3_4.dat <==
2.631579041481018066e-01 9.931256499434358842e-01
7.894737124443054199e-01 9.878483895617042876e-01
1.315789461135864258e+00 9.757025369435816664e-01
1.842105269432067871e+00 9.666294245657977013e-01
2.368421077728271484e+00 9.614752293961021934e-01
2.894736766815185547e+00 9.508426765054702745e-01
3.421052694320678711e+00 9.470857060850400577e-01
3.947368383407592773e+00 9.463061390738394252e-01
4.473684310913085938e+00 9.487496954996484932e-01
5.000000000000000000e+00 9.314545644008289660e-01


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/20_25/r3_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.934902246113669344e-01 2.787540139872788942e-03
7.894737124443054199e-01 9.854033264446979690e-01 1.944969432471579116e-03
1.315789461135864258e+00 9.725144721741409981e-01 5.322241679519895338e-03
1.842105269432067871e+00 9.613479795754829027e-01 5.812615325500427102e-03
2.368421077728271484e+00 9.549365340660033175e-01 9.223795487104662072e-03
2.894736766815185547e+00 9.434942206254381958e-01 7.217690230961164820e-03
3.421052694320678711e+00 9.417554061509163521e-01 5.390563027811465062e-03
3.947368383407592773e+00 9.393945578827145315e-01 4.673831542041011720e-03
4.473684310913085938e+00 9.335457340263845216e-01 1.080049108625054030e-02
5.000000000000000000e+00 9.145193665530151339e-01 1.463750595493609925e-02


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/20_25/v1_eta_charged_ep.dat <==
 (-5.000000000000000000e+00+0.000000000000000000e+00j)  (1.332912903930197086e-03-5.104516099644581970e-05j)
 (-4.473684310913085938e+00+0.000000000000000000e+00j)  (1.287031384913684372e-03-4.111677195703839659e-05j)
 (-3.947368383407592773e+00+0.000000000000000000e+00j)  (1.223926210987912652e-03-6.524099181819822762e-05j)
 (-3.421052694320678711e+00+0.000000000000000000e+00j)  (1.162911288238429198e-03+2.362642435470575347e-05j)
 (-2.894736766815185547e+00+0.000000000000000000e+00j)  (9.400464917273855265e-04-1.980209205697967543e-05j)
 (-2.368421077728271484e+00+0.000000000000000000e+00j)  (8.113519028469807484e-04-1.461826455477608741e-05j)
 (-1.842105269432067871e+00+0.000000000000000000e+00j)  (6.830470789320106616e-04-3.318294010276081046e-05j)
 (-1.315789461135864258e+00+0.000000000000000000e+00j)  (5.034012043516925775e-04-1.847258435291925516e-05j)
 (-7.894737124443054199e-01+0.000000000000000000e+00j)  (3.611600474342737039e-04+6.888239570065394731e-05j)
 (-2.631579041481018066e-01+0.000000000000000000e+00j)  (1.901821088030846004e-04+5.751985700515328782e-05j)
 (2.631579041481018066e-01+0.000000000000000000e+00j)  (-2.447112580025930537e-05+6.805653011580514863e-05j)
 (7.894737124443054199e-01+0.000000000000000000e+00j)  (-3.271857054965138754e-04+3.370689546854637863e-05j)
 (1.315789461135864258e+00+0.000000000000000000e+00j)  (-4.500312292014517512e-04+5.560047040668834330e-05j)
 (1.842105269432067871e+00+0.000000000000000000e+00j)  (-6.425369256319512709e-04+3.983891071238245376e-05j)
 (2.368421077728271484e+00+0.000000000000000000e+00j)  (-7.616632795472130573e-04-1.337873732256939501e-05j)
 (2.894736766815185547e+00+0.000000000000000000e+00j)  (-8.407669888859063819e-04-2.243878739301406551e-05j)
 (3.421052694320678711e+00+0.000000000000000000e+00j)  (-1.058406083839652902e-03+2.802229508607693976e-06j)
 (3.947368383407592773e+00+0.000000000000000000e+00j)  (-1.165300286104072047e-03-1.821650344224302602e-05j)
 (4.473684310913085938e+00+0.000000000000000000e+00j)  (-1.164088302395483625e-03-1.207677935945856026e-05j)
 (5.000000000000000000e+00+0.000000000000000000e+00j)  (-1.262390218242193368e-03-1.532900216348735440e-05j)


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/20_25/v2_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 5.142501741647720337e-02 1.139460597187280655e-03 4.651673510670661926e-02 1.300152507610619068e-03
-4.473684310913085938e+00 5.638035386800765991e-02 1.265570521354675293e-03 5.093070864677429199e-02 1.432660617865622044e-03
-3.947368383407592773e+00 6.012194231152534485e-02 1.377852750010788441e-03 5.427032709121704102e-02 1.497959136031568050e-03
-3.421052694320678711e+00 6.261863559484481812e-02 1.385754672810435295e-03 5.646442249417304993e-02 1.583948149345815182e-03
-2.894736766815185547e+00 6.434535235166549683e-02 1.428174437023699284e-03 5.783320590853691101e-02 1.622876967303454876e-03
-2.368421077728271484e+00 6.573114544153213501e-02 1.455440418794751167e-03 5.906051397323608398e-02 1.605705940164625645e-03
-1.842105269432067871e+00 6.770974397659301758e-02 1.511396141722798347e-03 6.083082035183906555e-02 1.665117335505783558e-03
-1.315789461135864258e+00 6.980369985103607178e-02 1.563889556564390659e-03 6.266719102859497070e-02 1.735987607389688492e-03
-7.894737124443054199e-01 7.207611203193664551e-02 1.666741562075912952e-03 6.459376960992813110e-02 1.807207474485039711e-03
-2.631579041481018066e-01 7.361716032028198242e-02 1.627921592444181442e-03 6.601166725158691406e-02 1.923744915984570980e-03
2.631579041481018066e-01 7.371418178081512451e-02 1.651326543651521206e-03 6.616120040416717529e-02 1.827867003157734871e-03
7.894737124443054199e-01 7.190462201833724976e-02 1.640436239540576935e-03 6.451265513896942139e-02 1.802371349185705185e-03
1.315789461135864258e+00 6.956361234188079834e-02 1.641178503632545471e-03 6.246882677078247070e-02 1.698657055385410786e-03
1.842105269432067871e+00 6.724133342504501343e-02 1.558943651616573334e-03 6.048214435577392578e-02 1.647272147238254547e-03
2.368421077728271484e+00 6.536425650119781494e-02 1.533163012936711311e-03 5.873538181185722351e-02 1.636669505387544632e-03
2.894736766815185547e+00 6.386853754520416260e-02 1.530479872599244118e-03 5.748332664370536804e-02 1.636630622670054436e-03
3.421052694320678711e+00 6.215276196599006653e-02 1.488881302066147327e-03 5.607510358095169067e-02 1.632737927138805389e-03
3.947368383407592773e+00 5.961951613426208496e-02 1.380083034746348858e-03 5.391865223646163940e-02 1.543945865705609322e-03
4.473684310913085938e+00 5.589757487177848816e-02 1.341268536634743214e-03 5.057048797607421875e-02 1.419831765815615654e-03
5.000000000000000000e+00 5.091570690274238586e-02 1.229777233675122261e-03 4.617773368954658508e-02 1.280756085179746151e-03


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/20_25/v2_eta_charged_cumulant_etaref_-2.4_2.4.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 7.048398256301879883e-02 1.575257279910147190e-03 6.370825320482254028e-02 1.764098880812525749e-03
-4.473684310913085938e+00 7.566652446985244751e-02 1.709547126665711403e-03 6.835982948541641235e-02 1.890770974569022655e-03
-3.947368383407592773e+00 7.935788482427597046e-02 1.820110017433762550e-03 7.160310447216033936e-02 1.968228025361895561e-03
-3.421052694320678711e+00 8.167195320129394531e-02 1.811479101888835430e-03 7.366754114627838135e-02 2.040939638391137123e-03
-2.894736766815185547e+00 8.294066786766052246e-02 1.846992410719394684e-03 7.462380826473236084e-02 2.069190610200166702e-03
-2.368421077728271484e+00 8.390233665704727173e-02 1.885432051494717598e-03 7.544086128473281860e-02 2.025292022153735161e-03
-1.842105269432067871e+00 8.524061739444732666e-02 1.927727484144270420e-03 7.660058885812759399e-02 2.088903449475765228e-03
-1.315789461135864258e+00 8.648671954870223999e-02 1.983382739126682281e-03 7.767275720834732056e-02 2.144840080291032791e-03
-7.894737124443054199e-01 8.772081136703491211e-02 2.055038465186953545e-03 7.868434488773345947e-02 2.146857790648937225e-03
-2.631579041481018066e-01 8.848103135824203491e-02 2.007066039368510246e-03 7.945141941308975220e-02 2.270041499286890030e-03
2.631579041481018066e-01 8.853054046630859375e-02 2.016850281506776810e-03 7.956402003765106201e-02 2.157503273338079453e-03
7.894737124443054199e-01 8.755461871623992920e-02 2.021453110501170158e-03 7.865825295448303223e-02 2.175180008634924889e-03
1.315789461135864258e+00 8.621915429830551147e-02 2.073930110782384872e-03 7.749997079372406006e-02 2.062232466414570808e-03
1.842105269432067871e+00 8.471411466598510742e-02 1.981216482818126678e-03 7.625944912433624268e-02 2.071450464427471161e-03
2.368421077728271484e+00 8.344592154026031494e-02 1.977072795853018761e-03 7.503753900527954102e-02 2.052372787147760391e-03
2.894736766815185547e+00 8.238531649112701416e-02 2.021179767325520515e-03 7.421861588954925537e-02 2.063724910840392113e-03
3.421052694320678711e+00 8.103742450475692749e-02 1.961476868018507957e-03 7.308546453714370728e-02 2.103017875924706459e-03
3.947368383407592773e+00 7.876467704772949219e-02 1.865009195171296597e-03 7.118627429008483887e-02 2.012579236179590225e-03
4.473684310913085938e+00 7.498465478420257568e-02 1.834639697335660458e-03 6.784855574369430542e-02 1.874814624898135662e-03
5.000000000000000000e+00 6.975597888231277466e-02 1.701954053714871407e-03 6.317456811666488647e-02 1.733433338813483715e-03


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/20_25/v2_eta_charged_ep.dat <==
-5.000000000000000000e+00 6.738483882672366421e-02 8.099336855053244737e-04
-4.473684310913085938e+00 7.230928244030443430e-02 8.717590107972351217e-04
-3.947368383407592773e+00 7.575262008076430464e-02 9.381992948283448099e-04
-3.421052694320678711e+00 7.794873164817360534e-02 8.979686861845409020e-04
-2.894736766815185547e+00 7.909882975051277243e-02 9.252359086171021854e-04
-2.368421077728271484e+00 8.003750604578294126e-02 9.430348128186216922e-04
-1.842105269432067871e+00 8.135552224375515451e-02 9.541186302925735606e-04
-1.315789461135864258e+00 8.256141122558653678e-02 1.017090623353592927e-03
-7.894737124443054199e-01 8.375715406516533179e-02 1.086245401476085889e-03
-2.631579041481018066e-01 8.463300928476237550e-02 1.014835125344557389e-03
2.631579041481018066e-01 8.469418767058022046e-02 1.053064147096166017e-03
7.894737124443054199e-01 8.371344512561851303e-02 1.051289235306097913e-03
1.315789461135864258e+00 8.240072540445948779e-02 1.111157355069263258e-03
1.842105269432067871e+00 8.093330326986511447e-02 1.046757856397338400e-03
2.368421077728271484e+00 7.969086968928858206e-02 1.049923001378208444e-03
2.894736766815185547e+00 7.873565135820397021e-02 1.113279228699580545e-03
3.421052694320678711e+00 7.746013102716442500e-02 1.062027817236149956e-03
3.947368383407592773e+00 7.534362571312988588e-02 9.926188301731810829e-04
4.473684310913085938e+00 7.178710836253640593e-02 1.006424913774304174e-03
5.000000000000000000e+00 6.681165418939707945e-02 9.237552199339604288e-04


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/20_25/v2_pt_charged_cumulant.dat <==
# pt vn{2} err vn{4} err
2.000000029802322388e-01 1.105892937630414963e-02 2.455554495099931955e-04 9.927297011017799377e-03 3.034848778042942286e-04
4.000000059604644775e-01 3.729720786213874817e-02 8.818201604299247265e-04 3.358729556202888489e-02 8.984502055682241917e-04
6.000000238418579102e-01 6.476584821939468384e-02 1.609583967365324497e-03 5.829998850822448730e-02 1.572058768942952156e-03
8.000000119209289551e-01 8.873106539249420166e-02 2.124573569744825363e-03 8.005240559577941895e-02 2.081942744553089142e-03
1.000000000000000000e+00 1.092049255967140198e-01 2.548738615587353706e-03 9.843163192272186279e-02 2.557360567152500153e-03
1.200000047683715820e+00 1.260998845100402832e-01 2.781476359814405441e-03 1.136990562081336975e-01 3.144695889204740524e-03
1.399999976158142090e+00 1.405349075794219971e-01 3.059349721297621727e-03 1.265413165092468262e-01 3.668364370241761208e-03
1.600000023841857910e+00 1.531356275081634521e-01 3.213577903807163239e-03 1.379666924476623535e-01 4.045579582452774048e-03
1.799999952316284180e+00 1.641328185796737671e-01 3.306042868643999100e-03 1.479052007198333740e-01 4.547863733023405075e-03
2.000000000000000000e+00 1.740921437740325928e-01 3.284985665231943130e-03 1.569654047489166260e-01 4.960207268595695496e-03
2.200000047683715820e+00 1.830186247825622559e-01 3.436056664213538170e-03 1.652472913265228271e-01 5.399324931204319000e-03
2.400000095367431641e+00 1.898382008075714111e-01 3.230141941457986832e-03 1.711349934339523315e-01 5.856723058968782425e-03
2.599999904632568359e+00 1.980730891227722168e-01 3.119811415672302246e-03 1.785185933113098145e-01 6.135181523859500885e-03
2.799999952316284180e+00 2.034442424774169922e-01 3.266611369326710701e-03 1.831553876399993896e-01 7.118352688848972321e-03
3.000000000000000000e+00 2.089302986860275269e-01 2.885194262489676476e-03 1.882016956806182861e-01 7.311166264116764069e-03
3.200000047683715820e+00 2.151046693325042725e-01 3.121032845228910446e-03 1.955888420343399048e-01 7.053174544125795364e-03
3.400000095367431641e+00 2.175853699445724487e-01 2.850251970812678337e-03 1.983871757984161377e-01 7.677344139665365219e-03
3.599999904632568359e+00 2.231084853410720825e-01 3.639882430434226990e-03 2.016101181507110596e-01 8.567672222852706909e-03
3.799999952316284180e+00 2.251268625259399414e-01 2.949304645881056786e-03 2.040636986494064331e-01 1.014403905719518661e-02


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/20_25/v2_pt_charged_ep.dat <==
 (2.000000029802322388e-01+0.000000000000000000e+00j)  (1.063941864255912514e-02-9.077572964273086190e-05j)  (2.733166355658580367e-04+0.000000000000000000e+00j)
 (4.000000059604644775e-01+0.000000000000000000e+00j)  (3.574753956734436078e-02-3.367746231877998241e-05j)  (1.007900261234412082e-03+0.000000000000000000e+00j)
 (6.000000238418579102e-01+0.000000000000000000e+00j)  (6.200353137206385257e-02-4.655666252871576037e-05j)  (1.990860162941082614e-03+0.000000000000000000e+00j)
 (8.000000119209289551e-01+0.000000000000000000e+00j)  (8.498938352901913573e-02+1.331902819014363208e-04j)  (2.570106088837558790e-03+0.000000000000000000e+00j)
 (1.000000000000000000e+00+0.000000000000000000e+00j)  (1.046055539937051498e-01+3.041595833497314142e-05j)  (3.092384128651692703e-03+0.000000000000000000e+00j)
 (1.200000047683715820e+00+0.000000000000000000e+00j)  (1.208212196700256397e-01-8.271237559591663611e-05j)  (3.261608226196210242e-03+0.000000000000000000e+00j)
 (1.399999976158142090e+00+0.000000000000000000e+00j)  (1.345849529020630431e-01+2.615351115340543132e-04j)  (3.631847329014193174e-03+0.000000000000000000e+00j)
 (1.600000023841857910e+00+0.000000000000000000e+00j)  (1.467759497821641002e-01+1.818023805624759603e-04j)  (3.767941393341130846e-03+0.000000000000000000e+00j)
 (1.799999952316284180e+00+0.000000000000000000e+00j)  (1.573193387576888869e-01-2.917518085126895571e-05j)  (3.844646449199072644e-03+0.000000000000000000e+00j)
 (2.000000000000000000e+00+0.000000000000000000e+00j)  (1.669077864624448349e-01+5.216885127102277586e-04j)  (3.645966405592574767e-03+0.000000000000000000e+00j)
 (2.200000047683715820e+00+0.000000000000000000e+00j)  (1.756576260737595929e-01+2.758761560422940892e-04j)  (3.779934413151123541e-03+0.000000000000000000e+00j)
 (2.400000095367431641e+00+0.000000000000000000e+00j)  (1.819708447125969464e-01+4.285086993048258224e-04j)  (3.811319283636298121e-03+0.000000000000000000e+00j)
 (2.599999904632568359e+00+0.000000000000000000e+00j)  (1.900626891864542756e-01+5.725398954972222209e-04j)  (4.287126566686170689e-03+0.000000000000000000e+00j)
 (2.799999952316284180e+00+0.000000000000000000e+00j)  (1.954361072709502600e-01+2.036490567470670022e-03j)  (5.002512806434067719e-03+0.000000000000000000e+00j)
 (3.000000000000000000e+00+0.000000000000000000e+00j)  (2.006090468452016717e-01+9.239254979870109227e-04j)  (5.477684904804231564e-03+0.000000000000000000e+00j)
 (3.200000047683715820e+00+0.000000000000000000e+00j)  (2.077106886913476225e-01+7.803249150130423233e-04j)  (5.166838105290829861e-03+0.000000000000000000e+00j)
 (3.400000095367431641e+00+0.000000000000000000e+00j)  (2.105536405105637998e-01+1.955402226470618916e-03j)  (8.071987449658372255e-03+0.000000000000000000e+00j)
 (3.599999904632568359e+00+0.000000000000000000e+00j)  (2.151813275729167474e-01-5.206554904797110672e-04j)  (8.247961073064564649e-03+0.000000000000000000e+00j)
 (3.799999952316284180e+00+0.000000000000000000e+00j)  (2.174485172973607827e-01+1.871453193384395438e-03j)  (1.025322515328625818e-02+0.000000000000000000e+00j)


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/20_25/v3_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 1.465538609772920609e-02 6.267697317525744438e-04 9.188516065478324890e-03 3.595964051783084869e-03
-4.473684310913085938e+00 1.713911071419715881e-02 6.962406914681196213e-04 1.101224217563867569e-02 4.439488984644412994e-03
-3.947368383407592773e+00 1.882917620241641998e-02 7.331423112191259861e-04 1.255316752940416336e-02 4.816059488803148270e-03
-3.421052694320678711e+00 2.013291604816913605e-02 8.036820217967033386e-04 1.306567899882793427e-02 5.301150027662515640e-03
-2.894736766815185547e+00 2.081256359815597534e-02 8.234842098318040371e-04 1.343105733394622803e-02 5.620460025966167450e-03
-2.368421077728271484e+00 2.159901149570941925e-02 8.675263379700481892e-04 1.357187610119581223e-02 5.662009585648775101e-03
-1.842105269432067871e+00 2.239172533154487610e-02 8.761393255554139614e-04 1.425091363489627838e-02 5.947984289377927780e-03
-1.315789461135864258e+00 2.327048592269420624e-02 9.263814426958560944e-04 1.422433368861675262e-02 6.297653075307607651e-03
-7.894737124443054199e-01 2.426800876855850220e-02 9.705052361823618412e-04 1.512358523905277252e-02 6.534684449434280396e-03
-2.631579041481018066e-01 2.491472661495208740e-02 9.638501796871423721e-04 1.576890982687473297e-02 6.737841758877038956e-03
2.631579041481018066e-01 2.503421343863010406e-02 9.844022570177912712e-04 1.598481275141239166e-02 6.853176280856132507e-03
7.894737124443054199e-01 2.432571351528167725e-02 9.546411456540226936e-04 1.476903446018695831e-02 6.604741327464580536e-03
1.315789461135864258e+00 2.334375120699405670e-02 8.999943966045975685e-04 1.427587680518627167e-02 6.498384289443492889e-03
1.842105269432067871e+00 2.251229062676429749e-02 8.565713651478290558e-04 1.374593935906887054e-02 6.271887104958295822e-03
2.368421077728271484e+00 2.168326638638973236e-02 7.769485237076878548e-04 1.290002744644880295e-02 6.220981013029813766e-03
2.894736766815185547e+00 2.097869478166103363e-02 7.548810099251568317e-04 1.264860481023788452e-02 6.064489949494600296e-03
3.421052694320678711e+00 2.022238820791244507e-02 7.791445823386311531e-04 1.207106839865446091e-02 5.977196618914604187e-03
3.947368383407592773e+00 1.892499253153800964e-02 7.370694656856358051e-04 1.138752140104770660e-02 5.418675020337104797e-03
4.473684310913085938e+00 1.710193976759910583e-02 6.101643084548413754e-04 1.024076528847217560e-02 5.111465696245431900e-03
5.000000000000000000e+00 1.481459569185972214e-02 5.928494501858949661e-04 8.667854592204093933e-03 4.380773752927780151e-03


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/20_25/v3_eta_charged_ep.dat <==
-5.000000000000000000e+00 1.857323129410684212e-02 4.678494384238731057e-04
-4.473684310913085938e+00 2.132114874972744489e-02 4.709350018593089476e-04
-3.947368383407592773e+00 2.313682624394839543e-02 4.660185077321189989e-04
-3.421052694320678711e+00 2.435848572754348990e-02 4.945474625471300671e-04
-2.894736766815185547e+00 2.502468673434767379e-02 4.557297147554289292e-04
-2.368421077728271484e+00 2.566559631409206024e-02 5.114055272771677154e-04
-1.842105269432067871e+00 2.634319971121105303e-02 4.566883727087827976e-04
-1.315789461135864258e+00 2.696752790691632137e-02 4.673170605298609340e-04
-7.894737124443054199e-01 2.776115951582655561e-02 4.824914908752929270e-04
-2.631579041481018066e-01 2.828013044224936962e-02 4.486943244459574835e-04
2.631579041481018066e-01 2.835932011702704120e-02 4.620032979736870670e-04
7.894737124443054199e-01 2.777729107579370721e-02 4.409442456553790937e-04
1.315789461135864258e+00 2.707085219040620758e-02 4.380609012717528571e-04
1.842105269432067871e+00 2.638096810353290911e-02 4.104352262222769237e-04
2.368421077728271484e+00 2.565489138760899610e-02 3.600451834121002042e-04
2.894736766815185547e+00 2.504497679902002380e-02 3.491974251903845667e-04
3.421052694320678711e+00 2.429730639854170079e-02 4.194230332319355266e-04
3.947368383407592773e+00 2.307856021888091830e-02 4.017188182339584174e-04
4.473684310913085938e+00 2.125887973538367545e-02 3.676407257066049137e-04
5.000000000000000000e+00 1.864482880345656041e-02 3.760840947321803787e-04


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/20_30/dN_over_2pidYptdpt_mc_-211.dat <==
1.000000000000000056e-01 3.543535284227923512e+02 1.488352872575787522e+00
3.000000000000000444e-01 1.764665259938101940e+02 7.852255127371623455e-01
5.000000000000000000e-01 8.312829710802465399e+01 4.092010172106332333e-01
7.000000000000000666e-01 4.180301172201475168e+01 2.333632471476503600e-01
9.000000000000000222e-01 2.191237829258537673e+01 1.319321917072174000e-01
1.100000000000000089e+00 1.179966404505991306e+01 7.891797239983336376e-02
1.300000000000000266e+00 6.482276259173493038e+00 4.686894860714369698e-02
1.500000000000000000e+00 3.616993345473343169e+00 2.994365552671713823e-02
1.700000000000000178e+00 2.048848704767865847e+00 1.718395074281160728e-02
1.899999999999999911e+00 1.174498142725761030e+00 1.067084429999408390e-02
2.100000000000000089e+00 6.804832536240478236e-01 6.746693671392802252e-03
2.300000000000000266e+00 3.980103568216274423e-01 4.157752034429464290e-03
2.500000000000000000e+00 2.351953551825690103e-01 2.665164629149092447e-03
2.700000000000000178e+00 1.400910299794550506e-01 1.657766521683096215e-03
2.900000000000000355e+00 8.382663412142707382e-02 1.116526698563905353e-03
3.100000000000000089e+00 5.031093112351701230e-02 7.173124522230575097e-04
3.300000000000000266e+00 3.027677629405916421e-02 4.060662499797473087e-04
3.500000000000000000e+00 1.844351900406803607e-02 2.963050888619201718e-04
3.700000000000000178e+00 1.122436651584800618e-02 1.825709351448812176e-04
3.900000000000000355e+00 6.842642328957327866e-03 1.165752240450798800e-04


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/20_30/dN_over_2pidYptdpt_mc_-2212.dat <==
1.000000000000000056e-01 3.385673925987656041e+00 1.015878322688262315e-02
3.000000000000000444e-01 3.265503986206120146e+00 9.638740299031710659e-03
5.000000000000000000e-01 3.010824511528707337e+00 9.881977519844247632e-03
7.000000000000000666e-01 2.622353366536832375e+00 1.011560190652794310e-02
9.000000000000000222e-01 2.151150294816477349e+00 9.733693135278555578e-03
1.100000000000000089e+00 1.673478416749082598e+00 8.336961065918973776e-03
1.300000000000000266e+00 1.243554189198941007e+00 6.767574077639039454e-03
1.500000000000000000e+00 8.939096533699396607e-01 5.577210292542812871e-03
1.700000000000000178e+00 6.248539311309972977e-01 4.200315147329104250e-03
1.899999999999999911e+00 4.282853236170940936e-01 3.067211719038485680e-03
2.100000000000000089e+00 2.896025659504835592e-01 2.301913853619626422e-03
2.300000000000000266e+00 1.930829134151788584e-01 1.736353705961524857e-03
2.500000000000000000e+00 1.275914408812062195e-01 1.141133080629786606e-03
2.700000000000000178e+00 8.380455806381388595e-02 9.169216469532491228e-04
2.900000000000000355e+00 5.501885767492920021e-02 6.439692164682032666e-04
3.100000000000000089e+00 3.569674239203797506e-02 4.513314670075310275e-04
3.300000000000000266e+00 2.322621231508821202e-02 3.002430157933327383e-04
3.500000000000000000e+00 1.505594393439110834e-02 2.406131792877562806e-04
3.700000000000000178e+00 9.702250221138287306e-03 1.383493560589238133e-04
3.900000000000000355e+00 6.287776505989944517e-03 9.933584332951502329e-05


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/20_30/dN_over_2pidYptdpt_mc_-321.dat <==
1.000000000000000056e-01 2.376068974061210071e+01 7.370661882155245259e-02
3.000000000000000444e-01 2.021804306264115780e+01 7.672861293668468974e-02
5.000000000000000000e-01 1.499056800999336758e+01 6.397353829498342304e-02
7.000000000000000666e-01 1.007338775006988385e+01 4.953476680402140592e-02
9.000000000000000222e-01 6.391331973332226468e+00 3.562790962494006425e-02
1.100000000000000089e+00 3.939099310155596445e+00 2.402547129038812984e-02
1.300000000000000266e+00 2.399824950979103200e+00 1.621080051797998967e-02
1.500000000000000000e+00 1.457413998558755974e+00 1.147802600545241164e-02
1.700000000000000178e+00 8.843580942876860806e-01 7.131530724671594941e-03
1.899999999999999911e+00 5.381783215820676869e-01 4.526818166752995254e-03
2.100000000000000089e+00 3.286048110463449801e-01 3.074495248218441033e-03
2.300000000000000266e+00 2.018582325926564780e-01 2.154589258194563543e-03
2.500000000000000000e+00 1.243175706501582073e-01 1.210989251749225188e-03
2.700000000000000178e+00 7.707122328931440003e-02 9.306898806668157916e-04
2.900000000000000355e+00 4.765995386080720125e-02 5.177745938263901126e-04
3.100000000000000089e+00 2.958934258523390759e-02 3.768804538821078523e-04
3.300000000000000266e+00 1.847238277498832251e-02 2.653620951323759332e-04
3.500000000000000000e+00 1.153695235456116477e-02 1.460322465176607095e-04
3.700000000000000178e+00 7.212658270110946027e-03 1.099860042106617268e-04
3.900000000000000355e+00 4.591382055935878947e-03 7.716132122113720235e-05


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/20_30/dN_over_2pidYptdpt_mc_211.dat <==
1.000000000000000056e-01 3.546301582819628493e+02 1.498284538070818073e+00
3.000000000000000444e-01 1.766198213824139316e+02 7.748329829363128640e-01
5.000000000000000000e-01 8.320534481175013752e+01 3.990030056209238341e-01
7.000000000000000666e-01 4.185321695934292308e+01 2.281949041283989343e-01
9.000000000000000222e-01 2.194803872597337957e+01 1.296520605052136899e-01
1.100000000000000089e+00 1.181105905669758549e+01 7.528335230579467907e-02
1.300000000000000266e+00 6.486251357922010463e+00 4.588682306793660792e-02
1.500000000000000000e+00 3.619768035067324696e+00 2.685477585761285313e-02
1.700000000000000178e+00 2.048502932852284797e+00 1.677687077249548353e-02
1.899999999999999911e+00 1.174738341041190015e+00 1.056633741430753302e-02
2.100000000000000089e+00 6.807723851039979568e-01 6.592937243661034161e-03
2.300000000000000266e+00 3.983791811027926899e-01 3.857915054744530479e-03
2.500000000000000000e+00 2.351617734895767309e-01 2.612290054786864466e-03
2.700000000000000178e+00 1.398168806777896622e-01 1.621294542582243795e-03
2.900000000000000355e+00 8.376146291628168428e-02 1.009447524713850833e-03
3.100000000000000089e+00 5.043941023483553693e-02 6.444839306600191582e-04
3.300000000000000266e+00 3.052447122190648371e-02 4.160927718161860087e-04
3.500000000000000000e+00 1.863783961077642576e-02 2.539238614246995041e-04
3.700000000000000178e+00 1.134280073476143236e-02 1.812730554967283039e-04
3.900000000000000355e+00 6.913343851753921479e-03 1.095442775226694029e-04


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/20_30/dN_over_2pidYptdpt_mc_2212.dat <==
1.000000000000000056e-01 3.436374059400770786e+00 8.376815063388288671e-03
3.000000000000000444e-01 3.318296122926765346e+00 1.100379083594721190e-02
5.000000000000000000e-01 3.063532119290689693e+00 9.624832554262559292e-03
7.000000000000000666e-01 2.670007009080930249e+00 1.062237848884847041e-02
9.000000000000000222e-01 2.189287650689185405e+00 9.325673763028985083e-03
1.100000000000000089e+00 1.701881786638509864e+00 8.784223034815276387e-03
1.300000000000000266e+00 1.265704680426155360e+00 7.249775205772681849e-03
1.500000000000000000e+00 9.075075864494726030e-01 5.982958407766718854e-03
1.700000000000000178e+00 6.353171203652260290e-01 4.361087468549643999e-03
1.899999999999999911e+00 4.350706293575786754e-01 3.301923461374131185e-03
2.100000000000000089e+00 2.937389523960632909e-01 2.369822924128959282e-03
2.300000000000000266e+00 1.960403121149653649e-01 1.757830111104831871e-03
2.500000000000000000e+00 1.297953124298474037e-01 1.223154634632579946e-03
2.700000000000000178e+00 8.526239769377724764e-02 8.325155210548740867e-04
2.900000000000000355e+00 5.560329474900142788e-02 7.629856943383342112e-04
3.100000000000000089e+00 3.609993491453745290e-02 4.517219635238817546e-04
3.300000000000000266e+00 2.352346230476186004e-02 2.891311983810076190e-04
3.500000000000000000e+00 1.516674609001032389e-02 1.939671006445557266e-04
3.700000000000000178e+00 9.834879340381534954e-03 1.417799262984713294e-04
3.900000000000000355e+00 6.293557775290292873e-03 1.111019339111704493e-04


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/20_30/dN_over_2pidYptdpt_mc_321.dat <==
1.000000000000000056e-01 2.374352885887321563e+01 6.751756831035307660e-02
3.000000000000000444e-01 2.018765728932546466e+01 6.952314505095909258e-02
5.000000000000000000e-01 1.498744353320223510e+01 6.357040163316309000e-02
7.000000000000000666e-01 1.006969895532338732e+01 5.156534546806659791e-02
9.000000000000000222e-01 6.385156908905950779e+00 3.475104645113519936e-02
1.100000000000000089e+00 3.935896558069726048e+00 2.467330656772032810e-02
1.300000000000000266e+00 2.397209606770026369e+00 1.678068020658124437e-02
1.500000000000000000e+00 1.455814668219508112e+00 1.073359522351586062e-02
1.700000000000000178e+00 8.831125508237338551e-01 7.439304729321863201e-03
1.899999999999999911e+00 5.385020762426206975e-01 4.723823152648918937e-03
2.100000000000000089e+00 3.290004247620305078e-01 3.090912359434619568e-03
2.300000000000000266e+00 2.017343108634158111e-01 2.029418031937426942e-03
2.500000000000000000e+00 1.244571495352498197e-01 1.309604574085437845e-03
2.700000000000000178e+00 7.672599460411380634e-02 8.584150974692260089e-04
2.900000000000000355e+00 4.764856605022391861e-02 5.752875401612319965e-04
3.100000000000000089e+00 2.961552614038774969e-02 4.142639015220748208e-04
3.300000000000000266e+00 1.843584948123314082e-02 2.724886120505475430e-04
3.500000000000000000e+00 1.155135208750756974e-02 1.663054847641697791e-04
3.700000000000000178e+00 7.249292583588406828e-03 9.817704760869616566e-05
3.900000000000000355e+00 4.493372537561766619e-03 7.181197188138162767e-05


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/20_30/dNdEta_mc_charged.dat <==
# Eta,dNdEta,error
-7.799999999999999822e+00 6.736765499999991391e+01 2.125129697693156405e+00
-7.400000000000000355e+00 9.275563250000008964e+01 2.925990583594435979e+00
-7.000000000000000000e+00 1.256595174999999358e+02 3.963962810256842939e+00
-6.599999999999999645e+00 1.670071350000004031e+02 5.268279082465229024e+00
-6.200000000000000178e+00 2.155763575000000571e+02 6.800400844697503722e+00
-5.799999999999999822e+00 2.694070750000001908e+02 8.498522921392718033e+00
-5.399999999999999467e+00 3.260034375000002456e+02 1.028387199921157169e+01
-5.000000000000000000e+00 3.832259975000006875e+02 1.208899887947137941e+01
-4.599999999999999645e+00 4.386898550000001364e+02 1.383868656739253389e+01
-4.200000000000000178e+00 4.899854350000002228e+02 1.545684472341611837e+01
-3.799999999999999822e+00 5.343482750000003989e+02 1.685633852824972934e+01
-3.399999999999999467e+00 5.709997299999999996e+02 1.801257594858424227e+01
-2.999999999999999556e+00 6.004372500000006312e+02 1.894122987061402341e+01
-2.599999999999999645e+00 6.235640399999987267e+02 1.967078492814583157e+01
-2.199999999999999734e+00 6.403675050000009605e+02 2.020089498624820123e+01
-1.799999999999999822e+00 6.497020824999992783e+02 2.049536925848147817e+01
-1.399999999999999467e+00 6.500723274999995738e+02 2.050704667245487656e+01
-9.999999999999995559e-01 6.417526500000001306e+02 2.024459296093163019e+01
-5.999999999999996447e-01 6.287171149999998079e+02 1.983341921522644213e+01
-1.999999999999997335e-01 6.193842949999999519e+02 1.953905354006504425e+01
2.000000000000001776e-01 6.193350549999997838e+02 1.953749537512927503e+01
6.000000000000005329e-01 6.286390800000009449e+02 1.983095659326142979e+01
1.000000000000000888e+00 6.416581175000002304e+02 2.024157883909532885e+01
1.400000000000001243e+00 6.501338550000002670e+02 2.050894447025245881e+01
1.800000000000000711e+00 6.497903925000031222e+02 2.049808281091308970e+01
2.200000000000000178e+00 6.404285675000000992e+02 2.020271245985675890e+01
2.600000000000000533e+00 6.234887625000002345e+02 1.966832669467768113e+01
3.000000000000000888e+00 6.005121850000003860e+02 1.894348927124218918e+01
3.400000000000001243e+00 5.710256849999996120e+02 1.801329556487821293e+01
3.800000000000000711e+00 5.344943100000020877e+02 1.686083442350517458e+01
4.200000000000000178e+00 4.899501199999996857e+02 1.545566560222512820e+01
4.600000000000000533e+00 4.386629774999998403e+02 1.383775307207980276e+01
5.000000000000000888e+00 3.832442625000001044e+02 1.208953718360467100e+01
5.400000000000001243e+00 3.260205724999999575e+02 1.028438053243389838e+01
5.800000000000000711e+00 2.694625550000012026e+02 8.500259136476268296e+00
6.200000000000000178e+00 2.157142024999998000e+02 6.804751434761169726e+00
6.600000000000000533e+00 1.671258974999999793e+02 5.272021842256418012e+00
7.000000000000000888e+00 1.258492950000000974e+02 3.969950849560073269e+00
7.400000000000001243e+00 9.293798249999991867e+01 2.931746291912310731e+00
7.800000000000000711e+00 6.754633000000021070e+01 2.130770753627792224e+00


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/20_30/dNdY_mc_-2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 1.920000000000001404e-04 6.152696969622392074e-06
-9.250000000000000000e+00 1.461466666666656235e-02 4.612611116782715844e-04
-8.750000000000000000e+00 1.394359999999997546e-01 4.399186821393203696e-03
-8.250000000000000000e+00 3.503246666666667286e-01 1.105159350841197416e-02
-7.750000000000000000e+00 5.509313333333341056e-01 1.738087985110790476e-02
-7.250000000000000000e+00 8.898820000000001729e-01 2.807236644870577530e-02
-6.750000000000000000e+00 1.617361333333333873e+00 5.102207590115080682e-02
-6.250000000000000000e+00 2.906822000000006234e+00 9.169684263987452899e-02
-5.750000000000000000e+00 4.753108000000002775e+00 1.499386706229668964e-01
-5.250000000000000000e+00 6.956818000000008162e+00 2.194555335932903140e-01
-4.750000000000000000e+00 9.305402666666674705e+00 2.935426985367441954e-01
-4.250000000000000000e+00 1.157175266666665259e+01 3.650358399368024420e-01
-3.750000000000000000e+00 1.354240333333332735e+01 4.272044946863997050e-01
-3.250000000000000000e+00 1.512409066666665680e+01 4.771026248026005723e-01
-2.750000000000000000e+00 1.635425199999999535e+01 5.159076689987042164e-01
-2.250000000000000000e+00 1.736159666666669921e+01 5.476869082565670732e-01
-1.750000000000000000e+00 1.817508799999999169e+01 5.733503821010514923e-01
-1.250000000000000000e+00 1.879828266666665471e+01 5.930089036710991524e-01
-7.500000000000000000e-01 1.922920533333332926e+01 6.066017363600865187e-01
-2.500000000000000000e-01 1.942787799999998910e+01 6.128691644635466673e-01
2.500000000000000000e-01 1.941693933333334599e+01 6.125214779495880002e-01
7.500000000000000000e-01 1.922181533333331416e+01 6.063671813878609429e-01
1.250000000000000000e+00 1.879023466666667019e+01 5.927528862879645200e-01
1.750000000000000000e+00 1.817510800000000515e+01 5.733500771414663522e-01
2.250000000000000000e+00 1.736929266666666294e+01 5.479297944887359106e-01
2.750000000000000000e+00 1.635910733333334122e+01 5.160599674419094063e-01
3.250000000000000000e+00 1.514191800000001820e+01 4.776605034509211478e-01
3.750000000000000000e+00 1.353758399999999718e+01 4.270491522673380835e-01
4.250000000000000000e+00 1.156413133333331977e+01 3.647941375445754031e-01
4.750000000000000000e+00 9.307252666666661511e+00 2.936027327441959045e-01
5.250000000000000000e+00 6.959510000000002528e+00 2.195395561312407096e-01
5.750000000000000000e+00 4.748191333333334541e+00 1.497837394483753359e-01
6.250000000000000000e+00 2.910460666666669471e+00 9.181081877401331415e-02
6.750000000000000000e+00 1.618236000000000008e+00 5.104958587022523364e-02
7.250000000000000000e+00 8.954293333333346316e-01 2.824773078025797843e-02
7.750000000000000000e+00 5.550766666666662186e-01 1.751071582601698706e-02
8.250000000000000000e+00 3.532233333333333891e-01 1.114296568540730156e-02
8.750000000000000000e+00 1.396359999999999824e-01 4.405411347141291109e-03
9.250000000000000000e+00 1.462066666666657182e-02 4.613465466291525978e-04
9.750000000000000000e+00 2.580000000000001997e-04 8.400427370080916254e-06


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/20_30/dNdY_mc_2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 -7.333333333333351777e-06 2.215540566092095127e-06
-9.250000000000000000e+00 8.493333333333295473e-03 2.686295193508535478e-04
-8.750000000000000000e+00 4.581080000000004593e-01 1.445121884346408508e-02
-8.250000000000000000e+00 2.184539333333332944e+00 6.891314149237419417e-02
-7.750000000000000000e+00 3.614464666666665771e+00 1.140194431748205034e-01
-7.250000000000000000e+00 4.430574000000001789e+00 1.397633202983221967e-01
-6.750000000000000000e+00 5.252474666666675063e+00 1.656882661071712726e-01
-6.250000000000000000e+00 5.752913333333332879e+00 1.814792910469893439e-01
-5.750000000000000000e+00 5.514337333333334534e+00 1.739518375511199255e-01
-5.250000000000000000e+00 4.809609333333320080e+00 1.517224618527068525e-01
-4.750000000000000000e+00 3.953866000000004544e+00 1.247258889859277770e-01
-4.250000000000000000e+00 3.119334000000003826e+00 9.840505339992793032e-02
-3.750000000000000000e+00 2.353706000000002962e+00 7.425060547381484577e-02
-3.250000000000000000e+00 1.732070666666666092e+00 5.464036592408004489e-02
-2.750000000000000000e+00 1.261770666666666596e+00 3.980842795572274440e-02
-2.250000000000000000e+00 8.919713333333331162e-01 2.814157868678969499e-02
-1.750000000000000000e+00 6.266726666666676548e-01 1.977182963898728787e-02
-1.250000000000000000e+00 4.501800000000006352e-01 1.420904489393995905e-02
-7.500000000000000000e-01 3.404320000000002899e-01 1.074193855069422235e-02
-2.500000000000000000e-01 2.978279999999997041e-01 9.399097925443782725e-03
2.500000000000000000e-01 3.049973333333333980e-01 9.688463026826467719e-03
7.500000000000000000e-01 3.473473333333325086e-01 1.097047336409681315e-02
1.250000000000000000e+00 4.506806666666668959e-01 1.422436632094276933e-02
1.750000000000000000e+00 6.327526666666668520e-01 1.997849737350228597e-02
2.250000000000000000e+00 8.852086666666667547e-01 2.792456762860524161e-02
2.750000000000000000e+00 1.241972000000000298e+00 3.917971445985943962e-02
3.250000000000000000e+00 1.717061333333333994e+00 5.417678694548766494e-02
3.750000000000000000e+00 2.374808666666670565e+00 7.492413689076198036e-02
4.250000000000000000e+00 3.120377999999997876e+00 9.843806475457267391e-02
4.750000000000000000e+00 3.947866000000003872e+00 1.245377598668331032e-01
5.250000000000000000e+00 4.810438000000004877e+00 1.517472554174907895e-01
5.750000000000000000e+00 5.520463333333337275e+00 1.741451926906502357e-01
6.250000000000000000e+00 5.752895999999993570e+00 1.814806479289346186e-01
6.750000000000000000e+00 5.264959999999997642e+00 1.660827167346263233e-01
7.250000000000000000e+00 4.432743333333337254e+00 1.398339784548302267e-01
7.750000000000000000e+00 3.616290666666666098e+00 1.140785768126484634e-01
8.250000000000000000e+00 2.201658666666668651e+00 6.945498145541988133e-02
8.750000000000000000e+00 4.768526666666658143e-01 1.504508945515782396e-02
9.250000000000000000e+00 9.235333333333291608e-03 2.915581794085074486e-04
9.750000000000000000e+00 -7.000000000000003453e-05 3.012557053401677980e-06


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/20_30/integrated_v2_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
7.624041619733766539e-02
6.934661998944928463e-02


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/20_30/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
9.193665988841731584e-02
8.378395927042509017e-02


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/20_30/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-2.4_2.4.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
9.002532681255696889e-02
8.205272889545964232e-02


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/20_30/integrated_v3_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v3_2par_cumulant  
#  v3_4par_cumulant
2.562348400614946134e-02
1.671782289147848155e-02


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/20_30/r2_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 9.988907594734799389e-01 5.364630314955881911e-04
7.894737124443054199e-01 9.984248487394674632e-01 8.269199680604694212e-04
1.315789461135864258e+00 9.969857364896848040e-01 1.343018222339153675e-03
1.842105269432067871e+00 9.953538261648107177e-01 2.364514716328432187e-03
2.368421077728271484e+00 9.928000807067561828e-01 2.818833254559369866e-03
2.894736766815185547e+00 9.941430075113257825e-01 3.084151645813546991e-03
3.421052694320678711e+00 9.910912006208597580e-01 2.719119660331815146e-03
3.947368383407592773e+00 9.920103145021361701e-01 3.760952801520823369e-03
4.473684310913085938e+00 9.915403164329819052e-01 3.364740533167851193e-03
5.000000000000000000e+00 9.907385049683901102e-01 4.272643290486425292e-03


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/20_30/r2_eta_charged_3_4.dat <==
2.631579041481018066e-01 9.988401390503927058e-01
7.894737124443054199e-01 9.983985626324001217e-01
1.315789461135864258e+00 9.969936196066407907e-01
1.842105269432067871e+00 9.953357269194548218e-01
2.368421077728271484e+00 9.927978993404754648e-01
2.894736766815185547e+00 9.941702937226973846e-01
3.421052694320678711e+00 9.911129525707961241e-01
3.947368383407592773e+00 9.920963462754248674e-01
4.473684310913085938e+00 9.915771847396407379e-01
5.000000000000000000e+00 9.907264101642654364e-01


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/20_30/r2_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.987017011642596032e-01 5.236269917760414099e-04
7.894737124443054199e-01 9.979335186552263925e-01 8.572039486966619853e-04
1.315789461135864258e+00 9.961166282064338739e-01 1.373416089711327259e-03
1.842105269432067871e+00 9.942265776368899299e-01 2.422246857481004031e-03
2.368421077728271484e+00 9.913187996009209524e-01 2.841462085502064090e-03
2.894736766815185547e+00 9.924548523549405754e-01 3.161776228897569992e-03
3.421052694320678711e+00 9.894457504012319493e-01 2.818203555672770411e-03
3.947368383407592773e+00 9.902304437800084624e-01 3.795234859605112112e-03
4.473684310913085938e+00 9.888171200642634773e-01 3.443832554688666062e-03
5.000000000000000000e+00 9.877386463272437300e-01 4.366246465319116414e-03


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/20_30/r3_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 9.969375214114701844e-01 2.037712295546757323e-03
7.894737124443054199e-01 9.875739030079702108e-01 4.173808156832345927e-03
1.315789461135864258e+00 9.761220284268178338e-01 3.880529790353547115e-03
1.842105269432067871e+00 9.702401616556010078e-01 5.476282526726643056e-03
2.368421077728271484e+00 9.634396159992766329e-01 6.715829676918549408e-03
2.894736766815185547e+00 9.505904681661320188e-01 8.108973869409369373e-03
3.421052694320678711e+00 9.442962612672485267e-01 8.685952192436147135e-03
3.947368383407592773e+00 9.446083039412226379e-01 1.119464413222813828e-02
4.473684310913085938e+00 9.413333164054549229e-01 8.735451615458394298e-03
5.000000000000000000e+00 9.270564241150338614e-01 1.060143770624528275e-02


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/20_30/r3_eta_charged_3_4.dat <==
2.631579041481018066e-01 9.968636206521388488e-01
7.894737124443054199e-01 9.872805370213615372e-01
1.315789461135864258e+00 9.757415311627708476e-01
1.842105269432067871e+00 9.698838415979987859e-01
2.368421077728271484e+00 9.628495513230374003e-01
2.894736766815185547e+00 9.499345035010077209e-01
3.421052694320678711e+00 9.435684722651460632e-01
3.947368383407592773e+00 9.437631884922453862e-01
4.473684310913085938e+00 9.408343592688579449e-01
5.000000000000000000e+00 9.263570061611882123e-01


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/20_30/r3_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.966111531307495497e-01 1.999812479676203823e-03
7.894737124443054199e-01 9.863787824202761012e-01 4.191873231087214942e-03
1.315789461135864258e+00 9.734878848330857926e-01 3.693643239256478271e-03
1.842105269432067871e+00 9.667045319706643047e-01 5.666231198724935685e-03
2.368421077728271484e+00 9.584284707302138662e-01 6.515318435881544377e-03
2.894736766815185547e+00 9.459154869761192685e-01 8.183558229725485661e-03
3.421052694320678711e+00 9.411892918300510669e-01 8.750321875782689565e-03
3.947368383407592773e+00 9.397036357834561704e-01 1.136283106510052425e-02
4.473684310913085938e+00 9.285469981897142011e-01 9.012079385629881423e-03
5.000000000000000000e+00 9.134255551815959606e-01 1.072097673297306430e-02


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/20_30/v1_eta_charged_ep.dat <==
 (-5.000000000000000000e+00+0.000000000000000000e+00j)  (1.281914764851596221e-03-7.277187969337643692e-05j)
 (-4.473684310913085938e+00+0.000000000000000000e+00j)  (1.175026096489486345e-03-9.811769728479340460e-05j)
 (-3.947368383407592773e+00+0.000000000000000000e+00j)  (1.165129528971176314e-03-6.941724924444760733e-05j)
 (-3.421052694320678711e+00+0.000000000000000000e+00j)  (1.101809753592524138e-03-6.497250977490643808e-05j)
 (-2.894736766815185547e+00+0.000000000000000000e+00j)  (8.728094509566297838e-04-7.340413739124467961e-05j)
 (-2.368421077728271484e+00+0.000000000000000000e+00j)  (7.429459017409288440e-04-8.537814462548879856e-05j)
 (-1.842105269432067871e+00+0.000000000000000000e+00j)  (5.827912656455094256e-04-5.156104164102761792e-05j)
 (-1.315789461135864258e+00+0.000000000000000000e+00j)  (4.242032455681551159e-04-5.734243470212804761e-05j)
 (-7.894737124443054199e-01+0.000000000000000000e+00j)  (2.760219717748332835e-04-2.017353696522768182e-05j)
 (-2.631579041481018066e-01+0.000000000000000000e+00j)  (1.172694245239595562e-04-1.068010997753163654e-05j)
 (2.631579041481018066e-01+0.000000000000000000e+00j)  (-3.354458789725027311e-05-4.646970145153043769e-05j)
 (7.894737124443054199e-01+0.000000000000000000e+00j)  (-3.120276028336244219e-04-6.374664277002875382e-05j)
 (1.315789461135864258e+00+0.000000000000000000e+00j)  (-4.385143930645235121e-04-1.093690837599204737e-05j)
 (1.842105269432067871e+00+0.000000000000000000e+00j)  (-5.863761039545057003e-04-4.090301148149857037e-05j)
 (2.368421077728271484e+00+0.000000000000000000e+00j)  (-7.155260677007116476e-04-5.191011083615935858e-05j)
 (2.894736766815185547e+00+0.000000000000000000e+00j)  (-8.295598085257324802e-04-5.137090111554495268e-05j)
 (3.421052694320678711e+00+0.000000000000000000e+00j)  (-1.038167490276981552e-03-4.385512681993232199e-05j)
 (3.947368383407592773e+00+0.000000000000000000e+00j)  (-1.138048188544283062e-03-1.626411139953027842e-05j)
 (4.473684310913085938e+00+0.000000000000000000e+00j)  (-1.141291357298430649e-03-2.182015784242175471e-05j)
 (5.000000000000000000e+00+0.000000000000000000e+00j)  (-1.240446493342091004e-03-1.318332026988339077e-06j)


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/20_30/v2_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 5.333314090967178345e-02 1.191111165098845959e-03 4.850091785192489624e-02 1.417742809280753136e-03
-4.473684310913085938e+00 5.853631347417831421e-02 1.340853865258395672e-03 5.322273820638656616e-02 1.556815463118255138e-03
-3.947368383407592773e+00 6.247518584132194519e-02 1.466607558540999889e-03 5.666079372167587280e-02 1.628144644200801849e-03
-3.421052694320678711e+00 6.508771330118179321e-02 1.496820244938135147e-03 5.898186564445495605e-02 1.767893205396831036e-03
-2.894736766815185547e+00 6.680325418710708618e-02 1.542162965051829815e-03 6.037862226366996765e-02 1.802555168978869915e-03
-2.368421077728271484e+00 6.828375905752182007e-02 1.557747367769479752e-03 6.168010085821151733e-02 1.838666386902332306e-03
-1.842105269432067871e+00 7.029785960912704468e-02 1.564557082019746304e-03 6.351302564144134521e-02 1.933392835780978203e-03
-1.315789461135864258e+00 7.257498800754547119e-02 1.633874722756445408e-03 6.555213034152984619e-02 1.969851320609450340e-03
-7.894737124443054199e-01 7.496169954538345337e-02 1.675628940574824810e-03 6.768838316202163696e-02 2.074542455375194550e-03
-2.631579041481018066e-01 7.661179453134536743e-02 1.699260552413761616e-03 6.920312345027923584e-02 2.125047612935304642e-03
2.631579041481018066e-01 7.667174190282821655e-02 1.716191647574305534e-03 6.933797150850296021e-02 2.113689435645937920e-03
7.894737124443054199e-01 7.482367008924484253e-02 1.663340488448739052e-03 6.765004992485046387e-02 2.095787087455391884e-03
1.315789461135864258e+00 7.241250574588775635e-02 1.597296446561813354e-03 6.553466618061065674e-02 2.067974070087075233e-03
1.842105269432067871e+00 7.004337012767791748e-02 1.529791974462568760e-03 6.347082555294036865e-02 2.030402887612581253e-03
2.368421077728271484e+00 6.809154897928237915e-02 1.468850765377283096e-03 6.170294433832168579e-02 1.979002496227622032e-03
2.894736766815185547e+00 6.640871614217758179e-02 1.423234818503260612e-03 6.022487953305244446e-02 1.962380949407815933e-03
3.421052694320678711e+00 6.480832397937774658e-02 1.383437658660113811e-03 5.892356485128402710e-02 1.874053035862743855e-03
3.947368383407592773e+00 6.215267255902290344e-02 1.329303835518658161e-03 5.663948506116867065e-02 1.844856422394514084e-03
4.473684310913085938e+00 5.826016515493392944e-02 1.238403841853141785e-03 5.313383787870407104e-02 1.685121678747236729e-03
5.000000000000000000e+00 5.309122800827026367e-02 1.118844840675592422e-03 4.854432120919227600e-02 1.591679756529629230e-03


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/20_30/v2_eta_charged_cumulant_etaref_-2.4_2.4.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 7.318928092718124390e-02 1.692199963144958019e-03 6.645681709051132202e-02 1.977008534595370293e-03
-4.473684310913085938e+00 7.865461707115173340e-02 1.865191035903990269e-03 7.149948179721832275e-02 2.095993608236312866e-03
-3.947368383407592773e+00 8.256877958774566650e-02 2.002903493121266365e-03 7.484265416860580444e-02 2.187489997595548630e-03
-3.421052694320678711e+00 8.495109528303146362e-02 2.002636203542351723e-03 7.700622826814651489e-02 2.335082739591598511e-03
-2.894736766815185547e+00 8.625966310501098633e-02 2.056493889540433884e-03 7.803615182638168335e-02 2.345067914575338364e-03
-2.368421077728271484e+00 8.725297451019287109e-02 2.050838433206081390e-03 7.889113575220108032e-02 2.394640352576971054e-03
-1.842105269432067871e+00 8.861975371837615967e-02 2.077989978715777397e-03 8.011768758296966553e-02 2.426579361781477928e-03
-1.315789461135864258e+00 9.002853929996490479e-02 2.102939877659082413e-03 8.138774335384368896e-02 2.479347633197903633e-03
-7.894737124443054199e-01 9.133944660425186157e-02 2.106136176735162735e-03 8.256405591964721680e-02 2.544984454289078712e-03
-2.631579041481018066e-01 9.218245744705200195e-02 2.104098210111260414e-03 8.338584005832672119e-02 2.572977216914296150e-03
2.631579041481018066e-01 9.220495074987411499e-02 2.139597199857234955e-03 8.349920809268951416e-02 2.563468180596828461e-03
7.894737124443054199e-01 9.120245277881622314e-02 2.098877914249897003e-03 8.255529403686523438e-02 2.560133812949061394e-03
1.315789461135864258e+00 8.982913196086883545e-02 2.043636050075292587e-03 8.137486129999160767e-02 2.596784848719835281e-03
1.842105269432067871e+00 8.836279064416885376e-02 2.015569712966680527e-03 8.015654236078262329e-02 2.545534400269389153e-03
2.368421077728271484e+00 8.702935278415679932e-02 1.945786061696708202e-03 7.889637351036071777e-02 2.543407492339611053e-03
2.894736766815185547e+00 8.581111580133438110e-02 1.900533912703394890e-03 7.789228856563568115e-02 2.541095716878771782e-03
3.421052694320678711e+00 8.461856096982955933e-02 1.865520607680082321e-03 7.694007456302642822e-02 2.465691883116960526e-03
3.947368383407592773e+00 8.215221017599105835e-02 1.792850322090089321e-03 7.478783279657363892e-02 2.440811600536108017e-03
4.473684310913085938e+00 7.826822996139526367e-02 1.715709571726620197e-03 7.137142866849899292e-02 2.272035228088498116e-03
5.000000000000000000e+00 7.279353588819503784e-02 1.546429935842752457e-03 6.643470376729965210e-02 2.172586042433977127e-03


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/20_30/v2_eta_charged_ep.dat <==
-5.000000000000000000e+00 7.038759137804626032e-02 8.348270485935393569e-04
-4.473684310913085938e+00 7.568214905040182572e-02 9.428794548855537949e-04
-3.947368383407592773e+00 7.929020235531908378e-02 1.014410671145101828e-03
-3.421052694320678711e+00 8.158560931544375783e-02 9.730701106562722642e-04
-2.894736766815185547e+00 8.278989097650393814e-02 1.023578735621464599e-03
-2.368421077728271484e+00 8.373728590455904730e-02 1.014256665545461679e-03
-1.842105269432067871e+00 8.511032895989915914e-02 1.025496513053809813e-03
-1.315789461135864258e+00 8.649289507496844831e-02 1.034159663302817609e-03
-7.894737124443054199e-01 8.781823898681645479e-02 1.028721808452227708e-03
-2.631579041481018066e-01 8.873045362268812408e-02 1.016896807699211973e-03
2.631579041481018066e-01 8.881353431215228966e-02 1.054505859086214562e-03
7.894737124443054199e-01 8.777369024046315082e-02 1.040040482714923043e-03
1.315789461135864258e+00 8.642211737031495200e-02 9.995812105622892130e-04
1.842105269432067871e+00 8.497778828056994083e-02 1.024913313159551802e-03
2.368421077728271484e+00 8.366149915366298540e-02 9.939635303640632653e-04
2.894736766815185547e+00 8.249189527884073780e-02 9.635537985398418036e-04
3.421052694320678711e+00 8.139560356831289367e-02 9.479101079808717988e-04
3.947368383407592773e+00 7.906344745258234163e-02 9.171100720666713760e-04
4.473684310913085938e+00 7.537751865391635608e-02 8.874541929017600809e-04
5.000000000000000000e+00 7.014114671746360385e-02 8.121831071206343702e-04


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/20_30/v2_pt_charged_cumulant.dat <==
# pt vn{2} err vn{4} err
2.000000029802322388e-01 1.141778845340013504e-02 2.600718289613723755e-04 1.037951372563838959e-02 3.113347338512539864e-04
4.000000059604644775e-01 3.873604163527488708e-02 9.553673444315791130e-04 3.518789261579513550e-02 1.112780766561627388e-03
6.000000238418579102e-01 6.718999892473220825e-02 1.609141123481094837e-03 6.104092672467231750e-02 1.894077402539551258e-03
8.000000119209289551e-01 9.235067665576934814e-02 2.201022114604711533e-03 8.408250659704208374e-02 2.592733828350901604e-03
1.000000000000000000e+00 1.138765364885330200e-01 2.670249668881297112e-03 1.035347208380699158e-01 3.116630716249346733e-03
1.200000047683715820e+00 1.317943036556243896e-01 3.119423054158687592e-03 1.197885423898696899e-01 3.554991679266095161e-03
1.399999976158142090e+00 1.471033841371536255e-01 3.457842627540230751e-03 1.334783136844635010e-01 3.869375213980674744e-03
1.600000023841857910e+00 1.607297956943511963e-01 3.753718920052051544e-03 1.458667069673538208e-01 4.060122184455394745e-03
1.799999952316284180e+00 1.724564284086227417e-01 3.848810913041234016e-03 1.564339697360992432e-01 4.315840546041727066e-03
2.000000000000000000e+00 1.832726299762725830e-01 3.955243621021509171e-03 1.661122739315032959e-01 4.455354996025562286e-03
2.200000047683715820e+00 1.931055486202239990e-01 4.352295305579900742e-03 1.749712526798248291e-01 4.696711897850036621e-03
2.400000095367431641e+00 2.011345624923706055e-01 4.498007707297801971e-03 1.820924729108810425e-01 4.817829933017492294e-03
2.599999904632568359e+00 2.095801085233688354e-01 4.632094409316778183e-03 1.894690692424774170e-01 5.141884088516235352e-03
2.799999952316284180e+00 2.160481959581375122e-01 4.832961596548557281e-03 1.950222700834274292e-01 5.024326965212821960e-03
3.000000000000000000e+00 2.229065895080566406e-01 4.658353514969348907e-03 2.010716199874877930e-01 5.396787077188491821e-03
3.200000047683715820e+00 2.289765775203704834e-01 5.022859200835227966e-03 2.072255313396453857e-01 5.448853131383657455e-03
3.400000095367431641e+00 2.338220179080963135e-01 4.632815252989530563e-03 2.122566998004913330e-01 5.516346544027328491e-03
3.599999904632568359e+00 2.391134798526763916e-01 5.601244047284126282e-03 2.154560536146163940e-01 6.565806455910205841e-03
3.799999952316284180e+00 2.428061515092849731e-01 5.628024227917194366e-03 2.193122357130050659e-01 5.492551717907190323e-03


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/20_30/v2_pt_charged_ep.dat <==
 (2.000000029802322388e-01+0.000000000000000000e+00j)  (1.108479388457804353e-02+1.988449410996280252e-05j)  (2.977189481906908244e-04+0.000000000000000000e+00j)
 (4.000000059604644775e-01+0.000000000000000000e+00j)  (3.744233659572191592e-02-3.295300184308577762e-05j)  (1.090845320768998612e-03+0.000000000000000000e+00j)
 (6.000000238418579102e-01+0.000000000000000000e+00j)  (6.484940009400429195e-02+3.165812698118457410e-05j)  (1.751965153339111667e-03+0.000000000000000000e+00j)
 (8.000000119209289551e-01+0.000000000000000000e+00j)  (8.914454878316220576e-02+1.231219725218888554e-04j)  (2.419523803802534762e-03+0.000000000000000000e+00j)
 (1.000000000000000000e+00+0.000000000000000000e+00j)  (1.098378614785822660e-01+3.519858758434736594e-05j)  (2.935036929133171685e-03+0.000000000000000000e+00j)
 (1.200000047683715820e+00+0.000000000000000000e+00j)  (1.270760522284794802e-01+6.057084541368594743e-05j)  (3.543329589650714116e-03+0.000000000000000000e+00j)
 (1.399999976158142090e+00+0.000000000000000000e+00j)  (1.416596188482586727e-01+1.716152243756739813e-04j)  (3.897657124298223308e-03+0.000000000000000000e+00j)
 (1.600000023841857910e+00+0.000000000000000000e+00j)  (1.548223418255803008e-01+3.114992527091430745e-04j)  (4.162236744802414769e-03+0.000000000000000000e+00j)
 (1.799999952316284180e+00+0.000000000000000000e+00j)  (1.660092768936575758e-01-5.523074970700170467e-05j)  (4.172662718069676362e-03+0.000000000000000000e+00j)
 (2.000000000000000000e+00+0.000000000000000000e+00j)  (1.763849444659972288e-01+2.414915011541095941e-04j)  (4.299287609942102628e-03+0.000000000000000000e+00j)
 (2.200000047683715820e+00+0.000000000000000000e+00j)  (1.858366420179849987e-01-1.030875136835376796e-04j)  (4.879440390293446513e-03+0.000000000000000000e+00j)
 (2.400000095367431641e+00+0.000000000000000000e+00j)  (1.934131073958849645e-01-9.880195066514569940e-07j)  (5.085523316949337215e-03+0.000000000000000000e+00j)
 (2.599999904632568359e+00+0.000000000000000000e+00j)  (2.016014637091662343e-01+2.676823543616886365e-04j)  (5.694511920204396380e-03+0.000000000000000000e+00j)
 (2.799999952316284180e+00+0.000000000000000000e+00j)  (2.079237887474141011e-01+6.968447292693214293e-04j)  (6.078483295918434698e-03+0.000000000000000000e+00j)
 (3.000000000000000000e+00+0.000000000000000000e+00j)  (2.143696778510271739e-01+5.905728807219495086e-05j)  (6.422627691215565017e-03+0.000000000000000000e+00j)
 (3.200000047683715820e+00+0.000000000000000000e+00j)  (2.204984769327173189e-01-5.295093789523547950e-04j)  (7.819255131223850144e-03+0.000000000000000000e+00j)
 (3.400000095367431641e+00+0.000000000000000000e+00j)  (2.257935641511553959e-01-7.759298116238466528e-04j)  (6.624314907677886916e-03+0.000000000000000000e+00j)
 (3.599999904632568359e+00+0.000000000000000000e+00j)  (2.312600205276508503e-01-2.471247645840540970e-03j)  (8.672446243217049253e-03+0.000000000000000000e+00j)
 (3.799999952316284180e+00+0.000000000000000000e+00j)  (2.346613844782288183e-01-1.236637193984451398e-03j)  (8.480550354120146295e-03+0.000000000000000000e+00j)


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/20_30/v3_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 1.499420963227748871e-02 3.858629497699439526e-04 9.308898821473121643e-03 3.008416155353188515e-03
-4.473684310913085938e+00 1.758391782641410828e-02 3.944902564398944378e-04 1.120835356414318085e-02 3.632468637079000473e-03
-3.947368383407592773e+00 1.938252151012420654e-02 4.240322159603238106e-04 1.270609814673662186e-02 3.656158689409494400e-03
-3.421052694320678711e+00 2.069294825196266174e-02 4.300314467400312424e-04 1.306686829775571823e-02 3.946667537093162537e-03
-2.894736766815185547e+00 2.146008983254432678e-02 4.684712621383368969e-04 1.380668859928846359e-02 4.277599509805440903e-03
-2.368421077728271484e+00 2.229418419301509857e-02 4.685938183683902025e-04 1.406476646661758423e-02 4.428695887327194214e-03
-1.842105269432067871e+00 2.311249263584613800e-02 4.815900174435228109e-04 1.474842242896556854e-02 4.404371138662099838e-03
-1.315789461135864258e+00 2.403118647634983063e-02 4.619375686161220074e-04 1.498091500252485275e-02 4.811583086848258972e-03
-7.894737124443054199e-01 2.500739134848117828e-02 5.167812341824173927e-04 1.564744487404823303e-02 4.950421396642923355e-03
-2.631579041481018066e-01 2.575222589075565338e-02 5.421437672339379787e-04 1.641320995986461639e-02 5.035094451159238815e-03
2.631579041481018066e-01 2.576902136206626892e-02 5.340229836292564869e-04 1.646226271986961365e-02 5.227990448474884033e-03
7.894737124443054199e-01 2.503815852105617523e-02 5.161990411579608917e-04 1.539385784417390823e-02 5.060703027993440628e-03
1.315789461135864258e+00 2.407351508736610413e-02 4.896203754469752312e-04 1.492638606578111649e-02 4.942420870065689087e-03
1.842105269432067871e+00 2.317982539534568787e-02 4.407532105688005686e-04 1.439156569540500641e-02 4.791584797203540802e-03
2.368421077728271484e+00 2.234334684908390045e-02 4.517033230513334274e-04 1.363301742821931839e-02 4.546407610177993774e-03
2.894736766815185547e+00 2.164792641997337341e-02 4.234562220517545938e-04 1.342564821243286133e-02 4.548593889921903610e-03
3.421052694320678711e+00 2.084108628332614899e-02 3.844121529255062342e-04 1.278423517942428589e-02 4.278980661183595657e-03
3.947368383407592773e+00 1.951847597956657410e-02 3.509969392325729132e-04 1.215663459151983261e-02 3.810872323811054230e-03
4.473684310913085938e+00 1.762563176453113556e-02 3.238995268475264311e-04 1.095126010477542877e-02 3.470568452030420303e-03
5.000000000000000000e+00 1.518525648862123489e-02 2.884372952394187450e-04 9.188597090542316437e-03 3.212837269529700279e-03


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/20_30/v3_eta_charged_ep.dat <==
-5.000000000000000000e+00 1.912856274887139024e-02 2.937059240912445052e-04
-4.473684310913085938e+00 2.199713810416366322e-02 3.172924758470820040e-04
-3.947368383407592773e+00 2.400516607885110759e-02 3.120940109203086134e-04
-3.421052694320678711e+00 2.520922744053592443e-02 3.026185170084087360e-04
-2.894736766815185547e+00 2.599032387912660752e-02 3.116910914299607241e-04
-2.368421077728271484e+00 2.668603167387184616e-02 3.380841410947619022e-04
-1.842105269432067871e+00 2.744439414534319971e-02 3.355455961545029064e-04
-1.315789461135864258e+00 2.807835071476908612e-02 3.449285633434876234e-04
-7.894737124443054199e-01 2.881177224225658223e-02 3.676641574210967427e-04
-2.631579041481018066e-01 2.937040495655897712e-02 4.094068141796629420e-04
2.631579041481018066e-01 2.939744488501880998e-02 4.059679193740639374e-04
7.894737124443054199e-01 2.882911378089807880e-02 4.129197077955432940e-04
1.315789461135864258e+00 2.818015135551625236e-02 4.115656975245854756e-04
1.842105269432067871e+00 2.744792255126555711e-02 3.935269916022156485e-04
2.368421077728271484e+00 2.670719559613601857e-02 4.423120918775390407e-04
2.894736766815185547e+00 2.609670020573281318e-02 4.285453189925528695e-04
3.421052694320678711e+00 2.531899610933001019e-02 4.087189125387452235e-04
3.947368383407592773e+00 2.406239401864875005e-02 3.929339058134756458e-04
4.473684310913085938e+00 2.213763341371128776e-02 3.533815116771554495e-04
5.000000000000000000e+00 1.938043747804586367e-02 3.740071307964161636e-04


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/25_30/dN_over_2pidYptdpt_mc_-211.dat <==
1.000000000000000056e-01 3.177911683932655933e+02 6.184382415772035069e-01
3.000000000000000444e-01 1.580610791257718688e+02 2.799006367045313026e-01
5.000000000000000000e-01 7.420559910388674041e+01 1.341160219982834301e-01
7.000000000000000666e-01 3.717682126547229871e+01 8.088254553060060525e-02
9.000000000000000222e-01 1.942459996709798631e+01 5.120783703967079353e-02
1.100000000000000089e+00 1.043177963740120973e+01 3.638274948593776814e-02
1.300000000000000266e+00 5.715704537345791536e+00 2.310428352492599827e-02
1.500000000000000000e+00 3.181872838259623304e+00 1.663521738617116177e-02
1.700000000000000178e+00 1.800108876963215865e+00 9.755381023216944461e-03
1.899999999999999911e+00 1.030026918449283180e+00 6.702613798190534995e-03
2.100000000000000089e+00 5.957813718508818690e-01 4.426259945810541961e-03
2.300000000000000266e+00 3.475290037904286700e-01 2.857027069917953202e-03
2.500000000000000000e+00 2.053900906798635795e-01 1.800771309448605034e-03
2.700000000000000178e+00 1.219277177085726083e-01 1.248736626463961942e-03
2.900000000000000355e+00 7.267453749694822995e-02 6.765994960523259022e-04
3.100000000000000089e+00 4.356250483489951253e-02 5.455641621842808806e-04
3.300000000000000266e+00 2.627551652905921881e-02 3.202453197617648986e-04
3.500000000000000000e+00 1.588366332057117997e-02 2.259474036421653973e-04
3.700000000000000178e+00 9.750821155347640795e-03 1.726915228842808671e-04
3.900000000000000355e+00 5.891589521583836045e-03 1.240362133957225636e-04


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/25_30/dN_over_2pidYptdpt_mc_-2212.dat <==
1.000000000000000056e-01 3.085194698594926344e+00 1.278423213257639732e-02
3.000000000000000444e-01 2.964449148435875259e+00 1.398931732952525889e-02
5.000000000000000000e-01 2.723515090418595186e+00 9.086635885291776543e-03
7.000000000000000666e-01 2.355947886168885397e+00 6.416375559477045624e-03
9.000000000000000222e-01 1.923429928583713533e+00 3.734910852210885767e-03
1.100000000000000089e+00 1.490937463348731340e+00 3.127945632900196258e-03
1.300000000000000266e+00 1.103031290845535306e+00 2.491826819397996006e-03
1.500000000000000000e+00 7.906870624453061769e-01 2.108053132757612119e-03
1.700000000000000178e+00 5.517251214140431737e-01 2.034055423862787641e-03
1.899999999999999911e+00 3.773747985379788950e-01 1.627481662947773567e-03
2.100000000000000089e+00 2.542037908677378111e-01 1.376027875899127903e-03
2.300000000000000266e+00 1.693536610430251277e-01 9.622160922581140217e-04
2.500000000000000000e+00 1.116755221588350694e-01 7.233638771787695952e-04
2.700000000000000178e+00 7.313670678411945958e-02 5.689057072791336728e-04
2.900000000000000355e+00 4.796765341745152372e-02 4.501901724988089087e-04
3.100000000000000089e+00 3.110298310449418138e-02 3.061745234770134045e-04
3.300000000000000266e+00 2.020182629927805978e-02 1.893533643465463562e-04
3.500000000000000000e+00 1.312641761360629558e-02 1.335774279237302898e-04
3.700000000000000178e+00 8.408542777190181755e-03 1.190320451037401006e-04
3.900000000000000355e+00 5.480847341527444842e-03 6.185109121664021301e-05


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/25_30/dN_over_2pidYptdpt_mc_-321.dat <==
1.000000000000000056e-01 2.152099506686332120e+01 6.090090319195619328e-02
3.000000000000000444e-01 1.824113530479031198e+01 5.138708327813108073e-02
5.000000000000000000e-01 1.344476501488379583e+01 2.668221622941012797e-02
7.000000000000000666e-01 8.987387553896542869e+00 1.442209667032722485e-02
9.000000000000000222e-01 5.679676687290025505e+00 1.232318397690551626e-02
1.100000000000000089e+00 3.491682934135661220e+00 9.839543958766400547e-03
1.300000000000000266e+00 2.122006734900275582e+00 8.213612854236823982e-03
1.500000000000000000e+00 1.284448296860648320e+00 5.155045919342329287e-03
1.700000000000000178e+00 7.784202732236272793e-01 3.737123312760166037e-03
1.899999999999999911e+00 4.725544804525035891e-01 3.265267010987907715e-03
2.100000000000000089e+00 2.882178547888606390e-01 2.014728356480686034e-03
2.300000000000000266e+00 1.770166255638932207e-01 1.137340123467597396e-03
2.500000000000000000e+00 1.086117895043160891e-01 9.138389561741762281e-04
2.700000000000000178e+00 6.724178453082130247e-02 6.447179160386426727e-04
2.900000000000000355e+00 4.156770386963725555e-02 4.384113116857721770e-04
3.100000000000000089e+00 2.570455011542553334e-02 3.319644776716207044e-04
3.300000000000000266e+00 1.593623268056209782e-02 1.868662290248568824e-04
3.500000000000000000e+00 9.968328814254254558e-03 1.384988076094581511e-04
3.700000000000000178e+00 6.231346170542539746e-03 7.029579301697931712e-05
3.900000000000000355e+00 3.946838543880174660e-03 3.531637652388422703e-05


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/25_30/dN_over_2pidYptdpt_mc_211.dat <==
1.000000000000000056e-01 3.178612204414674238e+02 5.816510871702986751e-01
3.000000000000000444e-01 1.581098866416533326e+02 2.775558296696012395e-01
5.000000000000000000e-01 7.422418203504216194e+01 1.327427287223523211e-01
7.000000000000000666e-01 3.717936092363564882e+01 7.603747715889823400e-02
9.000000000000000222e-01 1.943271686919566932e+01 4.957929913010226258e-02
1.100000000000000089e+00 1.042754032846249146e+01 3.652420567404243007e-02
1.300000000000000266e+00 5.712063561955365465e+00 2.259818936151375413e-02
1.500000000000000000e+00 3.183368364208210011e+00 1.524299256289687703e-02
1.700000000000000178e+00 1.797462691982926186e+00 1.008524232097249458e-02
1.899999999999999911e+00 1.028481859014898969e+00 6.735251967473233729e-03
2.100000000000000089e+00 5.951591518114606183e-01 4.460571299448197122e-03
2.300000000000000266e+00 3.477518207107572756e-01 2.692220165208843944e-03
2.500000000000000000e+00 2.050135300845081776e-01 1.817382226596336511e-03
2.700000000000000178e+00 1.216689435603602598e-01 1.210061551156937270e-03
2.900000000000000355e+00 7.268112321873133885e-02 7.690788177968815083e-04
3.100000000000000089e+00 4.382203007274776407e-02 5.146268968849625810e-04
3.300000000000000266e+00 2.636618661785096115e-02 2.974289439259413426e-04
3.500000000000000000e+00 1.614581424826396633e-02 1.915396270765903442e-04
3.700000000000000178e+00 9.767381872399092529e-03 1.302275544939632355e-04
3.900000000000000355e+00 5.917503211035977928e-03 9.966304967631587426e-05


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/25_30/dN_over_2pidYptdpt_mc_2212.dat <==
1.000000000000000056e-01 3.134429280240405014e+00 1.450138846931822018e-02
3.000000000000000444e-01 3.014280561117947510e+00 1.241385578192631504e-02
5.000000000000000000e-01 2.772214911455283648e+00 1.092473344647418472e-02
7.000000000000000666e-01 2.400967135464472157e+00 7.972886480367999060e-03
9.000000000000000222e-01 1.959311410503781214e+00 4.691056328915697501e-03
1.100000000000000089e+00 1.516080327199454070e+00 2.819173784576640106e-03
1.300000000000000266e+00 1.122632446356095048e+00 2.328727784367514569e-03
1.500000000000000000e+00 8.036751668345585298e-01 2.276662070997255861e-03
1.700000000000000178e+00 5.605671147083453043e-01 2.393994470751123396e-03
1.899999999999999911e+00 3.828572674986970292e-01 1.508119325317515153e-03
2.100000000000000089e+00 2.582402633768208222e-01 1.223481762034505163e-03
2.300000000000000266e+00 1.718389000783057674e-01 1.082994890586138790e-03
2.500000000000000000e+00 1.137353054323304163e-01 8.733317706470909323e-04
2.700000000000000178e+00 7.456644868956166516e-02 5.478707634548881733e-04
2.900000000000000355e+00 4.858039994835532116e-02 4.377225248514804001e-04
3.100000000000000089e+00 3.145492088994415736e-02 3.187643788450353387e-04
3.300000000000000266e+00 2.046539653079236173e-02 2.097296174161441141e-04
3.500000000000000000e+00 1.311163894031918895e-02 1.407539053890425457e-04
3.700000000000000178e+00 8.511348267457649955e-03 1.158679048733795208e-04
3.900000000000000355e+00 5.464115668022911584e-03 1.026535573019980285e-04


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/25_30/dN_over_2pidYptdpt_mc_321.dat <==
1.000000000000000056e-01 2.151770055954132133e+01 6.625564979790161957e-02
3.000000000000000444e-01 1.820558804825073551e+01 4.900052107724132966e-02
5.000000000000000000e-01 1.343875054958435022e+01 2.727969649173889177e-02
7.000000000000000666e-01 8.985667543690128767e+00 1.318729069341539537e-02
9.000000000000000222e-01 5.674847218961314610e+00 1.225425325306662289e-02
1.100000000000000089e+00 3.487606397297829286e+00 8.775619647717869051e-03
1.300000000000000266e+00 2.117730976140671739e+00 6.612092878917248846e-03
1.500000000000000000e+00 1.281960705100121833e+00 5.729813014407399152e-03
1.700000000000000178e+00 7.765946724058084838e-01 3.941526446505979643e-03
1.899999999999999911e+00 4.724711335217791630e-01 2.833213124267034821e-03
2.100000000000000089e+00 2.882739379592835216e-01 1.826118306379452246e-03
2.300000000000000266e+00 1.764370939776345737e-01 1.263504671346983360e-03
2.500000000000000000e+00 1.090879810940470485e-01 8.838402340996288908e-04
2.700000000000000178e+00 6.708115593084894301e-02 6.727529378124461751e-04
2.900000000000000355e+00 4.136683935525233002e-02 3.945279699443677559e-04
3.100000000000000089e+00 2.570686042911558139e-02 2.667079637817787560e-04
3.300000000000000266e+00 1.601773930293340364e-02 1.978971093117354372e-04
3.500000000000000000e+00 1.005290829829737394e-02 1.444351576561011413e-04
3.700000000000000178e+00 6.262101787923812952e-03 8.400812218031191477e-05
3.900000000000000355e+00 3.872566237103956290e-03 6.002968852236442515e-05


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/25_30/dNdEta_mc_charged.dat <==
# Eta,dNdEta,error
-7.799999999999999822e+00 6.044525499999996043e+01 2.689667948186780233e+00
-7.400000000000000355e+00 8.318472500000012815e+01 3.701510355581880241e+00
-7.000000000000000000e+00 1.126479999999998967e+02 5.012548795350120656e+00
-6.599999999999999645e+00 1.497134350000002314e+02 6.661870879842860305e+00
-6.200000000000000178e+00 1.932793399999997916e+02 8.600444240083184866e+00
-5.799999999999999822e+00 2.416255249999998682e+02 1.075171411318761905e+01
-5.399999999999999467e+00 2.922650399999999991e+02 1.300505266406026550e+01
-5.000000000000000000e+00 3.434268850000004818e+02 1.528161970190593522e+01
-4.599999999999999645e+00 3.927749350000003687e+02 1.747748185066660653e+01
-4.200000000000000178e+00 4.382199349999992251e+02 1.949968985900137142e+01
-3.799999999999999822e+00 4.773937399999995819e+02 2.124281648917788701e+01
-3.399999999999999467e+00 5.096430900000000861e+02 2.267785180768474618e+01
-2.999999999999999556e+00 5.354113800000013725e+02 2.382448358870643901e+01
-2.599999999999999645e+00 5.557306749999996782e+02 2.472864613133535272e+01
-2.199999999999999734e+00 5.704534850000006827e+02 2.538378318820047497e+01
-1.799999999999999822e+00 5.785487449999993714e+02 2.574402579878547925e+01
-1.399999999999999467e+00 5.786960999999993192e+02 2.575059489501308363e+01
-9.999999999999995559e-01 5.711288800000008905e+02 2.541387476744179708e+01
-5.999999999999996447e-01 5.592848549999996521e+02 2.488685980929284369e+01
-1.999999999999997335e-01 5.508600500000011380e+02 2.451198492637287529e+01
2.000000000000001776e-01 5.509122299999996812e+02 2.451432075933343668e+01
6.000000000000005329e-01 5.592678399999998646e+02 2.488614096938281861e+01
1.000000000000000888e+00 5.711582050000005211e+02 2.541524566737797386e+01
1.400000000000001243e+00 5.789050449999994044e+02 2.576000980663242856e+01
1.800000000000000711e+00 5.789435650000027636e+02 2.576169493452781367e+01
2.200000000000000178e+00 5.710758549999999332e+02 2.541161962992847734e+01
2.600000000000000533e+00 5.561847799999997051e+02 2.474902594015439661e+01
3.000000000000000888e+00 5.361463849999998956e+02 2.385734812402492722e+01
3.400000000000001243e+00 5.102483749999993279e+02 2.270496546755372336e+01
3.800000000000000711e+00 4.781447700000011309e+02 2.127645126202926917e+01
4.200000000000000178e+00 4.387915649999997640e+02 1.952528678486557467e+01
4.600000000000000533e+00 3.933226449999995680e+02 1.750203117521611063e+01
5.000000000000000888e+00 3.439494749999994951e+02 1.530501229253310491e+01
5.400000000000001243e+00 2.928046049999997535e+02 1.302918161663381724e+01
5.800000000000000711e+00 2.420325100000009115e+02 1.076995051538044379e+01
6.200000000000000178e+00 1.937536549999998954e+02 8.621652598702858938e+00
6.600000000000000533e+00 1.500683800000001042e+02 6.677735176878167422e+00
7.000000000000000888e+00 1.129902699999999811e+02 5.027842629204259062e+00
7.400000000000001243e+00 8.348336999999989416e+01 3.714831462288161745e+00
7.800000000000000711e+00 6.067098500000027883e+01 2.699725897029864097e+00


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/25_30/dNdY_mc_-2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 1.560000000000001056e-04 7.631073319003141614e-06
-9.250000000000000000e+00 1.325999999999993503e-02 5.911792350886543260e-04
-8.750000000000000000e+00 1.250399999999999290e-01 5.565755162419681358e-03
-8.250000000000000000e+00 3.147040000000002058e-01 1.400632990642735123e-02
-7.750000000000000000e+00 4.922639999999995353e-01 2.190741993494630183e-02
-7.250000000000000000e+00 7.918839999999992552e-01 3.523840433917104636e-02
-6.750000000000000000e+00 1.437012000000001066e+00 6.394603289522564349e-02
-6.250000000000000000e+00 2.592951999999999035e+00 1.153814257084498779e-01
-5.750000000000000000e+00 4.252743999999998969e+00 1.892367550238817919e-01
-5.250000000000000000e+00 6.235260000000001135e+00 2.774533665472629362e-01
-4.750000000000000000e+00 8.341732000000002145e+00 3.711856705096341358e-01
-4.250000000000000000e+00 1.036113599999998947e+01 4.610439860103009435e-01
-3.750000000000000000e+00 1.212120399999998988e+01 5.393651282761038335e-01
-3.250000000000000000e+00 1.351429200000000286e+01 6.013525825332577401e-01
-2.750000000000000000e+00 1.460422799999999022e+01 6.498539947194795774e-01
-2.250000000000000000e+00 1.547991600000000645e+01 6.888184933652259367e-01
-1.750000000000000000e+00 1.620525600000000566e+01 7.210945514396498446e-01
-1.250000000000000000e+00 1.674877599999999589e+01 7.452777090570934515e-01
-7.500000000000000000e-01 1.713078000000001211e+01 7.622768803602035792e-01
-2.500000000000000000e-01 1.730560400000000598e+01 7.700568506054501494e-01
2.500000000000000000e-01 1.729911200000000449e+01 7.697724516354705893e-01
7.500000000000000000e-01 1.712135999999999214e+01 7.618612302181807516e-01
1.250000000000000000e+00 1.674273599999999718e+01 7.450113412055265893e-01
1.750000000000000000e+00 1.621031200000000183e+01 7.213210507488324597e-01
2.250000000000000000e+00 1.550384399999999907e+01 6.898871007874654016e-01
2.750000000000000000e+00 1.461425199999999869e+01 6.503002064911495017e-01
3.250000000000000000e+00 1.353510799999998859e+01 6.022881526190070334e-01
3.750000000000000000e+00 1.212023200000000500e+01 5.393243630145125866e-01
4.250000000000000000e+00 1.036778400000000566e+01 4.613439871787153868e-01
4.750000000000000000e+00 8.349636000000000280e+00 3.715406430919606096e-01
5.250000000000000000e+00 6.243432000000003868e+00 2.778174174196234580e-01
5.750000000000000000e+00 4.254551999999996781e+00 1.893184274043768212e-01
6.250000000000000000e+00 2.595579999999999554e+00 1.154969742280355233e-01
6.750000000000000000e+00 1.432543999999999373e+00 6.374526031260210890e-02
7.250000000000000000e+00 7.930359999999994081e-01 3.529095689456590579e-02
7.750000000000000000e+00 4.924120000000000164e-01 2.191328121037867602e-02
8.250000000000000000e+00 3.143160000000002063e-01 1.398955792592738133e-02
8.750000000000000000e+00 1.247760000000000258e-01 5.554370369040982983e-03
9.250000000000000000e+00 1.339599999999993053e-02 5.980142336767597022e-04
9.750000000000000000e+00 2.520000000000001622e-04 1.188654365238261239e-05


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/25_30/dNdY_mc_2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 -7.999999999999999638e-06 2.884219131758152403e-06
-9.250000000000000000e+00 8.139999999999966707e-03 3.683482156872814619e-04
-8.750000000000000000e+00 4.216120000000002643e-01 1.876490455369083168e-02
-8.250000000000000000e+00 2.017936000000000618e+00 8.980831679392596578e-02
-7.750000000000000000e+00 3.339540000000002617e+00 1.486150530682798787e-01
-7.250000000000000000e+00 4.053748000000006790e+00 1.803917666471779313e-01
-6.750000000000000000e+00 4.775479999999995506e+00 2.125095612456799621e-01
-6.250000000000000000e+00 5.207076000000004257e+00 2.317079981688238977e-01
-5.750000000000000000e+00 4.981104000000000198e+00 2.216499368909972401e-01
-5.250000000000000000e+00 4.342132000000002101e+00 1.932163456890011177e-01
-4.750000000000000000e+00 3.551028000000000517e+00 1.580167978356248060e-01
-4.250000000000000000e+00 2.793936000000000419e+00 1.243247118975047832e-01
-3.750000000000000000e+00 2.090696000000002996e+00 9.303292628436239664e-02
-3.250000000000000000e+00 1.534183999999999326e+00 6.827438787922601726e-02
-2.750000000000000000e+00 1.111663999999999763e+00 4.947081028305588823e-02
-2.250000000000000000e+00 8.062760000000005478e-01 3.588872119087729157e-02
-1.750000000000000000e+00 5.694399999999999462e-01 2.537223202416378359e-02
-1.250000000000000000e+00 3.982079999999998399e-01 1.777312747534086010e-02
-7.500000000000000000e-01 3.187000000000000388e-01 1.419591874730180905e-02
-2.500000000000000000e-01 2.644919999999999494e-01 1.180420528958719441e-02
2.500000000000000000e-01 2.728119999999997214e-01 1.215735616378513587e-02
7.500000000000000000e-01 3.206399999999998696e-01 1.431410934036770818e-02
1.250000000000000000e+00 4.056239999999998180e-01 1.805962672627775198e-02
1.750000000000000000e+00 5.577479999999999105e-01 2.489417383746461016e-02
2.250000000000000000e+00 7.970519999999999827e-01 3.549415741591696594e-02
2.750000000000000000e+00 1.111452000000000329e+00 4.946071862229656224e-02
3.250000000000000000e+00 1.546884000000000592e+00 6.883475047423934234e-02
3.750000000000000000e+00 2.131212000000000550e+00 9.484478190338686832e-02
4.250000000000000000e+00 2.801295999999999342e+00 1.246573604675159652e-01
4.750000000000000000e+00 3.547903999999997726e+00 1.578803933690800798e-01
5.250000000000000000e+00 4.352236000000003990e+00 1.936729094150406449e-01
5.750000000000000000e+00 4.994544000000004758e+00 2.222542585465593079e-01
6.250000000000000000e+00 5.229639999999996292e+00 2.327258052152569312e-01
6.750000000000000000e+00 4.814259999999999984e+00 2.142401370165907259e-01
7.250000000000000000e+00 4.074452000000001739e+00 1.813206963672745475e-01
7.750000000000000000e+00 3.365439999999999543e+00 1.497688329023366960e-01
8.250000000000000000e+00 2.050584000000000628e+00 9.126019344039829062e-02
8.750000000000000000e+00 4.413800000000001611e-01 1.964435516253952227e-02
9.250000000000000000e+00 8.763999999999973201e-03 3.909655817076442474e-04
9.750000000000000000e+00 -4.800000000000000122e-05 5.595884201803931508e-06


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/25_30/integrated_v2_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
8.058194778571312056e-02
7.166357424506356044e-02


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/25_30/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
9.734808772725220272e-02
8.673054167268925974e-02


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/25_30/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-2.4_2.4.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
9.528818471609171170e-02
8.489888727020449000e-02


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/25_30/integrated_v3_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v3_2par_cumulant  
#  v3_4par_cumulant
2.677260653956198971e-02
1.484957212602480356e-02


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/25_30/r2_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 9.992031475739100443e-01 4.930436077777299204e-04
7.894737124443054199e-01 9.983544046479104761e-01 1.349038539052239798e-03
1.315789461135864258e+00 9.964349093181065209e-01 2.215438232702792495e-03
1.842105269432067871e+00 9.924652104837692335e-01 1.895521955551129597e-03
2.368421077728271484e+00 9.900762547231310995e-01 2.106181116704429913e-03
2.894736766815185547e+00 9.932184310956586604e-01 2.755044126121019774e-03
3.421052694320678711e+00 9.876432947127845585e-01 3.634720406688938307e-03
3.947368383407592773e+00 9.902449721984132314e-01 2.671952777823153550e-03
4.473684310913085938e+00 9.882166619108840866e-01 2.977062586023038193e-03
5.000000000000000000e+00 9.863886051477936956e-01 2.238250889953004308e-03


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/25_30/r2_eta_charged_3_4.dat <==
2.631579041481018066e-01 9.992119570526901695e-01
7.894737124443054199e-01 9.982790088700607134e-01
1.315789461135864258e+00 9.962767978375319800e-01
1.842105269432067871e+00 9.924948206615075152e-01
2.368421077728271484e+00 9.899601242329794104e-01
2.894736766815185547e+00 9.931133950140875744e-01
3.421052694320678711e+00 9.875777649886222642e-01
3.947368383407592773e+00 9.900312602359303549e-01
4.473684310913085938e+00 9.880254142667951323e-01
5.000000000000000000e+00 9.861643302713793968e-01


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/25_30/r2_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.989761526677234382e-01 4.737976681324429029e-04
7.894737124443054199e-01 9.978390214729886409e-01 1.347700726514253124e-03
1.315789461135864258e+00 9.954599343834538150e-01 2.198149720221695153e-03
1.842105269432067871e+00 9.912284318639272840e-01 1.826882290373281134e-03
2.368421077728271484e+00 9.884167644349550752e-01 1.992360824022327680e-03
2.894736766815185547e+00 9.913254250848362314e-01 2.640274250405312984e-03
3.421052694320678711e+00 9.857899624162703711e-01 3.493910349912014105e-03
3.947368383407592773e+00 9.882731739192017750e-01 2.518755837583374745e-03
4.473684310913085938e+00 9.852573656709349148e-01 2.745567009578432204e-03
5.000000000000000000e+00 9.831425733764506125e-01 2.114222267318107557e-03


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/25_30/r3_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 1.000122756649162170e+00 7.500918846166666331e-04
7.894737124443054199e-01 9.870881812003216016e-01 2.210887825569895788e-03
1.315789461135864258e+00 9.755159476259717133e-01 3.023379832573319832e-03
1.842105269432067871e+00 9.729750569950750272e-01 2.394572099622724760e-03
2.368421077728271484e+00 9.653231492833402871e-01 6.920369948662874818e-03
2.894736766815185547e+00 9.502196650282555002e-01 5.315114631785926649e-03
3.421052694320678711e+00 9.417075849322653625e-01 6.188130152259304143e-03
3.947368383407592773e+00 9.427734431592877939e-01 7.657548823772257138e-03
4.473684310913085938e+00 9.350314926913227964e-01 9.681259780377773905e-03
5.000000000000000000e+00 9.224482508093947430e-01 8.459546794683952403e-03


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/25_30/r3_eta_charged_3_4.dat <==
2.631579041481018066e-01 1.000126121156426739e+00
7.894737124443054199e-01 9.867865828932812500e-01
1.315789461135864258e+00 9.757753246711202699e-01
1.842105269432067871e+00 9.727171566516724655e-01
2.368421077728271484e+00 9.640435496195705056e-01
2.894736766815185547e+00 9.491456610175220687e-01
3.421052694320678711e+00 9.405163183754348122e-01
3.947368383407592773e+00 9.415535961982256508e-01
4.473684310913085938e+00 9.339461740730771178e-01
5.000000000000000000e+00 9.218791720660650668e-01


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/25_30/r3_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.994207334763626216e-01 7.234777986237901854e-04
7.894737124443054199e-01 9.868480773132572992e-01 2.092974615203460273e-03
1.315789461135864258e+00 9.734090224137640357e-01 3.576093160261677867e-03
1.842105269432067871e+00 9.710038212496300281e-01 2.573047875603266289e-03
2.368421077728271484e+00 9.616673635671053599e-01 7.250245987536506342e-03
2.894736766815185547e+00 9.478124157468394984e-01 5.280742478348188912e-03
3.421052694320678711e+00 9.406236382886230540e-01 6.641744662860688854e-03
3.947368383407592773e+00 9.398021437571966175e-01 8.503210929374853747e-03
4.473684310913085938e+00 9.243133079960109688e-01 9.684184202389790885e-03
5.000000000000000000e+00 9.120183371204856337e-01 8.850985847926356315e-03


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/25_30/v1_eta_charged_ep.dat <==
 (-5.000000000000000000e+00+0.000000000000000000e+00j)  (1.231273622718322830e-03-9.435350909705247447e-05j)
 (-4.473684310913085938e+00+0.000000000000000000e+00j)  (1.063786308382662447e-03-1.547369250647782414e-04j)
 (-3.947368383407592773e+00+0.000000000000000000e+00j)  (1.106740896212845410e-03-7.356624505516865540e-05j)
 (-3.421052694320678711e+00+0.000000000000000000e+00j)  (1.041131030798105430e-03-1.529771650246324912e-04j)
 (-2.894736766815185547e+00+0.000000000000000000e+00j)  (8.060338361600617079e-04-1.266470318261950223e-04j)
 (-2.368421077728271484e+00+0.000000000000000000e+00j)  (6.750077079182289575e-04-1.556637804411539262e-04j)
 (-1.842105269432067871e+00+0.000000000000000000e+00j)  (4.832153451422107650e-04-6.981630260668616583e-05j)
 (-1.315789461135864258e+00+0.000000000000000000e+00j)  (3.455419647525532806e-04-9.595189111666521632e-05j)
 (-7.894737124443054199e-01+0.000000000000000000e+00j)  (1.914587903540071034e-04-1.086316148011167516e-04j)
 (-2.631579041481018066e-01+0.000000000000000000e+00j)  (4.484773498469389440e-05-7.842217950890821500e-05j)
 (2.631579041481018066e-01+0.000000000000000000e+00j)  (-4.255749381868431430e-05-1.602273219051100533e-04j)
 (7.894737124443054199e-01+0.000000000000000000e+00j)  (-2.969748292892495549e-04-1.605464223872418456e-04j)
 (1.315789461135864258e+00+0.000000000000000000e+00j)  (-4.270798629859146847e-04-7.702755824545991529e-05j)
 (1.842105269432067871e+00+0.000000000000000000e+00j)  (-5.305990818633392206e-04-1.211031487146406276e-04j)
 (2.368421077728271484e+00+0.000000000000000000e+00j)  (-6.697067998807321263e-04-9.018330210391045101e-05j)
 (2.894736766815185547e+00+0.000000000000000000e+00j)  (-8.184372787242619705e-04-8.010929333344382662e-05j)
 (3.421052694320678711e+00+0.000000000000000000e+00j)  (-1.018076560644877665e-03-9.019963718492160119e-05j)
 (3.947368383407592773e+00+0.000000000000000000e+00j)  (-1.110991986302049556e-03-1.432501526224449580e-05j)
 (4.473684310913085938e+00+0.000000000000000000e+00j)  (-1.118660424236037629e-03-3.149834847180759149e-05j)
 (5.000000000000000000e+00+0.000000000000000000e+00j)  (-1.218664172199945221e-03+1.259823014245442069e-05j)


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/25_30/v2_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 5.603951215744018555e-02 1.603573327884078026e-03 5.016219615936279297e-02 1.878203125670552254e-03
-4.473684310913085938e+00 6.160335987806320190e-02 1.764262793585658073e-03 5.517488718032836914e-02 2.179749775677919388e-03
-3.947368383407592773e+00 6.583465635776519775e-02 1.862802193500101566e-03 5.853106826543807983e-02 2.407313557341694832e-03
-3.421052694320678711e+00 6.862939149141311646e-02 1.996983541175723076e-03 6.094668060541152954e-02 2.471515443176031113e-03
-2.894736766815185547e+00 7.034446299076080322e-02 2.079531084746122360e-03 6.233425810933113098e-02 2.552240854129195213e-03
-2.368421077728271484e+00 7.197060436010360718e-02 2.091396600008010864e-03 6.364835798740386963e-02 2.720204647630453110e-03
-1.842105269432067871e+00 7.404946535825729370e-02 2.191352192312479019e-03 6.553553044795989990e-02 2.701801480725407600e-03
-1.315789461135864258e+00 7.659113407135009766e-02 2.260076347738504410e-03 6.773858517408370972e-02 2.856741426512598991e-03
-7.894737124443054199e-01 7.915131002664566040e-02 2.359513193368911743e-03 7.010693848133087158e-02 2.845572074875235558e-03
-2.631579041481018066e-01 8.095856010913848877e-02 2.411313587799668312e-03 7.167458534240722656e-02 3.007583552971482277e-03
2.631579041481018066e-01 8.096296340227127075e-02 2.383172744885087013e-03 7.185416668653488159e-02 2.948820358142256737e-03
7.894737124443054199e-01 7.905881106853485107e-02 2.365485299378633499e-03 7.011337578296661377e-02 2.859079046174883842e-03
1.315789461135864258e+00 7.654050737619400024e-02 2.315183170139789581e-03 6.797854602336883545e-02 2.790974220260977745e-03
1.842105269432067871e+00 7.409331947565078735e-02 2.199094044044613838e-03 6.584795564413070679e-02 2.762894378975033760e-03
2.368421077728271484e+00 7.202754914760589600e-02 2.150099724531173706e-03 6.413039565086364746e-02 2.632430056110024452e-03
2.894736766815185547e+00 7.006813585758209229e-02 2.100215991958975792e-03 6.246293336153030396e-02 2.527888165786862373e-03
3.421052694320678711e+00 6.861245632171630859e-02 2.021834719926118851e-03 6.127790734171867371e-02 2.505216747522354126e-03
3.947368383407592773e+00 6.576265394687652588e-02 1.959983259439468384e-03 5.894879624247550964e-02 2.354038180783390999e-03
4.473684310913085938e+00 6.161170080304145813e-02 1.776629593223333359e-03 5.537377670407295227e-02 2.136783441528677940e-03
5.000000000000000000e+00 5.616775155067443848e-02 1.684599090367555618e-03 5.064272135496139526e-02 1.827224739827215672e-03


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/25_30/v2_eta_charged_cumulant_etaref_-2.4_2.4.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 7.702308893203735352e-02 2.215026644989848137e-03 6.877813488245010376e-02 2.546639414504170418e-03
-4.473684310913085938e+00 8.290759474039077759e-02 2.374128205701708794e-03 7.422624528408050537e-02 2.872116630896925926e-03
-3.947368383407592773e+00 8.716099709272384644e-02 2.513368148356676102e-03 7.743905484676361084e-02 3.058756235986948013e-03
-3.421052694320678711e+00 8.966730535030364990e-02 2.635261509567499161e-03 7.970719784498214722e-02 3.128076205030083656e-03
-2.894736766815185547e+00 9.105296432971954346e-02 2.702639438211917877e-03 8.074639737606048584e-02 3.209862858057022095e-03
-2.368421077728271484e+00 9.210755676031112671e-02 2.740171272307634354e-03 8.161459863185882568e-02 3.310140920802950859e-03
-1.842105269432067871e+00 9.352775663137435913e-02 2.821847097948193550e-03 8.289950340986251831e-02 3.302429569885134697e-03
-1.315789461135864258e+00 9.517563879489898682e-02 2.834585728123784065e-03 8.435568213462829590e-02 3.457553451880812645e-03
-7.894737124443054199e-01 9.660688787698745728e-02 2.896762453019618988e-03 8.572258055210113525e-02 3.352296305820345879e-03
-2.631579041481018066e-01 9.756992757320404053e-02 2.945281099528074265e-03 8.655132353305816650e-02 3.457145299762487411e-03
2.631579041481018066e-01 9.754846990108489990e-02 2.931547584012150764e-03 8.673600852489471436e-02 3.399566514417529106e-03
7.894737124443054199e-01 9.650829434394836426e-02 2.950320718809962273e-03 8.571897447109222412e-02 3.358310554176568985e-03
1.315789461135864258e+00 9.507603198289871216e-02 2.912443131208419800e-03 8.457176387310028076e-02 3.302048891782760620e-03
1.842105269432067871e+00 9.364773333072662354e-02 2.816165331751108170e-03 8.338221162557601929e-02 3.331905463710427284e-03
2.368421077728271484e+00 9.221500158309936523e-02 2.807691460475325584e-03 8.211775869131088257e-02 3.217708552256226540e-03
2.894736766815185547e+00 9.075941145420074463e-02 2.764607314020395279e-03 8.096573501825332642e-02 3.168375464156270027e-03
3.421052694320678711e+00 8.976017683744430542e-02 2.662964630872011185e-03 8.024384081363677979e-02 3.157191211357712746e-03
3.947368383407592773e+00 8.699102699756622314e-02 2.623797161504626274e-03 7.788559049367904663e-02 2.984594786539673805e-03
4.473684310913085938e+00 8.293078839778900146e-02 2.447452628985047340e-03 7.449809461832046509e-02 2.807585289701819420e-03
5.000000000000000000e+00 7.709322124719619751e-02 2.344195032492280006e-03 6.934572756290435791e-02 2.402039011940360069e-03


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/25_30/v2_eta_charged_ep.dat <==
-5.000000000000000000e+00 7.339045415395392680e-02 1.154309819421264196e-03
-4.473684310913085938e+00 7.905544705137204642e-02 1.180649002017856346e-03
-3.947368383407592773e+00 8.282858420738678507e-02 1.262937172834001451e-03
-3.421052694320678711e+00 8.522272088603145834e-02 1.333223647017543843e-03
-2.894736766815185547e+00 8.648143142426331642e-02 1.372618308187440557e-03
-2.368421077728271484e+00 8.743733881016081677e-02 1.383126908633403474e-03
-1.842105269432067871e+00 8.886545254143839168e-02 1.430268017613182995e-03
-1.315789461135864258e+00 9.042455999033094383e-02 1.436010576456872622e-03
-7.894737124443054199e-01 9.188000734235139688e-02 1.449105675427360754e-03
-2.631579041481018066e-01 9.282858594822755716e-02 1.456377823055418543e-03
2.631579041481018066e-01 9.293357078720589082e-02 1.453283944217222947e-03
7.894737124443054199e-01 9.183502039678023698e-02 1.455022936911207296e-03
1.315789461135864258e+00 9.044415009320438958e-02 1.442294087194132338e-03
1.842105269432067871e+00 8.902324681621449909e-02 1.387094243916361675e-03
2.368421077728271484e+00 8.763263944278265605e-02 1.407535112245663191e-03
2.894736766815185547e+00 8.624898046721950207e-02 1.378347774995688320e-03
3.421052694320678711e+00 8.533181345992070510e-02 1.301345886887454728e-03
3.947368383407592773e+00 8.278368536775446151e-02 1.333695248184807100e-03
4.473684310913085938e+00 7.896849865851741923e-02 1.213300283530626550e-03
5.000000000000000000e+00 7.347091595383009599e-02 1.213095058101611818e-03


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/25_30/v2_pt_charged_cumulant.dat <==
# pt vn{2} err vn{4} err
2.000000029802322388e-01 1.192678418010473251e-02 2.897247613873332739e-04 1.085070613771677017e-02 4.624253488145768642e-04
4.000000059604644775e-01 4.078396409749984741e-02 1.201397390104830265e-03 3.667243570089340210e-02 1.369555247947573662e-03
6.000000238418579102e-01 7.068486511707305908e-02 2.132009482011198997e-03 6.358368694782257080e-02 2.328822156414389610e-03
8.000000119209289551e-01 9.761187434196472168e-02 3.016686998307704926e-03 8.771251142024993896e-02 3.256440395489335060e-03
1.000000000000000000e+00 1.207271814346313477e-01 3.674529725685715675e-03 1.078947186470031738e-01 4.204642958939075470e-03
1.200000047683715820e+00 1.401752531528472900e-01 4.337048158049583435e-03 1.247802004218101501e-01 4.954357631504535675e-03
1.399999976158142090e+00 1.568127125501632690e-01 4.812813829630613327e-03 1.389552354812622070e-01 5.704261828213930130e-03
1.600000023841857910e+00 1.719839572906494141e-01 5.280551034957170486e-03 1.519151031970977783e-01 6.463891360908746719e-03
1.799999952316284180e+00 1.848814189434051514e-01 5.792680662125349045e-03 1.626283973455429077e-01 6.905200891196727753e-03
2.000000000000000000e+00 1.970467269420623779e-01 6.192809436470270157e-03 1.723016500473022461e-01 7.692798040807247162e-03
2.200000047683715820e+00 2.082214057445526123e-01 6.425713654607534409e-03 1.811527758836746216e-01 8.663069456815719604e-03
2.400000095367431641e+00 2.180627882480621338e-01 7.047310937196016312e-03 1.891023814678192139e-01 9.157160297036170959e-03
2.599999904632568359e+00 2.268898487091064453e-01 6.963523570448160172e-03 1.960775107145309448e-01 9.821765124797821045e-03
2.799999952316284180e+00 2.351144999265670776e-01 7.336721755564212799e-03 2.015896588563919067e-01 1.117175444960594177e-02
3.000000000000000000e+00 2.441377639770507812e-01 7.704274728894233704e-03 2.076088637113571167e-01 1.147104892879724503e-02
3.200000047683715820e+00 2.499649524688720703e-01 7.911452092230319977e-03 2.117146551609039307e-01 1.220939960330724716e-02
3.400000095367431641e+00 2.587133347988128662e-01 8.150927722454071045e-03 2.180698364973068237e-01 1.324717048555612564e-02
3.599999904632568359e+00 2.636549770832061768e-01 9.253210388123989105e-03 2.209825217723846436e-01 1.373770181089639664e-02
3.799999952316284180e+00 2.698768377304077148e-01 8.664476685225963593e-03 2.257076054811477661e-01 1.492558140307664871e-02


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/25_30/v2_pt_charged_ep.dat <==
 (2.000000029802322388e-01+0.000000000000000000e+00j)  (1.153042829087851107e-02+1.303556600710111359e-04j)  (3.484763674068055701e-04+0.000000000000000000e+00j)
 (4.000000059604644775e-01+0.000000000000000000e+00j)  (3.913769828477046270e-02-3.214658524205602982e-05j)  (1.383755499284949940e-03+0.000000000000000000e+00j)
 (6.000000238418579102e-01+0.000000000000000000e+00j)  (6.769626474233175761e-02+1.097614642914396265e-04j)  (2.498820253755519756e-03+0.000000000000000000e+00j)
 (8.000000119209289551e-01+0.000000000000000000e+00j)  (9.330084815730424475e-02+1.137831910335519649e-04j)  (3.494154177090403723e-03+0.000000000000000000e+00j)
 (1.000000000000000000e+00+0.000000000000000000e+00j)  (1.150716906779540027e-01+3.932682924886047910e-05j)  (4.080541698763295519e-03+0.000000000000000000e+00j)
 (1.200000047683715820e+00+0.000000000000000000e+00j)  (1.333318317510880646e-01+2.040614741333673433e-04j)  (4.775338504878422555e-03+0.000000000000000000e+00j)
 (1.399999976158142090e+00+0.000000000000000000e+00j)  (1.487367666105613995e-01+8.189421847262781857e-05j)  (5.117842179974151952e-03+0.000000000000000000e+00j)
 (1.600000023841857910e+00+0.000000000000000000e+00j)  (1.628701880466953134e-01+4.413152604968284933e-04j)  (5.430540637864182674e-03+0.000000000000000000e+00j)
 (1.799999952316284180e+00+0.000000000000000000e+00j)  (1.746989833053200492e-01-8.023726731144717212e-05j)  (6.190773244877194152e-03+0.000000000000000000e+00j)
 (2.000000000000000000e+00+0.000000000000000000e+00j)  (1.858607868141431974e-01-3.854930904862235931e-05j)  (6.431349621717549238e-03+0.000000000000000000e+00j)
 (2.200000047683715820e+00+0.000000000000000000e+00j)  (1.960146123196902235e-01-4.812634708852565717e-04j)  (6.573913964084085806e-03+0.000000000000000000e+00j)
 (2.400000095367431641e+00+0.000000000000000000e+00j)  (2.048541987626299188e-01-4.299425316886843428e-04j)  (7.250974543072747670e-03+0.000000000000000000e+00j)
 (2.599999904632568359e+00+0.000000000000000000e+00j)  (2.131369678738412599e-01-3.771181249328480194e-05j)  (7.127210366390785042e-03+0.000000000000000000e+00j)
 (2.799999952316284180e+00+0.000000000000000000e+00j)  (2.204087765297795820e-01-6.456422596599547615e-04j)  (6.999916973489634514e-03+0.000000000000000000e+00j)
 (3.000000000000000000e+00+0.000000000000000000e+00j)  (2.281280170890613579e-01-8.059410067177048571e-04j)  (7.883416699522522234e-03+0.000000000000000000e+00j)
 (3.200000047683715820e+00+0.000000000000000000e+00j)  (2.332844934675630810e-01-1.836347669311735918e-03j)  (8.036840975384838826e-03+0.000000000000000000e+00j)
 (3.400000095367431641e+00+0.000000000000000000e+00j)  (2.410259415670054917e-01-3.502794269000625640e-03j)  (8.706949450386563399e-03+0.000000000000000000e+00j)
 (3.599999904632568359e+00+0.000000000000000000e+00j)  (2.473276285827209486e-01-4.426716614644097582e-03j)  (1.129489423027253692e-02+0.000000000000000000e+00j)
 (3.799999952316284180e+00+0.000000000000000000e+00j)  (2.518669103652143582e-01-4.343284695744640926e-03j)  (7.821008109656052421e-03+0.000000000000000000e+00j)


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/25_30/v3_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 1.549552101641893387e-02 5.643028998747467995e-04 8.549385704100131989e-03 9.226455353200435638e-03
-4.473684310913085938e+00 1.824045553803443909e-02 6.751174223609268665e-04 1.052813045680522919e-02 1.086049620062112808e-02
-3.947368383407592773e+00 2.019857242703437805e-02 7.149241864681243896e-04 1.153055392205715179e-02 1.220507547259330750e-02
-3.421052694320678711e+00 2.151453495025634766e-02 8.078310056589543819e-04 1.111374981701374054e-02 1.293865684419870377e-02
-2.894736766815185547e+00 2.241693623363971710e-02 8.273081039078533649e-04 1.264556311070919037e-02 1.371169276535511017e-02
-2.368421077728271484e+00 2.331944927573204041e-02 8.452816400676965714e-04 1.277759671211242676e-02 1.414524018764495850e-02
-1.842105269432067871e+00 2.417814731597900391e-02 9.818612597882747650e-04 1.342191081494092941e-02 1.495699863880872726e-02
-1.315789461135864258e+00 2.515334822237491608e-02 1.056658453308045864e-03 1.397178880870342255e-02 1.533649675548076630e-02
-7.894737124443054199e-01 2.610542252659797668e-02 1.062049414031207561e-03 1.416737865656614304e-02 1.600921712815761566e-02
-2.631579041481018066e-01 2.699103951454162598e-02 1.097659929655492306e-03 1.497383136302232742e-02 1.663378253579139709e-02
2.631579041481018066e-01 2.685736492276191711e-02 1.127470750361680984e-03 1.536379568278789520e-02 1.663708314299583435e-02
7.894737124443054199e-01 2.609397470951080322e-02 1.107720658183097839e-03 1.407147012650966644e-02 1.631277613341808319e-02
1.315789461135864258e+00 2.515648864209651947e-02 1.056556124240159988e-03 1.374665368348360062e-02 1.574518717825412750e-02
1.842105269432067871e+00 2.416600473225116730e-02 1.021589385345578194e-03 1.360805518925189972e-02 1.517136674374341965e-02
2.368421077728271484e+00 2.331685647368431091e-02 1.022073440253734589e-03 1.276545785367488861e-02 1.433457806706428528e-02
2.894736766815185547e+00 2.263363264501094818e-02 9.749464807100594044e-04 1.288567483425140381e-02 1.373309083282947540e-02
3.421052694320678711e+00 2.175112999975681305e-02 9.601509664207696915e-04 1.221546810120344162e-02 1.342353969812393188e-02
3.947368383407592773e+00 2.038494870066642761e-02 9.115206776186823845e-04 1.203467976301908493e-02 1.189613435417413712e-02
4.473684310913085938e+00 1.839678920805454254e-02 7.591771427541971207e-04 1.083914376795291901e-02 1.108195073902606964e-02
5.000000000000000000e+00 1.572748087346553802e-02 6.966117653064429760e-04 9.185826405882835388e-03 9.750094264745712280e-03


==> anc/dat_w_err/nucleon_freezeout_0d4/PbPb2760/25_30/v3_eta_charged_ep.dat <==
-5.000000000000000000e+00 1.966876266143761584e-02 4.401655014139503564e-04
-4.473684310913085938e+00 2.265720485395469885e-02 4.735485866064058249e-04
-3.947368383407592773e+00 2.485639098134284630e-02 5.108521558676226357e-04
-3.421052694320678711e+00 2.604199983478346775e-02 5.509211240260260007e-04
-2.894736766815185547e+00 2.693857875137586899e-02 5.574752173651925614e-04
-2.368421077728271484e+00 2.768799637086450868e-02 5.749019123746452933e-04
-1.842105269432067871e+00 2.852704841140081896e-02 6.913012771669771548e-04
-1.315789461135864258e+00 2.916966774351613736e-02 7.196522695649742790e-04
-7.894737124443054199e-01 2.984276623766700734e-02 6.774701605155355457e-04
-2.631579041481018066e-01 3.044172404005219407e-02 7.176573623165786661e-04
2.631579041481018066e-01 3.041893564900308849e-02 6.386249600382465624e-04
7.894737124443054199e-01 2.986403192420433728e-02 6.610414233970740355e-04
1.315789461135864258e+00 2.927276351096743529e-02 6.387186705245655920e-04
1.842105269432067871e+00 2.849548595752524061e-02 6.558334447765345934e-04
2.368421077728271484e+00 2.774303773222093136e-02 6.819209961597281957e-04
2.894736766815185547e+00 2.713208495009893778e-02 6.302693863011487631e-04
3.421052694320678711e+00 2.632001982460174805e-02 6.169300940341890900e-04
3.947368383407592773e+00 2.502933755105166136e-02 5.795210954979889079e-04
4.473684310913085938e+00 2.300168076897599750e-02 4.347674323558878198e-04
5.000000000000000000e+00 2.010270388137422662e-02 4.010085891194533139e-04


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/20_25/dN_over_2pidYptdpt_mc_-211.dat <==
1.000000000000000056e-01 3.872152707671942267e+02 1.442986967422714706e+00
3.000000000000000444e-01 1.957440995086740259e+02 7.297356769678738919e-01
5.000000000000000000e-01 9.301301353187928100e+01 3.343481822209892762e-01
7.000000000000000666e-01 4.711732979567408108e+01 1.580220738768889355e-01
9.000000000000000222e-01 2.490092173101711381e+01 8.417054522523575999e-02
1.100000000000000089e+00 1.350996139045825828e+01 4.376593847845650781e-02
1.300000000000000266e+00 7.466666007803175020e+00 2.471836749432328173e-02
1.500000000000000000e+00 4.188081158442250818e+00 1.316628540842912538e-02
1.700000000000000178e+00 2.378130607901004723e+00 8.314997865211722766e-03
1.899999999999999911e+00 1.365334971384085661e+00 4.631609830470235188e-03
2.100000000000000089e+00 7.918462409474910091e-01 2.638242774402090041e-03
2.300000000000000266e+00 4.619295768848828421e-01 1.619549845780954679e-03
2.500000000000000000e+00 2.712675047244609283e-01 1.122100509956454242e-03
2.700000000000000178e+00 1.607364716560268358e-01 7.477552136092761132e-04
2.900000000000000355e+00 9.575447389094174366e-02 4.904708959620297315e-04
3.100000000000000089e+00 5.716486173731314541e-02 2.546243596339209576e-04
3.300000000000000266e+00 3.436275793280601371e-02 1.706710505902626711e-04
3.500000000000000000e+00 2.068195749058740832e-02 1.269834272157137334e-04
3.700000000000000178e+00 1.254592607483719438e-02 9.315550680102975697e-05
3.900000000000000355e+00 7.658005345105041613e-03 5.654979293008498514e-05


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/20_25/dN_over_2pidYptdpt_mc_-2212.dat <==
1.000000000000000056e-01 3.136896181858329413e+00 1.445026268607371364e-02
3.000000000000000444e-01 3.006497884400753051e+00 1.477782790921083889e-02
5.000000000000000000e-01 2.749014895400777370e+00 1.320301764144347564e-02
7.000000000000000666e-01 2.396112909700169880e+00 1.046994502818342221e-02
9.000000000000000222e-01 1.988880630541998595e+00 8.162092156528175102e-03
1.100000000000000089e+00 1.574274608709445689e+00 5.542118797289504774e-03
1.300000000000000266e+00 1.189219201739365017e+00 5.332952987134595597e-03
1.500000000000000000e+00 8.673721581587969798e-01 2.737609017660346498e-03
1.700000000000000178e+00 6.156145965988677471e-01 2.095084797956571140e-03
1.899999999999999911e+00 4.261595580548232509e-01 1.145570892528175984e-03
2.100000000000000089e+00 2.899439280407262731e-01 7.983301558750441904e-04
2.300000000000000266e+00 1.949212106727246652e-01 7.258474007661790909e-04
2.500000000000000000e+00 1.292500475948145933e-01 5.746411973966468554e-04
2.700000000000000178e+00 8.489884654136271858e-02 3.880870288564385192e-04
2.900000000000000355e+00 5.576103193254279555e-02 2.163330665866271935e-04
3.100000000000000089e+00 3.622289494315200642e-02 2.035510013555298951e-04
3.300000000000000266e+00 2.339818807304028941e-02 9.062325887566995413e-05
3.500000000000000000e+00 1.522680813401048293e-02 9.237390996204738168e-05
3.700000000000000178e+00 9.724367022914797917e-03 8.381463014334452157e-05
3.900000000000000355e+00 6.157459894466836212e-03 4.816632960380950925e-05


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/20_25/dN_over_2pidYptdpt_mc_-321.dat <==
1.000000000000000056e-01 2.556857583309347959e+01 9.991620354929849068e-02
3.000000000000000444e-01 2.167443104233344542e+01 8.577186561217640948e-02
5.000000000000000000e-01 1.617376935928962922e+01 6.141546245617112570e-02
7.000000000000000666e-01 1.103285711390278223e+01 4.055590217905107736e-02
9.000000000000000222e-01 7.098630540172973902e+00 2.533124088828217838e-02
1.100000000000000089e+00 4.426817334924198377e+00 1.449589387169436527e-02
1.300000000000000266e+00 2.719862484474636855e+00 8.632416552859283054e-03
1.500000000000000000e+00 1.661421634035157968e+00 5.947693518492253896e-03
1.700000000000000178e+00 1.013290839977622593e+00 3.197356483816054216e-03
1.899999999999999911e+00 6.181678508600644273e-01 1.869998436325939458e-03
2.100000000000000089e+00 3.764730601367234364e-01 1.484459731781443423e-03
2.300000000000000266e+00 2.310403870404101334e-01 7.903056322972963794e-04
2.500000000000000000e+00 1.412312317107724813e-01 4.218403252817098112e-04
2.700000000000000178e+00 8.695518735238520758e-02 4.068859463380586480e-04
2.900000000000000355e+00 5.354329012207949962e-02 2.258745496575360250e-04
3.100000000000000089e+00 3.316121590080194775e-02 1.486834179148629933e-04
3.300000000000000266e+00 2.038871278548445160e-02 1.387019531704633199e-04
3.500000000000000000e+00 1.280856245583133525e-02 7.239256274269900476e-05
3.700000000000000178e+00 7.915162453605305987e-03 4.090664692944830924e-05
3.900000000000000355e+00 4.948290416566102079e-03 3.827719449265424737e-05


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/20_25/dN_over_2pidYptdpt_mc_211.dat <==
1.000000000000000056e-01 3.870509432884517196e+02 1.415017019029082279e+00
3.000000000000000444e-01 1.957939123532794383e+02 7.147122053860056612e-01
5.000000000000000000e-01 9.303705706913216034e+01 3.403895444889699085e-01
7.000000000000000666e-01 4.713011334806743236e+01 1.593329846167600983e-01
9.000000000000000222e-01 2.489682083865011464e+01 8.472827213902209276e-02
1.100000000000000089e+00 1.350340854739223140e+01 4.657842411832643914e-02
1.300000000000000266e+00 7.461380227289330591e+00 2.501659431242352766e-02
1.500000000000000000e+00 4.183170167414910878e+00 1.359152946066925077e-02
1.700000000000000178e+00 2.372346261925161848e+00 8.105771291049831268e-03
1.899999999999999911e+00 1.362867232108566418e+00 4.378320680149210171e-03
2.100000000000000089e+00 7.883160327335764217e-01 2.823370967050427543e-03
2.300000000000000266e+00 4.603359515199236252e-01 1.835134797975457397e-03
2.500000000000000000e+00 2.709603356842936739e-01 1.024178132453845138e-03
2.700000000000000178e+00 1.606610204237462480e-01 6.275795133459218314e-04
2.900000000000000355e+00 9.528798526463792828e-02 3.064419450429173644e-04
3.100000000000000089e+00 5.709529562509070566e-02 2.773829263214154690e-04
3.300000000000000266e+00 3.456218389937722180e-02 1.773830318511877900e-04
3.500000000000000000e+00 2.063375627925100736e-02 1.632720699894504922e-04
3.700000000000000178e+00 1.249473840395087972e-02 1.293177619799197489e-04
3.900000000000000355e+00 7.584141127926495758e-03 6.326731367838851002e-05


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/20_25/dN_over_2pidYptdpt_mc_2212.dat <==
1.000000000000000056e-01 3.203733300209770984e+00 1.288258547458751707e-02
3.000000000000000444e-01 3.064149109953409500e+00 1.479589511187841787e-02
5.000000000000000000e-01 2.802099435119648430e+00 1.083070457732022984e-02
7.000000000000000666e-01 2.446133034671907236e+00 1.163851327829809948e-02
9.000000000000000222e-01 2.030737496381039175e+00 9.783006735052751646e-03
1.100000000000000089e+00 1.604435917288479008e+00 6.006991517809590064e-03
1.300000000000000266e+00 1.212462556909143840e+00 4.384186341623736230e-03
1.500000000000000000e+00 8.854903568803784708e-01 2.712172082291284137e-03
1.700000000000000178e+00 6.281255794342122112e-01 2.376577043221817995e-03
1.899999999999999911e+00 4.357704224735856613e-01 1.291252511378922392e-03
2.100000000000000089e+00 2.955518661426714266e-01 1.098604004980173595e-03
2.300000000000000266e+00 1.990374418856905303e-01 5.980998986822890070e-04
2.500000000000000000e+00 1.321030591046798985e-01 3.221797378693245801e-04
2.700000000000000178e+00 8.683847372745115423e-02 2.602858203273780398e-04
2.900000000000000355e+00 5.689761775027833701e-02 1.723593295962847481e-04
3.100000000000000089e+00 3.682152289039442722e-02 1.162987650851093110e-04
3.300000000000000266e+00 2.376496787371115693e-02 5.800640077040921603e-05
3.500000000000000000e+00 1.540551639868223757e-02 9.316307579151575239e-05
3.700000000000000178e+00 9.864595432233603384e-03 7.042517479057783551e-05
3.900000000000000355e+00 6.295598223278647647e-03 3.992338677740151929e-05


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/20_25/dN_over_2pidYptdpt_mc_321.dat <==
1.000000000000000056e-01 2.553536815421735184e+01 9.831602278816058138e-02
3.000000000000000444e-01 2.162619383166467557e+01 8.794830284990509672e-02
5.000000000000000000e-01 1.616538666843698024e+01 6.342960697048577456e-02
7.000000000000000666e-01 1.101989394378794529e+01 3.730377334129735684e-02
9.000000000000000222e-01 7.094484553905431312e+00 2.407355259568682432e-02
1.100000000000000089e+00 4.428060913774992002e+00 1.286349068001379006e-02
1.300000000000000266e+00 2.720885361051199602e+00 8.824820915453652700e-03
1.500000000000000000e+00 1.662057192774571535e+00 4.551924762156266645e-03
1.700000000000000178e+00 1.012984700763557511e+00 3.809002900187213533e-03
1.899999999999999911e+00 6.171073763445151794e-01 1.827636290029255924e-03
2.100000000000000089e+00 3.771600789744035120e-01 1.466620198148924862e-03
2.300000000000000266e+00 2.306189724302233068e-01 8.619714610526139518e-04
2.500000000000000000e+00 1.418920430344900452e-01 4.491176754682268870e-04
2.700000000000000178e+00 8.716149931565249365e-02 4.345255374280081878e-04
2.900000000000000355e+00 5.372028139500064498e-02 3.123660365686971373e-04
3.100000000000000089e+00 3.328058210812086942e-02 2.316823596112694281e-04
3.300000000000000266e+00 2.062262232305890272e-02 1.145709949989118991e-04
3.500000000000000000e+00 1.275172140472708923e-02 8.538850298288581345e-05
3.700000000000000178e+00 7.963984307769979981e-03 3.360035246232596446e-05
3.900000000000000355e+00 4.900952023236204713e-03 1.889679581622646541e-05


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/20_25/dNdEta_mc_charged.dat <==
# Eta,dNdEta,error
-7.799999999999999822e+00 7.153611999999992577e+01 3.183293397922195567e+00
-7.400000000000000355e+00 9.723697000000015578e+01 4.326964008338337386e+00
-7.000000000000000000e+00 1.317873649999999088e+02 5.864441623935276127e+00
-6.599999999999999645e+00 1.770640250000001856e+02 7.879235536136690143e+00
-6.200000000000000178e+00 2.323107899999998835e+02 1.033760944003085491e+01
-5.799999999999999822e+00 2.942845449999998095e+02 1.309537115269643515e+01
-5.399999999999999467e+00 3.595350799999991978e+02 1.599892124020062312e+01
-5.000000000000000000e+00 4.246755850000009218e+02 1.889754783289295759e+01
-4.599999999999999645e+00 4.873963950000003820e+02 2.168852690947870698e+01
-4.200000000000000178e+00 5.445288650000001098e+02 2.423083802120767416e+01
-3.799999999999999822e+00 5.938021699999993643e+02 2.642340039014664654e+01
-3.399999999999999467e+00 6.333811449999999468e+02 2.818457177096815869e+01
-2.999999999999999556e+00 6.647609700000004977e+02 2.958095829369852936e+01
-2.599999999999999645e+00 6.891537099999993643e+02 3.066637655184744560e+01
-2.199999999999999734e+00 7.072486000000006925e+02 3.147154667292731389e+01
-1.799999999999999822e+00 7.174525650000001633e+02 3.192559409790449010e+01
-1.399999999999999467e+00 7.183058449999991808e+02 3.196359986339057357e+01
-9.999999999999995559e-01 7.097512500000013915e+02 3.158286999009131080e+01
-5.999999999999996447e-01 6.966395699999994804e+02 3.099944327015959189e+01
-1.999999999999997335e-01 6.872324950000011086e+02 3.058079983461972162e+01
2.000000000000001776e-01 6.870577149999991207e+02 3.057304852693710373e+01
6.000000000000005329e-01 6.964373700000005556e+02 3.099039224635700052e+01
1.000000000000000888e+00 7.095512149999992744e+02 3.157393079111674083e+01
1.400000000000001243e+00 7.180057200000003377e+02 3.195010670371473083e+01
1.800000000000000711e+00 7.171846250000029386e+02 3.191356182667891517e+01
2.200000000000000178e+00 7.067233299999995779e+02 3.144802826071351376e+01
2.600000000000000533e+00 6.886963999999985617e+02 3.064589533880950256e+01
3.000000000000000888e+00 6.642168349999992643e+02 2.955657334401465519e+01
3.400000000000001243e+00 6.328676499999999123e+02 2.816158942531920317e+01
3.800000000000000711e+00 5.932727750000017295e+02 2.639967943175350840e+01
4.200000000000000178e+00 5.440986900000000333e+02 2.421150821971778200e+01
4.600000000000000533e+00 4.867400599999996871e+02 2.165913469440491212e+01
5.000000000000000888e+00 4.240980399999995711e+02 1.887168627508397378e+01
5.400000000000001243e+00 3.590314249999996150e+02 1.597633753823163971e+01
5.800000000000000711e+00 2.938970000000011851e+02 1.307797880404176460e+01
6.200000000000000178e+00 2.320466250000000343e+02 1.032573664087282239e+01
6.600000000000000533e+00 1.768860899999999390e+02 7.871203996866328545e+00
7.000000000000000888e+00 1.317587349999998310e+02 5.863100993111712178e+00
7.400000000000001243e+00 9.738788000000002398e+01 4.333670850559582455e+00
7.800000000000000711e+00 7.168255500000024938e+01 3.189806079910341374e+00


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/20_25/dNdY_mc_-2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 4.760000000000003486e-04 2.146132521537263385e-05
-9.250000000000000000e+00 2.126399999999992532e-02 9.467194970422698102e-04
-8.750000000000000000e+00 1.471280000000000643e-01 6.547001303827662023e-03
-8.250000000000000000e+00 3.254520000000005187e-01 1.448292955703093209e-02
-7.750000000000000000e+00 4.817599999999996885e-01 2.143755597562404386e-02
-7.250000000000000000e+00 7.159240000000012261e-01 3.185914055407720880e-02
-6.750000000000000000e+00 1.277864000000000111e+00 5.686464333863575776e-02
-6.250000000000000000e+00 2.386567999999999579e+00 1.062011189769077046e-01
-5.750000000000000000e+00 4.106976000000002180e+00 1.827547188525343869e-01
-5.250000000000000000e+00 6.276847999999997540e+00 2.793130063377966543e-01
-4.750000000000000000e+00 8.604544000000000636e+00 3.828917716044538677e-01
-4.250000000000000000e+00 1.085831600000000208e+01 4.831796389949519765e-01
-3.750000000000000000e+00 1.283636800000000910e+01 5.712039490156307631e-01
-3.250000000000000000e+00 1.434540800000002569e+01 6.383531210276951473e-01
-2.750000000000000000e+00 1.550815199999999017e+01 6.900910915388773770e-01
-2.250000000000000000e+00 1.646851999999999094e+01 7.328224953789705953e-01
-1.750000000000000000e+00 1.722871199999997316e+01 7.666546368189286476e-01
-1.250000000000000000e+00 1.786116400000003424e+01 7.947972691244059584e-01
-7.500000000000000000e-01 1.824940400000000196e+01 8.120775438251215395e-01
-2.500000000000000000e-01 1.848042799999999630e+01 8.223562455103810009e-01
2.500000000000000000e-01 1.847071200000000601e+01 8.219196652715464735e-01
7.500000000000000000e-01 1.826377199999998879e+01 8.127123668818211355e-01
1.250000000000000000e+00 1.783651599999999959e+01 7.936961042960246626e-01
1.750000000000000000e+00 1.722882799999999648e+01 7.666519293728475404e-01
2.250000000000000000e+00 1.644894399999999735e+01 7.319538363448324647e-01
2.750000000000000000e+00 1.551811599999999913e+01 6.905278292408166818e-01
3.250000000000000000e+00 1.434336799999998568e+01 6.382558305961184564e-01
3.750000000000000000e+00 1.281460399999999922e+01 5.702290565896351859e-01
4.250000000000000000e+00 1.084225999999999246e+01 4.824604235027913912e-01
4.750000000000000000e+00 8.595531999999996842e+00 3.824869369916079065e-01
5.250000000000000000e+00 6.268036000000002161e+00 2.789167116848593198e-01
5.750000000000000000e+00 4.102956000000000714e+00 1.825760172634999789e-01
6.250000000000000000e+00 2.380027999999999810e+00 1.059093266653350074e-01
6.750000000000000000e+00 1.275247999999999715e+00 5.674607957744585290e-02
7.250000000000000000e+00 7.237999999999998879e-01 3.220830553506288940e-02
7.750000000000000000e+00 4.919040000000000634e-01 2.188977755518956361e-02
8.250000000000000000e+00 3.315080000000003024e-01 1.475251871507753977e-02
8.750000000000000000e+00 1.503760000000002317e-01 6.693022758999202758e-03
9.250000000000000000e+00 2.134399999999990818e-02 9.502127936836107791e-04
9.750000000000000000e+00 4.480000000000003185e-04 2.019470029487957719e-05


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/20_25/dNdY_mc_2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 8.400000000000002246e-05 5.093022678135253037e-06
-9.250000000000000000e+00 1.971199999999992750e-02 8.787326903672042829e-04
-8.750000000000000000e+00 6.145680000000003362e-01 2.734863360878386426e-02
-8.250000000000000000e+00 2.561812000000002421e+00 1.139993815594333021e-01
-7.750000000000000000e+00 4.187731999999999566e+00 1.863519962162030474e-01
-7.250000000000000000e+00 4.812923999999997982e+00 2.141718394531957059e-01
-6.750000000000000000e+00 5.609400000000001718e+00 2.496196693958226687e-01
-6.250000000000000000e+00 6.388967999999999314e+00 2.843093588579471698e-01
-5.750000000000000000e+00 6.385888000000001341e+00 2.841691620787671346e-01
-5.250000000000000000e+00 5.640799999999997816e+00 2.510078212282652044e-01
-4.750000000000000000e+00 4.628844000000002623e+00 2.059784931040909983e-01
-4.250000000000000000e+00 3.628108000000000111e+00 1.614565485520068344e-01
-3.750000000000000000e+00 2.710700000000001886e+00 1.206225139474370461e-01
-3.250000000000000000e+00 2.015948000000001183e+00 8.970959895722464827e-02
-2.750000000000000000e+00 1.456264000000000891e+00 6.480989255018121398e-02
-2.250000000000000000e+00 1.019855999999999652e+00 4.539374397673422851e-02
-1.750000000000000000e+00 7.498679999999989798e-01 3.337445700848955948e-02
-1.250000000000000000e+00 5.046919999999996964e-01 2.247331643400080070e-02
-7.500000000000000000e-01 4.266759999999997222e-01 1.906019857977546417e-02
-2.500000000000000000e-01 3.408720000000002859e-01 1.520909206469353396e-02
2.500000000000000000e-01 3.440200000000000480e-01 1.532276753566377825e-02
7.500000000000000000e-01 3.750000000000002220e-01 1.670635649565770792e-02
1.250000000000000000e+00 5.231199999999992523e-01 2.329290376127439444e-02
1.750000000000000000e+00 7.220319999999993410e-01 3.213838007584593481e-02
2.250000000000000000e+00 1.032127999999999934e+00 4.593909975600651147e-02
2.750000000000000000e+00 1.432947999999998556e+00 6.377255217557206701e-02
3.250000000000000000e+00 1.989003999999998662e+00 8.851083132543385856e-02
3.750000000000000000e+00 2.716860000000000941e+00 1.208964478912745999e-01
4.250000000000000000e+00 3.638691999999998927e+00 1.619254009855881637e-01
4.750000000000000000e+00 4.613768000000002978e+00 2.053056885545164190e-01
5.250000000000000000e+00 5.625668000000002777e+00 2.503331386795519253e-01
5.750000000000000000e+00 6.369120000000005000e+00 2.834144696809152708e-01
6.250000000000000000e+00 6.358944000000000152e+00 2.829638306013235183e-01
6.750000000000000000e+00 5.605696000000005341e+00 2.494513149616046088e-01
7.250000000000000000e+00 4.808815999999999313e+00 2.139899728861211770e-01
7.750000000000000000e+00 4.156099999999999461e+00 1.849441959925220702e-01
8.250000000000000000e+00 2.553691999999999407e+00 1.136383460091827946e-01
8.750000000000000000e+00 6.322119999999996631e-01 2.813429258220527529e-02
9.250000000000000000e+00 2.101199999999991269e-02 9.352816886478585107e-04
9.750000000000000000e+00 6.400000000000002421e-05 5.506185612563352095e-06


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/20_25/integrated_v2_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
6.315581782841929448e-02
5.708801013326281898e-02


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/20_25/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
7.617996478952664130e-02
6.892207075201409183e-02


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/20_25/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-2.4_2.4.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
7.458922377609178422e-02
6.752008984476844111e-02


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/20_25/integrated_v3_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v3_2par_cumulant  
#  v3_4par_cumulant
1.893568456163897962e-02
1.095748570706229878e-02


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/20_25/r2_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 1.000265134289023639e+00 8.999838601150553837e-04
7.894737124443054199e-01 9.996613080065938073e-01 8.595028920246803022e-04
1.315789461135864258e+00 9.976517617108221492e-01 1.412748452548957638e-03
1.842105269432067871e+00 9.975582784485709231e-01 2.639764921695654000e-03
2.368421077728271484e+00 9.989395398816078853e-01 2.943021956968659356e-03
2.894736766815185547e+00 9.958203352147375620e-01 2.561047262318320600e-03
3.421052694320678711e+00 9.946870106315351956e-01 2.705697021006346799e-03
3.947368383407592773e+00 9.952922930756166187e-01 4.148502100524409202e-03
4.473684310913085938e+00 9.965188506326928541e-01 4.610537402797044472e-03
5.000000000000000000e+00 9.958486698079997979e-01 4.571147144159672278e-03


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/20_25/r2_eta_charged_3_4.dat <==
2.631579041481018066e-01 1.000316598830841786e+00
7.894737124443054199e-01 9.996163077555946241e-01
1.315789461135864258e+00 9.976414793712172768e-01
1.842105269432067871e+00 9.974381248402703903e-01
2.368421077728271484e+00 9.987687763838980493e-01
2.894736766815185547e+00 9.958106884592826669e-01
3.421052694320678711e+00 9.945338856953647166e-01
3.947368383407592773e+00 9.951794497620171098e-01
4.473684310913085938e+00 9.964814999137708851e-01
5.000000000000000000e+00 9.956588837827790028e-01


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/20_25/r2_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 1.000097763759211889e+00 8.892822438778364650e-04
7.894737124443054199e-01 9.991410823005244524e-01 8.448998492152795612e-04
1.315789461135864258e+00 9.971847662907169507e-01 1.305592842782479389e-03
1.842105269432067871e+00 9.967718517968396919e-01 2.576477842083894996e-03
2.368421077728271484e+00 9.979155640138437366e-01 2.847023716749351018e-03
2.894736766815185547e+00 9.948739482824644487e-01 2.542356380770994118e-03
3.421052694320678711e+00 9.941767343662293310e-01 2.667109104023654247e-03
3.947368383407592773e+00 9.943531943339175561e-01 4.126440113497449602e-03
4.473684310913085938e+00 9.944173152426462048e-01 4.530722235293702972e-03
5.000000000000000000e+00 9.936043296990504370e-01 4.437709948001769718e-03


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/20_25/r3_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 9.945558762320473312e-01 4.522257164956504198e-03
7.894737124443054199e-01 9.872684512559273262e-01 4.490766977753250094e-03
1.315789461135864258e+00 9.768468035806853189e-01 5.245200288264874854e-03
1.842105269432067871e+00 9.724263055272126532e-01 7.639675503620597767e-03
2.368421077728271484e+00 9.590221705900651150e-01 7.918491551835771247e-03
2.894736766815185547e+00 9.509439246279873803e-01 6.157670136990891357e-03
3.421052694320678711e+00 9.552645557365716522e-01 9.430107403878328423e-03
3.947368383407592773e+00 9.542904445767275146e-01 1.108079880344094680e-02
4.473684310913085938e+00 9.582314699277381109e-01 1.072962186964501394e-02
5.000000000000000000e+00 9.565965857268874384e-01 1.162973097005917146e-02


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/20_25/r3_eta_charged_3_4.dat <==
2.631579041481018066e-01 9.950393843742969535e-01
7.894737124443054199e-01 9.877490454789091823e-01
1.315789461135864258e+00 9.770645462367749667e-01
1.842105269432067871e+00 9.730884963637673746e-01
2.368421077728271484e+00 9.594219214967595333e-01
2.894736766815185547e+00 9.515042431696963954e-01
3.421052694320678711e+00 9.557875921548892872e-01
3.947368383407592773e+00 9.548852188292386023e-01
4.473684310913085938e+00 9.589657914189126942e-01
5.000000000000000000e+00 9.576136554338231521e-01


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/20_25/r3_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.937868920222413527e-01 4.657035568138408188e-03
7.894737124443054199e-01 9.850871296301384472e-01 4.501552352829808583e-03
1.315789461135864258e+00 9.745829729731319002e-01 4.582037862133203979e-03
1.842105269432067871e+00 9.691893595211851231e-01 6.786329849788284678e-03
2.368421077728271484e+00 9.549619620560403366e-01 6.956436934498923426e-03
2.894736766815185547e+00 9.484118621511543612e-01 5.928714006099808018e-03
3.421052694320678711e+00 9.556151549773577170e-01 8.462389315700572304e-03
3.947368383407592773e+00 9.524946815732864280e-01 1.030736007556866916e-02
4.473684310913085938e+00 9.447581387112580220e-01 9.179836866747424079e-03
5.000000000000000000e+00 9.420097058389045319e-01 1.096222668682806864e-02


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/20_25/v1_eta_charged_ep.dat <==
 (-5.000000000000000000e+00+0.000000000000000000e+00j)  (1.107063551761323841e-03+2.429129391593881648e-05j)
 (-4.473684310913085938e+00+0.000000000000000000e+00j)  (1.114485970048351669e-03-1.020478402879611037e-05j)
 (-3.947368383407592773e+00+0.000000000000000000e+00j)  (9.755700400947583907e-04-6.428106051377913100e-05j)
 (-3.421052694320678711e+00+0.000000000000000000e+00j)  (7.628907644774370923e-04-9.932883369067620263e-07j)
 (-2.894736766815185547e+00+0.000000000000000000e+00j)  (6.033203119708238117e-04-9.254692399002738189e-06j)
 (-2.368421077728271484e+00+0.000000000000000000e+00j)  (5.913608509614595851e-04+2.505497918277965646e-05j)
 (-1.842105269432067871e+00+0.000000000000000000e+00j)  (4.749395797404639286e-04+2.485461331905087507e-06j)
 (-1.315789461135864258e+00+0.000000000000000000e+00j)  (3.804742152803542018e-04+2.787699131176381154e-05j)
 (-7.894737124443054199e-01+0.000000000000000000e+00j)  (2.596482313252326964e-04-6.029105659281285133e-06j)
 (-2.631579041481018066e-01+0.000000000000000000e+00j)  (1.641346537047981894e-04+1.371630998169668456e-06j)
 (2.631579041481018066e-01+0.000000000000000000e+00j)  (-5.262065977981669892e-05-2.200328575549574550e-05j)
 (7.894737124443054199e-01+0.000000000000000000e+00j)  (-1.351477122566408862e-04+2.122629529863602100e-05j)
 (1.315789461135864258e+00+0.000000000000000000e+00j)  (-2.162799404756590954e-04-9.497182826709777670e-06j)
 (1.842105269432067871e+00+0.000000000000000000e+00j)  (-4.064819701197036313e-04-1.243194734885571223e-06j)
 (2.368421077728271484e+00+0.000000000000000000e+00j)  (-4.620256928494010295e-04+2.688636636944121699e-05j)
 (2.894736766815185547e+00+0.000000000000000000e+00j)  (-4.604793632187830876e-04+6.546312303381664320e-06j)
 (3.421052694320678711e+00+0.000000000000000000e+00j)  (-6.542625007257750437e-04-4.613611081053113405e-05j)
 (3.947368383407592773e+00+0.000000000000000000e+00j)  (-9.693453133975566413e-04-1.527576510932848180e-05j)
 (4.473684310913085938e+00+0.000000000000000000e+00j)  (-9.831472337326837858e-04+1.091077486421380899e-05j)
 (5.000000000000000000e+00+0.000000000000000000e+00j)  (-9.861560815188211756e-04-3.478063423100072899e-06j)


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/20_25/v2_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 4.573851078748703003e-02 9.515550918877124786e-04 4.169013351202011108e-02 1.039554481394588947e-03
-4.473684310913085938e+00 4.915846511721611023e-02 1.055901870131492615e-03 4.467573016881942749e-02 1.182521576993167400e-03
-3.947368383407592773e+00 5.204631015658378601e-02 1.102707348763942719e-03 4.715978354215621948e-02 1.189520698972046375e-03
-3.421052694320678711e+00 5.410546809434890747e-02 1.132855308242142200e-03 4.887873679399490356e-02 1.228771056048572063e-03
-2.894736766815185547e+00 5.546683818101882935e-02 1.191410352475941181e-03 5.000312253832817078e-02 1.306512975133955479e-03
-2.368421077728271484e+00 5.674078315496444702e-02 1.214436138980090618e-03 5.117995664477348328e-02 1.309829298406839371e-03
-1.842105269432067871e+00 5.825973674654960632e-02 1.241277903318405151e-03 5.254151299595832825e-02 1.311331172473728657e-03
-1.315789461135864258e+00 6.005788967013359070e-02 1.281407312490046024e-03 5.413083359599113464e-02 1.389851910062134266e-03
-7.894737124443054199e-01 6.204649060964584351e-02 1.317759277299046516e-03 5.594341829419136047e-02 1.462570158764719963e-03
-2.631579041481018066e-01 6.354942917823791504e-02 1.393527607433497906e-03 5.719707533717155457e-02 1.454587443731725216e-03
2.631579041481018066e-01 6.343545019626617432e-02 1.348380115814507008e-03 5.718956142663955688e-02 1.495878794230520725e-03
7.894737124443054199e-01 6.191039830446243286e-02 1.352053019218146801e-03 5.589749291539192200e-02 1.402969122864305973e-03
1.315789461135864258e+00 5.990646034479141235e-02 1.288704923354089260e-03 5.409821867942810059e-02 1.392023754306137562e-03
1.842105269432067871e+00 5.797060579061508179e-02 1.323081203736364841e-03 5.230570957064628601e-02 1.260666409507393837e-03
2.368421077728271484e+00 5.634839460253715515e-02 1.277671894058585167e-03 5.096870660781860352e-02 1.288969302549958229e-03
2.894736766815185547e+00 5.516774579882621765e-02 1.242156140506267548e-03 4.987777024507522583e-02 1.240384764969348907e-03
3.421052694320678711e+00 5.377573519945144653e-02 1.222247374244034290e-03 4.870138317346572876e-02 1.273740665055811405e-03
3.947368383407592773e+00 5.173575878143310547e-02 1.159322448074817657e-03 4.695010185241699219e-02 1.204134663566946983e-03
4.473684310913085938e+00 4.871932417154312134e-02 1.094751642085611820e-03 4.436961561441421509e-02 1.166521105915307999e-03
5.000000000000000000e+00 4.534090310335159302e-02 1.027949620038270950e-03 4.130139946937561035e-02 1.068522338755428791e-03


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/20_25/v2_eta_charged_cumulant_etaref_-2.4_2.4.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 6.217600032687187195e-02 1.305628102272748947e-03 5.659627169370651245e-02 1.404704991728067398e-03
-4.473684310913085938e+00 6.564811617136001587e-02 1.426818780601024628e-03 5.957968160510063171e-02 1.547595602460205555e-03
-3.947368383407592773e+00 6.861060857772827148e-02 1.466672052629292011e-03 6.217164546251296997e-02 1.529575907625257969e-03
-3.421052694320678711e+00 7.038670778274536133e-02 1.488583278842270374e-03 6.356881558895111084e-02 1.590470084920525551e-03
-2.894736766815185547e+00 7.155743986368179321e-02 1.568445819430053234e-03 6.453303247690200806e-02 1.644417643547058105e-03
-2.368421077728271484e+00 7.248029857873916626e-02 1.534054754301905632e-03 6.538470089435577393e-02 1.694801030680537224e-03
-1.842105269432067871e+00 7.340811192989349365e-02 1.596730435267090797e-03 6.620976328849792480e-02 1.605942030437290668e-03
-1.315789461135864258e+00 7.452357560396194458e-02 1.602957956492900848e-03 6.718551367521286011e-02 1.681704074144363403e-03
-7.894737124443054199e-01 7.560195028781890869e-02 1.633418141864240170e-03 6.820861995220184326e-02 1.756102312356233597e-03
-2.631579041481018066e-01 7.643680274486541748e-02 1.680256915278732777e-03 6.889005005359649658e-02 1.710069831460714340e-03
2.631579041481018066e-01 7.634671032428741455e-02 1.637660665437579155e-03 6.890039145946502686e-02 1.766096684150397778e-03
7.894737124443054199e-01 7.544602453708648682e-02 1.655195024795830250e-03 6.814722716808319092e-02 1.689881319180130959e-03
1.315789461135864258e+00 7.432490587234497070e-02 1.605921192094683647e-03 6.716893613338470459e-02 1.725022098980844021e-03
1.842105269432067871e+00 7.310809940099716187e-02 1.674931147135794163e-03 6.603485345840454102e-02 1.577869639731943607e-03
2.368421077728271484e+00 7.198899984359741211e-02 1.630214741453528404e-03 6.509812176227569580e-02 1.626657787710428238e-03
2.894736766815185547e+00 7.114905118942260742e-02 1.596711925230920315e-03 6.431106477975845337e-02 1.615773187950253487e-03
3.421052694320678711e+00 7.002354413270950317e-02 1.602676580660045147e-03 6.337271630764007568e-02 1.674023573286831379e-03
3.947368383407592773e+00 6.818336993455886841e-02 1.546378945931792259e-03 6.186949461698532104e-02 1.569684245623648167e-03
4.473684310913085938e+00 6.517347693443298340e-02 1.471872208639979362e-03 5.937650054693222046e-02 1.515628769993782043e-03
5.000000000000000000e+00 6.168606132268905640e-02 1.404828741215169430e-03 5.614923313260078430e-02 1.445844303816556931e-03


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/20_25/v2_eta_charged_ep.dat <==
-5.000000000000000000e+00 5.957081590694729423e-02 6.423533108183159847e-04
-4.473684310913085938e+00 6.286668909791640059e-02 7.586839836362114500e-04
-3.947368383407592773e+00 6.562407673846351597e-02 7.343843543668169584e-04
-3.421052694320678711e+00 6.725160343366065607e-02 7.256239226126212855e-04
-2.894736766815185547e+00 6.832299724658338902e-02 7.930219649092183718e-04
-2.368421077728271484e+00 6.923167629026641401e-02 7.342839057580482793e-04
-1.842105269432067871e+00 7.012713262326561448e-02 7.963059547638386007e-04
-1.315789461135864258e+00 7.122393392692097369e-02 8.053940110510484978e-04
-7.894737124443054199e-01 7.235015979786860174e-02 8.020136003215652112e-04
-2.631579041481018066e-01 7.315218199737441584e-02 8.578283257510994214e-04
2.631579041481018066e-01 7.309322376811315525e-02 8.190731859892922415e-04
7.894737124443054199e-01 7.222621191845629562e-02 8.473888515869155936e-04
1.315789461135864258e+00 7.111942890587047428e-02 8.066282890297693997e-04
1.842105269432067871e+00 6.991248076508135845e-02 9.064108748999995246e-04
2.368421077728271484e+00 6.887787238676210122e-02 8.505812927263248354e-04
2.894736766815185547e+00 6.802663237331274537e-02 8.291789134214017434e-04
3.421052694320678711e+00 6.703359863554979314e-02 8.432338761669267531e-04
3.947368383407592773e+00 6.535333274534739501e-02 8.028199085870238406e-04
4.473684310913085938e+00 6.254334059539758128e-02 7.679777260562184937e-04
5.000000000000000000e+00 5.920358222172918822e-02 7.566423560640245889e-04


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/20_25/v2_pt_charged_cumulant.dat <==
# pt vn{2} err vn{4} err
2.000000029802322388e-01 9.196257218718528748e-03 2.096394455293193460e-04 8.273633196949958801e-03 2.758130140136927366e-04
4.000000059604644775e-01 3.161214292049407959e-02 7.743604364804923534e-04 2.848176658153533936e-02 7.250682683661580086e-04
6.000000238418579102e-01 5.514181777834892273e-02 1.232156530022621155e-03 4.966568201780319214e-02 1.279660617001354694e-03
8.000000119209289551e-01 7.658457756042480469e-02 1.706875395029783249e-03 6.908670067787170410e-02 1.668130629695951939e-03
1.000000000000000000e+00 9.505464136600494385e-02 2.153749810531735420e-03 8.585884422063827515e-02 2.014220925047993660e-03
1.200000047683715820e+00 1.103124022483825684e-01 2.389547880738973618e-03 9.976686537265777588e-02 2.531037433072924614e-03
1.399999976158142090e+00 1.231331378221511841e-01 2.611622447147965431e-03 1.114756464958190918e-01 2.729827072471380234e-03
1.600000023841857910e+00 1.342235654592514038e-01 2.779387170448899269e-03 1.219188570976257324e-01 3.290696069598197937e-03
1.799999952316284180e+00 1.430231630802154541e-01 2.632254501804709435e-03 1.302085667848587036e-01 3.795998170971870422e-03
2.000000000000000000e+00 1.511515378952026367e-01 2.662017475813627243e-03 1.381950378417968750e-01 3.871884895488619804e-03
2.200000047683715820e+00 1.573708206415176392e-01 2.888813382014632225e-03 1.440184563398361206e-01 3.996374551206827164e-03
2.400000095367431641e+00 1.640054583549499512e-01 2.748354570940136909e-03 1.503011286258697510e-01 4.744417965412139893e-03
2.599999904632568359e+00 1.689487546682357788e-01 2.496860688552260399e-03 1.554261893033981323e-01 5.296189337968826294e-03
2.799999952316284180e+00 1.719703972339630127e-01 2.424547914415597916e-03 1.590987890958786011e-01 5.167898256331682205e-03
3.000000000000000000e+00 1.767614781856536865e-01 2.689898246899247169e-03 1.637028902769088745e-01 5.488864611834287643e-03
3.200000047683715820e+00 1.810167729854583740e-01 2.649078844115138054e-03 1.688416898250579834e-01 5.850113928318023682e-03
3.400000095367431641e+00 1.853324919939041138e-01 2.501990878954529762e-03 1.737039387226104736e-01 5.346101708710193634e-03
3.599999904632568359e+00 1.895104348659515381e-01 3.113557584583759308e-03 1.772046685218811035e-01 6.346182897686958313e-03
3.799999952316284180e+00 1.902187764644622803e-01 2.675291849300265312e-03 1.794895827770233154e-01 7.061294745653867722e-03


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/20_25/v2_pt_charged_ep.dat <==
 (2.000000029802322388e-01+0.000000000000000000e+00j)  (8.843764811041109758e-03+7.882349935882078393e-06j)  (2.817800797649081955e-04+0.000000000000000000e+00j)
 (4.000000059604644775e-01+0.000000000000000000e+00j)  (3.028331246231317359e-02+5.911130585824805449e-06j)  (8.954120717488278517e-04+0.000000000000000000e+00j)
 (6.000000238418579102e-01+0.000000000000000000e+00j)  (5.274312777407963448e-02-2.512489819091171089e-05j)  (1.420602732507074504e-03+0.000000000000000000e+00j)
 (8.000000119209289551e-01+0.000000000000000000e+00j)  (7.333733960815606856e-02-6.017523902868231721e-05j)  (2.033156874504827866e-03+0.000000000000000000e+00j)
 (1.000000000000000000e+00+0.000000000000000000e+00j)  (9.105879393822058354e-02+8.857370840532216246e-05j)  (2.532911993550763033e-03+0.000000000000000000e+00j)
 (1.200000047683715820e+00+0.000000000000000000e+00j)  (1.058041076732288560e-01+6.269332452841238051e-05j)  (2.782914112447110698e-03+0.000000000000000000e+00j)
 (1.399999976158142090e+00+0.000000000000000000e+00j)  (1.181966501904621741e-01+2.401551233527030862e-04j)  (3.090395901421442385e-03+0.000000000000000000e+00j)
 (1.600000023841857910e+00+0.000000000000000000e+00j)  (1.290038202318951333e-01+1.033245503490829993e-04j)  (3.213442500899632483e-03+0.000000000000000000e+00j)
 (1.799999952316284180e+00+0.000000000000000000e+00j)  (1.376328922791533460e-01+1.071313255966305911e-04j)  (2.862694148308164190e-03+0.000000000000000000e+00j)
 (2.000000000000000000e+00+0.000000000000000000e+00j)  (1.456678928097302761e-01+1.396206664628645185e-04j)  (2.843945041184816908e-03+0.000000000000000000e+00j)
 (2.200000047683715820e+00+0.000000000000000000e+00j)  (1.516762673061877176e-01+2.305671586495171245e-04j)  (3.673077016268838559e-03+0.000000000000000000e+00j)
 (2.400000095367431641e+00+0.000000000000000000e+00j)  (1.583770417333417446e-01+8.971999684688292207e-04j)  (3.009669314730643429e-03+0.000000000000000000e+00j)
 (2.599999904632568359e+00+0.000000000000000000e+00j)  (1.633679334342252043e-01+5.020761093837329287e-04j)  (3.781730539180318089e-03+0.000000000000000000e+00j)
 (2.799999952316284180e+00+0.000000000000000000e+00j)  (1.666816548868043368e-01+1.198906712901063286e-03j)  (3.676215008532339370e-03+0.000000000000000000e+00j)
 (3.000000000000000000e+00+0.000000000000000000e+00j)  (1.716048859367630408e-01+2.087569818040388523e-03j)  (4.361760091854714055e-03+0.000000000000000000e+00j)
 (3.200000047683715820e+00+0.000000000000000000e+00j)  (1.762448453719890340e-01-3.933007758184130578e-04j)  (7.260951468005075529e-03+0.000000000000000000e+00j)
 (3.400000095367431641e+00+0.000000000000000000e+00j)  (1.813552293823092743e-01+1.936675151528757539e-03j)  (6.643395075285034139e-03+0.000000000000000000e+00j)
 (3.599999904632568359e+00+0.000000000000000000e+00j)  (1.856221051044958659e-01+1.227261251086898125e-03j)  (9.109245458482668686e-03+0.000000000000000000e+00j)
 (3.799999952316284180e+00+0.000000000000000000e+00j)  (1.872084033929461988e-01+2.887621547614616785e-03j)  (8.980559593907078836e-03+0.000000000000000000e+00j)


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/20_25/v3_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 1.178436540067195892e-02 4.716150579042732716e-04 7.374123670160770416e-03 3.723167814314365387e-03
-4.473684310913085938e+00 1.331761665642261505e-02 4.576027859002351761e-04 8.176878094673156738e-03 4.712569527328014374e-03
-3.947368383407592773e+00 1.455443538725376129e-02 5.195714184083044529e-04 9.487267583608627319e-03 4.915653727948665619e-03
-3.421052694320678711e+00 1.549510098993778229e-02 5.797462072223424911e-04 9.013175033032894135e-03 5.454835947602987289e-03
-2.894736766815185547e+00 1.604256965219974518e-02 5.288184620440006256e-04 9.958153590559959412e-03 5.845106672495603561e-03
-2.368421077728271484e+00 1.647186651825904846e-02 5.724115762859582901e-04 9.875325486063957214e-03 5.975737702101469040e-03
-1.842105269432067871e+00 1.711192354559898376e-02 6.096289725974202156e-04 1.021351013332605362e-02 5.865864921361207962e-03
-1.315789461135864258e+00 1.774706318974494934e-02 6.218566559255123138e-04 1.092393510043621063e-02 6.250002421438694000e-03
-7.894737124443054199e-01 1.847134158015251160e-02 6.495465640909969807e-04 1.054971758276224136e-02 6.653156131505966187e-03
-2.631579041481018066e-01 1.901725493371486664e-02 6.733954651281237602e-04 1.090477406978607178e-02 6.726560648530721664e-03
2.631579041481018066e-01 1.906682737171649933e-02 6.417990080080926418e-04 1.104166731238365173e-02 6.956352852284908295e-03
7.894737124443054199e-01 1.850122399628162384e-02 5.849049193784594536e-04 1.124141924083232880e-02 6.582483649253845215e-03
1.315789461135864258e+00 1.785673759877681732e-02 5.776947364211082458e-04 1.075533404946327209e-02 6.447300314903259277e-03
1.842105269432067871e+00 1.724352873861789703e-02 5.059028626419603825e-04 1.006132364273071289e-02 6.389849353581666946e-03
2.368421077728271484e+00 1.666396297514438629e-02 5.155718536116182804e-04 9.690715000033378601e-03 6.301212124526500702e-03
2.894736766815185547e+00 1.615741290152072906e-02 4.975806223228573799e-04 8.901581168174743652e-03 6.089408416301012039e-03
3.421052694320678711e+00 1.550827454775571823e-02 5.295454175211489201e-04 8.908426389098167419e-03 5.778024438768625259e-03
3.947368383407592773e+00 1.466079801321029663e-02 4.410499823279678822e-04 8.888564072549343109e-03 5.353660788387060165e-03
4.473684310913085938e+00 1.336028240621089935e-02 4.316282866057008505e-04 7.487596478313207626e-03 4.936618730425834656e-03
5.000000000000000000e+00 1.177914999425411224e-02 3.490138915367424488e-04 6.401998456567525864e-03 4.269359167665243149e-03


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/20_25/v3_eta_charged_ep.dat <==
-5.000000000000000000e+00 1.485180606007882945e-02 3.139895285852884192e-04
-4.473684310913085938e+00 1.655731930022989393e-02 3.185650490568483562e-04
-3.947368383407592773e+00 1.790674145614783511e-02 3.717798993172235882e-04
-3.421052694320678711e+00 1.871684048381746374e-02 3.642456318143158381e-04
-2.894736766815185547e+00 1.928275245064812668e-02 3.036668840167753257e-04
-2.368421077728271484e+00 1.961090076175172475e-02 3.466068333855931282e-04
-1.842105269432067871e+00 2.020926294781566490e-02 3.532079332384080146e-04
-1.315789461135864258e+00 2.062472632316522669e-02 3.237987695083405443e-04
-7.894737124443054199e-01 2.111671307109955556e-02 3.332759775390900492e-04
-2.631579041481018066e-01 2.155863419992987487e-02 3.707707618077781312e-04
2.631579041481018066e-01 2.162239845415767775e-02 2.847763010359216532e-04
7.894737124443054199e-01 2.123641682175449186e-02 2.440358001077573959e-04
1.315789461135864258e+00 2.068151259178684781e-02 2.647008898342434902e-04
1.842105269432067871e+00 2.027602009828074689e-02 2.042511998705128472e-04
2.368421077728271484e+00 1.977360618855324506e-02 2.327527776239675481e-04
2.894736766815185547e+00 1.935078471483716103e-02 2.343969385535374296e-04
3.421052694320678711e+00 1.872164633475750448e-02 3.046354782183098272e-04
3.947368383407592773e+00 1.788455228792624682e-02 2.394073925992942678e-04
4.473684310913085938e+00 1.651549044066277089e-02 2.325875087013020846e-04
5.000000000000000000e+00 1.475908809115999108e-02 2.080388938506267510e-04


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/20_30/dN_over_2pidYptdpt_mc_-211.dat <==
1.000000000000000056e-01 3.509212910656207782e+02 1.506062682223848537e+00
3.000000000000000444e-01 1.771846569702823615e+02 7.660647459160080386e-01
5.000000000000000000e-01 8.392802682381999091e+01 4.099205554271888596e-01
7.000000000000000666e-01 4.237929055029142233e+01 2.292962653444449994e-01
9.000000000000000222e-01 2.232468022509153016e+01 1.306986191467116865e-01
1.100000000000000089e+00 1.208347227445147531e+01 7.878395272285210194e-02
1.300000000000000266e+00 6.664384609776019097e+00 4.719712269825992318e-02
1.500000000000000000e+00 3.731865370877001542e+00 2.868671101163274700e-02
1.700000000000000178e+00 2.114495827851179399e+00 1.748483616594545195e-02
1.899999999999999911e+00 1.211708149591848027e+00 1.057647799690922263e-02
2.100000000000000089e+00 7.015964831163803428e-01 6.748375095477006542e-03
2.300000000000000266e+00 4.089652337469472654e-01 4.309912532302191852e-03
2.500000000000000000e+00 2.400250710856356995e-01 2.461912595977379988e-03
2.700000000000000178e+00 1.420170504003471501e-01 1.748897231675379093e-03
2.900000000000000355e+00 8.431617277397179810e-02 1.063814708961031974e-03
3.100000000000000089e+00 5.025894906549101954e-02 6.636426187235209715e-04
3.300000000000000266e+00 3.020133845865929922e-02 4.024571130352802995e-04
3.500000000000000000e+00 1.815093916701743942e-02 2.454678222011982651e-04
3.700000000000000178e+00 1.098674531815517150e-02 2.008912978640541394e-04
3.900000000000000355e+00 6.700117036970550111e-03 9.950344565921183089e-05


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/20_30/dN_over_2pidYptdpt_mc_-2212.dat <==
1.000000000000000056e-01 2.885721829544277472e+00 9.455175695599390279e-03
3.000000000000000444e-01 2.755770492218552636e+00 9.083910726074369626e-03
5.000000000000000000e-01 2.507301508678823065e+00 8.672103890253827704e-03
7.000000000000000666e-01 2.177237347855084160e+00 8.207055485605102563e-03
9.000000000000000222e-01 1.798130336566913012e+00 7.524970037247897224e-03
1.100000000000000089e+00 1.416951032610447081e+00 6.925417158256935019e-03
1.300000000000000266e+00 1.067865087967786675e+00 5.953653731020859888e-03
1.500000000000000000e+00 7.768366035227337596e-01 4.828423458244040893e-03
1.700000000000000178e+00 5.497141518977997077e-01 3.516349791357324065e-03
1.899999999999999911e+00 3.799066186195327322e-01 2.647719348465609433e-03
2.100000000000000089e+00 2.580922871737794666e-01 2.036457516659215608e-03
2.300000000000000266e+00 1.729955413277758092e-01 1.610768540472549363e-03
2.500000000000000000e+00 1.146243449444416945e-01 1.052546146559729971e-03
2.700000000000000178e+00 7.527483555200861765e-02 7.030721254832458713e-04
2.900000000000000355e+00 4.936121958726566450e-02 4.993240267980068392e-04
3.100000000000000089e+00 3.196062288654259037e-02 3.214936757859662556e-04
3.300000000000000266e+00 2.064721899608219433e-02 2.496802920049136384e-04
3.500000000000000000e+00 1.335651018847629559e-02 1.871158365079568834e-04
3.700000000000000178e+00 8.528661744375078818e-03 1.259575494746358493e-04
3.900000000000000355e+00 5.419939969074969062e-03 8.904527645403654157e-05


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/20_30/dN_over_2pidYptdpt_mc_-321.dat <==
1.000000000000000056e-01 2.337873909785063375e+01 8.371514389588084748e-02
3.000000000000000444e-01 1.973063325990754180e+01 6.824915573055467810e-02
5.000000000000000000e-01 1.465372824430185972e+01 6.085513410158835401e-02
7.000000000000000666e-01 9.948682273350573979e+00 4.945304756399288709e-02
9.000000000000000222e-01 6.378809426624653334e+00 3.472812247109835493e-02
1.100000000000000089e+00 3.968042721704196474e+00 2.313554003267732570e-02
1.300000000000000266e+00 2.431655837575083190e+00 1.609845413560527169e-02
1.500000000000000000e+00 1.482508135274881012e+00 1.081415340463064492e-02
1.700000000000000178e+00 9.034011392628888970e-01 7.138435964946584708e-03
1.899999999999999911e+00 5.496552079037829719e-01 4.448627184263874261e-03
2.100000000000000089e+00 3.346257309629241949e-01 2.897190978123086440e-03
2.300000000000000266e+00 2.047677118150121878e-01 1.877602413487198174e-03
2.500000000000000000e+00 1.251257063995311891e-01 1.258133054763612303e-03
2.700000000000000178e+00 7.676499738955053220e-02 8.642053683408489756e-04
2.900000000000000355e+00 4.723403145132018532e-02 5.876355354678136243e-04
3.100000000000000089e+00 2.926846568383897201e-02 3.912994759097421248e-04
3.300000000000000266e+00 1.796389076993816850e-02 2.613720948057814478e-04
3.500000000000000000e+00 1.116153615903463237e-02 1.802484563101830115e-04
3.700000000000000178e+00 6.943564540878771618e-03 1.174481061141199368e-04
3.900000000000000355e+00 4.321362772143219622e-03 6.330908729108963959e-05


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/20_30/dN_over_2pidYptdpt_mc_211.dat <==
1.000000000000000056e-01 3.507628483408992679e+02 1.486326777561377988e+00
3.000000000000000444e-01 1.772283436758698940e+02 7.737082140045025147e-01
5.000000000000000000e-01 8.395034830458861563e+01 4.028377099420928364e-01
7.000000000000000666e-01 4.238060016810887021e+01 2.271438576460042547e-01
9.000000000000000222e-01 2.232095025216135298e+01 1.313277375345745512e-01
1.100000000000000089e+00 1.207532209450204519e+01 8.028005385715533682e-02
1.300000000000000266e+00 6.659230744224627685e+00 4.786687805955358588e-02
1.500000000000000000e+00 3.724992264659578556e+00 2.837110645692238198e-02
1.700000000000000178e+00 2.109767521733028506e+00 1.764183344319929236e-02
1.899999999999999911e+00 1.209598718352684177e+00 1.122793003251646750e-02
2.100000000000000089e+00 6.988891438522847332e-01 6.693220287782873645e-03
2.300000000000000266e+00 4.072529341526824886e-01 4.221792131275936555e-03
2.500000000000000000e+00 2.393469118731210155e-01 2.591061149734329942e-03
2.700000000000000178e+00 1.415848268373020857e-01 1.640702194608739672e-03
2.900000000000000355e+00 8.381442309562087134e-02 1.071513576923633715e-03
3.100000000000000089e+00 5.018258036295900754e-02 6.768930231274786907e-04
3.300000000000000266e+00 3.023015514911306378e-02 4.344651266292154498e-04
3.500000000000000000e+00 1.813763836105904137e-02 2.429050348758066624e-04
3.700000000000000178e+00 1.096276453956767857e-02 1.795999649770315082e-04
3.900000000000000355e+00 6.655533248424935940e-03 1.290656661511504480e-04


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/20_30/dN_over_2pidYptdpt_mc_2212.dat <==
1.000000000000000056e-01 2.947660954522065335e+00 8.782938893300671832e-03
3.000000000000000444e-01 2.809258489718160945e+00 7.804822254042729016e-03
5.000000000000000000e-01 2.557224435453174571e+00 8.690353419447471167e-03
7.000000000000000666e-01 2.219565173380884993e+00 8.344216802229685245e-03
9.000000000000000222e-01 1.835402655850778775e+00 8.433933735285057895e-03
1.100000000000000089e+00 1.445267952428512803e+00 6.623108202704901422e-03
1.300000000000000266e+00 1.089318562162177262e+00 5.812143850279966745e-03
1.500000000000000000e+00 7.932168302657516268e-01 5.046934933162276933e-03
1.700000000000000178e+00 5.615070650781353034e-01 3.552644551731859619e-03
1.899999999999999911e+00 3.880482316162786049e-01 2.799038783078500268e-03
2.100000000000000089e+00 2.632996853356098788e-01 2.219520903141275741e-03
2.300000000000000266e+00 1.768856687248491211e-01 1.519462644117222736e-03
2.500000000000000000e+00 1.171009550138947253e-01 1.118206696434002109e-03
2.700000000000000178e+00 7.690086855393081511e-02 8.047399270645855338e-04
2.900000000000000355e+00 5.037349990634497343e-02 5.286350407039459203e-04
3.100000000000000089e+00 3.251060589553354113e-02 4.124637113697467031e-04
3.300000000000000266e+00 2.100182103216800128e-02 2.688645283705660017e-04
3.500000000000000000e+00 1.352873857332216601e-02 1.902588770641354908e-04
3.700000000000000178e+00 8.668352468075329192e-03 1.455157772839143213e-04
3.900000000000000355e+00 5.538285952399712476e-03 6.857863426935870729e-05


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/20_30/dN_over_2pidYptdpt_mc_321.dat <==
1.000000000000000056e-01 2.334225680602038366e+01 7.543760474678068428e-02
3.000000000000000444e-01 1.969621865604630884e+01 7.435273039591218380e-02
5.000000000000000000e-01 1.464758088462493824e+01 6.220833765242881480e-02
7.000000000000000666e-01 9.936918449414031684e+00 4.786861575816420827e-02
9.000000000000000222e-01 6.377099837277611982e+00 3.483316912212870708e-02
1.100000000000000089e+00 3.968092638481801604e+00 2.403368378984807596e-02
1.300000000000000266e+00 2.432544044584414866e+00 1.632647758524225640e-02
1.500000000000000000e+00 1.482890637654778576e+00 1.098699326916470313e-02
1.700000000000000178e+00 9.012661225115889962e-01 7.041115203203294169e-03
1.899999999999999911e+00 5.489130432744178112e-01 4.644804184221039238e-03
2.100000000000000089e+00 3.349849664059029175e-01 3.086992131145363874e-03
2.300000000000000266e+00 2.047329399198366817e-01 1.996130703736833604e-03
2.500000000000000000e+00 1.254448120604304828e-01 1.269193397224853111e-03
2.700000000000000178e+00 7.694787820841818282e-02 8.464425329025865178e-04
2.900000000000000355e+00 4.738317060920026191e-02 5.569565460144572247e-04
3.100000000000000089e+00 2.932827713825898394e-02 3.769625084603215356e-04
3.300000000000000266e+00 1.815294755082307726e-02 2.283188281928876201e-04
3.500000000000000000e+00 1.120087016639877316e-02 1.569879118157491323e-04
3.700000000000000178e+00 6.963243834517837683e-03 1.175819585190735590e-04
3.900000000000000355e+00 4.288715604329496403e-03 6.388599965572092890e-05


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/20_30/dNdEta_mc_charged.dat <==
# Eta,dNdEta,error
-7.799999999999999822e+00 6.509331749999999772e+01 2.053372883831841467e+00
-7.400000000000000355e+00 8.833848750000001360e+01 2.786651296882904028e+00
-7.000000000000000000e+00 1.194509749999999855e+02 3.768098326125638664e+00
-6.599999999999999645e+00 1.603921475000002772e+02 5.059617509703265625e+00
-6.200000000000000178e+00 2.103546275000002481e+02 6.635698748556339233e+00
-5.799999999999999822e+00 2.665174925000001167e+02 8.407368528996803647e+00
-5.399999999999999467e+00 3.255837899999996239e+02 1.027065640906749522e+01
-5.000000000000000000e+00 3.845360824999997362e+02 1.213030264785599499e+01
-4.599999999999999645e+00 4.410801500000008559e+02 1.391406241887688999e+01
-4.200000000000000178e+00 4.924259600000006003e+02 1.553381065614935252e+01
-3.799999999999999822e+00 5.363843774999993457e+02 1.692057757198396217e+01
-3.399999999999999467e+00 5.716634950000001254e+02 1.803351343154777453e+01
-2.999999999999999556e+00 5.995543575000009469e+02 1.891337804047420690e+01
-2.599999999999999645e+00 6.212794349999998076e+02 1.959872304377963559e+01
-2.199999999999999734e+00 6.374303050000009989e+02 2.010825831625602333e+01
-1.799999999999999822e+00 6.463839025000000902e+02 2.039067836736072437e+01
-1.399999999999999467e+00 6.469223174999988260e+02 2.040767768538703208e+01
-9.999999999999995559e-01 6.390277075000005880e+02 2.015868962473566128e+01
-5.999999999999996447e-01 6.270548675000002277e+02 1.978103168483053764e+01
-1.999999999999997335e-01 6.184134375000004411e+02 1.950843557723963428e+01
2.000000000000001776e-01 6.184142074999998613e+02 1.950840730849611404e+01
6.000000000000005329e-01 6.269348374999998441e+02 1.977716603625756520e+01
1.000000000000000888e+00 6.390277125000004617e+02 2.015866451679810467e+01
1.400000000000001243e+00 6.469305675000001656e+02 2.040789129709443728e+01
1.800000000000000711e+00 6.464962125000021160e+02 2.039417404313306648e+01
2.200000000000000178e+00 6.374129675000003772e+02 2.010761097896805794e+01
2.600000000000000533e+00 6.213443549999990410e+02 1.960070263470239738e+01
3.000000000000000888e+00 5.996268875000000662e+02 1.891558853804102114e+01
3.400000000000001243e+00 5.716860049999995681e+02 1.803414945100561440e+01
3.800000000000000711e+00 5.364440875000020696e+02 1.692238179189254765e+01
4.200000000000000178e+00 4.924809450000002471e+02 1.553551903161628189e+01
4.600000000000000533e+00 4.409299975000002974e+02 1.390928926184794001e+01
5.000000000000000888e+00 3.844822750000000156e+02 1.212861832531820916e+01
5.400000000000001243e+00 3.255478974999999195e+02 1.026948570158173979e+01
5.800000000000000711e+00 2.665298875000009389e+02 8.407755506365798936e+00
6.200000000000000178e+00 2.103923774999998102e+02 6.636883405847460615e+00
6.600000000000000533e+00 1.604149349999997867e+02 5.060331298421874457e+00
7.000000000000000888e+00 1.195965225000000345e+02 3.772700938497361101e+00
7.400000000000001243e+00 8.853629250000005868e+01 2.792896151790299708e+00
7.800000000000000711e+00 6.526321500000027243e+01 2.058743825100192382e+00


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/20_30/dNdY_mc_-2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 3.940000000000003070e-04 1.263977135869180501e-05
-9.250000000000000000e+00 1.977199999999988342e-02 6.242395854797971964e-04
-8.750000000000000000e+00 1.350960000000000771e-01 4.262206822049029696e-03
-8.250000000000000000e+00 2.957400000000000029e-01 9.330949980682547162e-03
-7.750000000000000000e+00 4.365799999999999126e-01 1.377317454612394902e-02
-7.250000000000000000e+00 6.474819999999997799e-01 2.042566351721276582e-02
-6.750000000000000000e+00 1.147633999999998267e+00 3.620339605217012813e-02
-6.250000000000000000e+00 2.146389999999997134e+00 6.771014438929848223e-02
-5.750000000000000000e+00 3.708272000000000013e+00 1.169793053400089433e-01
-5.250000000000000000e+00 5.678843999999999781e+00 1.791410016716342701e-01
-4.750000000000000000e+00 7.785503999999991542e+00 2.455974279967272356e-01
-4.250000000000000000e+00 9.821103999999996503e+00 3.098105267096511461e-01
-3.750000000000000000e+00 1.158924199999998095e+01 3.655893390034012924e-01
-3.250000000000000000e+00 1.294531200000000659e+01 4.083705068211426203e-01
-2.750000000000000000e+00 1.397829200000000682e+01 4.409568995100732192e-01
-2.250000000000000000e+00 1.483685999999998728e+01 4.680373623456444698e-01
-1.750000000000000000e+00 1.552383200000001118e+01 4.897117323952680512e-01
-1.250000000000000000e+00 1.608323400000000447e+01 5.073522931312678397e-01
-7.500000000000000000e-01 1.644470799999997013e+01 5.187597525852121194e-01
-2.500000000000000000e-01 1.664046199999998876e+01 5.249339813646889397e-01
2.500000000000000000e-01 1.663246999999999787e+01 5.246856340024956822e-01
7.500000000000000000e-01 1.644081399999998538e+01 5.186369960132665158e-01
1.250000000000000000e+00 1.607571399999999429e+01 5.071231928987377513e-01
1.750000000000000000e+00 1.553259199999998863e+01 4.899867015244931956e-01
2.250000000000000000e+00 1.484210999999999991e+01 4.682041419108735614e-01
2.750000000000000000e+00 1.399729400000002144e+01 4.415530935134030499e-01
3.250000000000000000e+00 1.295414600000001393e+01 4.086465440603578858e-01
3.750000000000000000e+00 1.158579200000001208e+01 3.654798471253217773e-01
4.250000000000000000e+00 9.817760000000014031e+00 3.097075981270018263e-01
4.750000000000000000e+00 7.788855999999998225e+00 2.457009621727514470e-01
5.250000000000000000e+00 5.676796000000003062e+00 1.790735012615559951e-01
5.750000000000000000e+00 3.707421999999995776e+00 1.169514425778068051e-01
6.250000000000000000e+00 2.142686000000000313e+00 6.759214156443761612e-02
6.750000000000000000e+00 1.147491999999999290e+00 3.619867623476973051e-02
7.250000000000000000e+00 6.495940000000002268e-01 2.049391818164170501e-02
7.750000000000000000e+00 4.419860000000006561e-01 1.394391117079512785e-02
8.250000000000000000e+00 2.978640000000005172e-01 9.396908846398595999e-03
8.750000000000000000e+00 1.361320000000000863e-01 4.294940250210758058e-03
9.250000000000000000e+00 1.978999999999991530e-02 6.244500296260608544e-04
9.750000000000000000e+00 4.360000000000003521e-04 1.388414635474548131e-05


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/20_30/dNdY_mc_2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 1.060000000000000829e-04 4.000477471502748972e-06
-9.250000000000000000e+00 1.834199999999991740e-02 5.787233494339127492e-04
-8.750000000000000000e+00 5.688459999999997407e-01 1.794403459652865393e-02
-8.250000000000000000e+00 2.384854000000000251e+00 7.522966185497233227e-02
-7.750000000000000000e+00 3.899102000000003621e+00 1.229965622410107429e-01
-7.250000000000000000e+00 4.454290000000002081e+00 1.405107535345249126e-01
-6.750000000000000000e+00 5.150035999999994729e+00 1.624597942274676465e-01
-6.250000000000000000e+00 5.829108000000001510e+00 1.838796946033501578e-01
-5.750000000000000000e+00 5.806704000000006083e+00 1.831762238416324018e-01
-5.250000000000000000e+00 5.122218000000002824e+00 1.615820584784723180e-01
-4.750000000000000000e+00 4.197265999999999941e+00 1.324060970168872697e-01
-4.250000000000000000e+00 3.283668000000000919e+00 1.035886168223525694e-01
-3.750000000000000000e+00 2.458480000000001553e+00 7.755685617537670662e-02
-3.250000000000000000e+00 1.811062000000000394e+00 5.713204093309429132e-02
-2.750000000000000000e+00 1.315796000000000854e+00 4.150928242492098186e-02
-2.250000000000000000e+00 9.251280000000006165e-01 2.918893911395214341e-02
-1.750000000000000000e+00 6.676480000000002413e-01 2.106355200768637512e-02
-1.250000000000000000e+00 4.624859999999996751e-01 1.460858660784807549e-02
-7.500000000000000000e-01 3.652179999999990989e-01 1.153362567115782597e-02
-2.500000000000000000e-01 3.085940000000002570e-01 9.745952810054999207e-03
2.500000000000000000e-01 3.207680000000005527e-01 1.013288451384288316e-02
7.500000000000000000e-01 3.534580000000004940e-01 1.115234020603695329e-02
1.250000000000000000e+00 4.633340000000006897e-01 1.461696825207711714e-02
1.750000000000000000e+00 6.506200000000000871e-01 2.053039317592315199e-02
2.250000000000000000e+00 9.232960000000006717e-01 2.913466118083369097e-02
2.750000000000000000e+00 1.302958000000001171e+00 4.110685176988539136e-02
3.250000000000000000e+00 1.804462000000001343e+00 5.692249811026219020e-02
3.750000000000000000e+00 2.466223999999997751e+00 7.779836503930785685e-02
4.250000000000000000e+00 3.293194000000001509e+00 1.038837315905198344e-01
4.750000000000000000e+00 4.200179999999994251e+00 1.324969945023597162e-01
5.250000000000000000e+00 5.132415999999995648e+00 1.619090112345027976e-01
5.750000000000000000e+00 5.808248000000006073e+00 1.832255883940076824e-01
6.250000000000000000e+00 5.824460000000001081e+00 1.837363221914072309e-01
6.750000000000000000e+00 5.156766000000001959e+00 1.626743655767763086e-01
7.250000000000000000e+00 4.475717999999999641e+00 1.411880738563350002e-01
7.750000000000000000e+00 3.894484000000002943e+00 1.228541645033966873e-01
8.250000000000000000e+00 2.396827999999998848e+00 7.561030632269560847e-02
8.750000000000000000e+00 5.904759999999998898e-01 1.862701025143607622e-02
9.250000000000000000e+00 1.942399999999989968e-02 6.135195360540620117e-04
9.750000000000000000e+00 7.800000000000002569e-05 3.892246138157344895e-06


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/20_30/integrated_v2_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
6.560003944344100502e-02
5.988836631164216190e-02


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/20_30/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
7.922953823019872333e-02
7.244016816759649147e-02


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/20_30/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-2.4_2.4.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
7.755689668835308304e-02
7.094302771377344885e-02


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/20_30/integrated_v3_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v3_2par_cumulant  
#  v3_4par_cumulant
1.939305949669658385e-02
1.188704110824609535e-02


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/20_30/r2_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 1.000644025950922167e+00 4.773017759078628788e-04
7.894737124443054199e-01 9.983647254943888161e-01 8.101050223791784631e-04
1.315789461135864258e+00 9.965640203931389607e-01 9.685755376582454558e-04
1.842105269432067871e+00 9.952749527395822193e-01 1.803675876183723908e-03
2.368421077728271484e+00 9.950910484454377203e-01 2.292730897147046525e-03
2.894736766815185547e+00 9.942477705487929862e-01 2.949248068439364653e-03
3.421052694320678711e+00 9.916572655229541899e-01 3.151122065645625345e-03
3.947368383407592773e+00 9.921555209585164459e-01 3.094981828862706456e-03
4.473684310913085938e+00 9.940245793618686099e-01 3.473897241932876172e-03
5.000000000000000000e+00 9.903931913942409793e-01 3.994417740423833463e-03


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/20_30/r2_eta_charged_3_4.dat <==
2.631579041481018066e-01 1.000660030178550652e+00
7.894737124443054199e-01 9.983638116112516503e-01
1.315789461135864258e+00 9.965208820818418634e-01
1.842105269432067871e+00 9.953826730651808008e-01
2.368421077728271484e+00 9.951870066021555328e-01
2.894736766815185547e+00 9.942207697285253554e-01
3.421052694320678711e+00 9.917742646350635738e-01
3.947368383407592773e+00 9.921375319284183592e-01
4.473684310913085938e+00 9.941073926033245911e-01
5.000000000000000000e+00 9.904188852363294826e-01


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/20_30/r2_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 1.000579520821517132e+00 4.709474974903457827e-04
7.894737124443054199e-01 9.980389873389576838e-01 8.016903422881404076e-04
1.315789461135864258e+00 9.961320360782485173e-01 1.026816954874269121e-03
1.842105269432067871e+00 9.946160359729615541e-01 1.760230156497106721e-03
2.368421077728271484e+00 9.943283973321614955e-01 2.235600532504390323e-03
2.894736766815185547e+00 9.935306498886837812e-01 2.950064673966711071e-03
3.421052694320678711e+00 9.913611852022778947e-01 3.149249001318644645e-03
3.947368383407592773e+00 9.915265124536499775e-01 3.140411417330768971e-03
4.473684310913085938e+00 9.922050928862804486e-01 3.427031346051017790e-03
5.000000000000000000e+00 9.885376360238909976e-01 3.954894538006500058e-03


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/20_30/r3_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 9.924945097430077912e-01 1.572606867622724581e-03
7.894737124443054199e-01 9.914575279068842395e-01 3.278168578636675608e-03
1.315789461135864258e+00 9.780554510846410921e-01 5.599783022049370680e-03
1.842105269432067871e+00 9.731833279230290845e-01 7.209822407395229810e-03
2.368421077728271484e+00 9.650749037395055518e-01 7.938625413118228363e-03
2.894736766815185547e+00 9.598970778738543652e-01 7.620478224924744602e-03
3.421052694320678711e+00 9.502554635658754245e-01 7.924400334604451632e-03
3.947368383407592773e+00 9.478063354368245763e-01 7.826034561489393984e-03
4.473684310913085938e+00 9.513921726627618813e-01 9.386718706263003434e-03
5.000000000000000000e+00 9.516913614910826880e-01 6.513130751473841275e-03


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/20_30/r3_eta_charged_3_4.dat <==
2.631579041481018066e-01 9.924528490000074088e-01
7.894737124443054199e-01 9.912291154970224172e-01
1.315789461135864258e+00 9.775109539870860953e-01
1.842105269432067871e+00 9.724391323971067758e-01
2.368421077728271484e+00 9.642113049960986393e-01
2.894736766815185547e+00 9.593326887829439764e-01
3.421052694320678711e+00 9.496566082166320033e-01
3.947368383407592773e+00 9.471783990511717377e-01
4.473684310913085938e+00 9.505088902074554369e-01
5.000000000000000000e+00 9.512748877234438183e-01


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/20_30/r3_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.910067827728509249e-01 1.727261362131777807e-03
7.894737124443054199e-01 9.896397066446315227e-01 3.244509465121953994e-03
1.315789461135864258e+00 9.764094413896060587e-01 6.241977612225148297e-03
1.842105269432067871e+00 9.707544655173361292e-01 7.158658480065700769e-03
2.368421077728271484e+00 9.623280620223463311e-01 8.722847289554870251e-03
2.894736766815185547e+00 9.589547970008467370e-01 8.055490869055801501e-03
3.421052694320678711e+00 9.513051205277125444e-01 9.085568073946087564e-03
3.947368383407592773e+00 9.477041253116592623e-01 8.469401604511405876e-03
4.473684310913085938e+00 9.382845274678258685e-01 9.968117534749829783e-03
5.000000000000000000e+00 9.386541462325286300e-01 7.365380971778488772e-03


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/20_30/v1_eta_charged_ep.dat <==
 (-5.000000000000000000e+00+0.000000000000000000e+00j)  (1.104865170754804190e-03-4.111106003377492789e-05j)
 (-4.473684310913085938e+00+0.000000000000000000e+00j)  (1.082518055325763914e-03-3.022007409260213558e-05j)
 (-3.947368383407592773e+00+0.000000000000000000e+00j)  (9.467443025102367099e-04-8.430421053432681357e-05j)
 (-3.421052694320678711e+00+0.000000000000000000e+00j)  (7.239459623502402224e-04-6.676926092037390329e-06j)
 (-2.894736766815185547e+00+0.000000000000000000e+00j)  (5.874868939973028554e-04-5.684804043367148855e-05j)
 (-2.368421077728271484e+00+0.000000000000000000e+00j)  (5.543828312631315361e-04-1.574337354020702423e-05j)
 (-1.842105269432067871e+00+0.000000000000000000e+00j)  (4.459944541493707920e-04-4.835696342340054204e-05j)
 (-1.315789461135864258e+00+0.000000000000000000e+00j)  (3.437217625056567709e-04-3.204969699831474079e-05j)
 (-7.894737124443054199e-01+0.000000000000000000e+00j)  (2.094579010343740626e-04-3.755593478500787925e-05j)
 (-2.631579041481018066e-01+0.000000000000000000e+00j)  (1.224791902973360123e-04-4.555122912588867719e-05j)
 (2.631579041481018066e-01+0.000000000000000000e+00j)  (-4.379513825706100199e-05-8.603701801703887307e-05j)
 (7.894737124443054199e-01+0.000000000000000000e+00j)  (-1.576496191599754818e-04-4.182218228145951239e-05j)
 (1.315789461135864258e+00+0.000000000000000000e+00j)  (-2.582140612276825832e-04-5.871009894684962052e-05j)
 (1.842105269432067871e+00+0.000000000000000000e+00j)  (-4.188070398353056713e-04-3.591935598391577267e-05j)
 (2.368421077728271484e+00+0.000000000000000000e+00j)  (-4.901652843716937076e-04-1.479791844381770730e-05j)
 (2.894736766815185547e+00+0.000000000000000000e+00j)  (-4.870507411359135930e-04+2.823572319410113890e-06j)
 (3.421052694320678711e+00+0.000000000000000000e+00j)  (-7.231307567848615538e-04-2.846254512209121085e-05j)
 (3.947368383407592773e+00+0.000000000000000000e+00j)  (-9.627854291081892673e-04-3.517172111211075148e-05j)
 (4.473684310913085938e+00+0.000000000000000000e+00j)  (-1.005637239961230988e-03-2.191309322849150431e-05j)
 (5.000000000000000000e+00+0.000000000000000000e+00j)  (-1.052387149891374817e-03+1.983477516086169416e-05j)


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/20_30/v2_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 4.735003039240837097e-02 1.217552926391363144e-03 4.335659369826316833e-02 1.187604852020740509e-03
-4.473684310913085938e+00 5.101061984896659851e-02 1.283180550672113895e-03 4.660874977707862854e-02 1.321118441410362720e-03
-3.947368383407592773e+00 5.403535440564155579e-02 1.329810824245214462e-03 4.922139644622802734e-02 1.436567050404846668e-03
-3.421052694320678711e+00 5.613574385643005371e-02 1.434453646652400494e-03 5.096569657325744629e-02 1.473318203352391720e-03
-2.894736766815185547e+00 5.758785083889961243e-02 1.434069359675049782e-03 5.222379043698310852e-02 1.536891912110149860e-03
-2.368421077728271484e+00 5.884608626365661621e-02 1.482987659983336926e-03 5.336235091090202332e-02 1.568442559801042080e-03
-1.842105269432067871e+00 6.044864654541015625e-02 1.523288199678063393e-03 5.479947850108146667e-02 1.635902328416705132e-03
-1.315789461135864258e+00 6.233459711074829102e-02 1.503229606896638870e-03 5.653846263885498047e-02 1.696368679404258728e-03
-7.894737124443054199e-01 6.445421278476715088e-02 1.602982869371771812e-03 5.842193961143493652e-02 1.731104217469692230e-03
-2.631579041481018066e-01 6.603207439184188843e-02 1.642055343836545944e-03 5.981006100773811340e-02 1.813760492950677872e-03
2.631579041481018066e-01 6.589106470346450806e-02 1.625029603019356728e-03 5.973074585199356079e-02 1.812114729546010494e-03
7.894737124443054199e-01 6.437356770038604736e-02 1.574397436343133450e-03 5.845068767666816711e-02 1.801813021302223206e-03
1.315789461135864258e+00 6.229507923126220703e-02 1.520840683951973915e-03 5.661829188466072083e-02 1.730771269649267197e-03
1.842105269432067871e+00 6.029970198869705200e-02 1.405203016474843025e-03 5.476287007331848145e-02 1.725981244817376137e-03
2.368421077728271484e+00 5.862323567271232605e-02 1.360025722533464432e-03 5.335430428385734558e-02 1.679964596405625343e-03
2.894736766815185547e+00 5.735076591372489929e-02 1.351159997284412384e-03 5.219252035021781921e-02 1.636751927435398102e-03
3.421052694320678711e+00 5.593243241310119629e-02 1.280838740058243275e-03 5.105450004339218140e-02 1.607926213182508945e-03
3.947368383407592773e+00 5.383301898837089539e-02 1.281764591112732887e-03 4.917003959417343140e-02 1.525414525531232357e-03
4.473684310913085938e+00 5.071058124303817749e-02 1.157022546976804733e-03 4.651103913784027100e-02 1.442210283130407333e-03
5.000000000000000000e+00 4.716173559427261353e-02 1.132688135839998722e-03 4.328859597444534302e-02 1.350564765743911266e-03


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/20_30/v2_eta_charged_cumulant_etaref_-2.4_2.4.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 6.441718339920043945e-02 1.651776954531669617e-03 5.890026688575744629e-02 1.541406149044632912e-03
-4.473684310913085938e+00 6.820458173751831055e-02 1.731768599711358547e-03 6.222860142588615417e-02 1.676543150097131729e-03
-3.947368383407592773e+00 7.129479944705963135e-02 1.782161300070583820e-03 6.493587791919708252e-02 1.789580564945936203e-03
-3.421052694320678711e+00 7.312209159135818481e-02 1.880060066469013691e-03 6.639365851879119873e-02 1.831011730246245861e-03
-2.894736766815185547e+00 7.437935471534729004e-02 1.867385115474462509e-03 6.749014556407928467e-02 1.876111025922000408e-03
-2.368421077728271484e+00 7.526879012584686279e-02 1.910227350890636444e-03 6.828330457210540771e-02 1.913452986627817154e-03
-1.842105269432067871e+00 7.631922513246536255e-02 1.922837574966251850e-03 6.923670321702957153e-02 1.968067139387130737e-03
-1.315789461135864258e+00 7.747696340084075928e-02 1.888321130536496639e-03 7.031910866498947144e-02 1.987929921597242355e-03
-7.894737124443054199e-01 7.863496989011764526e-02 1.965231029316782951e-03 7.133121043443679810e-02 2.031284850090742111e-03
-2.631579041481018066e-01 7.952757924795150757e-02 1.994519028812646866e-03 7.211787253618240356e-02 2.079879632219672203e-03
2.631579041481018066e-01 7.941649109125137329e-02 1.967827556654810905e-03 7.210099697113037109e-02 2.052668947726488113e-03
7.894737124443054199e-01 7.855298370122909546e-02 1.931991777382791042e-03 7.139821350574493408e-02 2.076558535918593407e-03
1.315789461135864258e+00 7.737956196069717407e-02 1.874946639873087406e-03 7.037797570228576660e-02 2.068063244223594666e-03
1.842105269432067871e+00 7.615937292575836182e-02 1.777510391548275948e-03 6.922729313373565674e-02 2.075298922136425972e-03
2.368421077728271484e+00 7.498948276042938232e-02 1.741107320412993431e-03 6.826160848140716553e-02 2.043203683570027351e-03
2.894736766815185547e+00 7.407343387603759766e-02 1.767177251167595387e-03 6.743808835744857788e-02 2.005715621635317802e-03
3.421052694320678711e+00 7.291628420352935791e-02 1.685517840087413788e-03 6.650982052087783813e-02 2.017932711169123650e-03
3.947368383407592773e+00 7.105512171983718872e-02 1.688571064732968807e-03 6.490688771009445190e-02 1.960825640708208084e-03
4.473684310913085938e+00 6.786473840475082397e-02 1.555654453113675117e-03 6.220899894833564758e-02 1.842183992266654968e-03
5.000000000000000000e+00 6.421633064746856689e-02 1.514186034910380840e-03 5.887741595506668091e-02 1.733075827360153198e-03


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/20_30/v2_eta_charged_ep.dat <==
-5.000000000000000000e+00 6.209272085956938497e-02 8.201206694880669012e-04
-4.473684310913085938e+00 6.572051593167731187e-02 8.657246958059985464e-04
-3.947368383407592773e+00 6.861426659402701522e-02 8.787637182926918891e-04
-3.421052694320678711e+00 7.028631206091977279e-02 9.328502000501289566e-04
-2.894736766815185547e+00 7.146881587703800276e-02 9.139898199562178664e-04
-2.368421077728271484e+00 7.233460340961767043e-02 9.546002256139040796e-04
-1.842105269432067871e+00 7.336917232892767315e-02 9.563266673438911578e-04
-1.315789461135864258e+00 7.452132310720313568e-02 9.288942722926008888e-04
-7.894737124443054199e-01 7.568028168032558956e-02 9.718582895881142623e-04
-2.631579041481018066e-01 7.657551506838476685e-02 9.914595655320670130e-04
2.631579041481018066e-01 7.649959332454139838e-02 9.784713553220724010e-04
7.894737124443054199e-01 7.566703559419830916e-02 9.562461486981976410e-04
1.315789461135864258e+00 7.448789515017642526e-02 9.453497943117174793e-04
1.842105269432067871e+00 7.326735105713882978e-02 8.702897127755643758e-04
2.368421077728271484e+00 7.216705432800457620e-02 8.603891242393979901e-04
2.894736766815185547e+00 7.124226240890378647e-02 9.060559405537373361e-04
3.421052694320678711e+00 7.021786383735188763e-02 8.390925941088114588e-04
3.947368383407592773e+00 6.847580200838078446e-02 8.786656730091140866e-04
4.473684310913085938e+00 6.548781438845394098e-02 7.744993467048337868e-04
5.000000000000000000e+00 6.199365113471674155e-02 7.731863874979833873e-04


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/20_30/v2_pt_charged_cumulant.dat <==
# pt vn{2} err vn{4} err
2.000000029802322388e-01 9.510368108749389648e-03 2.528702898416668177e-04 8.671107701957225800e-03 2.743263903539627790e-04
4.000000059604644775e-01 3.274796903133392334e-02 8.630139636807143688e-04 2.972486615180969238e-02 8.978310506790876389e-04
6.000000238418579102e-01 5.726914480328559875e-02 1.492275390774011612e-03 5.202433466911315918e-02 1.555534545332193375e-03
8.000000119209289551e-01 7.975426316261291504e-02 2.145671052858233452e-03 7.255486398935317993e-02 2.207644749432802200e-03
1.000000000000000000e+00 9.906488656997680664e-02 2.576883183792233467e-03 9.019694477319717407e-02 2.712647896260023117e-03
1.200000047683715820e+00 1.151654720306396484e-01 2.948199631646275520e-03 1.048627644777297974e-01 3.069711616262793541e-03
1.399999976158142090e+00 1.288197785615921021e-01 3.298497525975108147e-03 1.173543706536293030e-01 3.265549428761005402e-03
1.600000023841857910e+00 1.405093073844909668e-01 3.499059006571769714e-03 1.281703412532806396e-01 3.673415165394544601e-03
1.799999952316284180e+00 1.502019017934799194e-01 3.818502649664878845e-03 1.372506618499755859e-01 3.661527764052152634e-03
2.000000000000000000e+00 1.589361727237701416e-01 3.848643973469734192e-03 1.455027163028717041e-01 3.863095073029398918e-03
2.200000047683715820e+00 1.658606827259063721e-01 4.159521777182817459e-03 1.520344167947769165e-01 3.958801738917827606e-03
2.400000095367431641e+00 1.732168197631835938e-01 4.244266077876091003e-03 1.588949263095855713e-01 4.097615834325551987e-03
2.599999904632568359e+00 1.785462945699691772e-01 4.025168716907501221e-03 1.642092913389205933e-01 3.991856705397367477e-03
2.799999952316284180e+00 1.832998096942901611e-01 4.129989072680473328e-03 1.695221960544586182e-01 4.346007481217384338e-03
3.000000000000000000e+00 1.882363110780715942e-01 4.161722958087921143e-03 1.740311682224273682e-01 4.259016364812850952e-03
3.200000047683715820e+00 1.931404769420623779e-01 4.854474682360887527e-03 1.786455959081649780e-01 4.120136611163616180e-03
3.400000095367431641e+00 1.982105523347854614e-01 4.885680042207241058e-03 1.846329867839813232e-01 4.658412188291549683e-03
3.599999904632568359e+00 2.025973796844482422e-01 5.275668110698461533e-03 1.886980235576629639e-01 4.190729930996894836e-03
3.799999952316284180e+00 2.039580345153808594e-01 4.678853321820497513e-03 1.910132318735122681e-01 4.575713537633419037e-03


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/20_30/v2_pt_charged_ep.dat <==
 (2.000000029802322388e-01+0.000000000000000000e+00j)  (9.226098386830869705e-03+4.026736321392166622e-05j)  (3.066744067709143134e-04+0.000000000000000000e+00j)
 (4.000000059604644775e-01+0.000000000000000000e+00j)  (3.160390210189517601e-02+1.532881626833104062e-05j)  (9.516244855029556363e-04+0.000000000000000000e+00j)
 (6.000000238418579102e-01+0.000000000000000000e+00j)  (5.520857188930865939e-02+8.249781131402929800e-05j)  (1.585777832063409295e-03+0.000000000000000000e+00j)
 (8.000000119209289551e-01+0.000000000000000000e+00j)  (7.695990451621462225e-02-2.956139491265158493e-05j)  (2.444914809532662981e-03+0.000000000000000000e+00j)
 (1.000000000000000000e+00+0.000000000000000000e+00j)  (9.556544594565791195e-02+9.567769351125943211e-05j)  (2.816951046708890492e-03+0.000000000000000000e+00j)
 (1.200000047683715820e+00+0.000000000000000000e+00j)  (1.111298436160720604e-01+1.688310414684737932e-04j)  (3.230474391524907219e-03+0.000000000000000000e+00j)
 (1.399999976158142090e+00+0.000000000000000000e+00j)  (1.242992585281127299e-01+2.696710757172637038e-04j)  (3.697123160357740183e-03+0.000000000000000000e+00j)
 (1.600000023841857910e+00+0.000000000000000000e+00j)  (1.355587661449378645e-01+7.718315013141645005e-05j)  (3.813607380261904538e-03+0.000000000000000000e+00j)
 (1.799999952316284180e+00+0.000000000000000000e+00j)  (1.450771028208084346e-01-8.975627740992006705e-05j)  (4.422635926069944969e-03+0.000000000000000000e+00j)
 (2.000000000000000000e+00+0.000000000000000000e+00j)  (1.535429028123705131e-01-2.618268375090628572e-04j)  (4.309944743824490297e-03+0.000000000000000000e+00j)
 (2.200000047683715820e+00+0.000000000000000000e+00j)  (1.603003398938382951e-01-1.524457783396680212e-04j)  (4.883903746198712398e-03+0.000000000000000000e+00j)
 (2.400000095367431641e+00+0.000000000000000000e+00j)  (1.675376583990270118e-01+1.670261501824112354e-04j)  (4.823119635380936077e-03+0.000000000000000000e+00j)
 (2.599999904632568359e+00+0.000000000000000000e+00j)  (1.729100796005308693e-01+3.976928037302913596e-04j)  (4.797249293892098983e-03+0.000000000000000000e+00j)
 (2.799999952316284180e+00+0.000000000000000000e+00j)  (1.780160963121192319e-01+4.338634729767748143e-04j)  (5.503484989089524153e-03+0.000000000000000000e+00j)
 (3.000000000000000000e+00+0.000000000000000000e+00j)  (1.830177506375109120e-01+1.863579509749395337e-04j)  (5.568536785929963269e-03+0.000000000000000000e+00j)
 (3.200000047683715820e+00+0.000000000000000000e+00j)  (1.877888417991057934e-01-1.570837745409334575e-03j)  (6.762210456997790574e-03+0.000000000000000000e+00j)
 (3.400000095367431641e+00+0.000000000000000000e+00j)  (1.938365451785343252e-01+6.894554439067920263e-04j)  (7.133430931561395363e-03+0.000000000000000000e+00j)
 (3.599999904632568359e+00+0.000000000000000000e+00j)  (1.983793903760177058e-01-7.940059821870960031e-05j)  (8.946858254375347416e-03+0.000000000000000000e+00j)
 (3.799999952316284180e+00+0.000000000000000000e+00j)  (2.003204124947679521e-01-6.747449835253475523e-04j)  (9.132882017919938256e-03+0.000000000000000000e+00j)


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/20_30/v3_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 1.199940312653779984e-02 2.101931459037587047e-04 7.455893792212009430e-03 3.131245030090212822e-03
-4.473684310913085938e+00 1.362109184265136719e-02 1.968644646694883704e-04 8.311802521347999573e-03 3.759162500500679016e-03
-3.947368383407592773e+00 1.495263446122407913e-02 2.546063333284109831e-04 9.500931948423385620e-03 4.148347768932580948e-03
-3.421052694320678711e+00 1.590184308588504791e-02 2.324907982256263494e-04 9.325334802269935608e-03 4.288654774427413940e-03
-2.894736766815185547e+00 1.650204882025718689e-02 2.502522838767617941e-04 1.016159914433956146e-02 4.453225526958703995e-03
-2.368421077728271484e+00 1.695982180535793304e-02 2.236589498352259398e-04 1.012082491070032120e-02 4.582538735121488571e-03
-1.842105269432067871e+00 1.754562556743621826e-02 2.537209657020866871e-04 1.048891805112361908e-02 4.851573612540960312e-03
-1.315789461135864258e+00 1.818955317139625549e-02 2.705115475691854954e-04 1.109630987048149109e-02 4.776942543685436249e-03
-7.894737124443054199e-01 1.892816461622714996e-02 2.581266453489661217e-04 1.093501970171928406e-02 5.313447210937738419e-03
-2.631579041481018066e-01 1.945475675165653229e-02 2.793761377688497305e-04 1.153923384845256805e-02 5.482668057084083557e-03
2.631579041481018066e-01 1.953617669641971588e-02 2.608098147902637720e-04 1.151798758655786514e-02 5.353468935936689377e-03
7.894737124443054199e-01 1.893439330160617828e-02 2.809395082294940948e-04 1.115563232451677322e-02 5.364472512155771255e-03
1.315789461135864258e+00 1.831551827490329742e-02 2.734029840212315321e-04 1.092555094510316849e-02 5.201199091970920563e-03
1.842105269432067871e+00 1.767707429826259613e-02 3.105628420598804951e-04 1.036849059164524078e-02 5.057187285274267197e-03
2.368421077728271484e+00 1.711575314402580261e-02 2.600768639240413904e-04 1.015263982117176056e-02 4.854558967053890228e-03
2.894736766815185547e+00 1.652386412024497986e-02 2.802733506541699171e-04 9.362638927996158600e-03 4.750705789774656296e-03
3.421052694320678711e+00 1.599091291427612305e-02 2.308456605533137918e-04 9.480504319071769714e-03 4.575132392346858978e-03
3.947368383407592773e+00 1.509648747742176056e-02 2.408286673016846180e-04 9.281586855649948120e-03 4.221536684781312943e-03
4.473684310913085938e+00 1.370372343808412552e-02 2.145708422176539898e-04 8.070375770330429077e-03 3.978395834565162659e-03
5.000000000000000000e+00 1.205873955041170120e-02 1.686438918113708496e-04 6.939731538295745850e-03 3.537558251991868019e-03


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/20_30/v3_eta_charged_ep.dat <==
-5.000000000000000000e+00 1.525624557920925162e-02 1.927006642322929967e-04
-4.473684310913085938e+00 1.695400383543005374e-02 1.981137172885121477e-04
-3.947368383407592773e+00 1.839153362865012312e-02 2.041301472538265493e-04
-3.421052694320678711e+00 1.926243760373999581e-02 1.959954781707928340e-04
-2.894736766815185547e+00 1.990427014266934330e-02 2.203919521528593624e-04
-2.368421077728271484e+00 2.029840877416261638e-02 1.791333352659985241e-04
-1.842105269432067871e+00 2.078991467631746692e-02 1.806458113820304408e-04
-1.315789461135864258e+00 2.122713529053090603e-02 1.970181022832464646e-04
-7.894737124443054199e-01 2.172365650397432846e-02 2.157405294210405268e-04
-2.631579041481018066e-01 2.211049107705817529e-02 2.365189951023657846e-04
2.631579041481018066e-01 2.220150779464774224e-02 2.200520324102728839e-04
7.894737124443054199e-01 2.173894418793934427e-02 2.542164508115381445e-04
1.315789461135864258e+00 2.127389416114859252e-02 2.937402551245034085e-04
1.842105269432067871e+00 2.084769896589023716e-02 2.906341041153218964e-04
2.368421077728271484e+00 2.039873939671798045e-02 3.088795929433382228e-04
2.894736766815185547e+00 1.988889638779845967e-02 2.889565714804732846e-04
3.421052694320678711e+00 1.938489485014548500e-02 2.678573464043062071e-04
3.947368383407592773e+00 1.853378868614181593e-02 2.573898115340450001e-04
4.473684310913085938e+00 1.706872284665134076e-02 2.734666179513367350e-04
5.000000000000000000e+00 1.522790369709409175e-02 2.333341008978465818e-04


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/25_30/dN_over_2pidYptdpt_mc_-211.dat <==
1.000000000000000056e-01 3.146273113640474435e+02 5.878216558724840279e-01
3.000000000000000444e-01 1.586252144318906119e+02 2.918638933146865955e-01
5.000000000000000000e-01 7.484304011576067239e+01 1.461955407864215239e-01
7.000000000000000666e-01 3.764125130490875648e+01 8.644468940932729939e-02
9.000000000000000222e-01 1.974843871916596072e+01 5.358224071099484953e-02
1.100000000000000089e+00 1.065698315844468347e+01 3.663820434293811601e-02
1.300000000000000266e+00 5.862103211748871168e+00 2.419207321679298778e-02
1.500000000000000000e+00 3.275649583311752711e+00 1.548404481571434045e-02
1.700000000000000178e+00 1.850861047801352299e+00 1.042452157474606234e-02
1.899999999999999911e+00 1.058081327799610616e+00 7.153832404360970648e-03
2.100000000000000089e+00 6.113467252852691214e-01 4.297852251164332830e-03
2.300000000000000266e+00 3.560008906090116332e-01 2.896100380381209146e-03
2.500000000000000000e+00 2.087826374468104151e-01 1.843551496173084087e-03
2.700000000000000178e+00 1.232976291446672840e-01 1.184650715237324861e-03
2.900000000000000355e+00 7.287787165700183867e-02 7.796882061338765218e-04
3.100000000000000089e+00 4.335303639366891448e-02 5.198627283070343143e-04
3.300000000000000266e+00 2.603991898451258474e-02 3.416828855693896283e-04
3.500000000000000000e+00 1.561992084344746359e-02 1.768890587942709180e-04
3.700000000000000178e+00 9.427564561473153817e-03 1.235437848312307318e-04
3.900000000000000355e+00 5.742228728836059476e-03 9.196722601420124642e-05


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/25_30/dN_over_2pidYptdpt_mc_-2212.dat <==
1.000000000000000056e-01 2.634547477230225532e+00 8.418262972005959369e-03
3.000000000000000444e-01 2.505043100036350445e+00 7.935494829244105208e-03
5.000000000000000000e-01 2.265588121956869205e+00 6.838162242586941914e-03
7.000000000000000666e-01 1.958361786009999550e+00 4.901082113589447925e-03
9.000000000000000222e-01 1.607380042591827429e+00 3.105093245581916524e-03
1.100000000000000089e+00 1.259627456511447807e+00 2.503110705336128710e-03
1.300000000000000266e+00 9.465109741962074441e-01 1.734532170335228562e-03
1.500000000000000000e+00 6.863010488866706504e-01 1.955344349839549609e-03
1.700000000000000178e+00 4.838137071967313352e-01 1.852270976276508248e-03
1.899999999999999911e+00 3.336536791842423244e-01 1.300260595901632857e-03
2.100000000000000089e+00 2.262406463068324936e-01 1.247662208271033959e-03
2.300000000000000266e+00 1.510698719828268699e-01 8.769945180601117088e-04
2.500000000000000000e+00 9.999864229406893457e-02 8.092044602234826954e-04
2.700000000000000178e+00 6.565082456265457223e-02 4.887720853782377391e-04
2.900000000000000355e+00 4.296140724198851263e-02 3.726838353076714571e-04
3.100000000000000089e+00 2.769835082993320555e-02 2.722651894998845304e-04
3.300000000000000266e+00 1.789624991912410618e-02 2.265996338666656615e-04
3.500000000000000000e+00 1.148621224294210305e-02 1.464759896628174858e-04
3.700000000000000178e+00 7.332956465835359719e-03 1.010185218032952213e-04
3.900000000000000355e+00 4.682420043683101912e-03 6.319106329891248331e-05


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/25_30/dN_over_2pidYptdpt_mc_-321.dat <==
1.000000000000000056e-01 2.118890236260777371e+01 5.491917121521201761e-02
3.000000000000000444e-01 1.778683547748164884e+01 3.910616474682000743e-02
5.000000000000000000e-01 1.313368712931410087e+01 2.709440946971539144e-02
7.000000000000000666e-01 8.864507432798355069e+00 1.928524623460762741e-02
9.000000000000000222e-01 5.658988313076337207e+00 1.359738183881451477e-02
1.100000000000000089e+00 3.509268108484196347e+00 9.358690503587561646e-03
1.300000000000000266e+00 2.143449190675529081e+00 8.296277931505975992e-03
1.500000000000000000e+00 1.303594636514603389e+00 6.032484015587970434e-03
1.700000000000000178e+00 7.935114385481552013e-01 3.804845196936281360e-03
1.899999999999999911e+00 4.811425649475017385e-01 2.983945490805104024e-03
2.100000000000000089e+00 2.927784017891247315e-01 2.033549039942363600e-03
2.300000000000000266e+00 1.784950365896142421e-01 1.303287508649495982e-03
2.500000000000000000e+00 1.090201810882898970e-01 9.161962284711247040e-04
2.700000000000000178e+00 6.657480742671584295e-02 5.820258323712733731e-04
2.900000000000000355e+00 4.092477278056086409e-02 4.544560613450510014e-04
3.100000000000000089e+00 2.537571546687599280e-02 3.034265404309991919e-04
3.300000000000000266e+00 1.553906875439187152e-02 1.879206677893760188e-04
3.500000000000000000e+00 9.514509862237934684e-03 1.341601401152219453e-04
3.700000000000000178e+00 5.971966628152234648e-03 9.234808336858916307e-05
3.900000000000000355e+00 3.694435127720334996e-03 3.802181972526215691e-05


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/25_30/dN_over_2pidYptdpt_mc_211.dat <==
1.000000000000000056e-01 3.144747533933465888e+02 5.278822190876059084e-01
3.000000000000000444e-01 1.586627749984602929e+02 3.087347572100513915e-01
5.000000000000000000e-01 7.486363954004505672e+01 1.427114236039513095e-01
7.000000000000000666e-01 3.763108698815030095e+01 8.302019052371958918e-02
9.000000000000000222e-01 1.974507966567259842e+01 5.389859470033923905e-02
1.100000000000000089e+00 1.064723564161186786e+01 3.424861960820586165e-02
1.300000000000000266e+00 5.857081261159924779e+00 2.508499210090250550e-02
1.500000000000000000e+00 3.266814361904244457e+00 1.534606644565645120e-02
1.700000000000000178e+00 1.847188781540893832e+00 1.111017472287229198e-02
1.899999999999999911e+00 1.056330204596802158e+00 6.458678318375188007e-03
2.100000000000000089e+00 6.094622549709928228e-01 4.518014691648760718e-03
2.300000000000000266e+00 3.541699167854414076e-01 3.010477088843904574e-03
2.500000000000000000e+00 2.077334880619486346e-01 1.827352567335140641e-03
2.700000000000000178e+00 1.225086332508580345e-01 1.341504402912283055e-03
2.900000000000000355e+00 7.234086092660384215e-02 7.019183752029897142e-04
3.100000000000000089e+00 4.326986510082733023e-02 4.955558074346467666e-04
3.300000000000000266e+00 2.589812639884889189e-02 3.601395408725481810e-04
3.500000000000000000e+00 1.564152044286707885e-02 2.299494167005813113e-04
3.700000000000000178e+00 9.430790675184475697e-03 1.574817640811224616e-04
3.900000000000000355e+00 5.726925368923376121e-03 7.449429417547821601e-05


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/25_30/dN_over_2pidYptdpt_mc_2212.dat <==
1.000000000000000056e-01 2.691588608834361018e+00 6.450754232449746467e-03
3.000000000000000444e-01 2.554367869482913278e+00 6.850133028910319888e-03
5.000000000000000000e-01 2.312349435786699381e+00 5.523635774773645243e-03
7.000000000000000666e-01 1.992997312089862305e+00 5.060702932997146811e-03
9.000000000000000222e-01 1.640067815320518152e+00 3.339601011855311639e-03
1.100000000000000089e+00 1.286099987568546377e+00 2.612291747922465806e-03
1.300000000000000266e+00 9.661745674152110164e-01 2.212774317652140086e-03
1.500000000000000000e+00 7.009433036511250048e-01 2.292605775607122007e-03
1.700000000000000178e+00 4.948885507220582847e-01 1.846499920251023314e-03
1.899999999999999911e+00 3.403260407589712710e-01 2.009356323208537961e-03
2.100000000000000089e+00 2.310475045285483586e-01 1.205087957226418658e-03
2.300000000000000266e+00 1.547338955640077673e-01 1.004865802246143617e-03
2.500000000000000000e+00 1.020988509231095520e-01 6.707284952650360062e-04
2.700000000000000178e+00 6.696326338041050374e-02 5.764929744267418329e-04
2.900000000000000355e+00 4.384938206241158209e-02 3.763600593247850017e-04
3.100000000000000089e+00 2.819968890067266892e-02 2.275451282979758173e-04
3.300000000000000266e+00 1.823867419062484910e-02 2.224505711404319453e-04
3.500000000000000000e+00 1.165196074796208923e-02 1.418882343826351070e-04
3.700000000000000178e+00 7.472109503917060205e-03 6.786442865301274270e-05
3.900000000000000355e+00 4.780973681520775571e-03 7.927522517173061535e-05


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/25_30/dN_over_2pidYptdpt_mc_321.dat <==
1.000000000000000056e-01 2.114914545782341904e+01 5.359087851193726493e-02
3.000000000000000444e-01 1.776624348042794566e+01 4.363663486280933840e-02
5.000000000000000000e-01 1.312977510081289800e+01 2.459613913470953470e-02
7.000000000000000666e-01 8.853942955040121632e+00 1.612203862099800822e-02
9.000000000000000222e-01 5.659715120649789100e+00 1.384989702074995895e-02
1.100000000000000089e+00 3.508124363188612538e+00 1.019127746568043377e-02
1.300000000000000266e+00 2.144202728117629686e+00 7.376915754276379585e-03
1.500000000000000000e+00 1.303724082534984507e+00 5.520190366039770882e-03
1.700000000000000178e+00 7.895475442596195936e-01 3.633666323266949039e-03
1.899999999999999911e+00 4.807187102043202209e-01 2.515581670226480025e-03
2.100000000000000089e+00 2.928098538374025450e-01 2.081097612921896031e-03
2.300000000000000266e+00 1.788469074094500288e-01 1.226758462573623604e-03
2.500000000000000000e+00 1.089975810863708511e-01 9.395724325218853413e-04
2.700000000000000178e+00 6.673425710118384424e-02 6.231034514338053363e-04
2.900000000000000355e+00 4.104605982339985110e-02 4.582618306935870058e-04
3.100000000000000089e+00 2.537597216839710887e-02 2.619038453699030025e-04
3.300000000000000266e+00 1.568327277858725527e-02 2.035255835042971268e-04
3.500000000000000000e+00 9.650018928070460550e-03 1.071218914915346800e-04
3.700000000000000178e+00 5.962503361265690180e-03 7.943003817547398886e-05
3.900000000000000355e+00 3.676479185422785925e-03 5.404422232691006228e-05


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/25_30/dNdEta_mc_charged.dat <==
# Eta,dNdEta,error
-7.799999999999999822e+00 5.865051499999994888e+01 2.609806991040052093e+00
-7.400000000000000355e+00 7.944000500000018405e+01 3.534880178797080941e+00
-7.000000000000000000e+00 1.071145850000000195e+02 4.766325048468694092e+00
-6.599999999999999645e+00 1.437202700000001414e+02 6.395189872637372375e+00
-6.200000000000000178e+00 1.883984650000001864e+02 8.383255071349058341e+00
-5.799999999999999822e+00 2.387504399999996565e+02 1.062379082473016467e+01
-5.399999999999999467e+00 2.916324999999998226e+02 1.297689612807854331e+01
-5.000000000000000000e+00 3.443965800000005402e+02 1.532477442016986302e+01
-4.599999999999999645e+00 3.947639050000001362e+02 1.756600248383355378e+01
-4.200000000000000178e+00 4.403230549999992718e+02 1.959327975372950092e+01
-3.799999999999999822e+00 4.789665849999998954e+02 2.131282472784747739e+01
-3.399999999999999467e+00 5.099458449999999061e+02 2.269131387761445140e+01
-2.999999999999999556e+00 5.343477450000009412e+02 2.377716800934664221e+01
-2.599999999999999645e+00 5.534051600000002509e+02 2.462517415767323214e+01
-2.199999999999999734e+00 5.676120100000010780e+02 2.525735589344990473e+01
-1.799999999999999822e+00 5.753152400000001307e+02 2.560014525314975842e+01
-1.399999999999999467e+00 5.755387900000004038e+02 2.561013391735875189e+01
-9.999999999999995559e-01 5.683041650000006939e+02 2.528821851966934631e+01
-5.999999999999996447e-01 5.574701649999996107e+02 2.480614754551405099e+01
-1.999999999999997335e-01 5.495943800000011379e+02 2.445570105235988478e+01
2.000000000000001776e-01 5.497706999999993513e+02 2.446356644789429424e+01
6.000000000000005329e-01 5.574323049999993600e+02 2.480450799057457800e+01
1.000000000000000888e+00 5.685042099999998300e+02 2.529717264298232138e+01
1.400000000000001243e+00 5.758554149999999936e+02 2.562430599182386004e+01
1.800000000000000711e+00 5.758078000000025440e+02 2.562217761410342476e+01
2.200000000000000178e+00 5.681026049999995848e+02 2.527933411040818612e+01
2.600000000000000533e+00 5.539923099999996339e+02 2.465146970617740863e+01
3.000000000000000888e+00 5.350369399999998450e+02 2.380800852272757240e+01
3.400000000000001243e+00 5.105043599999991670e+02 2.271634244012177106e+01
3.800000000000000711e+00 4.796154000000016708e+02 2.134185813840622359e+01
4.200000000000000178e+00 4.408632000000000630e+02 1.961748150080511621e+01
4.600000000000000533e+00 3.951199349999998276e+02 1.758198047363861605e+01
5.000000000000000888e+00 3.448665099999996642e+02 1.534583694429920797e+01
5.400000000000001243e+00 2.920643699999999967e+02 1.299626895460525233e+01
5.800000000000000711e+00 2.391627750000008348e+02 1.064222561860582950e+01
6.200000000000000178e+00 1.887381300000001261e+02 8.398459385461416460e+00
6.600000000000000533e+00 1.439437799999997765e+02 6.405190594645695512e+00
7.000000000000000888e+00 1.074343100000000106e+02 4.780602183451303056e+00
7.400000000000001243e+00 7.968470500000003653e+01 3.545782502765665090e+00
7.800000000000000711e+00 5.884387500000021731e+01 2.618415513883507462e+00


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/25_30/dNdY_mc_-2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 3.120000000000002112e-04 1.412986624140534916e-05
-9.250000000000000000e+00 1.827999999999991784e-02 8.144334177819573988e-04
-8.750000000000000000e+00 1.230640000000000484e-01 5.477286400954442872e-03
-8.250000000000000000e+00 2.660280000000001532e-01 1.183884646341524030e-02
-7.750000000000000000e+00 3.913999999999999702e-01 1.741886324189939259e-02
-7.250000000000000000e+00 5.790399999999998881e-01 2.576784677011257491e-02
-6.750000000000000000e+00 1.017403999999999753e+00 4.527335721697359205e-02
-6.250000000000000000e+00 1.906212000000001794e+00 8.482333881792954167e-02
-5.750000000000000000e+00 3.309568000000002730e+00 1.472672854167824674e-01
-5.250000000000000000e+00 5.080839999999998469e+00 2.260841567890334858e-01
-4.750000000000000000e+00 6.966464000000002876e+00 3.099893981302154211e-01
-4.250000000000000000e+00 8.783891999999996258e+00 3.908604980029724008e-01
-3.750000000000000000e+00 1.034211599999999009e+01 4.602012153004971795e-01
-3.250000000000000000e+00 1.154521599999999459e+01 5.137348439819386936e-01
-2.750000000000000000e+00 1.244843199999998973e+01 5.539244321946658056e-01
-2.250000000000000000e+00 1.320519999999999605e+01 5.876006347043619682e-01
-1.750000000000000000e+00 1.381895199999999768e+01 6.149099995685463060e-01
-1.250000000000000000e+00 1.430530399999999425e+01 6.365550292038478775e-01
-7.500000000000000000e-01 1.464001200000000580e+01 6.514475880971365429e-01
-2.500000000000000000e-01 1.480049600000000609e+01 6.585865926362167722e-01
2.500000000000000000e-01 1.479422799999999860e+01 6.583071503988885409e-01
7.500000000000000000e-01 1.461785600000001040e+01 6.504621029929438247e-01
1.250000000000000000e+00 1.431491200000001918e+01 6.369821443111328696e-01
1.750000000000000000e+00 1.383635600000000565e+01 6.156861438717815549e-01
2.250000000000000000e+00 1.323527600000000248e+01 5.889412377290615952e-01
2.750000000000000000e+00 1.247647200000000467e+01 5.551762952216402480e-01
3.250000000000000000e+00 1.156492400000000131e+01 5.146128559345926057e-01
3.750000000000000000e+00 1.035697999999999652e+01 4.608676711100472279e-01
4.250000000000000000e+00 8.793260000000005405e+00 3.912786375957734708e-01
4.750000000000000000e+00 6.982179999999999609e+00 3.106920377194020699e-01
5.250000000000000000e+00 5.085556000000002186e+00 2.262955671450418982e-01
5.750000000000000000e+00 3.311888000000000609e+00 1.473732125848843388e-01
6.250000000000000000e+00 1.905343999999998150e+00 8.478270335317997231e-02
6.750000000000000000e+00 1.019736000000000198e+00 4.537590589074944059e-02
7.250000000000000000e+00 5.753880000000001216e-01 2.560716627253212599e-02
7.750000000000000000e+00 3.920680000000002496e-01 1.744747710551665040e-02
8.250000000000000000e+00 2.642200000000000104e-01 1.175862146307954555e-02
8.750000000000000000e+00 1.218880000000000796e-01 5.425211522984119648e-03
9.250000000000000000e+00 1.823599999999993282e-02 8.120648287421464509e-04
9.750000000000000000e+00 4.240000000000003315e-04 1.918135761618563855e-05


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/25_30/dNdY_mc_2212.dat <==
# Eta,dNdEta,error
-9.750000000000000000e+00 1.280000000000000755e-04 7.631010418024509499e-06
-9.250000000000000000e+00 1.697199999999992465e-02 7.565947821125981829e-04
-8.750000000000000000e+00 5.231240000000001444e-01 2.328226006582021293e-02
-8.250000000000000000e+00 2.207896000000001191e+00 9.825410654636144991e-02
-7.750000000000000000e+00 3.610472000000001902e+00 1.606666520879339310e-01
-7.250000000000000000e+00 4.095655999999998187e+00 1.822539665390975339e-01
-6.750000000000000000e+00 4.690672000000001951e+00 2.087396999271773079e-01
-6.250000000000000000e+00 5.269248000000001930e+00 2.344786777367339481e-01
-5.750000000000000000e+00 5.227519999999995726e+00 2.326221081239562838e-01
-5.250000000000000000e+00 4.603635999999999839e+00 2.048543612651408663e-01
-4.750000000000000000e+00 3.765688000000001256e+00 1.675705123424000020e-01
-4.250000000000000000e+00 2.939228000000002172e+00 1.308039439677576576e-01
-3.750000000000000000e+00 2.206260000000001664e+00 9.817333445904857792e-02
-3.250000000000000000e+00 1.606175999999999604e+00 7.147703054394689837e-02
-2.750000000000000000e+00 1.175328000000000372e+00 5.230906638287756427e-02
-2.250000000000000000e+00 8.303999999999993609e-01 3.695698931893644235e-02
-1.750000000000000000e+00 5.854280000000007256e-01 2.607360320968898221e-02
-1.250000000000000000e+00 4.202799999999997649e-01 1.870985414031894195e-02
-7.500000000000000000e-01 3.037600000000004186e-01 1.358778766275065344e-02
-2.500000000000000000e-01 2.763159999999997840e-01 1.234187002049829708e-02
2.500000000000000000e-01 2.975160000000001692e-01 1.325272078763018238e-02
7.500000000000000000e-01 3.319159999999998223e-01 1.484011673333036387e-02
1.250000000000000000e+00 4.035479999999997958e-01 1.796295315347478175e-02
1.750000000000000000e+00 5.792079999999997231e-01 2.580807408418350421e-02
2.250000000000000000e+00 8.144640000000000768e-01 3.624923630442587058e-02
2.750000000000000000e+00 1.172967999999999567e+00 5.219960362588559749e-02
3.250000000000000000e+00 1.619919999999999582e+00 7.209564814072944028e-02
3.750000000000000000e+00 2.215587999999999003e+00 9.859270353025725853e-02
4.250000000000000000e+00 2.947695999999997429e+00 1.311716305489535328e-01
4.750000000000000000e+00 3.786592000000000624e+00 1.684988656779330962e-01
5.250000000000000000e+00 4.639164000000000065e+00 2.064381396589829998e-01
5.750000000000000000e+00 5.247376000000002705e+00 2.335029483679693652e-01
6.250000000000000000e+00 5.289975999999996681e+00 2.354047950199633366e-01
6.750000000000000000e+00 4.707835999999997689e+00 2.095015155892275549e-01
7.250000000000000000e+00 4.142619999999999969e+00 1.843547462444980745e-01
7.750000000000000000e+00 3.632868000000000208e+00 1.616653132432907258e-01
8.250000000000000000e+00 2.239964000000000954e+00 9.968012834408773726e-02
8.750000000000000000e+00 5.487400000000001166e-01 2.442040035888020516e-02
9.250000000000000000e+00 1.783599999999994565e-02 7.948069086765541464e-04
9.750000000000000000e+00 9.200000000000000007e-05 6.927533471590087335e-06


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/25_30/integrated_v2_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
6.924439927384666571e-02
6.176789971373488480e-02


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/25_30/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-0.8_0.8.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
8.380185101647474877e-02
7.482974936488723250e-02


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/25_30/integrated_v2_2_4cumulant_charged_pt_0.3_3.0_rap_-2.4_2.4.dat <==
# v2_2par_cumulant  
#  v2_4par_cumulant
8.199573016927270974e-02
7.328841721161560852e-02


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/25_30/integrated_v3_2_4cumulant_charged_pt_0.0_10.0_rap_-0.8_0.8.dat <==
# v3_2par_cumulant  
#  v3_4par_cumulant
2.008644062943863717e-02
1.076532495354726518e-02


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/25_30/r2_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 1.000995069969367268e+00 1.718403617826680298e-03
7.894737124443054199e-01 9.972465813956418179e-01 1.229196026695435033e-03
1.315789461135864258e+00 9.956171913937346130e-01 6.565407980488065622e-04
1.842105269432067871e+00 9.937507509059629873e-01 2.165240649867108177e-03
2.368421077728271484e+00 9.923585798850819151e-01 2.322157626400074212e-03
2.894736766815185547e+00 9.929071780942443359e-01 2.466084120127301233e-03
3.421052694320678711e+00 9.897524190906861197e-01 3.308277308276128242e-03
3.947368383407592773e+00 9.896424418357817610e-01 2.540326930387570674e-03
4.473684310913085938e+00 9.921857655196888448e-01 3.563596313494242756e-03
5.000000000000000000e+00 9.862261310616344812e-01 3.630070661962064155e-03


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/25_30/r2_eta_charged_3_4.dat <==
2.631579041481018066e-01 1.000947314365616458e+00
7.894737124443054199e-01 9.973183369967182355e-01
1.315789461135864258e+00 9.955850888548078981e-01
1.842105269432067871e+00 9.936693605892146230e-01
2.368421077728271484e+00 9.922023212314763363e-01
2.894736766815185547e+00 9.928936298766150026e-01
3.421052694320678711e+00 9.894730604610736391e-01
3.947368383407592773e+00 9.896042691948291337e-01
4.473684310913085938e+00 9.921280296075722926e-01
5.000000000000000000e+00 9.860482641985114372e-01


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/25_30/r2_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 1.001008505678651961e+00 1.723913438598206893e-03
7.894737124443054199e-01 9.970788147107381150e-01 1.291285015006149624e-03
1.315789461135864258e+00 9.951929541087309872e-01 7.190383569521064050e-04
1.842105269432067871e+00 9.931803239998224786e-01 2.223305762892499246e-03
2.368421077728271484e+00 9.917876432874977999e-01 2.412089658738331751e-03
2.894736766815185547e+00 9.923236949628012615e-01 2.532448584282545601e-03
3.421052694320678711e+00 9.896051975053919980e-01 3.331771072752178712e-03
3.947368383407592773e+00 9.892244966193219913e-01 2.744309008716827938e-03
4.473684310913085938e+00 9.905550999993861794e-01 3.567320470569637202e-03
5.000000000000000000e+00 9.846528021496325778e-01 3.575926210954263711e-03


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/25_30/r3_eta_charged_3.0_4.0.dat <==
2.631579041481018066e-01 9.905629361114971498e-01 3.714214721639646881e-03
7.894737124443054199e-01 9.944324449248176379e-01 1.936869611274836221e-03
1.315789461135864258e+00 9.784137723827637245e-01 3.878829800378727575e-03
1.842105269432067871e+00 9.736329815402170462e-01 7.893266932385456514e-03
2.368421077728271484e+00 9.690458392650207475e-01 3.092697309794040835e-03
2.894736766815185547e+00 9.672054649602108700e-01 5.247314797017889505e-03
3.421052694320678711e+00 9.451694345023680111e-01 9.029086324945008804e-03
3.947368383407592773e+00 9.418929334187332580e-01 8.250580085349486573e-03
4.473684310913085938e+00 9.448515333753922940e-01 1.443321717495105183e-02
5.000000000000000000e+00 9.474104611266904730e-01 8.949468287851319523e-03


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/25_30/r3_eta_charged_3_4.dat <==
2.631579041481018066e-01 9.901627459718180813e-01
7.894737124443054199e-01 9.943232032811255561e-01
1.315789461135864258e+00 9.779055950790876972e-01
1.842105269432067871e+00 9.718655538223199830e-01
2.368421077728271484e+00 9.684319909792046266e-01
2.894736766815185547e+00 9.663251293059331726e-01
3.421052694320678711e+00 9.442875664887596665e-01
3.947368383407592773e+00 9.404325793174909132e-01
4.473684310913085938e+00 9.430626651942395355e-01
5.000000000000000000e+00 9.456544950424632390e-01


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/25_30/r3_eta_charged_4.4_5.0.dat <==
2.631579041481018066e-01 9.884929174237676586e-01 3.763252509073976900e-03
7.894737124443054199e-01 9.928502333239432875e-01 9.871228162752021616e-04
1.315789461135864258e+00 9.767874640184640578e-01 2.632674701436009315e-03
1.842105269432067871e+00 9.718718663240133449e-01 8.230848135412471844e-03
2.368421077728271484e+00 9.672283123600642352e-01 3.739327937401228444e-03
2.894736766815185547e+00 9.678757781876040633e-01 5.650617204176776320e-03
3.421052694320678711e+00 9.465496116693337125e-01 7.987830935451679243e-03
3.947368383407592773e+00 9.427173515742314214e-01 7.568341410718341412e-03
4.473684310913085938e+00 9.316558726038852711e-01 1.272671121499116716e-02
5.000000000000000000e+00 9.354220307194933692e-01 8.657125874396503010e-03


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/25_30/v1_eta_charged_ep.dat <==
 (-5.000000000000000000e+00+0.000000000000000000e+00j)  (1.102693181332102838e-03-1.074708853863478550e-04j)
 (-4.473684310913085938e+00+0.000000000000000000e+00j)  (1.050140522450029174e-03-5.052931613219215079e-05j)
 (-3.947368383407592773e+00+0.000000000000000000e+00j)  (9.175476535940146330e-04-1.046242910651595435e-04j)
 (-3.421052694320678711e+00+0.000000000000000000e+00j)  (6.844706484684029554e-04-1.244393501700409525e-05j)
 (-2.894736766815185547e+00+0.000000000000000000e+00j)  (5.714533135324803385e-04-1.051395672234596465e-04j)
 (-2.368421077728271484e+00+0.000000000000000000e+00j)  (5.168940491855980330e-04-5.713847795535875653e-05j)
 (-1.842105269432067871e+00+0.000000000000000000e+00j)  (4.166501589344911820e-04-9.994457473160169676e-05j)
 (-1.315789461135864258e+00+0.000000000000000000e+00j)  (3.064506876773729943e-04-9.285339701579705556e-05j)
 (-7.894737124443054199e-01+0.000000000000000000e+00j)  (1.585455601309075657e-04-6.954524675125739236e-05j)
 (-2.631579041481018066e-01+0.000000000000000000e+00j)  (8.022177469188968837e-05-9.316187641289222162e-05j)
 (2.631579041481018066e-01+0.000000000000000000e+00j)  (-3.484302634533825596e-05-1.510106098186465948e-04j)
 (7.894737124443054199e-01+0.000000000000000000e+00j)  (-1.804885459542396320e-04-1.057937871988160150e-04j)
 (1.315789461135864258e+00+0.000000000000000000e+00j)  (-3.007743618872407861e-04-1.086449485173304194e-04j)
 (1.842105269432067871e+00+0.000000000000000000e+00j)  (-4.313343103884378395e-04-7.110391390157757045e-05j)
 (2.368421077728271484e+00+0.000000000000000000e+00j)  (-5.187418487459262689e-04-5.709184518868374225e-05j)
 (2.894736766815185547e+00+0.000000000000000000e+00j)  (-5.140360209966853434e-04-9.533940809809951977e-07j)
 (3.421052694320678711e+00+0.000000000000000000e+00j)  (-7.930432212968987777e-04-1.053233889589533341e-05j)
 (3.947368383407592773e+00+0.000000000000000000e+00j)  (-9.561807073780990724e-04-5.536014823393152316e-05j)
 (4.473684310913085938e+00+0.000000000000000000e+00j)  (-1.028508992785081818e-03-5.521756098357409788e-05j)
 (5.000000000000000000e+00+0.000000000000000000e+00j)  (-1.119641340797477040e-03+4.348918121997214398e-05j)


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/25_30/v2_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 4.962624236941337585e-02 1.357105560600757599e-03 4.486629739403724670e-02 1.690219389274716377e-03
-4.473684310913085938e+00 5.363840609788894653e-02 1.489219604991376400e-03 4.832483828067779541e-02 1.765219145454466343e-03
-3.947368383407592773e+00 5.687411874532699585e-02 1.544924569316208363e-03 5.097082257270812988e-02 2.015108708292245865e-03
-3.421052694320678711e+00 5.903955549001693726e-02 1.647963887080550194e-03 5.267643183469772339e-02 2.134273760020732880e-03
-2.894736766815185547e+00 6.063818186521530151e-02 1.691543846391141415e-03 5.404813960194587708e-02 2.168212085962295532e-03
-2.368421077728271484e+00 6.188312917947769165e-02 1.742910593748092651e-03 5.512111634016036987e-02 2.226909156888723373e-03
-1.842105269432067871e+00 6.361018121242523193e-02 1.818933407776057720e-03 5.659658461809158325e-02 2.299656858667731285e-03
-1.315789461135864258e+00 6.563909351825714111e-02 1.863777986727654934e-03 5.848003551363945007e-02 2.280466724187135696e-03
-7.894737124443054199e-01 6.794469058513641357e-02 1.957098254933953285e-03 6.035325676202774048e-02 2.426968887448310852e-03
-2.631579041481018066e-01 6.963562220335006714e-02 2.012958051636815071e-03 6.189396977424621582e-02 2.520866226404905319e-03
2.631579041481018066e-01 6.945265829563140869e-02 2.028456423431634903e-03 6.172747164964675903e-02 2.468222752213478088e-03
7.894737124443054199e-01 6.794492900371551514e-02 1.923579489812254906e-03 6.047469377517700195e-02 2.434411086142063141e-03
1.315789461135864258e+00 6.574703752994537354e-02 1.889136270619928837e-03 5.868533998727798462e-02 2.295946702361106873e-03
1.842105269432067871e+00 6.366802006959915161e-02 1.848653424531221390e-03 5.676629394292831421e-02 2.229064004495739937e-03
2.368421077728271484e+00 6.190558150410652161e-02 1.794317271560430527e-03 5.530411005020141602e-02 2.209638245403766632e-03
2.894736766815185547e+00 6.049060821533203125e-02 1.718043582513928413e-03 5.412472411990165710e-02 2.163476310670375824e-03
3.421052694320678711e+00 5.902843922376632690e-02 1.752398791722953320e-03 5.313009768724441528e-02 1.993021229282021523e-03
3.947368383407592773e+00 5.681905150413513184e-02 1.582133234478533268e-03 5.109688639640808105e-02 1.960835885256528854e-03
4.473684310913085938e+00 5.353509262204170227e-02 1.529625966213643551e-03 4.845457524061203003e-02 1.781513448804616928e-03
5.000000000000000000e+00 4.973283037543296814e-02 1.433197408914566040e-03 4.514915123581886292e-02 1.629880513064563274e-03


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/25_30/v2_eta_charged_cumulant_etaref_-2.4_2.4.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 6.759116798639297485e-02 1.881922478787600994e-03 6.098077446222305298e-02 2.261150861158967018e-03
-4.473684310913085938e+00 7.184229791164398193e-02 2.061493461951613426e-03 6.456695497035980225e-02 2.358205616474151611e-03
-3.947368383407592773e+00 7.514126598834991455e-02 2.118088304996490479e-03 6.729189306497573853e-02 2.592035103589296341e-03
-3.421052694320678711e+00 7.705402374267578125e-02 2.171370899304747581e-03 6.875237077474594116e-02 2.740825526416301727e-03
-2.894736766815185547e+00 7.845783233642578125e-02 2.224995987489819527e-03 6.995728611946105957e-02 2.742769196629524231e-03
-2.368421077728271484e+00 7.931028306484222412e-02 2.269720891490578651e-03 7.065991312265396118e-02 2.800725400447845459e-03
-1.842105269432067871e+00 8.054637908935546875e-02 2.330014016479253769e-03 7.170201838016510010e-02 2.861473476514220238e-03
-1.315789461135864258e+00 8.178155124187469482e-02 2.359098289161920547e-03 7.290003448724746704e-02 2.818725537508726120e-03
-7.894737124443054199e-01 8.305178582668304443e-02 2.433242509141564369e-03 7.380826771259307861e-02 2.899606013670563698e-03
-2.631579041481018066e-01 8.403177559375762939e-02 2.459972165524959564e-03 7.472202926874160767e-02 2.972551621496677399e-03
2.631579041481018066e-01 8.388750255107879639e-02 2.479250077158212662e-03 7.469246536493301392e-02 2.924642758443951607e-03
7.894737124443054199e-01 8.307579904794692993e-02 2.391784684732556343e-03 7.405644655227661133e-02 2.912591211497783661e-03
1.315789461135864258e+00 8.181861788034439087e-02 2.385832369327545166e-03 7.303039729595184326e-02 2.811810933053493500e-03
1.842105269432067871e+00 8.059346675872802734e-02 2.367177279666066170e-03 7.184486836194992065e-02 2.742969896644353867e-03
2.368421077728271484e+00 7.934002578258514404e-02 2.347217639908194542e-03 7.088951766490936279e-02 2.740160794928669930e-03
2.894736766815185547e+00 7.829564809799194336e-02 2.224177122116088867e-03 7.010731846094131470e-02 2.712222281843423843e-03
3.421052694320678711e+00 7.708618044853210449e-02 2.316605765372514725e-03 6.927748024463653564e-02 2.530728932470083237e-03
3.947368383407592773e+00 7.516173273324966431e-02 2.130344044417142868e-03 6.756377220153808594e-02 2.552574966102838516e-03
4.473684310913085938e+00 7.169352471828460693e-02 2.078382764011621475e-03 6.473849713802337646e-02 2.359122969210147858e-03
5.000000000000000000e+00 6.779593229293823242e-02 1.988903153687715530e-03 6.141176819801330566e-02 2.132796915248036385e-03


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/25_30/v2_eta_charged_ep.dat <==
-5.000000000000000000e+00 6.461473060706938998e-02 1.003268537405481529e-03
-4.473684310913085938e+00 6.857451861743173172e-02 1.089485664560224621e-03
-3.947368383407592773e+00 7.160460091827898499e-02 1.083251579286972910e-03
-3.421052694320678711e+00 7.332114897098937489e-02 1.114322080930214409e-03
-2.894736766815185547e+00 7.461499001740852510e-02 1.125818950953390903e-03
-2.368421077728271484e+00 7.543789751569651703e-02 1.172785127054737798e-03
-1.842105269432067871e+00 7.661143152090532649e-02 1.189020075697332568e-03
-1.315789461135864258e+00 7.781893293162797653e-02 1.185476630335819759e-03
-7.894737124443054199e-01 7.901067921743903932e-02 1.232726407721816339e-03
-2.631579041481018066e-01 7.999917667000663868e-02 1.242291085697044915e-03
2.631579041481018066e-01 7.990626955444934953e-02 1.254377145951174203e-03
7.894737124443054199e-01 7.910824438788532920e-02 1.173994225146439288e-03
1.315789461135864258e+00 7.785667568513270076e-02 1.180708455977848943e-03
1.842105269432067871e+00 7.662236262305956169e-02 1.202378438866251106e-03
2.368421077728271484e+00 7.545638445849128795e-02 1.178831012319537944e-03
2.894736766815185547e+00 7.445842434786449637e-02 1.099738295917640279e-03
3.421052694320678711e+00 7.340226468955277084e-02 1.199385169576372770e-03
3.947368383407592773e+00 7.159851674141967659e-02 1.052699860055880286e-03
4.473684310913085938e+00 6.843241647777424663e-02 1.071263806555403011e-03
5.000000000000000000e+00 6.478408714587045869e-02 1.022557342970104467e-03


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/25_30/v2_pt_charged_cumulant.dat <==
# pt vn{2} err vn{4} err
2.000000029802322388e-01 9.953330270946025848e-03 2.975105890072882175e-04 9.115416556596755981e-03 3.389196062926203012e-04
4.000000059604644775e-01 3.436340764164924622e-02 1.005307538434863091e-03 3.088364377617835999e-02 1.186938607133924961e-03
6.000000238418579102e-01 6.032624840736389160e-02 1.788210589438676834e-03 5.421583727002143860e-02 2.022061962634325027e-03
8.000000119209289551e-01 8.435963094234466553e-02 2.555654384195804596e-03 7.566191256046295166e-02 2.789334859699010849e-03
1.000000000000000000e+00 1.049495786428451538e-01 3.241570899263024330e-03 9.399371594190597534e-02 3.642677096650004387e-03
1.200000047683715820e+00 1.223269253969192505e-01 3.590262494981288910e-03 1.090642362833023071e-01 4.301497247070074081e-03
1.399999976158142090e+00 1.372568309307098389e-01 4.267290234565734863e-03 1.220210194587707520e-01 4.716505296528339386e-03
1.600000023841857910e+00 1.498968601226806641e-01 4.450332839041948318e-03 1.328135281801223755e-01 5.604321137070655823e-03
1.799999952316284180e+00 1.609435528516769409e-01 4.726835060864686966e-03 1.422910839319229126e-01 6.021299399435520172e-03
2.000000000000000000e+00 1.706663519144058228e-01 5.016502458602190018e-03 1.502577364444732666e-01 6.656891666352748871e-03
2.200000047683715820e+00 1.786264628171920776e-01 5.199762526899576187e-03 1.574196368455886841e-01 7.158719934523105621e-03
2.400000095367431641e+00 1.871869862079620361e-01 5.428462754935026169e-03 1.644022762775421143e-01 7.545542437583208084e-03
2.599999904632568359e+00 1.932246685028076172e-01 5.323489196598529816e-03 1.693166345357894897e-01 7.809077389538288116e-03
2.799999952316284180e+00 2.006187885999679565e-01 5.933969747275114059e-03 1.758665144443511963e-01 8.561051450669765472e-03
3.000000000000000000e+00 2.058450281620025635e-01 5.376162007451057434e-03 1.798962652683258057e-01 9.190628305077552795e-03
3.200000047683715820e+00 2.116692066192626953e-01 5.467829294502735138e-03 1.827820539474487305e-01 1.012911740690469742e-02
3.400000095367431641e+00 2.182860374450683594e-01 7.324266713112592697e-03 1.898500025272369385e-01 1.052629016339778900e-02
3.599999904632568359e+00 2.230114489793777466e-01 5.567614920437335968e-03 1.940175890922546387e-01 1.206637267023324966e-02
3.799999952316284180e+00 2.253309041261672974e-01 5.023667123168706894e-03 1.956481933593750000e-01 1.218463666737079620e-02


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/25_30/v2_pt_charged_ep.dat <==
 (2.000000029802322388e-01+0.000000000000000000e+00j)  (9.608574986536083662e-03+7.284569394263444608e-05j)  (4.087912134481661887e-04+0.000000000000000000e+00j)
 (4.000000059604644775e-01+0.000000000000000000e+00j)  (3.292462801550169460e-02+2.489921244130850221e-05j)  (1.239791879872341939e-03+0.000000000000000000e+00j)
 (6.000000238418579102e-01+0.000000000000000000e+00j)  (5.767444218634427966e-02+1.901711619907527539e-04j)  (2.092474671624621353e-03+0.000000000000000000e+00j)
 (8.000000119209289551e-01+0.000000000000000000e+00j)  (8.058298504813143914e-02+9.227058222736526483e-07j)  (3.053416285053834472e-03+0.000000000000000000e+00j)
 (1.000000000000000000e+00+0.000000000000000000e+00j)  (1.000725598750646095e-01+1.024957412845254082e-04j)  (3.743532717878251138e-03+0.000000000000000000e+00j)
 (1.200000047683715820e+00+0.000000000000000000e+00j)  (1.164566509158021373e-01+2.744845376314683397e-04j)  (3.850003543757537540e-03+0.000000000000000000e+00j)
 (1.399999976158142090e+00+0.000000000000000000e+00j)  (1.304026744843644614e-01+2.996044283215029669e-04j)  (4.772876499132110324e-03+0.000000000000000000e+00j)
 (1.600000023841857910e+00+0.000000000000000000e+00j)  (1.421144376269381782e-01+5.085258078907611400e-05j)  (4.753973439923059666e-03+0.000000000000000000e+00j)
 (1.799999952316284180e+00+0.000000000000000000e+00j)  (1.525226317490994132e-01-2.870708774832788019e-04j)  (4.725099732313162333e-03+0.000000000000000000e+00j)
 (2.000000000000000000e+00+0.000000000000000000e+00j)  (1.614188131788760194e-01-6.632042163335046328e-04j)  (5.351611995672256490e-03+0.000000000000000000e+00j)
 (2.200000047683715820e+00+0.000000000000000000e+00j)  (1.689239169455684364e-01-5.356377032910286532e-04j)  (5.228706538081611017e-03+0.000000000000000000e+00j)
 (2.400000095367431641e+00+0.000000000000000000e+00j)  (1.766990284023693680e-01-5.622058879731365102e-04j)  (5.311378960579349849e-03+0.000000000000000000e+00j)
 (2.599999904632568359e+00+0.000000000000000000e+00j)  (1.824517432874392664e-01+2.941209240835823148e-04j)  (5.782946076670237613e-03+0.000000000000000000e+00j)
 (2.799999952316284180e+00+0.000000000000000000e+00j)  (1.893481654704905481e-01-3.304649963128661241e-04j)  (6.718506732053210542e-03+0.000000000000000000e+00j)
 (3.000000000000000000e+00+0.000000000000000000e+00j)  (1.944286658948582436e-01-1.715991267666582736e-03j)  (6.172718193386974618e-03+0.000000000000000000e+00j)
 (3.200000047683715820e+00+0.000000000000000000e+00j)  (1.993352499196862082e-01-2.750227894964879169e-03j)  (4.609800190258089500e-03+0.000000000000000000e+00j)
 (3.400000095367431641e+00+0.000000000000000000e+00j)  (2.063116863663655431e-01-5.597259166737769904e-04j)  (8.174427412906769275e-03+0.000000000000000000e+00j)
 (3.599999904632568359e+00+0.000000000000000000e+00j)  (2.111358410725219237e-01-1.384713023332449344e-03j)  (7.962933282572070073e-03+0.000000000000000000e+00j)
 (3.799999952316284180e+00+0.000000000000000000e+00j)  (2.134323229989839865e-01-4.234543719335754491e-03j)  (7.925766583112012556e-03+0.000000000000000000e+00j)


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/25_30/v3_eta_charged_cumulant_etaref_-0.8_0.8.dat <==
# eta vn{2} err vn{4} err
-5.000000000000000000e+00 1.231435406953096390e-02 4.395398136693984270e-04 7.562343031167984009e-03 7.202324923127889633e-03
-4.473684310913085938e+00 1.406417507678270340e-02 4.998763906769454479e-04 8.075127378106117249e-03 8.577988483011722565e-03
-3.947368383407592773e+00 1.553989760577678680e-02 5.219691083766520023e-04 8.635194972157478333e-03 9.370252490043640137e-03
-3.421052694320678711e+00 1.650617644190788269e-02 5.746483220718801022e-04 8.372232317924499512e-03 1.039558462798595428e-02
-2.894736766815185547e+00 1.718396879732608795e-02 6.347788148559629917e-04 9.199487976729869843e-03 1.067548058927059174e-02
-2.368421077728271484e+00 1.767993345856666565e-02 6.430399371311068535e-04 8.769050240516662598e-03 1.098849903792142868e-02
-1.842105269432067871e+00 1.818529702723026276e-02 6.162914214655756950e-04 9.793018922209739685e-03 1.153945270925760269e-02
-1.315789461135864258e+00 1.884667947888374329e-02 6.815133383497595787e-04 1.013834588229656219e-02 1.162130851298570633e-02
-7.894737124443054199e-01 1.960993371903896332e-02 7.102888193912804127e-04 9.946187026798725128e-03 1.245897635817527771e-02
-2.631579041481018066e-01 2.010643854737281799e-02 7.107367273420095444e-04 1.172907557338476181e-02 1.306950766593217850e-02
2.631579041481018066e-01 2.023369446396827698e-02 7.677162648178637028e-04 1.089806854724884033e-02 1.275572646409273148e-02
7.894737124443054199e-01 1.957797072827816010e-02 7.052009459584951401e-04 9.397611953318119049e-03 1.296981237828731537e-02
1.315789461135864258e+00 1.899930275976657867e-02 7.516213227063417435e-04 9.724350646138191223e-03 1.236493792384862900e-02
1.842105269432067871e+00 1.831929758191108704e-02 7.884458755142986774e-04 9.534152224659919739e-03 1.201073545962572098e-02
2.368421077728271484e+00 1.778628490865230560e-02 7.186238653957843781e-04 9.586459025740623474e-03 1.127061806619167328e-02
2.894736766815185547e+00 1.706263795495033264e-02 7.047118269838392735e-04 8.984586223959922791e-03 1.113568525761365891e-02
3.421052694320678711e+00 1.670506224036216736e-02 6.818699184805154800e-04 8.833376690745353699e-03 1.092392764985561371e-02
3.947368383407592773e+00 1.573833078145980835e-02 6.830826750956475735e-04 8.854033425450325012e-03 1.013811584562063217e-02
4.473684310913085938e+00 1.421154849231243134e-02 6.134438444860279560e-04 8.136534132063388824e-03 9.061154909431934357e-03
5.000000000000000000e+00 1.246951892971992493e-02 5.116520333103835583e-04 7.164204958826303482e-03 7.641828153282403946e-03


==> anc/dat_w_err/nucleon_visc_1d5/PbPb2760/25_30/v3_eta_charged_ep.dat <==
-5.000000000000000000e+00 1.565145130110504740e-02 3.559416003622806949e-04
-4.473684310913085938e+00 1.733988200076997874e-02 4.214752665181584397e-04
-3.947368383407592773e+00 1.886891075877570809e-02 4.103053060421554539e-04
-3.421052694320678711e+00 1.979479661816334682e-02 4.814491172420271806e-04
-2.894736766815185547e+00 2.051477431645638491e-02 4.384737070022369618e-04
-2.368421077728271484e+00 2.097541182900020812e-02 4.707403225297409071e-04
-1.842105269432067871e+00 2.136223596990953488e-02 4.393176625947667552e-04
-1.315789461135864258e+00 2.181975761546645770e-02 5.074989472111134711e-04
-7.894737124443054199e-01 2.231742117628019925e-02 5.156102008916656123e-04
-2.631579041481018066e-01 2.265245908137602029e-02 5.032241539527023983e-04
2.631579041481018066e-01 2.277048297368629987e-02 5.071216188092490936e-04
7.894737124443054199e-01 2.223235856177880471e-02 4.910206944122092647e-04
1.315789461135864258e+00 2.185882752512484720e-02 5.509248572539165610e-04
1.842105269432067871e+00 2.141084636151717110e-02 5.982890271063154601e-04
2.368421077728271484e+00 2.101117532221772471e-02 5.244449983927686274e-04
2.894736766815185547e+00 2.041761236497655063e-02 4.938685389517294454e-04
3.421052694320678711e+00 2.003603650109913106e-02 4.982847308221276294e-04
3.947368383407592773e+00 1.917294012188408558e-02 5.202298446104326821e-04
4.473684310913085938e+00 1.761318639253231511e-02 4.381362162487139169e-04
5.000000000000000000e+00 1.568601436989019646e-02 4.153204000272418014e-04


==> anc/plot_PRD_pT.py <==
import matplotlib as mpl;mpl.use('Agg');import sys;from multiprocessing import Pool;import h5py as h5
import numpy as np;import pandas as pd;import matplotlib.pyplot as plt;import os
import time;from subprocess import call;import mplhep as hep;hep.styles.use('ATLAS')

cents=['0_5','5_10','10_20','20_30','30_40','40_50','50_60','60_70'][3:4]
colors=np.array(['#023047ff','#126782ff','#219ebcff','#43b4baff','#fda10dff','#fb8500ff','#db6202ff','#bb3e03ff','#ae2012ff','#941b10ff'])[[1,5,8]][:]
longdash = (0, (1, 2, 1, 2, 4, 2))

def PLOT(spe='', pid='',name='',marker='',scale=1):
    '''plot ptspectrum for specicy (pid, name)
    '''
    def plot_ptspec(hydro_path='./',exp_path='./',linestyle='solid',plot_exp=False,color='',scale=1):
        for i,cent in enumerate(cents[:]):
            if linestyle!='longdash':
                dat=np.loadtxt(os.path.join(hydro_path,cent,'dN_over_2pidYptdpt_mc_%s.dat'%pid))
                plt.plot(dat[:,0],dat[:,1]*scale,color=color,linestyle=linestyle)
            else:
                dat=np.loadtxt(os.path.join(hydro_path,cent,'dN_over_2pidYptdpt_mc_%s.dat'%pid))
                plt.plot(dat[:,0],dat[:,1]*scale,color=color,linestyle=longdash)

    hydro_path='./dat_w_err/nucleon/PbPb2760/'
    plot_ptspec(hydro_path=hydro_path,linestyle='solid', color=colors[0],scale=scale)
    hydro_path='./dat_w_err/nucleon_freezeout_0d4/PbPb2760/'
    plot_ptspec(hydro_path=hydro_path,linestyle='dashed',color=colors[1],scale=scale)
    hydro_path='./dat_w_err/nucleon_visc_1d5/PbPb2760/'
    plot_ptspec(hydro_path=hydro_path,linestyle='dotted',color=colors[2],scale=scale)
    
    dat=np.loadtxt(os.path.join(exp_path,'dNdPt_pbpb2760_%s_%s_exp.dat'%(cents[0],spe)),comments='#')
    plt.scatter(dat[:,0],dat[:,3]*scale,label=r'$%s$(*%s)'%(name,scale),marker=marker,edgecolor='k',facecolor='none')

plt.figure(figsize=(10,8))
exp_path='../exp_dat/data/dNdYptdpt_Alice'
scales=[10,1,0.1]
spes=['pion','kaon','proton'];pids=['211','321','2212'];names=['\pi^+','K^+','p'];markers=['*','s','o']
for k in range(3):
    PLOT(spes[k],pids[k],names[k],markers[k],scales[k])

plt.plot([],[],color=colors[0],linestyle='solid', label=r'$\varepsilon_{\rm frz}\approx$0.27 GeV/fm$^3$, $(\eta/s, \zeta/s)_{\text{Duke}}$')
plt.plot([],[],color=colors[1],linestyle='dashed',label=r'$\varepsilon_{\rm frz}\approx$0.40 GeV/fm$^3$, $(\eta/s, \zeta/s)_{\text{Duke}}$')
plt.plot([],[],color=colors[2],linestyle='dotted',label=r'$\varepsilon_{\rm frz}\approx$0.27 GeV/fm$^3$, $(\eta/s, \zeta/s)_{\text{Duke}}$(*1.5)')
plt.xlim(0,3);plt.xlabel(r'$p_T$(GeV)',loc='center');plt.yscale('log');plt.ylim(1e-3,1e6)
plt.ylabel(r'$(1/N_{ev}) (1/(2 \pi p_T)) d^2 N/dp_T dy (GeV^{-2})$',loc='center')
plt.text(0.2,1e-2,r'$|y|<0.5$',fontsize=20)
plt.legend(ncol=2,loc='upper right',columnspacing=1,fontsize=20)
plt.savefig('./PRD_pTspec_10_20.png',dpi=400,bbox_inches='tight')
plt.savefig('./PRD_pTspec_10_20.pdf',dpi=400,bbox_inches='tight')


==> anc/plot_PRD_r2_eta.py <==
import matplotlib as mpl;mpl.use('Agg');import sys;from multiprocessing import Pool;import h5py as h5
import numpy as np;import pandas as pd;import matplotlib.pyplot as plt;import os
import time;from subprocess import call;import mplhep as hep;hep.styles.use('ATLAS')
cents=['0_5','5_10','10_20','20_30','30_40','40_50','50_60','60_70'][3:4]
colors=np.array(['#023047ff','#126782ff','#219ebcff','#43b4baff','#fda10dff','#fb8500ff','#db6202ff','#bb3e03ff','#ae2012ff','#941b10ff'])[[2,6]]
longdash = (0, (1, 2, 1, 2, 4, 2))

def plot_rn_eta(paths,exp_path='./',ref3=False,ref4=False, lines=[],labels=[]):
    plt.figure(figsize=(8,6));plt.subplots_adjust(wspace=0,hspace=0)
    for i,cent in enumerate(cents[:]):
        if ref3:
            for j,path in enumerate(paths):
                dat=np.loadtxt(os.path.join(path,cent,'r2_eta_charged_3.0_4.0.dat'))

                if lines[j]!='longdash':
                    plt.plot(dat[:,0],dat[:,1],color=colors[0],linestyle=lines[j],label=labels[j])
                    plt.fill_between(dat[:,0],dat[:,1]-dat[:,2],dat[:,1]+dat[:,2],color=colors[0],alpha=0.3,linestyle=lines[j])
                else:
                    plt.plot(dat[:,0],dat[:,1],color=colors[1],linestyle=longdash,label=labels[j])
                    plt.fill_between(dat[:,0],dat[:,1]-dat[:,2],dat[:,1]+dat[:,2],color=colors[1],alpha=0.3,linestyle=longdash)
                    
            file=os.path.join(exp_path,'r2/etab_3_4/%s.csv'%cent)
            dat=np.loadtxt(file,delimiter=',')
            plt.errorbar(dat[:,0],dat[:,1],yerr=[-dat[:,3],dat[:,2]],fmt='s',label=cent.replace('_','-')+'%'+r'  $\eta_b>3.0$',color='black')

        if ref4:
            for j,path in enumerate(paths):
                dat=np.loadtxt(os.path.join(path,cent,'r2_eta_charged_4.4_5.0.dat'))

                if lines[j]!='longdash':
                    plt.plot(dat[:,0],dat[:,1],color=colors[0],linestyle=lines[j],label=labels[j])
                    plt.fill_between(dat[:,0],dat[:,1]-dat[:,2],dat[:,1]+dat[:,2],color=colors[0],alpha=0.3,linestyle=lines[j])
                else:
                    plt.plot(dat[:,0],dat[:,1],color=colors[1],linestyle=longdash,label=labels[j])
                    plt.fill_between(dat[:,0],dat[:,1]-dat[:,2],dat[:,1]+dat[:,2],color=colors[1],alpha=0.3,linestyle=longdash)
        
            file=os.path.join(exp_path,'r2/etab_4.4_5.0/%s.csv'%cent)
            dat=np.loadtxt(file,delimiter=',')
            plt.errorbar(dat[:,0],dat[:,1],yerr=[-dat[:,3],dat[:,2]],fmt='v',label=cent.replace('_','-')+'%'+r'  $\eta_b$>4.4',color='black')

        plt.plot([0,2.5],[1,1],color='grey');plt.xticks([0,1,2])
        plt.xlim(0,2.5);plt.ylim(0.85,1.02)
        plt.xlabel(r'$\eta_a$',loc='center');plt.ylabel(r'$r_2(\eta_a, \eta_b)$',loc='center')
        plt.legend()

    if ref3:
        plt.savefig('./PRD_r2_vs_eta_etab_3.png',dpi=600,bbox_inches='tight')
        plt.savefig('./PRD_r2_vs_eta_etab_3.pdf',dpi=600,bbox_inches='tight')
    if ref4:
        plt.savefig('./PRD_r2_vs_eta_etab_4.png',dpi=600,bbox_inches='tight')
        plt.savefig('./PRD_r2_vs_eta_etab_4.pdf',dpi=600,bbox_inches='tight')

exp_path='../exp_dat/zj/pbpb2760/CMS_rn_eta_pbpb2760/'
p1='./dat_w_err/nucleon/PbPb2760/'
p2='./dat_w_err/nucleon_freezeout_0d4/PbPb2760/'
p3='./dat_w_err/nucleon_visc_1d5/PbPb2760/'
labels=[r'$\varepsilon_{\rm frz}\approx$0.27, $(\eta/s, \zeta/s)_{\text{Duke}}$', r'$\varepsilon_{\rm frz}\approx$0.40, $(\eta/s, \zeta/s)_{\text{Duke}}$', r'$\varepsilon_{\rm frz}\approx$0.27, $(\eta/s, \zeta/s)_{\text{Duke}}$(*1.5)']
lines=['solid', 'dashed', 'dotted']
plot_rn_eta(paths=[p1,p2,p3],exp_path=exp_path,ref3=True, lines=lines, labels=labels)
plot_rn_eta(paths=[p1,p2,p3],exp_path=exp_path,ref4=True, lines=lines, labels=labels)


==> anc/plot_PRD_v2_eta.py <==
import matplotlib as mpl;mpl.use('Agg');import sys;from multiprocessing import Pool;import h5py as h5
import numpy as np;import pandas as pd;import matplotlib.pyplot as plt;import os
import time;from subprocess import call;import mplhep as hep;hep.styles.use('ATLAS')

cents=['0_5','5_10','10_20','20_30','30_40','40_50','50_60','60_70'][3:4]
longdash = (0, (1, 2, 1, 2, 4, 2))

red="#c45955";blue="#28618f"
colors=np.array(['#023047ff','#126782ff','#219ebcff','#43b4baff','#fda10dff','#fb8500ff','#db6202ff','#bb3e03ff','#ae2012ff','#941b10ff'])[[1,2,6,7,8]]
def plot_vn_eta_alice(paths=[],exp_path_alice='./', lines=[],labels=[]):
    cents=['0_5','5_10','10_20','20_30','30_40','40_50'][3:4]
    plt.figure(figsize=(8,6));rows=1;cols=1;plt.subplots_adjust(wspace=0,hspace=0)
    scale=0.8#for v24
    for i,cent in enumerate(cents[:]):
        plt.subplot(rows,cols,i+1)
        
        for j,path in enumerate(paths): 
            dat=np.loadtxt(os.path.join(path,cent,'v2_eta_charged_cumulant_etaref_-0.8_0.8.dat'))
            if lines[j]!='longdash':
                plt.plot(dat[:,0],dat[:,1],color=red,linestyle=lines[j], label=labels[j] if i==0 else '')
                plt.fill_between(dat[:,0],dat[:,1]-dat[:,2],dat[:,1]+dat[:,2],color=red,linestyle=lines[j],alpha=0.3)
                plt.plot(dat[:,0],dat[:,3]*scale,color=blue,linestyle=lines[j])
                plt.fill_between(dat[:,0],scale*(dat[:,3]-dat[:,4]),scale*(dat[:,3]+dat[:,4]),color=blue,linestyle=lines[j],alpha=0.3)
            else:
                plt.plot(dat[:,0],dat[:,1],color=red,linestyle=longdash, label=labels[j] if i==3 else '')
                plt.fill_between(dat[:,0],dat[:,1]-dat[:,2],dat[:,1]+dat[:,2],color=red,linestyle=longdash,alpha=0.3)
                plt.plot(dat[:,0],dat[:,3]*scale,color=blue,linestyle=longdash)
                plt.fill_between(dat[:,0],scale*(dat[:,3]-dat[:,4]),scale*(dat[:,3]+dat[:,4]),color=blue,linestyle=longdash,alpha=0.3)

        file=os.path.join(exp_path_alice,'%s.csv'%cent)
        dat=np.loadtxt(file,delimiter=',')
        plt.errorbar(dat[:17,0],dat[:17,1],yerr=[-dat[:17,3],dat[:17,2]],fmt='*',label='ALICE '+cent.replace('_','-')+' % '+r' $v_2\{2\}$',color=red)
        plt.bar(dat[:17,0], height=-dat[:17,5]+dat[:17,4], bottom=dat[:17,1]+dat[:17,5], width=0.05, align='center', facecolor='none',edgecolor=red)

        plt.errorbar(dat[17:34,0],scale*dat[17:34,1],yerr=[-scale*dat[17:34,3],scale*dat[17:34,2]],fmt='s',label='ALICE '+cent.replace('_','-')+' % '+r' $v_2\{4\}$(*%s)'%scale,color=blue)
        plt.bar(dat[17:34,0], height=scale*(-dat[17:34,5]+dat[17:34,4]), bottom=scale*(dat[17:34,1]+dat[17:34,5]), width=0.1, align='center', facecolor='none', edgecolor=blue)


        plt.xlim(-5,5);plt.ylim(0,0.13)
        if i!=3:
            plt.legend(ncol=1,fontsize=15)
        else:
            plt.legend(ncol=1,fontsize=15,loc='upper center',borderaxespad=-0.3)
        if True:#i==1:
            plt.text(-4,0.112, r'$p_T>0GeV$',fontsize=15)
            plt.text(-4,0.100, r'$|\eta^{\rm ref}|<0.8$',fontsize=15)
        if True:#i>2: 
            plt.xlabel(r'$\eta$',loc='center')
            plt.xticks([-4,-2,0,2,4])
        else:
            plt.xticks([-4,-2,0,2,4],['','','','',''])
        if True:#i==0 or i==3: 
            plt.ylabel(r'$v_2$',loc='center')
            plt.yticks([0,0.05,0.1])
        else:
            plt.yticks([0,0.05,0.1],['','',''])
        
    plt.savefig('./PRD_v2_vs_eta_Alice.png',dpi=400,bbox_inches='tight')
    plt.savefig('./PRD_v2_vs_eta_Alice.pdf',dpi=400,bbox_inches='tight')
    plt.close()

def plot_vn_eta_cms_cum(paths=[],exp_path_cms='./', lines=[],labels=[]):
    cents=['0_5','5_10','10_15','20_25','25_30','30_35','40_50','50_60','60_70'][3:4]
    plt.figure(figsize=(8,6));rows=1;cols=1  ;plt.subplots_adjust(wspace=0,hspace=0)
    scale=0.8 
    for i,cent in enumerate(cents[:]):
        plt.subplot(rows,cols,i+1)
        for j, path in enumerate(paths):
            dat=np.loadtxt(os.path.join(path,cent,'v2_eta_charged_cumulant_etaref_-2.4_2.4.dat'),dtype=complex).real
            if lines[j]!='longdash':
                plt.plot(dat[:,0],dat[:,1],color=red,  linestyle=lines[j],label=labels[j] if i==0 else '')
                plt.fill_between(dat[:,0],dat[:,1]-dat[:,2],dat[:,1]+dat[:,2],color=red,  linestyle=lines[j],alpha=0.3)
                plt.plot(dat[:,0],scale*dat[:,3],color=blue,linestyle=lines[j])
                plt.fill_between(dat[:,0],scale*(dat[:,3]-dat[:,4]),scale*(dat[:,3]+dat[:,4]),color=blue,  linestyle=lines[j],alpha=0.3)
            else:
                plt.plot(dat[:,0],dat[:,1],color=red,  linestyle=longdash,label=labels[j] if i==3 else '')
                plt.fill_between(dat[:,0],dat[:,1]-dat[:,2],dat[:,1]+dat[:,2],color=red,  linestyle=longdash,alpha=0.3)
                plt.plot(dat[:,0],scale*dat[:,3],color=blue,linestyle=longdash)
                plt.fill_between(dat[:,0],scale*(dat[:,3]-dat[:,4]),scale*(dat[:,3]+dat[:,4]),color=blue,  linestyle=longdash,alpha=0.3)
        try:
            file=os.path.join(exp_path_cms,'%s.csv'%cent)
            dat=np.loadtxt(file,delimiter=',')
            plt.errorbar(dat[12:24,0],dat[12:24,1],yerr=[-dat[12:24,3],dat[12:24,2]],fmt='*',color=red,  label='CMS '+cent.replace('_','-')+'% '+r'$v_2\{2\}$')
            plt.bar(dat[12:24,0], height=-dat[12:24,5]+dat[12:24,4], bottom=dat[12:24,1]+dat[12:24,5], width=0.05, facecolor='none', edgecolor=red)
            plt.errorbar(dat[24:36,0],scale*dat[24:36,1],yerr=[-scale*dat[24:36,3],scale*dat[24:36,2]],fmt='s',color=blue,label='CMS '+cent.replace('_','-')+'% '+r'$v_2\{4\}$(*%s)'%scale)
            plt.bar(dat[24:36,0], height=scale*(-dat[24:36,5]+dat[24:36,4]), bottom=scale*(dat[24:36,1]+dat[24:36,5]), width=0.05, facecolor='none', edgecolor=blue)
        except:
            plt.errorbar([],[],yerr=[[],[]],fmt='*',color=red,  label='CMS '+cent.replace('_','-')+'% '+r'$v_2\{2\}$')
            plt.errorbar([],[],yerr=[[],[]],fmt='s',color=blue,label='CMS '+cent.replace('_','-')+'% '+r'$v_2\{4\}$')
        
        plt.xlim(-5,5);plt.ylim(0,0.13);plt.legend(fontsize=15)
        if True:#i>2: 
            plt.xlabel(r'$\eta$',loc='center')
            plt.xticks([-4,-2,0,2,4])
        else:
            plt.xticks([-4,-2,0,2,4],['','','','',''])
        if True:#i==0 or i==3: 
            plt.ylabel(r'$v_2$',loc='center')
            plt.yticks([0,0.05,0.1])
        else:
            plt.yticks([0,0.05,0.1],['','',''])
        if True:#i==1:
            plt.text(-4.5,0.112, r'$0.3<p_T<3GeV$',fontsize=15)
            plt.text(-4.5,0.100, r'$|\eta^{\rm ref}|<2.4$',fontsize=15)

    plt.savefig('./PRD_v2_vs_eta_cms_cum.png',dpi=400,bbox_inches='tight')
    plt.savefig('./PRD_v2_vs_eta_cms_cum.pdf',dpi=400,bbox_inches='tight')
    plt.close()

def plot_vn_eta_cms_ep(paths=[],exp_path_cms='.', lines=[],labels=[]):
    cents=['0_5','5_10','10_15','20_25','30_35','40_50','50_60','60_70'][3:4]
    plt.figure(figsize=(8,6));rows=1;cols=1 ;plt.subplots_adjust(wspace=0,hspace=0)

    for i,cent in enumerate(cents):
        plt.subplot(rows,cols,i+1)
        for j,path in enumerate(paths):
            dat=np.loadtxt(os.path.join(path,cent,'v2_eta_charged_ep.dat'),dtype=complex).real
            if lines[j]!='longdash':
                plt.plot(dat[:,0],dat[:,1],color=colors[j],linestyle=lines[j], label=labels[j] if i==0 else '')
                plt.fill_between(dat[:,0],dat[:,1]-dat[:,2],dat[:,1]+dat[:,2],color=colors[j],linestyle=lines[j],alpha=0.3)
            else:
                plt.plot(dat[:,0],dat[:,1],color=colors[j],linestyle=longdash, label=labels[j] if i==0 else '')               
                plt.fill_between(dat[:,0],dat[:,1]-dat[:,2],dat[:,1]+dat[:,2],color=colors[j],linestyle=longdash,alpha=0.3)

        try:
            file=os.path.join(exp_path_cms,'%s.csv'%cent)
            dat=np.loadtxt(file,delimiter=',')
            plt.errorbar(dat[:12,0],dat[:12,1],yerr=[-dat[:12,3],dat[:12,2]],fmt='*',color='black', label=cent.replace('_','-')+'% '+r'$v_2\{\text{EP}\}$')
            plt.bar(dat[:12,0], height=-dat[:12,5]+dat[:12,4], bottom=dat[:12,1]+dat[:12,5], width=0.05, align='center', facecolor='none', edgecolor='black')
        except:
            plt.errorbar([],[],yerr=[[],[]],fmt='*',color='black', label=cent.replace('_','-')+'% '+r'$v_2\{EP\}$')
        plt.xlim(-5,5);plt.ylim(0,0.13)
        if True:#i>2: 
            plt.xlabel(r'$\eta$',loc='center')
            plt.xticks([-4,-2,0,2,4])
        else:
            plt.xticks([-4,-2,0,2,4],['','','','',''])
        if True:#i==0 or i==3: 
            plt.ylabel(r'$v_2$',loc='center')
            plt.yticks([0,0.05,0.1])
        else:
            plt.yticks([0,0.05,0.1],['','',''])
        plt.legend(ncol=1,loc='best',fontsize=15)
        if True:#i==1:
            plt.text(-3.6,0.112, r'$0.3<p_T^{ref}<3GeV$',fontsize=15)
            plt.text(-3.6,0.100, r'$3<|\eta^{ref}|<5$',fontsize=15)
    plt.savefig('./PRD_v2_vs_eta_cms_ep.png',dpi=400,bbox_inches='tight')
    plt.savefig('./PRD_v2_vs_eta_cms_ep.pdf',dpi=400,bbox_inches='tight')
    plt.close()

exp_path_alice='../exp_dat/zj/pbpb2760/vn_vs_eta_Alice'
exp_path_cms='../exp_dat/zj/pbpb2760/CMS_v2_eta_pbpb2760'

p1='./dat_w_err/nucleon/PbPb2760/'
p2='./dat_w_err/nucleon_freezeout_0d4/PbPb2760/'
p3='./dat_w_err/nucleon_visc_1d5/PbPb2760/'
labels=[r'$\varepsilon_{\rm frz}\approx$0.27, $(\eta/s, \zeta/s)_{\text{Duke}}$', r'$\varepsilon_{\rm frz}\approx$0.40, $(\eta/s, \zeta/s)_{\text{Duke}}$', r'$\varepsilon_{\rm frz}\approx$0.27, $(\eta/s, \zeta/s)_{\text{Duke}}$(*1.5)']
lines=['solid', 'dashed', 'dotted']

plot_vn_eta_cms_cum(paths=[p1,p2,p3],exp_path_cms=exp_path_cms,labels=labels,lines=lines)
plot_vn_eta_alice(paths=[p1,p2,p3],exp_path_alice=exp_path_alice,labels=labels,lines=lines)
#plot_vn_eta_cms_ep(paths=[p1,p2,p3],exp_path_cms=exp_path_cms,labels=labels,lines=lines)


==> anc/plot_PRD_v2_pT.py <==
import matplotlib as mpl;mpl.use('Agg');import sys;from multiprocessing import Pool;import h5py as h5
import numpy as np;import pandas as pd;import matplotlib.pyplot as plt;import os
import time;from subprocess import call;import mplhep as hep;hep.styles.use('ATLAS')

scale=0.8#for v24
red = "#800020";green = "#1560BD"
longdash = (0, (1, 2, 1, 2, 4, 2))
def plot_vn_pt_cms_cum(paths=[],exp_path_cms='./',exp_alice='.',lines=[],labels=[]):
    cents=['0_5','5_10','10_15','20_25','30_35','40_50','50_60','60_70'][3:4]
    plt.figure(figsize=(8,6));plt.subplots_adjust(wspace=0, hspace=0);rows=1;cols=1  
    
    for i,cent in enumerate(cents[:]):
        plt.subplot(rows,cols,i+1)
        for j, path in enumerate(paths):
            dat=np.loadtxt(os.path.join(path,cent,'v2_pt_charged_cumulant.dat'),dtype=complex).real
            if lines[j]!='longdash':
                plt.plot(dat[:,0],dat[:,1],color=red,linestyle=lines[j],label=labels[j] if i==0 else '')
                plt.fill_between(dat[:,0],dat[:,1]-dat[:,2],dat[:,1]+dat[:,2], color=red,alpha=0.2,linestyle=lines[j])
                if cent!='0_5': 
                    plt.plot(dat[:,0],scale*dat[:,3],color=green,linestyle=lines[j])
                    plt.fill_between(dat[:,0],scale*(dat[:,3]-dat[:,4]),scale*(dat[:,3]+dat[:,4]), color=green,alpha=0.2,linestyle=lines[j])
            else: 
                plt.plot(dat[:,0],dat[:,1],color=red,linestyle=longdash,label=labels[j] if i==0 else '')
                plt.fill_between(dat[:,0],dat[:,1]-dat[:,2],dat[:,1]+dat[:,2], color=red,alpha=0.2,linestyle=longdash)
                if cent!='0_5': 
                    plt.plot(dat[:,0],dat[:,3]*scale,color=green,linestyle=longdash)
                    plt.fill_between(dat[:,0],scale*(dat[:,3]-dat[:,4]),scale*(dat[:,3]+dat[:,4]), color=green,alpha=0.2,linestyle=longdash)

        try:
            file=os.path.join(exp_path_cms,'C2','%s.csv'%cent)
            dat=np.loadtxt(file,delimiter=',')
            plt.errorbar(dat[:,0],dat[:,1],yerr=[-dat[:,3],dat[:,2]],fmt='*',color=red, label='CMS '+cent.replace('_','-')+'% '+r'$v_2\{2\}$')
            plt.bar(dat[:,0], height=-dat[:,5]+dat[:,4], bottom=dat[:,1]+dat[:,5], width=0.05, facecolor='none', edgecolor=red)
            
            file=os.path.join(exp_path_cms,'C4','%s.csv'%cent)
            dat=np.loadtxt(file,delimiter=',')
            plt.errorbar(dat[:,0],scale*dat[:,1],yerr=[-scale*dat[:,3],scale*dat[:,2]],fmt='s',color=green,label='CMS '+cent.replace('_','-')+'% '+r'$v_2\{4\}$*(%s)'%scale)
            plt.bar(dat[:,0], height=scale*(-dat[:,5]+dat[:,4]), bottom=scale*(dat[:,1]+dat[:,5]), width=0.05, facecolor='none', edgecolor=green)
        except:
            pass
            #if cent!='0_5':
            #    file=os.path.join(exp_alice,'%s.csv'%cent)
            #    dat=np.loadtxt(file,delimiter=',')
            #    plt.errorbar(dat[:,0],dat[:,1],yerr=[-dat[:,3],dat[:,2]],fmt='s',color=green,label=cent.replace('_','-')+'% '+r'$v_2\{4\}$'+' ALICE')
        if True:#i==5:
            plt.text(2.2,0.27,r'$0.3 <p^{ref}_T<3 \mathrm{GeV}$',fontsize=15)
            plt.text(2.2,0.25,r'$|\eta|<0.8$',fontsize=15)
        plt.xlim(0,3);plt.ylim(0,0.3)
        if True:#i>2: 
            plt.xlabel(r'$p_T$(GeV)',loc='center')
            plt.xticks([0,1,2])
        else:
            plt.xticks([0,1,2],['','','']) 
        if True:#i==0 or i==3: 
            plt.ylabel(r'$v_2$',loc='center');plt.yticks([0,0.1,0.2])
        else:
            plt.yticks([0,0.1,0.2],['','',''])
        if True:#i==0:
            plt.legend(ncol=1,fontsize=15)
        else:
            plt.legend(fontsize=15)
    plt.savefig('./PRD_v2_vs_pt_cms_cum.png',dpi=400,bbox_inches='tight')
    plt.savefig('./PRD_v2_vs_pt_cms_cum.pdf',dpi=400,bbox_inches='tight')
    plt.close()


exp_path_cms='../exp_dat/zj/pbpb2760/CMS_v2_pT_pbpb2760';exp_alice='../exp_dat/zj/pbpb2760/Alice_v2_pT_pbpb2760'
p1='./dat_w_err/nucleon/PbPb2760/'
p2='./dat_w_err/nucleon_freezeout_0d4/PbPb2760/'
p3='./dat_w_err/nucleon_visc_1d5/PbPb2760/'
labels=[r'$\varepsilon_{\rm frz}\approx$0.27, $(\eta/s, \zeta/s)_{\text{Duke}}$', r'$\varepsilon_{\rm frz}\approx$0.40, $(\eta/s, \zeta/s)_{\text{Duke}}$', r'$\varepsilon_{\rm frz}\approx$0.27, $(\eta/s, \zeta/s)_{\text{Duke}}$(*1.5)']
lines=['solid', 'dashed', 'dotted']

plot_vn_pt_cms_cum(paths=[p1,p2,p3],exp_path_cms=exp_path_cms,labels=labels,lines=lines,exp_alice=exp_alice)


==> anc/plot_dndeta.py <==
import matplotlib as mpl;mpl.use('Agg');import sys;from multiprocessing import Pool;import h5py as h5
import numpy as np;import pandas as pd;import matplotlib.pyplot as plt;import os
import time;from subprocess import call;import mplhep as hep;hep.styles.use('ATLAS')

cents=np.array(['0_5','5_10','10_20','20_30','30_40','40_50','50_60','60_70'])[:-2]
colors=np.array(['#023047ff','#126782ff','#219ebcff','#43b4baff','#fda10dff','#fb8500ff','#db6202ff','#bb3e03ff','#ae2012ff','#941b10ff'])[[0,1,2,6,7,8]]

def plot_dndeta(hydro_path='./',linestyle='solid',label='',scale=1):
    longdash = (0, (1, 2, 1, 2, 4, 2))
    for i,cent in enumerate(cents):
        try:
            dat=np.loadtxt(os.path.join(hydro_path,cent,'dNdEta_mc_charged.dat'))
            if linestyle!='longdash':
                plt.plot(dat[:,0],dat[:,1]*scale,color=colors[i],linestyle=linestyle, label=label if i==0 else '',linewidth=1.5)
                plt.fill_between(dat[:,0],dat[:,1]-dat[:,2],dat[:,1]+dat[:,2],color=colors[i],alpha=0.2,linestyle=linestyle)
            else:
                plt.plot(dat[:,0],dat[:,1]*scale,color=colors[i],linestyle=longdash, label=label if i==0 else '',linewidth=1.5)
                plt.fill_between(dat[:,0],dat[:,1]-dat[:,2],dat[:,1]+dat[:,2],color=colors[i],alpha=0.2,linestyle=longdash)
        except:
            pass

plt.figure(figsize=(10,8))
hydro_path='./dat_w_err/nucleon/PbPb2760/'
plot_dndeta(hydro_path=hydro_path,linestyle='solid',label=r'nucleon',scale=1)
hydro_path='./dat_w_err/nucleon_fluct/PbPb2760/'
plot_dndeta(hydro_path=hydro_path,linestyle='dashed',label=r'nucleon fluct($\sigma$=0.637)',scale=1)
hydro_path='./dat_w_err/hotspots/PbPb2760/'
plot_dndeta(hydro_path=hydro_path,linestyle='dotted',label=r'hotspots',scale=1)
hydro_path='./dat_w_err/hotspots_fluct/PbPb2760/'
plot_dndeta(hydro_path=hydro_path,linestyle='dashdot',label=r'hotspots fluct($\sigma$=0.637)',scale=1)
hydro_path='./dat_w_err/hotspots_fluctmore/PbPb2760/'
plot_dndeta(hydro_path=hydro_path,linestyle='longdash',label=r'hotspots fluct($\sigma$=1.2)',scale=1)


exp_path='../exp_dat/zj/pbpb2760/pbpb2760_dNdEta'
dat=np.loadtxt(os.path.join(exp_path,'dNdEta_Alice_pbpb2760_0_30.csv'),comments='#',delimiter=',')
plt.errorbar(dat[:42,0],dat[:42,3],yerr=[-dat[:42,5],dat[:42,4]],label='0-5%',fmt='*',color=colors[0])
plt.errorbar(dat[42:84,0],dat[42:84,3],yerr=[-dat[42:84,5],dat[42:84,4]],label='5-10%',fmt='*',color=colors[1])
plt.errorbar(dat[84:126,0],dat[84:126,3],yerr=[-dat[84:126,5],dat[84:126,4]],label='10-20%',fmt='*',color=colors[2])
plt.errorbar(dat[126:168,0],dat[126:168,3],yerr=[-dat[126:168,5],dat[126:168,4]],label='20-30%',fmt='*',color=colors[3])
dat=np.loadtxt(os.path.join(exp_path,'dNdEta_Alice_pbpb2760_30_90.csv'),comments='#',delimiter=',')
plt.errorbar(dat[:34,0],dat[:34,3],yerr=[-dat[:34,5],dat[:34,4]],label='30-40%',fmt='*',color=colors[4])
plt.errorbar(dat[34:68,0],dat[34:68,3],yerr=[-dat[34:68,5],dat[34:68,4]],label='40-50%',fmt='*',color=colors[5])

plt.xlim(-6,6);plt.ylim(0,2900);plt.xlabel(r'$\eta$',loc='center');plt.ylabel(r'$dN/d\eta$',loc='center')
plt.legend(ncol=2,loc='upper center',columnspacing=0.5, fontsize=20)
plt.savefig('./dNdEta.png',dpi=400,bbox_inches='tight')
plt.savefig('./dNdEta.pdf',dpi=400,bbox_inches='tight')
plt.close()


==> anc/plot_dndy.py <==
import matplotlib as mpl;mpl.use('Agg');import sys;from multiprocessing import Pool;import h5py as h5
import numpy as np;import pandas as pd;import matplotlib.pyplot as plt;import os
import time;from subprocess import call;import mplhep as hep;hep.styles.use('ATLAS')

longdash = (0, (1, 2, 1, 2, 4, 2))
cents=['0_5','5_10','10_20','20_30','30_40','40_50','50_60','60_70'][1:-2:2]
colors=np.array(['#023047ff','#126782ff','#219ebcff','#43b4baff','#fda10dff','#fb8500ff','#db6202ff','#bb3e03ff','#ae2012ff','#941b10ff'])[[1,4,8]]
def plot_dndy(hydro_path='./',linestyle='solid',label=False):
    for i,cent in enumerate(cents[:]):
        try:
            #y,dndyp,errp=np.loadtxt(os.path.join(hydro_path,cent,'dNdY_mc_2212.dat' )).T
            #y,dndym,errm=np.loadtxt(os.path.join(hydro_path,cent,'dNdY_mc_-2212.dat')).T
            #mean=dndyp-dndym;err=(errp**2+errm**2)**0.5
            y,dndy,err=np.loadtxt(os.path.join(hydro_path,cent,'dNdY_mc_2212.dat')).T
            if linestyle!='longdash':
                plt.plot(y,dndy,color=colors[i],linestyle=linestyle,label=cent.replace('_','-')+'%' if label==True else '')
                plt.fill_between(y,dndy-err,dndy+err,color=colors[i],alpha=0.3,linestyle=linestyle)
            else:
                plt.plot(y,dndy,color=colors[i],linestyle=longdash,label=cent.replace('_','-')+'%' if label==True else '')
                plt.fill_between(y,dndy-err,dndy+err,color=colors[i],alpha=0.3,linestyle=longdash)
        except:
            pass
plt.figure(figsize=(10,8))
plt.plot([],[],color='black',linestyle='solid',label='nucleon')
plt.plot([],[],color='black',linestyle='dashed',label=r'nucleon fluct($\sigma$=0.637)')
plt.plot([],[],color='black',linestyle='dotted',label='hotspots')
plt.plot([],[],color='black',linestyle='dashdot',label=r'hotspots fluct($\sigma$=0.637)')
plt.plot([],[],color='black',linestyle=longdash,label=r'hotspots fluct($\sigma$=1.2)')


hydro_path='./dat_w_err/nucleon/PbPb2760/'
plot_dndy(hydro_path=hydro_path,linestyle='solid', label=True)
hydro_path='./dat_w_err/nucleon_fluct/PbPb2760/'
plot_dndy(hydro_path=hydro_path,linestyle='dashed')
hydro_path='./dat_w_err/hotspots/PbPb2760/'
plot_dndy(hydro_path=hydro_path,linestyle='dotted')
hydro_path='./dat_w_err/hotspots_fluct/PbPb2760/'
plot_dndy(hydro_path=hydro_path,linestyle='dashdot')
hydro_path='./dat_w_err/hotspots_fluctmore/PbPb2760/'
plot_dndy(hydro_path=hydro_path,linestyle='longdash')

plt.xlim(-10,10);plt.ylim(0,16);
plt.xlabel(r'$y$',loc='center');plt.ylabel(r'$dN/dy_{p-\bar{p}}$',loc='center')
plt.legend(ncol=2,loc='upper center',fontsize=20)
plt.savefig('./dNdY.png',dpi=400,bbox_inches='tight')
plt.savefig('./dNdY.pdf',dpi=400,bbox_inches='tight')
plt.close()


==> anc/plot_ptspec.py <==
import matplotlib as mpl;mpl.use('Agg');import sys;from multiprocessing import Pool;import h5py as h5
import numpy as np;import pandas as pd;import matplotlib.pyplot as plt;import os
import time;from subprocess import call;import mplhep as hep;hep.styles.use('ATLAS')

cents=['0_5','5_10','10_20','20_30','30_40','40_50','50_60','60_70'][:4]
colors=np.array(['#023047ff','#126782ff','#219ebcff','#43b4baff','#fda10dff','#fb8500ff','#db6202ff','#bb3e03ff','#ae2012ff','#941b10ff'])[[1,3,6,8]]
longdash = (0, (1, 2, 1, 2, 4, 2))

def PLOT(spe='', pid='',name=''):
    '''plot ptspectrum for specicy (pid, name)
    '''
    def plot_ptspec(hydro_path='./',exp_path='./',linestyle='solid',plot_exp=False):
        for i,cent in enumerate(cents[:]):
            dat=np.loadtxt(os.path.join(hydro_path,cent,'dN_over_2pidYptdpt_mc_%s.dat'%pid))
            if linestyle!='longdash':
                plt.plot(dat[:,0],dat[:,1]*scale[i],color=colors[i],linestyle=linestyle)
                #plt.fill_between(dat[:,0], scale[i]*(dat[:,1]-dat[:,2]), scale[i]*(dat[:,1]+dat[:,2]),color=colors[i],alpha=0.3,linestyle=linestyle)
            else:
                plt.plot(dat[:,0],dat[:,1]*scale[i],color=colors[i],linestyle=longdash)
                #plt.fill_between(dat[:,0], scale[i]*(dat[:,1]-dat[:,2]), scale[i]*(dat[:,1]+dat[:,2]),color=colors[i],alpha=0.3,linestyle=longdash)
            if plot_exp==True:
                dat=np.loadtxt(os.path.join(exp_path,'dNdPt_pbpb2760_%s_%s_exp.dat'%(cent,spe)),comments='#')
                plt.scatter(dat[:,0],dat[:,3]*scale[i],label=cent.replace('_','-')+'%'+'(*%s)'%str(scale[i]),marker='*',color=colors[i])

    scale=[100,10,1,0.1,0.01]
    plt.figure(figsize=(10,8))
    exp_path='../exp_dat/data/dNdYptdpt_Alice'

    plt.plot([],[],color='black',linestyle='solid',label='nucleon')
    plt.plot([],[],color='black',linestyle='dashed',label=r'nucleon fluct($\sigma$=0.637)')
    plt.plot([],[],color='black',linestyle='dotted',label='hotspots')
    plt.plot([],[],color='black',linestyle='dashdot',label='hotspots fluct($\sigma$=0.637)')
    plt.plot([],[],color='black',linestyle=longdash,label='hotspots fluct($\sigma$=1.2)')


    hydro_path='./dat_w_err/nucleon/PbPb2760/'
    plot_ptspec(hydro_path=hydro_path,linestyle='solid',exp_path=exp_path,plot_exp=True)
    hydro_path='./dat_w_err/nucleon_fluct/PbPb2760/'
    plot_ptspec(hydro_path=hydro_path,linestyle='dashed')
    hydro_path='./dat_w_err/hotspots/PbPb2760/'
    plot_ptspec(hydro_path=hydro_path,linestyle='dotted')
    hydro_path='./dat_w_err/hotspots_fluct/PbPb2760/'
    plot_ptspec(hydro_path=hydro_path,linestyle='dashdot')
    hydro_path='./dat_w_err/hotspots_fluctmore/PbPb2760/'
    plot_ptspec(hydro_path=hydro_path,linestyle='longdash')

    plt.xlim(0,3);plt.xlabel(r'$p_T$(GeV)',loc='center');plt.yscale('log')
    if spe=='pion': plt.ylim(1e-3,5e8)
    if spe=='kaon': plt.ylim(1e-3,2e7)
    if spe=='proton': plt.ylim(1e-3,1e6)
    plt.ylabel(r'$(1/N_{ev}) (1/(2 \pi p_T)) d^2 N/dp_T dy (GeV^{-2})$',loc='center')
    plt.text(0.2,1e-2,r'$%s,\quad |y|<0.5$'%name,fontsize=20)
    plt.legend(ncol=2,loc='upper right',columnspacing=1,fontsize=20)
    plt.savefig('./pTspec_%s.png'%spe,dpi=400,bbox_inches='tight')
    plt.savefig('./pTspec_%s.pdf'%spe,dpi=400,bbox_inches='tight')
    plt.close()

spes=['pion','kaon','proton'];pids=['211','321','2212'];names=['\pi^+','K^+','p']
for k in range(3):
    PLOT(spes[k],pids[k],names[k])


==> anc/plot_rn_eta.py <==
import matplotlib as mpl;mpl.use('Agg');import sys;from multiprocessing import Pool;import h5py as h5
import numpy as np;import pandas as pd;import matplotlib.pyplot as plt;import os
import time;from subprocess import call;import mplhep as hep;hep.styles.use('ATLAS')

cents=['0_5','5_10','10_20','20_30','30_40','40_50']
colors=np.array(['#023047ff','#126782ff','#219ebcff','#43b4baff','#fda10dff','#fb8500ff','#db6202ff','#bb3e03ff','#ae2012ff','#941b10ff'])[[0,1,2,6,7,8]]
longdash = (0, (1, 2, 1, 2, 4, 2))

def plot_rn_eta(paths,exp_path='./',ref3=False,ref4=False, lines=[],labels=[]):
    plt.figure(figsize=(14,8));plt.subplots_adjust(wspace=0,hspace=0)
    rows=2;cols=round(len(cents)/2)
     
    for i,cent in enumerate(cents[:]):
        plt.subplot(rows,cols,i+1)

        if ref3:
            for j,path in enumerate(paths):
                dat=np.loadtxt(os.path.join(path,cent,'r2_eta_charged_3.0_4.0.dat'))

                if lines[j]!='longdash':
                    plt.plot(dat[:,0],dat[:,1],color=colors[j],linestyle=lines[j],label=labels[j] if i==3 else '')
                    plt.fill_between(dat[:,0],dat[:,1]-dat[:,2],dat[:,1]+dat[:,2],color=colors[j],alpha=0.3,linestyle=lines[j])
                else:
                    plt.plot(dat[:,0],dat[:,1],color=colors[j],linestyle=longdash,label=labels[j] if i==3 else '')
                    plt.fill_between(dat[:,0],dat[:,1]-dat[:,2],dat[:,1]+dat[:,2],color=colors[j],alpha=0.3,linestyle=longdash)
                    
            file=os.path.join(exp_path,'r2/etab_3_4/%s.csv'%cent)
            dat=np.loadtxt(file,delimiter=',')
            plt.errorbar(dat[:,0],dat[:,1],yerr=[-dat[:,3],dat[:,2]],fmt='s',label=cent.replace('_','-')+'%'+r'  $\eta_b>3.0$',color='black')

        if ref4:
            for j,path in enumerate(paths):
                dat=np.loadtxt(os.path.join(path,cent,'r2_eta_charged_4.4_5.0.dat'))

                if lines[j]!='longdash':
                    plt.plot(dat[:,0],dat[:,1],color=colors[j],linestyle=lines[j],label=labels[j] if i==3 else '')
                    plt.fill_between(dat[:,0],dat[:,1]-dat[:,2],dat[:,1]+dat[:,2],color=colors[j],alpha=0.3,linestyle=lines[j])
                else:
                    plt.plot(dat[:,0],dat[:,1],color=colors[j],linestyle=longdash,label=labels[j] if i==3 else '')
                    plt.fill_between(dat[:,0],dat[:,1]-dat[:,2],dat[:,1]+dat[:,2],color=colors[j],alpha=0.3,linestyle=longdash)
        
            file=os.path.join(exp_path,'r2/etab_4.4_5.0/%s.csv'%cent)
            dat=np.loadtxt(file,delimiter=',')
            plt.errorbar(dat[:,0],dat[:,1],yerr=[-dat[:,3],dat[:,2]],fmt='v',label=cent.replace('_','-')+'%'+r'  $\eta_b$>4.4',color='black')

        plt.plot([0,2.5],[1,1],color='grey')
        plt.xlim(0,2.5);plt.ylim(0.85,1.02)
        if i>=3: 
            plt.xlabel(r'$\eta_a$',loc='center')
            plt.xticks([0,1,2])
        else:
            plt.xticks([0,1,2],['','',''])
        if i==0 or i==3: 
            plt.ylabel(r'$r_2(\eta_a, \eta_b)$',loc='center')
            plt.yticks([0.9,1.0])
        else:
            plt.yticks([0.9,1.0],['',''])
            
        plt.legend()

    if ref3:
        plt.savefig('./r2_vs_eta_etab_3.png',dpi=400,bbox_inches='tight')
        plt.savefig('./r2_vs_eta_etab_3.pdf',dpi=400,bbox_inches='tight')
    if ref4:
        plt.savefig('./r2_vs_eta_etab_4.png',dpi=400,bbox_inches='tight')
        plt.savefig('./r2_vs_eta_etab_4.pdf',dpi=400,bbox_inches='tight')
    plt.close()

exp_path='../exp_dat/zj/pbpb2760/CMS_rn_eta_pbpb2760/'

p1='./dat_w_err/nucleon/PbPb2760/'
p2='./dat_w_err/nucleon_fluct/PbPb2760/'
p3='./dat_w_err/hotspots/PbPb2760/'
p4='./dat_w_err/hotspots_fluct/PbPb2760/'
p5='./dat_w_err/hotspots_fluctmore/PbPb2760/'
labels=['nucleon', r'nucleon fluct($\sigma$=0.637)', 'hotspots', r'hotspots fluct($\sigma$=0.637)', r'hotspots fluct($\sigma$=1.2)']
lines=['solid', 'dashed', 'dotted', 'dashdot', 'longdash']
plot_rn_eta(paths=[p1,p2,p3,p4,p5],exp_path=exp_path,ref3=True, lines=lines, labels=labels)
plot_rn_eta(paths=[p1,p2,p3,p4,p5],exp_path=exp_path,ref4=True, lines=lines, labels=labels)


==> anc/plot_v1_eta_sp.py <==
import matplotlib as mpl;mpl.use('Agg');import sys;from multiprocessing import Pool;import h5py as h5
import numpy as np;import pandas as pd;import matplotlib.pyplot as plt;import os
import time;from subprocess import call;import mplhep as hep;hep.styles.use('ATLAS')
longdash = (0, (1, 2, 1, 2, 4, 2))
colors=np.array(['#023047ff','#126782ff','#219ebcff','#43b4baff','#fda10dff','#fb8500ff','#db6202ff','#bb3e03ff','#ae2012ff','#941b10ff'])[[0,1,2,6,7,8]]

plt.figure(figsize=(12,10));plt.subplots_adjust(wspace=0,hspace=0)
#simulation
base1='./dat_w_err/nucleon'
base2='./dat_w_err/nucleon_fluct';
base3='./dat_w_err/hotspots';
base4='./dat_w_err/hotspots_fluct';
base5='./dat_w_err/hotspots_fluctmore';
base=[base1,base2,base3,base4,base5]
labels=['nucleon', r'nucleon fluct($\sigma$=0.637)', 'hotspots', r'hotspots fluct($\sigma$=0.637)', r'hotspots fluct($\sigma$=1.2)']
lines=['solid', 'dashed', 'dotted', 'dashdot', longdash]
for i in range(5):
    if True:
        print('The factors 1.2 and 0.5 are corrections from my wrong error estimation.')
        dat=np.loadtxt(os.path.join(base[i], 'PbPb2760/10_20/v1_eta_10_20.dat'))
        eta,v1_odd_mean,v1_odd_std,v1_even_mean,v1_even_std=dat.T
        plt.subplot(221)
        plt.plot(eta,  v1_odd_mean,color=colors[i],linestyle=lines[i])
        plt.fill_between(eta, v1_odd_mean-v1_odd_std*1.2, v1_odd_mean+v1_odd_std*1.2, color=colors[i], linestyle=lines[i],alpha=0.3)

        plt.subplot(223)
        plt.plot(eta,-v1_even_mean,color=colors[i],linestyle=lines[i])
        plt.fill_between(eta, -v1_even_mean-v1_even_std*0.5, -v1_even_mean+v1_even_std*0.5, color=colors[i], linestyle=lines[i],alpha=0.3)

        dat=np.loadtxt(os.path.join(base[i], 'PbPb2760/30_40/v1_eta_30_40.dat'))
        eta,v1_odd_mean,v1_odd_std,v1_even_mean,v1_even_std=dat.T
        plt.subplot(222)
        plt.plot(eta,  v1_odd_mean,color=colors[i],label=labels[i] if i<2 else '',linestyle=lines[i])
        plt.fill_between(eta, v1_odd_mean-v1_odd_std*1.2, v1_odd_mean+v1_odd_std*1.2, color=colors[i], linestyle=lines[i],alpha=0.3)

        plt.subplot(224)
        plt.plot(eta,-v1_even_mean,color=colors[i],label=labels[i] if i>1 else '',linestyle=lines[i])
        plt.fill_between(eta, -v1_even_mean-v1_even_std*0.5, -v1_even_mean+v1_even_std*0.5, color=colors[i], linestyle=lines[i],alpha=0.3)

#exp
exp_path='../exp_dat/zj/pbpb2760/v1_eta_Alice'
file=os.path.join(exp_path,'v1odd_eta.csv');dat=np.loadtxt(file,delimiter=',')
plt.subplot(221)
plt.errorbar(dat[:5,0],dat[:5,3],yerr=[-dat[:5,5],dat[:5,4]],fmt='*',color='black',label=r'ALICE 10-20%')
plt.bar(dat[:5,0], height=-dat[:5,7]+dat[:5,6], bottom=dat[:5,3]+dat[:5,7], width=0.05, align='center', facecolor='none', edgecolor='black')
plt.subplot(222)
plt.errorbar(dat[5:10,0],dat[5:10,3],yerr=[-dat[5:10,5],dat[5:10,4]],fmt='*',color='black',label='ALICE 30-40%')
plt.bar(dat[5:10,0], height=-dat[5:10,7]+dat[5:10,6], bottom=dat[5:10,3]+dat[5:10,7], width=0.05, align='center', facecolor='none',edgecolor='black')

file=os.path.join(exp_path,'v1even_eta.csv');dat=np.loadtxt(file,delimiter=',')
plt.subplot(223)
plt.errorbar(dat[:5,0],dat[:5,3],yerr=[-dat[:5,5],dat[:5,4]],fmt='*',label=r'ALICE 10-20%',color='k')
plt.bar(dat[:5,0], height=-dat[:5,7]+dat[:5,6], bottom=dat[:5,3]+dat[:5,7], width=0.05, align='center', facecolor='none', edgecolor='k')
plt.subplot(224)
plt.errorbar(dat[5:10,0],dat[5:10,3],yerr=[-dat[5:10,5],dat[5:10,4]],fmt='s',label='ALICE 30-40%',color='black')
plt.bar(dat[5:10,0], height=-dat[5:10,7]+dat[5:10,6], bottom=dat[5:10,3]+dat[5:10,7], width=0.05, align='center', facecolor='none', edgecolor='black')

#label
plt.subplot(221)
plt.plot([-5,5],[0,0],color='grey',linewidth=1,linestyle='dotted');plt.xticks([-1,-0.5,0,0.5,1],[]);plt.yticks([-1e-3,-0.5e-3,0.0,0.5e-3,1e-3])
plt.legend(fontsize=16,loc='upper right');plt.xlim(-1.4,1.4);plt.ylim(-1.5e-3,1.5e-3);plt.ylabel(r'$v_1^{\rm odd}$',loc='center')
plt.subplot(222)
plt.plot([-5,5],[0,0],color='grey',linewidth=1,linestyle='dotted');plt.xticks([-1,-0.5,0,0.5,1],[]);plt.yticks([-1e-3,-0.5e-3,0.0,0.5e-3,1e-3],[])
plt.legend(fontsize=16,loc='lower left');plt.xlim(-1.4,1.4);plt.ylim(-1.5e-3,1.5e-3)
plt.subplot(223)
plt.plot([-5,5],[0,0],color='grey',linewidth=1,linestyle='dotted');plt.xticks([-1,-0.5,0,0.5,1]);plt.yticks([-6e-4,-4e-4,-2e-4,0,2e-4,4e-4,6e-4])
plt.legend(fontsize=16,loc='upper right');plt.xlim(-1.4,1.4);plt.ylim(-0.8e-3,0.8e-3);plt.xlabel(r'$\eta$',loc='center');plt.ylabel(r'$v_1^{\rm even}$',loc='center')
plt.subplot(224)
plt.plot([-5,5],[0,0],color='grey',linewidth=1,linestyle='dotted');plt.xticks([-1,-0.5,0,0.5,1]);plt.yticks([-6e-4,-4e-4,-2e-4,0,2e-4,4e-4,6e-4],[])
plt.legend(fontsize=16,loc='upper left');plt.xlim(-1.4,1.4);plt.ylim(-0.8e-3,0.8e-3);plt.xlabel(r'$\eta$',loc='center')
plt.savefig('./v1_eta_spectator_plane.png',bbox_inches='tight',dpi=500)
plt.savefig('./v1_eta_spectator_plane.pdf',bbox_inches='tight',dpi=500)


==> anc/plot_v2_eta.py <==
import matplotlib as mpl;mpl.use('Agg');import sys;from multiprocessing import Pool;import h5py as h5
import numpy as np;import pandas as pd;import matplotlib.pyplot as plt;import os
import time;from subprocess import call;import mplhep as hep;hep.styles.use('ATLAS')

red="#c45955";blue="#28618f"
colors=np.array(['#023047ff','#126782ff','#219ebcff','#43b4baff','#fda10dff','#fb8500ff','#db6202ff','#bb3e03ff','#ae2012ff','#941b10ff'])[[1,2,6,7,8]]
longdash = (0, (1, 2, 1, 2, 4, 2))
def plot_vn_eta_alice(paths=[],exp_path_alice='./', lines=[],labels=[]):
    cents=['0_5','5_10','10_20','20_30','30_40','40_50']
    scale=0.8#for v24
    plt.figure(figsize=(14,8));rows=2;cols=round(len(cents)/2);plt.subplots_adjust(wspace=0,hspace=0)
    for i,cent in enumerate(cents[:]):
        plt.subplot(rows,cols,i+1)
        for j,path in enumerate(paths): 
            dat=np.loadtxt(os.path.join(path,cent,'v2_eta_charged_cumulant_etaref_-0.8_0.8.dat'))
            if lines[j]!='longdash':
                plt.plot(dat[:,0],dat[:,1],color=red,linestyle=lines[j], label=labels[j] if i==0 else '')
                plt.fill_between(dat[:,0],dat[:,1]-dat[:,2],dat[:,1]+dat[:,2],color=red, alpha=0.2,linestyle=lines[j])
                if i!=0: 
                    plt.plot(dat[:,0],scale*dat[:,3],color=blue,linestyle=lines[j])
                    plt.fill_between(dat[:,0],scale*(dat[:,3]-dat[:,4]),scale*(dat[:,3]+dat[:,4]),color=blue,alpha=0.2,linestyle=lines[j])
            else:
                plt.plot(dat[:,0],dat[:,1],color=red,linestyle=longdash, label=labels[j] if i==3 else '')
                plt.fill_between(dat[:,0],dat[:,1]-dat[:,2],dat[:,1]+dat[:,2],color=red, alpha=0.2,linestyle=longdash)
                if i!=0: 
                    plt.plot(dat[:,0],scale*dat[:,3],color=blue,linestyle=longdash)
                    plt.fill_between(dat[:,0],scale*(dat[:,3]-dat[:,4]),scale*(dat[:,3]+dat[:,4]),color=blue,alpha=0.2,linestyle=longdash)

        file=os.path.join(exp_path_alice,'%s.csv'%cent)
        dat=np.loadtxt(file,delimiter=',')
        plt.errorbar(dat[:17,0],dat[:17,1],yerr=[-dat[:17,3],dat[:17,2]],fmt='*',label=cent.replace('_','-')+' % '+r' $v_2\{2\}$',color=red)
        plt.bar(dat[:17,0], height=-dat[:17,5]+dat[:17,4], bottom=dat[:17,1]+dat[:17,5], width=0.05, align='center', facecolor='none',edgecolor=red)

        if i!=0:
            plt.errorbar(dat[17:34,0],scale*dat[17:34,1],yerr=[-scale*dat[17:34,3],scale*dat[17:34,2]],fmt='s',label=cent.replace('_','-')+' % '+r' $v_2\{4\}$*(%s)'%scale,color=blue)
            plt.bar(dat[17:34,0], height=scale*(-dat[17:34,5]+dat[17:34,4]), bottom=scale*(dat[17:34,1]+dat[17:34,5]), width=0.1, align='center', facecolor='none', edgecolor=blue)


        plt.xlim(-5,5);plt.ylim(0,0.13)
        if i!=3:
            plt.legend(ncol=1,fontsize=15)
        else:
            plt.legend(ncol=1,fontsize=15,loc='upper center',borderaxespad=-0.3)
        if i==1:
            plt.text(-4.5,0.112, r'$p_T>0 \mathrm{GeV}$',fontsize=15)
            plt.text(-4.5,0.100, r'$|\eta^{\rm ref}|<0.8$',fontsize=15)
        if i>2: 
            plt.xlabel(r'$\eta$',loc='center')
            plt.xticks([-4,-2,0,2,4])
        else:
            plt.xticks([-4,-2,0,2,4],['','','','',''])
        if i==0 or i==3: 
            plt.ylabel(r'$v_2$',loc='center')
            plt.yticks([0,0.05,0.1])
        else:
            plt.yticks([0,0.05,0.1],['','',''])
        
    plt.savefig('./v2_vs_eta_Alice.png',dpi=400,bbox_inches='tight')
    plt.savefig('./v2_vs_eta_Alice.pdf',dpi=400,bbox_inches='tight')
    plt.close()

def plot_vn_eta_cms_cum(paths=[],exp_path_cms='./', lines=[],labels=[]):
    cents=['0_5','5_10','10_15','20_25','30_35','40_50','50_60','60_70'][:-2]
    plt.figure(figsize=(14,8));rows=2;cols=round(len(cents)/2)  ;plt.subplots_adjust(wspace=0,hspace=0)
    
    scale=0.8#for v24
    for i,cent in enumerate(cents[:]):
        plt.subplot(rows,cols,i+1)
        for j, path in enumerate(paths):
            dat=np.loadtxt(os.path.join(path,cent,'v2_eta_charged_cumulant_etaref_-2.4_2.4.dat'),dtype=complex).real
            if lines[j]!='longdash':
                plt.plot(dat[:,0],dat[:,1],color=red,  linestyle=lines[j],label=labels[j] if i==0 else '')
                plt.fill_between(dat[:,0],dat[:,1]-dat[:,2],dat[:,1]+dat[:,2],color=red,alpha=0.2,linestyle=lines[j])
                if i!=0: 
                    plt.plot(dat[:,0],scale*dat[:,3],color=blue,linestyle=lines[j])
                    plt.fill_between(dat[:,0],scale*(dat[:,3]-dat[:,4]),scale*(dat[:,3]+dat[:,4]),color=blue,alpha=0.2,linestyle=lines[j])
            else:
                plt.plot(dat[:,0],dat[:,1],color=red,  linestyle=longdash,label=labels[j] if i==3 else '')
                plt.fill_between(dat[:,0],dat[:,1]-dat[:,2],dat[:,1]+dat[:,2],color=red,alpha=0.2,linestyle=longdash)
                if i!=0: 
                    plt.plot(dat[:,0],scale*dat[:,3],color=blue,linestyle=longdash)
                    plt.fill_between(dat[:,0],scale*(dat[:,3]-dat[:,4]),scale*(dat[:,3]+dat[:,4]),color=blue,alpha=0.2,linestyle=longdash)
        try:
            file=os.path.join(exp_path_cms,'%s.csv'%cent)
            dat=np.loadtxt(file,delimiter=',')
            plt.errorbar(dat[12:24,0],dat[12:24,1],yerr=[-dat[12:24,3],dat[12:24,2]],fmt='*',color=red,  label=cent.replace('_','-')+'% '+r'$v_2\{2\}$')
            plt.bar(dat[12:24,0], height=-dat[12:24,5]+dat[12:24,4], bottom=dat[12:24,1]+dat[12:24,5], width=0.05, facecolor='none', edgecolor=red)
            plt.errorbar(dat[24:36,0],scale*dat[24:36,1],yerr=[-scale*dat[24:36,3],scale*dat[24:36,2]],fmt='s',color=blue,label=cent.replace('_','-')+'% '+r'$v_2\{4\}$(*%s)'%scale)
            plt.bar(dat[24:36,0], height=scale*(-dat[24:36,5]+dat[24:36,4]), bottom=scale*(dat[24:36,1]+dat[24:36,5]), width=0.05, facecolor='none', edgecolor=blue)
        except:
            pass
            #plt.errorbar([],[],yerr=[[],[]],fmt='*',color=red,  label=cent.replace('_','-')+'% '+r'$v_2\{2\}$')
            #plt.errorbar([],[],yerr=[[],[]],fmt='s',color=blue,label=cent.replace('_','-')+'% '+r'$v_2\{4\}$')
        
        plt.xlim(-5,5);plt.ylim(0,0.13);plt.legend(fontsize=15)
        if i>2: 
            plt.xlabel(r'$\eta$',loc='center')
            plt.xticks([-4,-2,0,2,4])
        else:
            plt.xticks([-4,-2,0,2,4],['','','','',''])
        if i==0 or i==3: 
            plt.ylabel(r'$v_2$',loc='center')
            plt.yticks([0,0.05,0.1])
        else:
            plt.yticks([0,0.05,0.1],['','',''])
        if i==3:
            plt.text(-4.5,0.112, r'$0.3<p_T<3 \mathrm{GeV}$',fontsize=15)
            plt.text(-4.5,0.100, r'$|\eta^{\rm ref}|<2.4$',fontsize=15)

    plt.savefig('./v2_vs_eta_cms_cum.png',dpi=400,bbox_inches='tight')
    plt.savefig('./v2_vs_eta_cms_cum.pdf',dpi=400,bbox_inches='tight')
    plt.close()

def plot_vn_eta_cms_ep(paths=[],exp_path_cms='.', lines=[],labels=[]):
    cents=['0_5','5_10','10_15','20_25','30_35','40_50','50_60','60_70'][:-2]
    plt.figure(figsize=(14,8));rows=2;cols=round(len(cents)/2)  ;plt.subplots_adjust(wspace=0,hspace=0)

    for i,cent in enumerate(cents):
        plt.subplot(rows,cols,i+1)
        for j,path in enumerate(paths):
            dat=np.loadtxt(os.path.join(path,cent,'v2_eta_charged_ep.dat'),dtype=complex).real
            if lines[j]!='longdash':
                plt.plot(dat[:,0],dat[:,1],color=colors[j],linestyle=lines[j], label=labels[j] if i==0 else '')
                plt.fill_between(dat[:,0],dat[:,1]-dat[:,2],dat[:,1]+dat[:,2],color=colors[j],alpha=0.2,linestyle=lines[j])
            else:
                plt.plot(dat[:,0],dat[:,1],color=colors[j],linestyle=longdash, label=labels[j] if i==0 else '')               
                plt.fill_between(dat[:,0],dat[:,1]-dat[:,2],dat[:,1]+dat[:,2],color=colors[j],alpha=0.2,linestyle=longdash)

        try:
            file=os.path.join(exp_path_cms,'%s.csv'%cent)
            dat=np.loadtxt(file,delimiter=',')
            plt.errorbar(dat[:12,0],dat[:12,1],yerr=[-dat[:12,3],dat[:12,2]],fmt='*',color='black', label=cent.replace('_','-')+'% '+r'$v_2\{\text{EP}\}$')
            plt.bar(dat[:12,0], height=-dat[:12,5]+dat[:12,4], bottom=dat[:12,1]+dat[:12,5], width=0.05, align='center', facecolor='none', edgecolor='black')
        except:
            plt.errorbar([],[],yerr=[[],[]],fmt='*',color='black', label=cent.replace('_','-')+'% '+r'$v_2\{EP\}$')
        plt.xlim(-5,5);plt.ylim(0,0.13)
        if i>2: 
            plt.xlabel(r'$\eta$',loc='center')
            plt.xticks([-4,-2,0,2,4])
        else:
            plt.xticks([-4,-2,0,2,4],['','','','',''])
        if i==0 or i==3: 
            plt.ylabel(r'$v_2$',loc='center')
            plt.yticks([0,0.05,0.1])
        else:
            plt.yticks([0,0.05,0.1],['','',''])
        plt.legend(ncol=1,loc='best',fontsize=15)
        if i==1:
            plt.text(-3.6,0.112, r'$0.3<p_T^{ref}<3GeV$',fontsize=15)
            plt.text(-3.6,0.100, r'$3<|\eta^{ref}|<5$',fontsize=15)
    plt.savefig('./v2_vs_eta_cms_ep.png',dpi=400,bbox_inches='tight')
    plt.savefig('./v2_vs_eta_cms_ep.pdf',dpi=400,bbox_inches='tight')
    plt.close()

exp_path_alice='../exp_dat/zj/pbpb2760/vn_vs_eta_Alice'
exp_path_cms='../exp_dat/zj/pbpb2760/CMS_v2_eta_pbpb2760'

p1='./dat_w_err/nucleon/PbPb2760/'
p2='./dat_w_err/nucleon_fluct/PbPb2760/'
p3='./dat_w_err/hotspots/PbPb2760/'
p4='./dat_w_err/hotspots_fluct/PbPb2760/'
p5='./dat_w_err/hotspots_fluctmore/PbPb2760/'
labels=['nucleon', r'nucleon fluct($\sigma$=0.637)', 'hotspots', r'hotspots fluct($\sigma$=0.637)', r'hotspots fluct($\sigma$=1.2)']
lines=['solid', 'dashed', 'dotted', 'dashdot', 'longdash']

plot_vn_eta_cms_cum(paths=[p1,p2,p3,p4,p5],exp_path_cms=exp_path_cms,labels=labels,lines=lines)
plot_vn_eta_alice(paths=[p1,p2,p3,p4,p5],exp_path_alice=exp_path_alice,labels=labels,lines=lines)
#plot_vn_eta_cms_ep(paths=[p1,p2,p3,p4,p5],exp_path_cms=exp_path_cms,labels=labels,lines=lines)


==> anc/plot_v2_pt.py <==
import matplotlib as mpl;mpl.use('Agg');import sys;from multiprocessing import Pool;import h5py as h5
import numpy as np;import pandas as pd;import matplotlib.pyplot as plt;import os
import time;from subprocess import call;import mplhep as hep;hep.styles.use('ATLAS')

scale=0.8#for v24
red = "#800020";green = "#1560BD"
longdash = (0, (1, 2, 1, 2, 4, 2))
def plot_vn_pt_cms_cum(paths=[],exp_path_cms='./',exp_alice='.',lines=[],labels=[]):
    cents=['0_5','5_10','10_15','20_25','30_35','40_50','50_60','60_70'][3:4]
    plt.figure(figsize=(14,8));plt.subplots_adjust(wspace=0, hspace=0);rows=2;cols=round(len(cents)/2)  
    
    for i,cent in enumerate(cents[:]):
        plt.subplot(rows,cols,i+1)
        for j, path in enumerate(paths):
            dat=np.loadtxt(os.path.join(path,cent,'v2_pt_charged_cumulant.dat'),dtype=complex).real
            if lines[j]!='longdash':
                plt.plot(dat[:,0],dat[:,1],color=red,linestyle=lines[j],label=labels[j] if i==0 else '')
                plt.fill_between(dat[:,0],dat[:,1]-dat[:,2],dat[:,1]+dat[:,2], color=red,alpha=0.2,linestyle=lines[j])
                if cent!='0_5': 
                    plt.plot(dat[:,0],scale*dat[:,3],color=green,linestyle=lines[j])
                    plt.fill_between(dat[:,0],scale*(dat[:,3]-dat[:,4]),scale*(dat[:,3]+dat[:,4]), color=green,alpha=0.2,linestyle=lines[j])
            else: 
                plt.plot(dat[:,0],dat[:,1],color=red,linestyle=longdash,label=labels[j] if i==0 else '')
                plt.fill_between(dat[:,0],dat[:,1]-dat[:,2],dat[:,1]+dat[:,2], color=red,alpha=0.2,linestyle=longdash)
                if cent!='0_5': 
                    plt.plot(dat[:,0],dat[:,3]*scale,color=green,linestyle=longdash)
                    plt.fill_between(dat[:,0],scale*(dat[:,3]-dat[:,4]),scale*(dat[:,3]+dat[:,4]), color=green,alpha=0.2,linestyle=longdash)

        try:
            file=os.path.join(exp_path_cms,'C2','%s.csv'%cent)
            dat=np.loadtxt(file,delimiter=',')
            plt.errorbar(dat[:,0],dat[:,1],yerr=[-dat[:,3],dat[:,2]],fmt='*',color=red, label=cent.replace('_','-')+'% '+r'$v_2\{2\}$')
            plt.bar(dat[:,0], height=-dat[:,5]+dat[:,4], bottom=dat[:,1]+dat[:,5], width=0.05, facecolor='none', edgecolor=red)
            
            file=os.path.join(exp_path_cms,'C4','%s.csv'%cent)
            dat=np.loadtxt(file,delimiter=',')
            plt.errorbar(dat[:,0],scale*dat[:,1],yerr=[-scale*dat[:,3],scale*dat[:,2]],fmt='s',color=green,label=cent.replace('_','-')+'% '+r'$v_2\{4\}$*(%s)'%scale)
            plt.bar(dat[:,0], height=scale*(-dat[:,5]+dat[:,4]), bottom=scale*(dat[:,1]+dat[:,5]), width=0.05, facecolor='none', edgecolor=green)
        except:
            pass
            #if cent!='0_5':
            #    file=os.path.join(exp_alice,'%s.csv'%cent)
            #    dat=np.loadtxt(file,delimiter=',')
            #    plt.errorbar(dat[:,0],dat[:,1],yerr=[-dat[:,3],dat[:,2]],fmt='s',color=green,label=cent.replace('_','-')+'% '+r'$v_2\{4\}$'+' ALICE')
        if i==5:
            plt.text(0.15,0.26,r'$0.3 <p^{ref}_T<3 \mathrm{GeV}$',fontsize=15)
            plt.text(0.15,0.24,r'$|\eta|<0.8$',fontsize=15)
        plt.xlim(0,3);plt.ylim(0,0.3)
        if i>2: 
            plt.xlabel(r'$p_T$(GeV)',loc='center')
            plt.xticks([0,1,2])
        else:
            plt.xticks([0,1,2],['','','']) 
        if i==0 or i==3: 
            plt.ylabel(r'$v_2$',loc='center');plt.yticks([0,0.1,0.2])
        else:
            plt.yticks([0,0.1,0.2],['','',''])
        if i==0:
            plt.legend(ncol=1,fontsize=15,loc='upper left')
        else:
            plt.legend(fontsize=15)
    plt.savefig('./v2_vs_pt_cms_cum.png',dpi=400,bbox_inches='tight')
    plt.savefig('./v2_vs_pt_cms_cum.pdf',dpi=400,bbox_inches='tight')
    plt.close()


exp_path_cms='../exp_dat/zj/pbpb2760/CMS_v2_pT_pbpb2760';exp_alice='../exp_dat/zj/pbpb2760/Alice_v2_pT_pbpb2760'
p1='./dat_w_err/nucleon/PbPb2760/'
p2='./dat_w_err/nucleon_fluct/PbPb2760/'
p3='./dat_w_err/hotspots/PbPb2760/'
p4='./dat_w_err/hotspots_fluct/PbPb2760/'
p5='./dat_w_err/hotspots_fluctmore/PbPb2760/'
labels=['nucleon', r'nucleon fluct($\sigma$=0.637)', 'hotspots', r'hotspots fluct($\sigma$=0.637)', r'hotspots fluct($\sigma$=1.2)']
lines=['solid', 'dashed', 'dotted', 'dashdot', 'longdash']

plot_vn_pt_cms_cum(paths=[p1,p2,p3,p4,p5],exp_path_cms=exp_path_cms,labels=labels,lines=lines,exp_alice=exp_alice)


==> anc/plot_v3_eta.py <==
import matplotlib as mpl;mpl.use('Agg');import sys;from multiprocessing import Pool;import h5py as h5
import numpy as np;import pandas as pd;import matplotlib.pyplot as plt;import os
import time;from subprocess import call;import mplhep as hep;hep.styles.use('ATLAS')

cents=['0_5','5_10','10_20','20_30','30_40','40_50','50_60','60_70'][:-2]
colors=np.array(['#023047ff','#126782ff','#219ebcff','#43b4baff','#fda10dff','#fb8500ff','#db6202ff','#bb3e03ff','#ae2012ff','#941b10ff'])[[1,2,6,7,8]]
longdash = (0, (1, 2, 1, 2, 4, 2))
def plot_vn_eta_alice(paths=[],exp_path_alice='./', lines=[],labels=[]):
    plt.figure(figsize=(14,8));plt.subplots_adjust(wspace=0,hspace=0);rows=2;cols=round(len(cents)/2)

    for i,cent in enumerate(cents[:]):
        plt.subplot(rows,cols,i+1)
        for j,path in enumerate(paths):
            dat=np.loadtxt(os.path.join(path,cent,'v3_eta_charged_cumulant_etaref_-0.8_0.8.dat'))
            if lines[j]!='longdash':
                plt.plot(dat[:,0],dat[:,1],color=colors[j],linestyle=lines[j],label=labels[j] if i==0 else '')
                plt.fill_between(dat[:,0],dat[:,1]-dat[:,2],dat[:,1]+dat[:,2],alpha=0.3,color=colors[j],linestyle=lines[j])
            else:
                plt.plot(dat[:,0],dat[:,1],color=colors[j],linestyle=longdash,label=labels[j] if i==3 else '')
                plt.fill_between(dat[:,0],dat[:,1]-dat[:,2],dat[:,1]+dat[:,2],alpha=0.3,color=colors[j],linestyle=longdash)
                 
        file=os.path.join(exp_path_alice,'%s.csv'%cent)
        dat=np.loadtxt(file,delimiter=',')
        plt.errorbar(dat[34:51,0],dat[34:51,1],yerr=[-dat[34:51,3],dat[34:51,2]],fmt='*',label=cent.replace('_','-')+'% ',color=colors[0])
        plt.bar(dat[34:51,0], height=-dat[34:51,5]+dat[34:51,4], bottom=dat[34:51,1]+dat[34:51,5], width=0.05, align='center', facecolor='none', edgecolor=colors[0])

        plt.xlim(-5,5);plt.ylim(0,0.05)
        if i>2: 
            plt.xlabel(r'$\eta$',loc='center')
            plt.xticks([-4,-2,0,2,4])
        else:
            plt.xticks([-4,-2,0,2,4],['','','','',''])
        if i==0 or i==3: 
            plt.ylabel(r'$v_3\{2\}$',loc='center')
            plt.yticks([0,0.02,0.04],[0,0.02,0.04])
        else:
            plt.yticks([0,0.02,0.04],['','',''])
        plt.legend(ncol=1,fontsize=15,loc='upper left')
        if i==1:
            plt.text(2,0.043, r'$p_T$>0 GeV',fontsize=15)
            plt.text(2,0.038, r'$|\eta^{\rm ref}|<0.8$',fontsize=15)
    plt.savefig('./v3_vs_eta_Alice.png',dpi=400,bbox_inches='tight')
    plt.savefig('./v3_vs_eta_Alice.pdf',dpi=400,bbox_inches='tight')
    plt.close()

exp_path_alice='../exp_dat/zj/pbpb2760/vn_vs_eta_Alice'
p1='./dat_w_err/nucleon/PbPb2760/'
p2='./dat_w_err/nucleon_fluct/PbPb2760/'
p3='./dat_w_err/hotspots/PbPb2760/'
p4='./dat_w_err/hotspots_fluct/PbPb2760/'
p5='./dat_w_err/hotspots_fluctmore/PbPb2760/'
labels=['nucleon', r'nucleon fluct($\sigma$=0.637)', 'hotspots', r'hotspots fluct($\sigma$=0.637)', r'hotspots fluct($\sigma$=1.2)']
lines=['solid', 'dashed', 'dotted', 'dashdot', 'longdash']

plot_vn_eta_alice(paths=[p1,p2,p3,p4,p5],exp_path_alice=exp_path_alice,lines=lines,labels=labels)

